Up or down by half: a family of Collatz-type maps

Each Collatz step changes a positive integer by roughly half: odd inputs go up and even inputs go down. We vary the directions while keeping the step size. Write x=2^m k (k odd), and let S be a set of positive integers. Define T_S(x)=(3x+1)/2 if m=0, 3x/2 if m is in S, and k otherwise. The map T_S^- differs only at odd x, which it sends to (x+1)/2. The usual Collatz map is T_emptyset. Assuming the independence of 2-adic valuations along odd-to-odd steps yields random-walk models with drifts (1+rho(S))log_2(3)-2 for T_S and rho(S)log_2(3)-2 for T_S^-, where rho(S) is an explicit series. Every T_S^- is contracting; T_S is contracting exactly when rho(S)<log_3(4/3), approximately 0.2619. We prove density results, classify interval sets S, and give a criterion ensuring every T_S^- orbit reaches 1 or (2,3). For seven contracting maps T_S, three with rho(S)=1/4 just below the threshold, computations show that every n<2^34 (n<1.668*10^10 for S={1}) reaches one of at most five cycles; stopping-time statistics match the model to 3-5 digits. We study branching maps, where any member of a family may be applied at each step. Boundedness of a family implies boundedness of each member; in particular, boundedness of {T_emptyset,T_{3}} would imply that no Collatz orbit diverges. For {T_emptyset,T_{1}}, a rule depending only on x mod 32 has positive drift (10/17)log_2(9/8) for almost every 2-adic starting point. Thus almost all n have reachable sets containing values larger than n^1.05; residues modulo 2^L, L<=10, cannot prove unboundedness. Finally, we define unified maps in which valuations also determine the direction at odd inputs. The cases x=1 mod 4 govern their behavior: if they go down, every block is dominated by the corresponding Collatz map (and a census finds only the cycles (1), (2, 3) and (3, 5) with smallest element below 10^9); if they go up, the maps behave like T_S.

==> anc/README.txt <==
Ancillary files for "Up or down by half: a family of Collatz-type maps".

Requirements: Python 3.8+ with numpy (matplotlib for the figures), and a C compiler (gcc/cc/clang).

program/
  collatz_s.py, collatz_kernel.c
      The verification program (Python driver + C kernel compiled on first use).
      Examples:
        python3 collatz_s.py theory --S "2,3"
        python3 collatz_s.py run    --S "2,3" --max-bits 34 --basin-bits 26
        python3 collatz_s.py report T_S=2_3.json
        python3 collatz_s.py selftest
      S can be a list ("1", "2,3"), an interval ("3..inf", "2..4"), "even", "odd", or
      "none" for the Collatz map. Runs write JSON checkpoints and can be resumed.

results/   (Section 5)
  T_S=*.json    The JSON files written by collatz_s.py for the ten maps of Section 5: all n < 2^34
                for six contracting maps, n < 16,681,795,584 for S = {1} (where that run was
                stopped), and n < 2^20 for the three expanding maps. Per dyadic block: glide and
                peak histograms, outcomes, records, cycles, basins and delays; and the results for
                400 random starts of 64, 256, 1024 and 4096 bits. A summary of one file:
                  python3 ../program/collatz_s.py report T_S=2_3.json
  run_to_2_32/T_S=1.json
                A complete run for S = {1} up to 2^32. The random starts are run only after the
                exhaustive part, so the run to 2^34 above has none; the random-start results for
                S = {1} in Tables 5.1 and 5.2 come from this file. The random starts are seeded:
                for the other six contracting maps, runs to 2^32 and to 2^34 give identical
                random-start results, and in all seven maps blocks 1-32 agree.

witnesses/   (Proposition 7.11)
  witness_all_L8.txt, witness_all_L10.txt
      One line per odd residue class r modulo 2^L:  r  p  q
      with p/q = r in Z_2 (mod 2^L) and a finite reachable set of p/q under
      the branching family {empty, {1}}.
  witness_L12.txt
      The same for the 512 classes r = 1 (mod 8) modulo 2^12 ("-" = none found).

cycles/   (Appendix A)
  plus_cycles_min_lt_1e5.txt    the 53 + cycles of Table A.2 (one per line: min, length, odd steps,
                                largest element, U(C), D(C))
  minus_cycles_min_lt_1e6.txt   the two - cycles with smallest element below 10^6
cycles/   (Section 8, unified maps)
  One line per cycle: type (+, - or x = mixed), min, length, number of odd elements, largest element,
  and the four sets Uo, Do, Ue, De of Section 8 (written by checks/census_unified.c).
  unified_1notinSo_min_lt_1e9.txt      all cycles with smallest element below 10^9 of all maps with
                                       1 not in So: (1), (2,3), (3,5); no branch reached the cap 2^120,
                                       so the list is complete
  unified_1inSo_min_lt_1e3.txt         all cycles with smallest element below 1000 and largest element
                                       below 2^120 of all maps with 1 in So (and (2,3), which does not
                                       meet the odd exponent 1): 43 +, 1 -, 17200 mixed
  unified_1inSo_min_lt_1e4_cap64.txt   the same with smallest element below 10^4 and largest element
                                       below 2^64: 45 +, 1 -, 5391 mixed

checks/   (scripts that recompute the numbers, tables and figures of the paper)
  rho_gap_check.py      exact proof computation for Proposition 3.4 (no set S has rho(S) = theta):
                          python3 rho_gap_check.py
  paper_numbers.py      rho, delta, steps per odd step ell, delay per bit, lambda, kappa
                        (Table 3.1); interval formula; branching-random-walk table (Table 7.1:
                        E|J(M)|, Lambda_min, v)
  theoremA_general.py   exact stationary analysis of a residue rule for {empty,{1}}:
                          python3 theoremA_general.py 5 9          (Theorem 7.7: 20/17, 30/17)
                          python3 theoremA_general.py 6 1,9,41     (Remark 7.8: 20/17, 86/51)
  mdp2.c                optimal drift of rules depending on x mod 2^D (Remark 7.8):
                          gcc -O2 -o mdp2 mdp2.c -lm && ./mdp2 12
  witnesses.py          exact re-verification of the witness lists:
                          python3 witnesses.py ../witnesses
  certc.c               greatest-fixed-point search for growth certificates (after Cor. 7.12):
                          gcc -O2 -o certc certc.c -lm
                          ./certc 12 8 40 1 2000000      (arguments: L KX MAXSTEPS 1 NODECAP)
                          ./certc 14 8 40 1 2000000
                        A class whose search exceeds NODECAP nodes counts as failing, so the result
                        is exhaustive only if every line shows "capped 0". Both runs above do, and
                        end with "remaining 0" (each takes under a second).
  exact_tail.py         P(glide > t) of the random-walk model by dynamic programming (Table 5.2)
  mc_surv.c             Monte Carlo of the model glide distribution (Tables 3.1, 5.2, Figure 5.1):
                          gcc -O2 -o mc_surv mc_surv.c -lm
                          ./mc_surv 2,3 150000000 26 surv_23.txt
  section5_numbers.py   recomputes the numbers of Section 5 (Tables 5.1-5.3, the path record in 5.1,
                        the expanding maps in 5.3) from the files in ../results and compares them
                        with the values printed in the paper (all 173 agree):
                          python3 section5_numbers.py
  fig_paper.py          draws Figure 5.1 from the JSON results and the mc_surv output
                          (folders set by RESULTS_DIR and SURV_DIR)
  fig_branching.py      draws Figures 7.1 (Lambda and the speed v for the families of Table 7.1)
                        and 7.2 (three branches of {empty,{1}} from one random 256-bit start):
                          python3 fig_branching.py
  fig_census.py         draws Figure A.1 from the census of Appendix A:
                          python3 fig_census.py ../cycles/plus_cycles_min_lt_1e5.txt
  brw_sim.c             branching random walk for {empty,{a}}: climb distribution (Section 7.5):
                          gcc -O2 -o brw_sim brw_sim.c -lm && ./brw_sim 3 RUNS SEED
  rules_mc.py           the 5- and 6-bit rules applied to large random integers and to 27
  beam2.py, ind.py      induction check that every n < N has a finite reachable set under
                        {empty,{3}} (Section 7.5):  python3 ind.py 100000001
                        beam2.py also contains the beam search of Section 7.4:
                          python3 -c "from beam2 import make, beam; print(beam(make([{0},{0,1}]), 27, 10000, 3000))"
  recount.py            n <= 2000 under {empty,{1}}: finite reachable sets vs. branches > 2^300
  traps.py              odd x < N with finite reachable set under {empty,{1}} (Section 7.4):
                          python3 traps.py 65536
  (In ind.py, beam2.py and traps.py a family is written as a list of sets that contain the dummy
   element 0, e.g. [{0},{0,1}] for {empty,{1}}.)

  tminus2.c             verification for the maps T^-_S (Section 6, Table 6.1):
                          gcc -O3 -o tminus2 tminus2.c -lm && ./tminus2 2 34     (set ids in the source)
  cyc_scan.c            cycles of T^-_S for all S = A or A u [t,inf), A in {1..12}, 2 <= t <= 14:
                          gcc -O3 -o cyc_scan cyc_scan.c && ./cyc_scan 30000
  tminus_numbers.py     rho, drift, steps per odd step, q(S) for T^-_S; with an argument, the drift
                        sampled from random 4096-bit starts:  python3 tminus_numbers.py 100

  census128.c           census of cycles over all S at once (Appendix A). Version 2: the exponents
                        are kept in 128-bit masks, so a branch is abandoned only for the three
                        reasons given in Appendix A:
                          gcc -O3 -o census128 census128.c
                          ./census128 + 100000 120 > plus.txt  (+ cycles, smallest element < 10^5,
                                                                largest < 2^120; about 40 s)
                          ./census128 + 10000 125              (one more cycle: 4033)
                          ./census128 - 1000000 120            (- cycles, smallest element < 10^6)
                        The cycles go to stdout (for the first and last run: byte for byte the
                        files in cycles/); a summary on stderr gives the number of cycles, the
                        branches cut at the bound 2^capbits and the largest exponent met (32 in
                        the first run).
  verify_cyc.py         independent re-check of a census output file (period, smallest and largest
                        element, number of odd steps, U(C) and D(C)):
                          python3 verify_cyc.py ../cycles/plus_cycles_min_lt_1e5.txt

results/   (Section 8.5)
  unified_direct_checks_n_lt_1e6.txt   the direct checks of 22 mixed maps with 1 in So (all n < 10^6),
                                       written by checks/unified_direct.sh

checks/   (Section 8, unified maps T_{So,Se})
  census_unified.c      census of cycles over all pairs (So,Se) at once: census128.c with a second
                        pair of masks for the odd-type exponents v2(x+1).  Mode u (d) fixes 1 in So
                        (1 not in So); mode a searches all pairs:
                          gcc -O3 -o census_unified census_unified.c
                          ./census_unified 1000000000 120 1 d   (1 not in So, n < 10^9; ~10 min)
                          ./census_unified 1000 120 1 u         (1 in So, n < 1000; ~10 min)
                          ./census_unified 10000 64 1 u         (1 in So, n < 10^4, cap 2^64; ~5 min)
                        Their outputs are the three unified_*.txt files in cycles/ (Sections 8.4
                        and 8.5).  The + cycles of the second and third runs are exactly the
                        + cycles of plus_cycles_min_lt_1e5.txt with smallest element below 1000
                        (resp. below 10^4 and largest element below 2^64), and mode a for n < 100
                        gives exactly the union of the u and d runs.
  verify_unified.py     independent re-check of census_unified output (period, smallest and largest
                        element, odd elements, the four sets, the type), grouping into classes
                        (cycles that differ only in where the step down at an odd number is taken
                        inside a block) and the smallest model drift of a map containing each class:
                          python3 verify_unified.py ../cycles/unified_1inSo_min_lt_1e3.txt \
                                                    ../cycles/unified_1notinSo_min_lt_1e9.txt --list
  permap_unified.py     the cycles of single maps read off a census, for 512 maps T_S and 32512
                        mixed maps with 1 in So, in the drift bins of Table 8.1:
                          python3 permap_unified.py ../cycles/unified_1inSo_min_lt_1e3.txt
  unified_check.c       exhaustive check of one unified map (method of Section 5.1, multi-limb):
                          gcc -O3 -o unified_check unified_check.c
                          ./unified_check 1 1-3 1000000         (T_{{1},[1,3]}, n < 10^6)
  unified_direct.sh     the 22 maps of the direct checks in Section 8.5:
                          sh unified_direct.sh > ../results/unified_direct_checks_n_lt_1e6.txt
  fig_unified_census.py draws Figure 8.1, fig_unified_census.pdf (classes of the census against
                        the drift of the most contracting map containing them):
                          python3 fig_unified_census.py ../cycles/unified_1inSo_min_lt_1e3.txt \
                                                        ../cycles/unified_1notinSo_min_lt_1e9.txt


==> anc/checks/beam2.py <==
import sys
def make(maps):
    def kids(x):  # x odd -> set of odd successors (one odd step)
        out=[]; y=(3*x+1)//2
        st=[y]
        while st:
            z=st.pop(); v=(z&-z).bit_length()-1
            if v==0: out.append(z); continue
            if any(v in S for S in maps): st.append(3*z//2)
            if any(v not in S for S in maps): out.append(z>>v)
        return out
    return kids
def beam(kids,n0,K,G):
    cur={n0}; res=[]
    for g in range(1,G+1):
        nxt=set()
        for x in cur: nxt.update(kids(x))
        cur=set(sorted(nxt,reverse=True)[:K])
        if g in (1000,2000,3000,4000): res.append((g,max(cur).bit_length()))
    return res


==> anc/checks/brw_sim.c <==
/* Branching random walk model of the family {∅,{a}}, killed when a particle goes below 0.
   Records the maximal position reached (in bits).  usage: brw_sim a runs seed */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <stdint.h>
static uint64_t s[4];
static inline uint64_t rotl(const uint64_t x, int k){ return (x << k) | (x >> (64 - k)); }
static inline uint64_t nxt(void){ const uint64_t r = rotl(s[1] * 5, 7) * 9, t = s[1] << 17;
  s[2] ^= s[0]; s[3] ^= s[1]; s[1] ^= s[2]; s[0] ^= s[3]; s[2] ^= t; s[3] = rotl(s[3], 45); return r; }
static double stk[1<<24];
int main(int argc,char**argv){
  int a=atoi(argv[1]); long long R=atoll(argv[2]); uint64_t seed=strtoull(argv[3],0,10);
  s[0]=seed*0x9E3779B97F4A7C15ULL+1; s[1]=seed^0xD1B54A32D192ED03ULL; s[2]=0x8CB92BA72F3D8DD7ULL; s[3]=seed+77;
  for(int i=0;i<20;i++) nxt();
  double LG3=log2(3.0); long long hist[200]={0}, hist1[200]={0}; long long overflow=0;
  for(long long run=0; run<R; run++){
    /* family: */
    int sp=0; double mx=0; stk[sp++]=1e-9;
    while(sp){
      double p=stk[--sp]; uint64_t u=nxt(); int m=u?__builtin_ctzll(u):64;
      double base=p+LG3-(m+1);
      if(base>=0){ if(base>mx) mx=base; if(sp<(1<<24)) stk[sp++]=base; else {overflow++; break;} }
      if(m==a){ double up=base+LG3; if(up>=0){ if(up>mx) mx=up; if(sp<(1<<24)) stk[sp++]=up; else {overflow++; break;} } }
      if(mx>190) break;
    }
    int h=(int)mx; if(h>199) h=199; hist[h]++;
    /* single map T_{a} with the same kind of random input (independent run) */
    double pos=1e-9, m1=0;
    while(pos>=0){ uint64_t u=nxt(); int m=u?__builtin_ctzll(u):64; pos+= (m==a? 2*LG3:LG3)-(m+1); if(pos>m1) m1=pos; if(m1>190) break; }
    h=(int)m1; if(h>199) h=199; hist1[h]++;
  }
  printf("a=%d runs=%lld overflow=%lld\n h  P(family climb>=h)  P(T_a climb>=h)\n",a,R,overflow);
  for(int h=0;h<120;h+=2){ long long c=0,c1=0; for(int k=h;k<200;k++){c+=hist[k]; c1+=hist1[k];}
    if(c==0&&c1==0) break; printf("%3d  %.3e  %.3e\n",h,(double)c/R,(double)c1/R); }
}


==> anc/checks/census128.c <==
/* Census of cycles in the whole family: for every n < N, all cycles with smallest element n
   of all maps T_S (fam '+': odd x -> (3x+1)/2) or T^-_S (fam '-': odd x -> (x+1)/2), S arbitrary.
   Exponents m >= 1 are assigned "up" (3x/2) or "down" (odd part) the first time they occur on the
   path; the depth-first search follows both choices.  Paths are cut when they go below n, above CAP,
   or enter a loop that does not contain n (Brent).  usage: census +|- N capbits   (capbits <= 125)
   Version 2: the sets of exponents assigned up/down are 128-bit masks, so every exponent of a number
   below 2^capbits fits and no branch is cut for any other reason than the three above (version 1
   used 64-bit masks and cut, together with the cap, the branches that met an exponent m >= 64).
   The summary on stderr also reports the largest exponent met on any path. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned long long u64; typedef unsigned __int128 u128;
static int fam; static u64 N, n0; static u128 CAP; static long long ncyc=0, nodes=0, capped=0;
static int maxm=0;
static inline int ctz128(u128 x){ u64 lo=(u64)x; return lo ? __builtin_ctzll(lo) : 64+__builtin_ctzll((u64)(x>>64)); }
static inline int bit(u128 mask, int m){ return (int)((mask>>m)&1); }
static void report(u128 up, u128 down, long steps){
  /* recompute the cycle to get length, odd steps, max */
  u128 x=n0, mx=n0; long len=0, odd=0;
  do { if(x&1){ odd++; x = fam ? (3*x+1)/2 : (x+1)/2; }
       else { int m=ctz128(x); x = bit(up,m) ? (x>>1)*3 : x>>m; }
       len++; if(x>mx) mx=x; } while(x!=n0);
  char buf[64]; int k=0; u128 t=mx; char tmp[64]; do{ tmp[k++]='0'+(int)(t%10); t/=10; }while(t); for(int i=0;i<k;i++) buf[i]=tmp[k-1-i]; buf[k]=0;
  printf("%c min %llu len %ld odd %ld max %s U", fam?'+':'-', n0, len, odd, buf);
  for(int m=1;m<128;m++) if(bit(up,m)) printf(" %d",m);
  printf(" D"); for(int m=1;m<128;m++) if(bit(down,m)) printf(" %d",m);
  printf("\n"); ncyc++; }
static void explore(u128 x, u128 up, u128 down, long steps, u128 tort, long lam, long pw){
  nodes++;
  for(;;){
    if(x&1){ x = fam ? (3*x+1)/2 : (x+1)/2; }
    else {
      int m=ctz128(x);                  /* x <= CAP < 2^125, so m <= 124 */
      if(m>maxm) maxm=m;
      if(bit(up,m)) x=(x>>1)*3;
      else if(bit(down,m)) x>>=m;
      else { /* branch: up first, then continue with down */
        u128 y=(x>>1)*3; long s=steps+1; u128 bm=((u128)1)<<m;
        if(y==n0) report(up|bm, down, s);
        else if(y>n0 && y<=CAP){
          if(y==tort) {} else { long l=lam, p=pw; u128 t=tort; if(l==p){t=y;p<<=1;l=0;} l++;
            explore(y, up|bm, down, s, t, l, p); }
        } else if(y>CAP) capped++;
        down|=bm; x>>=m;
      }
    }
    steps++;
    if(x==n0){ report(up,down,steps); return; }
    if(x<n0) return;
    if(x>CAP){ capped++; return; }
    if(x==tort) return;                 /* loop not through n0 */
    if(lam==pw){ tort=x; pw<<=1; lam=0; }
    lam++;
  }
}
int main(int argc,char**argv){
  if(argc<4){ fprintf(stderr,"usage: census +|- N capbits\n"); return 1; }
  fam = argv[1][0]=='+'; N=strtoull(argv[2],0,10); int cb=atoi(argv[3]);
  if(cb<2 || cb>125){ fprintf(stderr,"capbits must be between 2 and 125\n"); return 1; }
  CAP=(((u128)1)<<cb)-1;
  for(n0=1;n0<N;n0++) explore(n0,0,0,0,n0,1,1);
  fprintf(stderr,"fam %c, n<%llu, cap 2^%d: %lld cycles, %lld nodes, %lld branches cut at the cap, largest exponent met %d\n",
          fam?'+':'-',N,cb,ncyc,nodes,capped,maxm);
  return 0;
}


==> anc/checks/census_unified.c <==
/* Census of cycles of all unified maps T_{So,Se} at once (Section 8).
   T_{So,Se}(x) = (3x+1)/2 if x odd and v2(x+1) in So,  (x+1)/2 if x odd otherwise,
                = 3x/2    if x even and v2(x) in Se,    odd part of x if x even otherwise.
   For every n < N we search all orbits starting at n in which every odd-type exponent v2(x+1) and
   every even-type exponent v2(x) is assigned "up" or "down" when it first occurs on the path; the
   depth-first search follows both choices (up first).  This is census128.c (Appendix A) with a
   second pair of masks for the odd-type exponents.  Paths are cut when they go below n, above CAP,
   or enter a loop that does not contain n (Brent).  Every cycle with smallest element n and largest
   element at most CAP is found exactly once, with its four sets Uo, Do, Ue, De.
   usage: census_unified N capbits [nmin [mode]]   (capbits <= 125; smallest elements nmin <= n < N)
   mode a (default): all pairs (So,Se);  u: only pairs with 1 in So;  d: only pairs with 1 not in So.
   Output, one line per cycle:  T min n len L odd O max X Uo ... Do ... Ue ... De ...
   where T is '+' (Do empty: a cycle of the maps T_S), '-' (Uo empty: a cycle of the maps T^-_S)
   or 'x' (mixed: Uo and Do both nonempty).  A summary goes to stderr. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned long long u64; typedef unsigned __int128 u128;
static u64 N, n0; static u128 CAP;
static long long ncyc[3], nodes=0, capped=0; static int maxmo=0, maxme=0;
static inline int ctz128(u128 x){ u64 lo=(u64)x; return lo ? __builtin_ctzll(lo) : 64+__builtin_ctzll((u64)(x>>64)); }
static inline int bit(u128 mask, int m){ return (int)((mask>>m)&1); }
static void pr128(u128 t){ char tmp[64]; int k=0; do{ tmp[k++]='0'+(int)(t%10); t/=10; }while(t); while(k) putchar(tmp[--k]); }
static void report(u128 uo, u128 dn_o, u128 ue, u128 dn_e){
  /* recompute the cycle; the four sets are read off the cycle itself, so that exponents that were
     only forced by the mode (and not met) do not appear */
  u128 x=n0, mx=n0, so=0, sd=0, se=0, sf=0; long len=0, odd=0;
  do { if(x&1){ odd++; int m=ctz128(x+1); if(bit(uo,m)){ so|=((u128)1)<<m; x=(3*x+1)/2; } else { sd|=((u128)1)<<m; x=(x+1)/2; } }
       else { int m=ctz128(x); if(bit(ue,m)){ se|=((u128)1)<<m; x=(x>>1)*3; } else { sf|=((u128)1)<<m; x>>=m; } }
       len++; if(x>mx) mx=x; } while(x!=n0);
  (void)dn_o; (void)dn_e;
  int t = sd==0 ? 0 : (so==0 ? 1 : 2);
  printf("%c min %llu len %ld odd %ld max ", "+-x"[t], n0, len, odd); pr128(mx);
  printf(" Uo"); for(int m=1;m<128;m++) if(bit(so,m)) printf(" %d",m);
  printf(" Do"); for(int m=1;m<128;m++) if(bit(sd,m)) printf(" %d",m);
  printf(" Ue"); for(int m=1;m<128;m++) if(bit(se,m)) printf(" %d",m);
  printf(" De"); for(int m=1;m<128;m++) if(bit(sf,m)) printf(" %d",m);
  printf("\n"); ncyc[t]++; }
/* follow the path from x; (tort, lam, pw) is the state of Brent's algorithm */
static void explore(u128 x, u128 uo, u128 dn_o, u128 ue, u128 dn_e, u128 tort, long lam, long pw){
  nodes++;
  for(;;){
    u128 y = 0; int branch = 0; u128 bm = 0;     /* y: the "up" child at a new exponent */
    if(x&1){
      int m=ctz128(x+1);                         /* x <= CAP < 2^125, so m <= 125 */
      if(m>maxmo) maxmo=m;
      if(bit(uo,m)) x=(3*x+1)/2;
      else if(bit(dn_o,m)) x=(x+1)/2;
      else { bm=((u128)1)<<m; y=(3*x+1)/2; branch=1; dn_o|=bm; x=(x+1)/2; }
    } else {
      int m=ctz128(x);
      if(m>maxme) maxme=m;
      if(bit(ue,m)) x=(x>>1)*3;
      else if(bit(dn_e,m)) x>>=m;
      else { bm=((u128)1)<<m; y=(x>>1)*3; branch=2; dn_e|=bm; x>>=m; }
    }
    if(branch){                                  /* explore the step up first */
      u128 uo2 = branch==1 ? uo|bm : uo, ue2 = branch==2 ? ue|bm : ue;
      u128 do2 = branch==1 ? dn_o&~bm : dn_o, de2 = branch==2 ? dn_e&~bm : dn_e;
      if(y==n0) report(uo2, do2, ue2, de2);
      else if(y>n0 && y<=CAP){
        if(y!=tort){ long l=lam, p=pw; u128 t=tort; if(l==p){ t=y; p<<=1; l=0; } l++;
          explore(y, uo2, do2, ue2, de2, t, l, p); }
      } else if(y>CAP) capped++;
    }
    if(x==n0){ report(uo, dn_o, ue, dn_e); return; }
    if(x<n0) return;
    if(x>CAP){ capped++; return; }
    if(x==tort) return;                          /* loop not through n0 */
    if(lam==pw){ tort=x; pw<<=1; lam=0; }
    lam++;
  }
}
int main(int argc,char**argv){
  if(argc<3){ fprintf(stderr,"usage: census_unified N capbits [nmin [a|u|d]]\n"); return 1; }
  N=strtoull(argv[1],0,10); int cb=atoi(argv[2]); u64 nmin = argc>3 ? strtoull(argv[3],0,10) : 1;
  char mode = argc>4 ? argv[4][0] : 'a';
  u128 uo0 = mode=='u' ? ((u128)1)<<1 : 0, do0 = mode=='d' ? ((u128)1)<<1 : 0;
  if(cb<2 || cb>125){ fprintf(stderr,"capbits must be between 2 and 125\n"); return 1; }
  CAP=(((u128)1)<<cb)-1;
  for(n0=nmin;n0<N;n0++){ explore(n0,uo0,do0,0,0,n0,1,1); fflush(stdout); }
  fprintf(stderr,"mode %c, n in [%llu,%llu), cap 2^%d: %lld + cycles, %lld - cycles, %lld mixed cycles; %lld nodes, "
          "%lld branches cut at the cap, largest exponents met: odd-type %d, even-type %d\n",
          mode,nmin,N,cb,ncyc[0],ncyc[1],ncyc[2],nodes,capped,maxmo,maxme);
  return 0;
}


==> anc/checks/certc.c <==
/* Certificate search for unboundedness of the branching map {{0},{0,1}}.
   A symbolic state is a 2-adic ball: current value = beta (mod 2^e), with the start x in a ball
   mod 2^(L+extra).  a = # factors of 3, b = # halvings so far (gain = 3^a/2^b).
   Success: reach a landing class (cur mod 2^L in G, with cur = 1 mod 8 if BRANCHONLY) with 3^a > 2^b.
   Refinement (reveal one more bit of x) = AND; choice at a branching point = OR. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
typedef unsigned long long u64; typedef unsigned __int128 u128;
static int L, KX, MAXS, BRANCHONLY; static unsigned char *G; static u64 MASKL;
static long long nodes; static long long NODECAP;
static const double LG3=1.5849625007211562;
static int grows(int a,int b){ return a*LG3 - b > 1e-9; }
static int explore(u64 beta,int e,int a,int b,int steps,int extra);
static int refine(u64 beta,int e,int a,int b,int steps,int extra){
  if(extra>=KX || e>=62) return 0;
  return explore(beta,e+1,a,b,steps,extra+1) && explore(beta|(1ULL<<e),e+1,a,b,steps,extra+1);
}
static int explore(u64 beta,int e,int a,int b,int steps,int extra){
  if(++nodes>NODECAP) return 0;
  if(e<3) return refine(beta,e,a,b,steps,extra);
  int r8=beta&7;
  if(steps>0 && grows(a,b) && (!BRANCHONLY || r8==1)){
    if(e<L) return refine(beta,e,a,b,steps,extra);
    if(G[beta&MASKL]) return 1;
  }
  if(steps>=MAXS) return 0;
  u128 w=(u128)3*beta+1;
  if((r8&3)==3){ u64 nb=(u64)(w>>1); nb&= (e-1>=64)?~0ULL:((1ULL<<(e-1))-1);
    return explore(nb,e-1,a+1,b+1,steps+1,extra); }
  if(r8==1){ u64 z=(u64)(w>>2); u64 m=(1ULL<<(e-2))-1;
    if(explore((3*z)&m,e-2,a+2,b+2,steps+1,extra)) return 1;
    return explore(z&m,e-2,a+1,b+2,steps+1,extra); }
  /* r8==5: drop by v = v2(3*beta+1), must be < e */
  int v=0; while(v<e && !((w>>v)&1)) v++;
  if(v>=e) return refine(beta,e,a,b,steps,extra);
  u64 nb=(u64)(w>>v); nb&=(1ULL<<(e-v))-1;
  return explore(nb,e-v,a+1,b+v,steps+1,extra);
}
int main(int argc,char**argv){
  L=atoi(argv[1]); KX=atoi(argv[2]); MAXS=atoi(argv[3]); BRANCHONLY=atoi(argv[4]); NODECAP=atoll(argv[5]);
  MASKL=(1ULL<<L)-1; G=calloc(1ULL<<L,1);
  long long n=0;
  for(u64 r=1;r<(1ULL<<L);r+=2) if(!BRANCHONLY || (r&7)==1){ G[r]=1; n++; }
  for(int it=1;;it++){
    long long bad=0; static u64 *fail=0; if(!fail) fail=malloc(sizeof(u64)*(1ULL<<L));
    long long nf=0; long long totnodes=0, capped=0;
    for(u64 r=1;r<(1ULL<<L);r+=2) if(G[r]){
      nodes=0; int ok=explore(r,L,0,0,0,0); totnodes+=nodes; if(nodes>NODECAP) capped++;
      if(!ok) fail[nf++]=r;
    }
    for(long long i=0;i<nf;i++) G[fail[i]]=0;
    n-=nf;
    printf("L=%d KX=%d S=%d branchonly=%d it %d: failing %lld, remaining %lld (nodes %lld, capped %lld)\n",L,KX,MAXS,BRANCHONLY,it,nf,n,totnodes,capped);
    fflush(stdout);
    if(nf==0||n==0) break;
  }
  if(n>0){ char fn[64]; sprintf(fn,"G_L%d_b%d.txt",L,BRANCHONLY); FILE*f=fopen(fn,"w");
    for(u64 r=1;r<(1ULL<<L);r+=2) if(G[r]) fprintf(f,"%llu\n",r); fclose(f); printf("saved %s\n",fn); }
}


==> anc/checks/cyc_scan.c <==
/* For many sets S (bitmask on {1..12}, optionally with a tail [t,inf)), find the cycles of T^-_S
   with smallest element below N. */
#include <stdio.h>
#include <stdlib.h>
typedef unsigned __int128 u128; typedef unsigned long long u64;
static unsigned mask; static int tail;
static inline int inS(int m){ if(tail && m>=tail) return 1; return m<=12 ? (mask>>(m-1))&1 : 0; }
static inline u128 step(u128 x){ if(x&1) return (x+1)>>1; u64 lo=(u64)x; int m=lo?__builtin_ctzll(lo):64+__builtin_ctzll((u64)(x>>64));
  return inS(m) ? (x>>1)*3 : x>>m; }
int main(int argc,char**argv){
  u64 N=strtoull(argv[1],0,10); long long other=0, checked=0;
  for(tail=0; tail<=14; tail+= (tail==0?2:1)){
    if(tail==1) continue;
    for(mask=0; mask<(1u<<12); mask++){
      checked++;
      for(u64 n=1;n<N;n++){
        u128 x=n, tort=n; u64 lam=1,pw=1,steps=0; int dropped=0;
        while(1){ x=step(x); steps++; if(x<n){dropped=1;break;} if(x==tort) break;
          if(lam==pw){tort=x;pw<<=1;lam=0;} lam++; if(steps>10000000ULL) break; }
        if(!dropped){
          if(steps>10000000ULL){ printf("undecided: mask=%x tail=%d n=%llu\n",mask,tail,n); continue; }
          if(n!=1 && n!=2){ other++; if(other<40) printf("other cycle: mask=0x%03x tail=%d min=%llu\n",mask,tail,n); }
        }
      }
    }
  }
  printf("sets checked %lld, cycles other than 1 and (2,3): %lld (n < %llu)\n",checked,other,N);
}


==> anc/checks/exact_tail.py <==
"""Exact (up to truncation at M<=60 and pruning below 1e-22) P(tau > t) of the random-walk model,
   by dynamic programming over (a, b) = (#factors 3, #halvings); W = a log2 3 - b."""
import math, sys
L3 = math.log2(3)
def rS(S, M):
    r = 0; e = M
    while e >= 1 and S(e): r += 1; e -= 1
    return r
MAPS = {'none': lambda e: False, '3': lambda e: e == 3, '2': lambda e: e == 2, 'even': lambda e: e % 2 == 0,
        '3..inf': lambda e: e >= 3, '2,3': lambda e: e in (2, 3), '1': lambda e: e == 1}
TS = [8, 64, 128]
for name, S in MAPS.items():
    moves = [(1 + rS(S, m), m + 1, 2.0 ** -(m + 1)) for m in range(61)]
    cur = {(0, 0): 1.0}; out = {}
    for t in range(1, max(TS) + 1):
        nxt = {}
        for (a, b), p in cur.items():
            for da, db, q in moves:
                pq = p * q
                if pq < 1e-22: break          # moves are ordered by decreasing probability
                A, B = a + da, b + db
                if A * L3 - B >= 0:
                    nxt[(A, B)] = nxt.get((A, B), 0.0) + pq
        cur = nxt
        if t in TS: out[t] = sum(cur.values())
    print(f"{name:7s} states {len(cur):7d}  " + "  ".join(f"P(tau>{t}) = {out[t]:.7f}" for t in TS), flush=True)


==> anc/checks/fig_branching.py <==
"""Figures 7.1 and 7.2 of the paper (branching maps).

Figure 7.1 (fig_brw.pdf): the branching-random-walk heuristic of Section 7.3 for the families
<emptyset, S+> of Table 7.1.  Left: Lambda(lambda) = E sum_{j in J(M)} 2^(lambda X_j(M)); the
family is predicted bounded iff Lambda(lambda) < 1 for some lambda > 0.  Right:
lambda^-1 log2 Lambda(lambda), whose minimum is the speed v of the rightmost particle.
Figure 7.2 (fig_rule.pdf): three branches of <emptyset,{1}> from one random 256-bit odd start
(fixed seed): the Collatz map, T_{1}, and the rule psi of Theorem 7.7 (D = 5, Delta = {9}).

Needs numpy and matplotlib.  Usage:  python3 fig_branching.py   (writes the two PDFs here)."""
import math, random
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

L3 = math.log2(3)
MMAX = 200                                   # truncation of the law of M (2^-200 is negligible)

# ---- Figure 7.1 --------------------------------------------------------------------------------
def run_length(Splus, M):
    """r_{S+}(M): number of consecutive exponents M, M-1, ..., >= 1 in S+."""
    r = 0
    while M - r >= 1 and Splus(M - r):
        r += 1
    return r

# families <emptyset, S+>: since S- is empty, J(M) = {0, 1, ..., r_{S+}(M)}
FAMS = [(r"$\langle\varnothing,\{1\}\rangle$",   lambda e: e == 1),
        (r"$\langle\varnothing,\{2,3\}\rangle$", lambda e: e in (2, 3)),
        (r"$\langle\varnothing,2\mathbb{N}\rangle$", lambda e: e % 2 == 0),
        (r"$\langle\varnothing,\{2\}\rangle$",   lambda e: e == 2),
        (r"$\langle\varnothing,\{3\}\rangle$",   lambda e: e == 3),
        (r"$\langle\varnothing,\{4\}\rangle$",   lambda e: e == 4),
        (r"$\langle\varnothing,\{5\}\rangle$",   lambda e: e == 5)]

SHORT = [r"$\{1\}$", r"$\{2,3\}$", r"$2\mathbb{N}$", r"$\{2\}$", r"$\{3\}$", r"$\{4\}$", r"$\{5\}$"]
OFFS = [(0, 5), (0, 5), (6, 3), (-4, -9), (5, -7), (5, -7), (5, -7)]   # label offsets (points)

def Lambda(Splus, lam):
    lam = np.asarray(lam, float)
    tot = np.zeros_like(lam)
    for M in range(MMAX):
        rr = run_length(Splus, M)
        for j in range(rr + 1):
            tot += 2.0 ** (-(M + 1)) * 2.0 ** (lam * ((1 + j) * L3 - (M + 1)))
    return tot

# ---- Figure 7.2 --------------------------------------------------------------------------------
def v2(n):
    return (n & -n).bit_length() - 1

def collatz(x):                               # odd-to-odd step of T_emptyset
    w = 3 * x + 1
    return w >> v2(w)

def t1(x):                                    # odd-to-odd step of T_{1}: one trade when M = 1
    w = 3 * x + 1; v = v2(w)
    return 3 * (w >> 2) if v == 2 else w >> v

def psi(x):                                   # the rule of Theorem 7.7: down iff x = 9 (mod 32)
    w = 3 * x + 1; v = v2(w)
    if v == 2:
        return (w >> 2) if x % 32 == 9 else 3 * (w >> 2)
    return w >> v

def trajectory(f, x0, steps):
    x, pts = x0, [math.log2(x0)]
    for _ in range(steps):
        if x == 1:
            break
        x = f(x)
        pts.append(math.log2(x))
    return np.array(pts)

# ---- style (as fig_paper.py) -------------------------------------------------------------------
INK, INK2, MUTED, GRID, AXIS = '#0b0b0b', '#52514e', '#898781', '#e1e0d9', '#c3c2b7'
SERIES = ['#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4', '#008300', '#6250d6']
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 7, 'axes.edgecolor': AXIS,
                     'axes.labelcolor': INK2, 'xtick.color': MUTED, 'ytick.color': MUTED,
                     'text.color': INK, 'axes.facecolor': 'white', 'figure.facecolor': 'white',
                     'mathtext.fontset': 'dejavusans', 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
                     'xtick.major.size': 2.5, 'ytick.major.size': 2.5})

def tidy(ax):
    ax.grid(True, color=GRID, lw=0.4); ax.set_axisbelow(True)
    for sp in ('top', 'right'):
        ax.spines[sp].set_visible(False)

def figure_brw(out='fig_brw.pdf'):
    lam = np.linspace(0.0, 2.0, 801)[1:]
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.0, 2.55), constrained_layout=True)
    summary = []
    for (name, Sp), col, short, off in zip(FAMS, SERIES, SHORT, OFFS):
        L = Lambda(Sp, lam)
        g = np.log2(L) / lam
        i, k = int(np.argmin(L)), int(np.argmin(g))
        a1.plot(lam, L, color=col, lw=1.3, label=name, zorder=2)
        a1.plot(lam[i], L[i], 'o', color=col, ms=3.6, mec='white', mew=0.6, zorder=3)
        a2.plot(lam, g, color=col, lw=1.3, zorder=2)
        a2.plot(lam[k], g[k], 'o', color=col, ms=3.6, mec='white', mew=0.6, zorder=3)
        a2.annotate(short, (lam[k], g[k]), xytext=off, textcoords='offset points', fontsize=6.2,
                    color=INK2, ha='center' if off[0] == 0 else ('left' if off[0] > 0 else 'right'))
        summary.append((name, float(Lambda(Sp, [0.0])[0]), float(L[i]), float(lam[i]), float(g[k]), float(lam[k])))
    a1.axhline(1.0, color=INK2, lw=0.8, zorder=1)
    a1.set_xlim(0, 2); a1.set_ylim(0.9, 1.8)
    a1.set_xlabel(r'$\lambda$'); a1.set_ylabel(r'$\Lambda(\lambda)$')
    a1.set_title(r'$\Lambda(\lambda)$; bounded if it dips below 1', fontsize=7.5, color=INK, loc='left', pad=3)
    a2.axhline(0.0, color=INK2, lw=0.8, zorder=1)
    a2.set_xlim(0, 2); a2.set_ylim(-0.4, 1.2)
    a2.set_xlabel(r'$\lambda$'); a2.set_ylabel(r'$\lambda^{-1}\log_2\Lambda(\lambda)$ (bits per odd step)')
    a2.set_title(r'minimum = speed $v$ of the rightmost branch', fontsize=7.5, color=INK, loc='left', pad=3)
    for ax in (a1, a2):
        tidy(ax)
    a1.legend(loc='upper left', frameon=False, fontsize=6.2, handlelength=1.6, ncol=2, columnspacing=1.2)
    fig.savefig(out)
    return summary

def figure_rule(out='fig_rule.pdf', seed=20261103, bits=256, steps=3000):
    rnd = random.Random(seed)
    x0 = rnd.getrandbits(bits) | (1 << (bits - 1)) | 1
    curves = [('the Collatz map (always down)', collatz, math.log2(3) - 2, 'Collatz map'),
              (r'$T_{\{1\}}$ (always up)', t1, 1.25 * L3 - 2, r'$T_{\{1\}}$'),
              (r'the rule $\psi$ of Theorem 7.7', psi, 10 / 17 * math.log2(9 / 8), r'$\psi$')]
    fig, ax = plt.subplots(figsize=(7.0, 2.6), constrained_layout=True)
    b0 = math.log2(x0); info = []
    for (name, f, drift, short), col in zip(curves, SERIES):
        pts = trajectory(f, x0, steps)
        t = np.arange(len(pts))
        ax.plot(t, pts, color=col, lw=1.1, label=name, zorder=3)
        ax.annotate(short, (t[-1], pts[-1]), xytext=(4, 0) if t[-1] < steps else (-2, 8),
                    textcoords='offset points', fontsize=6.4, color=INK2,
                    ha='left' if t[-1] < steps else 'right', va='center')
        tt = np.array([0, min(steps, (b0 / -drift) if drift < 0 else steps)])
        ax.plot(tt, b0 + drift * tt, color=col, lw=0.8, ls=(0, (4, 3)), zorder=2)
        info.append((name, len(pts) - 1, pts[-1] - b0))
    ax.set_xlim(0, steps); ax.set_ylim(0, 600)
    ax.set_xlabel('odd step $t$'); ax.set_ylabel(r'$\log_2 x_t$ (bits)')
    tidy(ax)
    ax.legend(loc='upper left', frameon=False, fontsize=6.4, handlelength=1.8)
    fig.savefig(out)
    return x0, info

def spread(f, trials=300, seed=1, bits=256, steps=3000):
    """Mean and standard deviation of the gain in bits after `steps` odd steps of f."""
    rnd = random.Random(seed); gains = []
    for _ in range(trials):
        x = rnd.getrandbits(bits) | (1 << (bits - 1)) | 1; b0 = math.log2(x)
        for _ in range(steps):
            x = f(x)
        gains.append(math.log2(x) - b0)
    m = sum(gains) / trials
    return m, math.sqrt(sum((g - m) ** 2 for g in gains) / (trials - 1))

if __name__ == "__main__":
    s = figure_brw()
    print("Figure 7.1:  family, Lambda(0) = E|J|, Lambda_min (at lambda), v (at lambda)")
    for name, l0, lm, al, v, av in s:
        print(f"  {name:40s} {l0:.5f}  {lm:.4f} ({al:.3f})  {v:+.4f} ({av:.3f})")
    x0, info = figure_rule()
    print(f"Figure 7.2: start x0 = {x0} ({x0.bit_length()} bits)")
    for name, n, gain in info:
        print(f"  {name:32s} odd steps {n:5d}   change {gain:+.1f} bits")
    m, sd = spread(psi)
    print(f"  rule psi, 300 random 256-bit starts, 3000 odd steps: mean gain {m:+.1f} bits, sd {sd:.1f}")


==> anc/checks/fig_census.py <==
"""Figure A.1 of the paper: the + cycles of the census (Table A.2), plotted against rho(U).
Left: length in steps (log scale).  Right: log2 of the largest element, with the search bound 2^120.
Usage:  python3 fig_census.py [../cycles/plus_cycles_min_lt_1e5.txt]   (writes fig_census.pdf here)."""
import math, sys
from fractions import Fraction as F
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

INK, INK2, MUTED, GRID, AXIS = '#0b0b0b', '#52514e', '#898781', '#e1e0d9', '#c3c2b7'
CONTR, EXPAN = '#2a78d6', '#eb6834'
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 7, 'axes.edgecolor': AXIS,
                     'axes.labelcolor': INK2, 'xtick.color': MUTED, 'ytick.color': MUTED,
                     'text.color': INK, 'axes.facecolor': 'white', 'figure.facecolor': 'white',
                     'mathtext.fontset': 'dejavusans', 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
                     'xtick.major.size': 2.5, 'ytick.major.size': 2.5})
THETA = 2 / math.log2(3) - 1

def r_of(U, M):
    r = 0
    while M - r >= 1 and (M - r) in U:
        r += 1
    return r

def rho(U):
    return float(sum(F(r_of(U, M), 2 ** (M + 1)) for M in range(1, 200)))

def read(path):
    out = []
    for line in open(path):
        p = line.split()
        if not p:
            continue
        i, j = p.index('U'), p.index('D')
        U = {int(t) for t in p[i + 1:j]}
        out.append(dict(min=int(p[2]), length=int(p[4]), odd=int(p[6]), maxbits=math.log2(int(p[8])), rho=rho(U)))
    return out

def main(path):
    cyc = read(path)
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.0, 2.45), constrained_layout=True)
    for ax, key in ((a1, 'length'), (a2, 'maxbits')):
        for group, col, lab in ((True, CONTR, r'in a contracting map'),
                                (False, EXPAN, r'only in expanding maps')):
            pts = [c for c in cyc if (c['rho'] < THETA) == group]
            ax.scatter([c['rho'] for c in pts], [c[key] for c in pts], s=15, color=col,
                       edgecolors='white', linewidths=0.5, zorder=3, label=lab)
        ax.axvline(THETA, color=INK2, lw=0.8, zorder=2)
        ax.set_xlim(-0.02, 0.6); ax.set_xlabel(r'$\rho(U)$')
        ax.grid(True, color=GRID, lw=0.4); ax.set_axisbelow(True)
        for sp in ('top', 'right'):
            ax.spines[sp].set_visible(False)
    a1.set_yscale('log'); a1.set_ylim(1, 5e4); a1.set_ylabel('length of the cycle (steps)')
    a1.text(THETA + 0.008, 3.0e4, r'$\theta$', color=INK2, fontsize=7, va='center')
    a2.text(THETA + 0.008, 124, r'$\theta$', color=INK2, fontsize=7, va='center')
    a2.axhline(120, color=MUTED, lw=0.8, zorder=2)
    a2.text(0.59, 116, 'bound $2^{120}$ of the search', color=INK2, fontsize=6.2, ha='right', va='top')
    a2.set_ylim(0, 128); a2.set_ylabel(r'$\log_2$ of the largest element')
    a1.legend(loc='upper right', frameon=False, fontsize=6.2, handletextpad=0.3)
    fig.savefig('fig_census.pdf')
    long = [c for c in cyc if c['length'] > 1000]; high = [c for c in cyc if c['maxbits'] > 40]
    print(f"{len(cyc)} cycles; {len(long)} longer than 1000 steps, rho(U) in "
          f"[{min(c['rho'] for c in long):.4f}, {max(c['rho'] for c in long):.4f}]; "
          f"{len(high)} with largest element above 2^40, rho(U) in "
          f"[{min(c['rho'] for c in high):.4f}, {max(c['rho'] for c in high):.4f}]")

if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else '../cycles/plus_cycles_min_lt_1e5.txt')


==> anc/checks/fig_paper.py <==
"""Figure 5.1 of the paper: glide-length tails, data vs random-walk model, and the excursion exponent.
   Data: the T_S=*.json files written by program/collatz_s.py, in the folder RESULTS_DIR
         (default ../results); block 33 = odd n in [2^32, 2^33).
   Model: survival files surv_*.txt written by checks/mc_surv.c (C Monte Carlo), in SURV_DIR
         (default: the current folder)."""
import json, glob, math, sys, os
import numpy as np
sys.path.insert(0, os.environ.get('PROGRAM_DIR', '../program'))
import collatz_s as C
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

RES = os.environ.get('RESULTS_DIR', '../results')        # folder with the T_S=*.json files
CHK = os.environ.get('SURV_DIR', '.')                 # folder with the surv_*.txt files of mc_surv
files = {json.load(open(f))['map']['S']: f for f in glob.glob(f'{RES}/T_S=*.json')}
order = ['none', '3', '2', 'even', '3..inf', '2,3', '1']
label = {'none': r'$S=\varnothing$ (Collatz)', '3': r'$S=\{3\}$', '2': r'$S=\{2\}$',
         'even': r'$S=\{2,4,6,\dots\}$', '3..inf': r'$S=\{3,4,5,\dots\}$', '2,3': r'$S=\{2,3\}$',
         '1': r'$S=\{1\}$'}
short = {'none': r'$\varnothing$', '3': r'$\{3\}$', '2': r'$\{2\}$', 'even': r'$2\mathbb{N}$',
         '3..inf': r'$[3,\infty)$', '2,3': r'$\{2,3\}$', '1': r'$\{1\}$'}
survfile = {'none': 'surv_none.txt', '3': 'surv_3.txt', '2': 'surv_2.txt', 'even': 'surv_even.txt',
            '3..inf': 'surv_3inf.txt', '2,3': 'surv_23.txt', '1': 'surv_1.txt'}
L3 = math.log2(3)

def lam_theory(member):
    r = C.chain_table(member, 400)
    F = lambda l: sum(2.0 ** -(M + 1) * 2.0 ** (l * ((1 + r[M]) * L3 - (M + 1))) for M in range(400))
    lo, hi = 1e-6, 5.0
    for _ in range(200):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if F(mid) < 1 else (lo, mid)
    return lo

def model_curve(S):
    lines = open(os.path.join(CHK, survfile[S])).read().split('\n')
    W = int(lines[0].split()[-1])
    pts = [tuple(map(int, l.split())) for l in lines[1:] if l.strip()]
    t = np.array([p[0] for p in pts], float); c = np.array([p[1] for p in pts], float)
    keep = (c >= 25) & (t >= 1)          # drop the noisy far tail (fewer than 25 walks left)
    return t[keep], c[keep] / W, W

INK, INK2, MUTED, GRID, AXIS = '#0b0b0b', '#52514e', '#898781', '#e1e0d9', '#c3c2b7'
DATA, MODEL = '#2a78d6', '#eb6834'
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 7, 'axes.edgecolor': AXIS,
                     'axes.labelcolor': INK2, 'xtick.color': MUTED, 'ytick.color': MUTED,
                     'text.color': INK, 'axes.facecolor': 'white', 'figure.facecolor': 'white',
                     'mathtext.fontset': 'dejavusans', 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
                     'xtick.major.size': 2.5, 'ytick.major.size': 2.5})
fig, axes = plt.subplots(2, 4, figsize=(7.0, 3.9), constrained_layout=True)
ts = [2 ** j for j in range(0, 19)]
lam_fit, lam_th, walkers = {}, {}, {}
for i, S in enumerate(order):
    ax = axes.flat[i]
    st = json.load(open(files[S])); o = st['blocks']['33']['odd']
    never = o['count'] - o['outcomes']['drop']
    sv = C.survival_from_hist(o['glide_odd_steps_hist'], ts, never)
    tx = [t for t in ts if sv[t] > 0]; ty = [sv[t] for t in tx]
    mt, ms, walkers[S] = model_curve(S)
    ax.plot(mt, ms, color=MODEL, lw=1.4, label='random-walk model', zorder=2)
    ax.plot(tx, ty, 'o', color=DATA, ms=3.2, mec='white', mew=0.6, label=r'odd $n\in[2^{32},2^{33})$', zorder=3)
    ax.set_xscale('log', base=2); ax.set_yscale('log')
    ax.set_xlim(1, 2 ** 18); ax.set_ylim(1e-9, 1.5)
    ax.set_xticks([2 ** k for k in (0, 3, 6, 9, 12, 15, 18)])
    ax.set_yticks([1e0, 1e-2, 1e-4, 1e-6, 1e-8])
    ax.grid(True, color=GRID, lw=0.4); ax.set_axisbelow(True)
    for sp in ('top', 'right'): ax.spines[sp].set_visible(False)
    th = st['map']['theory']
    ax.set_title(label[S], fontsize=7.5, color=INK, loc='left', pad=3)
    ax.text(0.97, 0.96, f"drift {th['drift_bits_per_odd_step']:+.4f}", transform=ax.transAxes,
            ha='right', va='top', fontsize=6.3, color=INK2)
    if i % 4 == 0: ax.set_ylabel(r'$\mathbb{P}(\mathrm{glide}>t)$')
    if i >= 3: ax.set_xlabel(r'$t$ (odd steps)')
    # tail exponent of the peak excess
    h = np.zeros(C.EB)
    for k, v in o['peak_excess_bits_hist'].items(): h[int(k)] = v
    tail = h[::-1].cumsum()[::-1] / h.sum()
    xs = [x for x in range(3, C.EB) if 1e-6 < tail[x] < 1e-2]
    lam_fit[S] = -np.polyfit(xs, np.log2(tail[xs]), 1)[0]
    lam_th[S] = lam_theory(C.parse_S(S)[1])
axes.flat[0].legend(loc='lower left', frameon=False, fontsize=6.2, handlelength=1.6)
ax = axes.flat[7]
lt = np.array([lam_th[S] for S in order]); lf = np.array([lam_fit[S] for S in order])
ax.plot([0.015, 1.5], [0.015, 1.5], color=MODEL, lw=1.4, label='theory', zorder=2)
ax.plot(lt, lf, 'o', color=DATA, ms=3.6, mec='white', mew=0.6, label='fit to data', zorder=3)
offs = {'none': (-9, 4), '3': (4, -8), '2': (-14, 4), 'even': (4, -8), '3..inf': (4, -8),
        '2,3': (4, -8), '1': (4, -8)}
for S, x, y in zip(order, lt, lf):
    ax.annotate(short[S], (x, y), xytext=offs[S], textcoords='offset points', fontsize=6.2, color=INK2)
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_xlim(0.015, 1.5); ax.set_ylim(0.015, 1.5)
ax.grid(True, color=GRID, lw=0.4); ax.set_axisbelow(True)
for sp in ('top', 'right'): ax.spines[sp].set_visible(False)
ax.set_title(r'excursion exponent $\lambda$', fontsize=7.5, color=INK, loc='left', pad=3)
ax.set_xlabel(r'$\lambda$ predicted'); ax.set_ylabel(r'$\lambda$ fitted')
ax.legend(loc='upper left', frameon=False, fontsize=6.2, handlelength=1.6)
out = 'fig_glides.pdf'
fig.savefig(out); fig.savefig(out.replace('.pdf', '.png'), dpi=200)
print("saved", out, {S: (round(lam_fit[S], 4), round(lam_th[S], 4)) for S in order}, walkers)


==> anc/checks/fig_unified_census.py <==
"""Figure for Section 8 (draft): the classes of cycles of the census over all pairs (So, Se),
against the smallest model drift delta_min of a map that contains them (verify_unified.py).
Left: length in steps (log scale).  Right: log2 of the largest element, with the cap of the search.
Usage:  python3 fig_unified_census.py CENSUS_FILE [CENSUS_FILE ...]   (writes fig_unified_census.pdf)
e.g.    python3 fig_unified_census.py ../cycles/unified_1inSo_min_lt_1e3.txt ../cycles/unified_1notinSo_min_lt_1e9.txt"""
import math, sys, os
from collections import defaultdict
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import verify_unified as V
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

INK, INK2, MUTED, GRID, AXIS = '#0b0b0b', '#52514e', '#898781', '#e1e0d9', '#c3c2b7'
PLUS, MIXED, MINUS = '#2a78d6', '#eb6834', '#1baf7a'
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 7, 'axes.edgecolor': AXIS,
                     'axes.labelcolor': INK2, 'xtick.color': MUTED, 'ytick.color': MUTED,
                     'text.color': INK, 'axes.facecolor': 'white', 'figure.facecolor': 'white',
                     'mathtext.fontset': 'dejavusans', 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
                     'xtick.major.size': 2.5, 'ytick.major.size': 2.5})

def main(paths, cap=120):
    rows, bad = V.read_rows(paths)
    assert bad == 0
    cls = defaultdict(list)
    for r in rows:
        cls[r[6]].append(r)
    recs = []
    for n, t, nv, r, s, c, reg in V.classes(cls):
        recs.append(dict(t=t, length=r[2], maxbits=math.log2(r[4]), delta=2 * s * V.L3 - 2))
    groups = ((lambda t: t == 'x', MIXED, 'o', 5, 0.55, 'mixed cycles only'),
              (lambda t: '+' in t, PLUS, 'o', 14, 1.0, r'containing a $+$ cycle'),
              (lambda t: '-' in t, MINUS, '^', 22, 1.0, r'containing a $-$ cycle'))
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.0, 2.45), constrained_layout=True)
    for ax, key in ((a1, 'length'), (a2, 'maxbits')):
        for sel, col, mk, sz, al, lab in groups:
            pts = [q for q in recs if sel(q['t'])]
            ax.scatter([q['delta'] for q in pts], [q[key] for q in pts], s=sz, color=col, marker=mk,
                       alpha=al, edgecolors='white', linewidths=0.4, zorder=3,
                       label=f"{lab} ({len(pts)})")
        ax.axvline(0, color=INK2, lw=0.8, zorder=2)
        ax.set_xlim(-2.1, 0.6); ax.set_xlabel(r'smallest drift $\delta$ of a map containing the class')
        ax.grid(True, color=GRID, lw=0.4); ax.set_axisbelow(True)
        for sp in ('top', 'right'):
            ax.spines[sp].set_visible(False)
    a1.set_yscale('log'); a1.set_ylim(0.8, 1e5); a1.set_ylabel('length of the cycle (steps)')
    a2.axhline(cap, color=MUTED, lw=0.8, zorder=2)
    a2.text(-2.05, cap - 4, f'cap $2^{{{cap}}}$ of the search', color=INK2, fontsize=6.2, ha='left', va='top')
    a2.set_ylim(0, cap + 8); a2.set_ylabel(r'$\log_2$ of the largest element')
    a1.legend(loc='upper left', frameon=False, fontsize=6.2, handletextpad=0.3)
    fig.savefig('fig_unified_census.pdf')
    near = [q for q in recs if abs(q['delta']) < 0.1]
    print(f"{len(recs)} classes; {len(near)} with |delta_min| < 0.1, of which "
          f"{sum(q['t'] == 'x' for q in near)} mixed-only")

if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/checks/ind.py <==
import sys
from beam2 import make
kids=make([{0},{0,3}])
N=int(sys.argv[1]); worstA=(0,0); worstpk=(0,0)
for n in range(3,N,2):
    A={n}; st=[n]; pk=n
    while st:
        x=st.pop()
        for c in kids(x):
            if c>=n and c not in A:
                A.add(c); st.append(c); pk=max(pk,c)
                if len(A)>10**6: print("huge A for",n); sys.exit()
    if len(A)>worstA[1]: worstA=(n,len(A))
    if pk.bit_length()-n.bit_length()>worstpk[1]: worstpk=(n,pk.bit_length()-n.bit_length())
print(f"{{{{0}},{{0,3}}}}: every odd n<{N}: set of values >= n reachable before dropping below n is finite.")
print("largest such set:",worstA,"  largest climb (n, extra bits):",worstpk)


==> anc/checks/mc_surv.c <==
/* Survival function P(glide > t) of the random-walk model, t in odd steps.
   usage: mc_surv <spec> <walkers> <seed> <outfile> ; writes "t count_greater" for a log grid of t */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <stdint.h>
static uint64_t s[4];
static inline uint64_t rotl(const uint64_t x, int k){ return (x << k) | (x >> (64 - k)); }
static inline uint64_t nxt(void){ const uint64_t r = rotl(s[1] * 5, 7) * 9, t = s[1] << 17;
  s[2] ^= s[0]; s[3] ^= s[1]; s[1] ^= s[2]; s[0] ^= s[3]; s[2] ^= t; s[3] = rotl(s[3], 45); return r; }
static int inS(const char *sp, int e){
  if(!strcmp(sp,"none")) return 0;  if(!strcmp(sp,"3")) return e==3;  if(!strcmp(sp,"2")) return e==2;
  if(!strcmp(sp,"even")) return e%2==0; if(!strcmp(sp,"3..inf")) return e>=3; if(!strcmp(sp,"2,3")) return e==2||e==3;
  if(!strcmp(sp,"1")) return e==1; return 0; }
#define TM (1<<20)
static uint64_t cnt[TM+1];
int main(int argc, char **argv){
  const char *sp = argv[1]; long long W = atoll(argv[2]); uint64_t seed = strtoull(argv[3],0,10);
  s[0]=seed*0x9E3779B97F4A7C15ULL+1; s[1]=seed^0xD1B54A32D192ED03ULL; s[2]=0x8CB92BA72F3D8DD7ULL; s[3]=seed+77;
  for(int i=0;i<20;i++) nxt();
  double LG3 = log2(3.0); double inc[200];
  for(int m=0;m<200;m++){ int r=0; for(int e=m;e>=1 && inS(sp,e);e--) r++; inc[m]=(1+r)*LG3-(m+1); }
  for(long long w=0; w<W; w++){
    double pos=0; long long t=0;
    while(1){ uint64_t u=nxt(); int m=u?__builtin_ctzll(u):64; if(m>199) m=199;
      pos+=inc[m]; t++; if(pos<0 || t>=TM) break; }
    cnt[t]++;
  }
  FILE *f=fopen(argv[4],"w"); fprintf(f,"# %s walkers %lld\n",sp,W);
  /* P(tau > t) for every t on a grid */
  uint64_t above=W; long long t=0; double g=1.0;
  for(t=0;t<=TM;t++){ above -= cnt[t];  /* now above = #{tau > t} */
    if(t>=(long long)g || t<64){ fprintf(f,"%lld %llu\n",t,(unsigned long long)above); if(t>=(long long)g) g*=1.02; }
    if(above==0) break; }
  fclose(f); return 0; }


==> anc/checks/mdp2.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64;
int D; u64 N,M; double LG3; char *pol;
/* transition: returns list via callback-free arrays: we do power iteration on pi directly */
int main(int argc,char**argv){
  D=atoi(argv[1]); N=1ULL<<D; M=N-1; LG3=log2(3.0);
  double *h=calloc(N,8),*h2=calloc(N,8); pol=calloc(N,1); double gain=0;
  for(int it=0;it<3000;it++){ double avg=0; for(u64 r=1;r<N;r+=2) avg+=h[r]; avg/=(double)(N/2);
    for(u64 r=1;r<N;r+=2){ double val;
      if((r&3)==3){ u64 nb=((3*r+1)>>1)&(M>>1); val=LG3-1+0.5*(h[nb]+h[nb|(N>>1)]); }
      else if((r&7)==1){ u64 z=((3*r+1)>>2)&(M>>2), uz=(3*((3*r+1)>>2))&(M>>2); double up=0,dn=0;
        for(u64 k=0;k<4;k++){ up+=h[uz|(k<<(D-2))]; dn+=h[z|(k<<(D-2))]; } up=2*LG3-2+up/4; dn=LG3-2+dn/4;
        if(up>=dn){val=up;pol[r]=1;} else {val=dn;pol[r]=0;} }
      else { u64 w=3*r+1; int v=__builtin_ctzll(w);
        if(v<D){ u64 nb=(w>>v)&(M>>v); double s=0; u64 c=1ULL<<v; for(u64 k=0;k<c;k++) s+=h[nb|(k<<(D-v))]; val=LG3-v+s/c; }
        else val=LG3-(D+1)+avg; }
      h2[r]=val; }
    gain=h2[1]-h[1]; double ref=h2[1]; for(u64 r=1;r<N;r+=2) h[r]=h2[r]-ref; }
  /* stationary distribution by power iteration */
  double *pi=calloc(N,8),*pn=calloc(N,8); for(u64 r=1;r<N;r+=2) pi[r]=1.0/(N/2);
  for(int it=0;it<20000;it++){
    for(u64 r=1;r<N;r+=2) pn[r]=0; double fresh=0;
    for(u64 r=1;r<N;r+=2){ double p=pi[r]; if(p==0) continue;
      if((r&3)==3){ u64 nb=((3*r+1)>>1)&(M>>1); pn[nb]+=p/2; pn[nb|(N>>1)]+=p/2; }
      else if((r&7)==1){ u64 t=((3*r+1)>>2); u64 nb=(pol[r]?3*t:t)&(M>>2); for(u64 k=0;k<4;k++) pn[nb|(k<<(D-2))]+=p/4; }
      else { u64 w=3*r+1; int v=__builtin_ctzll(w);
        if(v<D){ u64 nb=(w>>v)&(M>>v); u64 c=1ULL<<v; for(u64 k=0;k<c;k++) pn[nb|(k<<(D-v))]+=p/c; }
        else fresh+=p; } }
    for(u64 r=1;r<N;r+=2) pn[r]+=fresh/(N/2);
    double *t=pi; pi=pn; pn=t; }
  double g=0,b=0;
  for(u64 r=1;r<N;r+=2){ double p=pi[r];
    if((r&3)==3){ g+=p*(LG3-1); b+=p*1; }
    else if((r&7)==1){ g+=p*(pol[r]?2*LG3-2:LG3-2); b+=p*2; }
    else { u64 w=3*r+1; int v=__builtin_ctzll(w); if(v<D){ g+=p*(LG3-v); b+=p*v; } else { g+=p*(LG3-(D+1)); b+=p*(D+1); } } }
  printf("D=%2d: drift %+.4f bits/odd step, %.4f halvings/odd step, exponent c = %.4f  -> R(x) contains numbers >= x^%.3f for almost all x\n",D,g,b,g/b,1+g/b);
}


==> anc/checks/paper_numbers.py <==
"""Independent re-computation of every theoretical constant quoted in the paper.
   Exact rational arithmetic where the paper states exact values."""
from fractions import Fraction as Fr
import math

LG3 = math.log2(3)
MMAX = 400                      # truncation of the geometric valuation law (2^-400 is negligible)

# ---------- single maps -----------------------------------------------------------------------
def r_of(S, M):
    """r_S(M): number of consecutive exponents M, M-1, ..., >=1 lying in S."""
    r = 0
    e = M
    while e >= 1 and S(e):
        r += 1
        e -= 1
    return r

MAPS = [
    ("{}",        lambda e: False),
    ("{3}",       lambda e: e == 3),
    ("{2}",       lambda e: e == 2),
    ("even",      lambda e: e % 2 == 0),
    ("[3,inf)",   lambda e: e >= 3),
    ("{2,3}",     lambda e: e in (2, 3)),
    ("{1}",       lambda e: e == 1),
    ("{1,2}",     lambda e: e in (1, 2)),
    ("[2,4]",     lambda e: 2 <= e <= 4),
    ("odd",       lambda e: e % 2 == 1),
]

def bisect(f, lo, hi, it=200):
    flo = f(lo)
    for _ in range(it):
        mid = (lo + hi) / 2
        if (f(mid) > 0) == (flo > 0):
            lo, flo = mid, f(mid)
        else:
            hi = mid
    return (lo + hi) / 2

theta = 2 / LG3 - 1
print(f"theta = 2/log2(3) - 1 = log_3(4/3) = {theta:.6f}")
print(f"{'S':9s} {'rho':>9s} {'delta':>9s} {'ell':>7s} {'delay/bit':>9s} {'lambda':>8s} {'kappa':>8s}")
for name, S in MAPS:
    rho = sum(Fr(1, 2 ** (M + 1)) * r_of(S, M) for M in range(1, MMAX))
    sig = 1 + rho + sum(Fr(1, 2 ** (M + 1)) for M in range(1, MMAX) if r_of(S, M) < M)
    rho_f, sig_f = float(rho), float(sig)
    delta = (1 + rho_f) * LG3 - 2
    # moment generating function of X = (1+r) log2 3 - (M+1)
    def mgf(l):
        return sum(2.0 ** (-(M + 1)) * 2.0 ** (l * ((1 + r_of(S, M)) * LG3 - (M + 1))) for M in range(0, 200))
    lam = kap = float('nan')
    if delta < 0:
        lam = bisect(lambda l: mgf(l) - 1, 1e-6, 5.0)
    else:
        kap = bisect(lambda k: mgf(-k) - 1, 1e-6, 5.0)
    dpb = sig_f / abs(delta)
    print(f"{name:9s} {rho_f:9.5f} {delta:+9.5f} {sig_f:7.4f} {dpb:9.2f} {lam:8.4f} {kap:8.4f}   rho={rho.limit_denominator(10**6)}  ell={sig.limit_denominator(10**6)}")

# interval formula check
for a in range(1, 6):
    for n in range(1, 7):
        S = lambda e, a=a, n=n: a <= e <= a + n - 1
        rho = sum(Fr(1, 2 ** (M + 1)) * r_of(S, M) for M in range(1, 200))
        formula = Fr(1, 2 ** a) * (2 - Fr(n + 2, 2 ** n))
        assert abs(float(rho - formula)) < 1e-40, (a, n)
print("interval formula rho([a,a+n-1]) = 2^-a (2 - (n+2) 2^-n) verified for a<=5, n<=6")

# ---------- branching families: BRW heuristic --------------------------------------------------
def J(fam, M):
    """odd-step exponents j of 3 reachable from y = 2^M k when the rule may change at every T-step"""
    out = set()
    def go(e, j):
        if e == 0:
            out.add(j); return
        if any(S(e) for S in fam):        # some member increases at exponent e
            go(e - 1, j + 1)
        if any(not S(e) for S in fam):    # some member jumps to the odd part
            out.add(j)
    go(M, 0)
    return out

FAMS = [
    ("{},{1}",      [lambda e: False, lambda e: e == 1]),
    ("{},{2}",      [lambda e: False, lambda e: e == 2]),
    ("{},{3}",      [lambda e: False, lambda e: e == 3]),
    ("{},{4}",      [lambda e: False, lambda e: e == 4]),
    ("{},{5}",      [lambda e: False, lambda e: e == 5]),
    ("{},even",     [lambda e: False, lambda e: e % 2 == 0]),
    ("{},{2},{3}",  [lambda e: False, lambda e: e == 2, lambda e: e == 3]),
]
print("\nBRW heuristic:  Lambda(l) = E[ sum over children 2^(l X) ]")
for name, fam in FAMS:
    Js = [J(fam, M) for M in range(0, 120)]
    def Lam(l):
        return sum(2.0 ** (-(M + 1)) * sum(2.0 ** (l * ((1 + j) * LG3 - (M + 1))) for j in Js[M]) for M in range(0, 120))
    ls = [i / 4000 for i in range(1, 20000)]
    vals = [Lam(l) for l in ls]
    i = min(range(len(ls)), key=lambda i: vals[i])
    speed = min(math.log2(v) / l for v, l in zip(vals, ls))
    EJ = sum(Fr(len(Js[M]), 2 ** (M + 1)) for M in range(0, 120))
    print(f"  {name:12s} E|J(M)| = {EJ.limit_denominator(10**4)}   Lambda_min = {vals[i]:.4f} at l = {ls[i]:.3f}   max-branch speed v = {speed:+.4f} bits/odd step"
          f"   J(1..4) = {[sorted(Js[M]) for M in range(1,5)]}")


==> anc/checks/permap_unified.py <==
"""Cycles of single maps read off a census of census_unified.c (Section 8.5, Table 8.1).

   python3 permap_unified.py ../cycles/unified_1inSo_min_lt_1e3.txt [OUT.tsv]      (about 2 minutes)

By Section 8, a cycle with sets Uo, Do, Ue, De is a cycle of T_{So,Se} iff Uo <= So, So n Do = 0,
Ue <= Se, Se n De = 0.  So the census lists, for every map, all its cycles with smallest element
below the bound N of the census and largest element below its cap.  We take the maps
  family '+'    : So = N,              Se = B  or  B u [9,inf),       B <= [1,8]      (512 maps)
  family 'mix1' : So = {1} u A  or  {1} u A u [8,inf) (not N),  A <= [2,7],
                  Se = B  or  B u [8,inf),  B <= [1,7]                          (32512 maps)
and print, in the drift bins of Table 8.1 (delta = 2 sigma log2(3) - 2, Section 8.3; delta = delta(S)
for So = N), the number of contracting maps and the mean and maximum number of cycles and of classes
per map."""
import sys, math
from collections import defaultdict
sys.path.insert(0, __import__('os').path.dirname(__file__))
import verify_unified as V

def member(spec):
    fin, tail = spec
    return lambda m: (m in fin) or (tail is not None and m >= tail)

def contains(spec, S):                 # S (a finite set) is a subset of the set given by spec
    f = member(spec); return all(f(m) for m in S)

def disjoint(spec, S):
    f = member(spec); return not any(f(m) for m in S)

def maps():
    out = []
    for b in range(256):
        B = frozenset(i + 1 for i in range(8) if b >> i & 1)
        for tail in (None, 9):
            out.append(('+', (frozenset(), 1), (B, tail)))
    for a in range(64):
        A = frozenset([1]) | frozenset(i + 2 for i in range(6) if a >> i & 1)
        for ta in (None, 8):
            if ta is not None and A == frozenset(range(1, 8)):
                continue                              # that is So = N
            for b in range(128):
                B = frozenset(i + 1 for i in range(7) if b >> i & 1)
                for tb in (None, 8):
                    out.append(('mix1', (A, ta), (B, tb)))
    return out

def mask(spec, top=64):
    fin, tail = spec
    m = 0
    for e in range(1, top):
        if e in fin or (tail is not None and e >= tail):
            m |= 1 << e
    return m

def main(path, outpath=None):
    import numpy as np
    rows = []
    for line in open(path):
        if line.strip():
            t, n, L, nodd, mx, sets = V.parse(line)
            ok, starts = V.check(t, n, L, nodd, mx, sets)
            assert ok, line
            assert max(max(S, default=0) for S in sets) < 64
            rows.append((t, n, sets, starts))
    M = np.array([[sum(1 << e for e in S) for S in r[2]] for r in rows], dtype=np.uint64)
    cls_id = {}
    cid = np.array([cls_id.setdefault(r[3], len(cls_id)) for r in rows])
    full = np.uint64((1 << 64) - 1)
    res = []
    for fam, so, se in maps():
        s = V.sigma(member(so), member(se)); d = 2 * s * V.L3 - 2
        mo, me = np.uint64(mask(so)), np.uint64(mask(se))
        sel = ((M[:, 0] & (mo ^ full)) == 0) & ((M[:, 1] & mo) == 0) & \
              ((M[:, 2] & (me ^ full)) == 0) & ((M[:, 3] & me) == 0)
        nc = int(sel.sum()); ncl = len(set(cid[sel].tolist()))
        res.append((fam, so, se, d, nc, ncl))
    edges = [-1.5, -1.0, -0.5, -0.4, -0.3, -0.2, -0.1, 0.0]          # the rows of Table 8.1
    bins = defaultdict(list)
    for fam, so, se, d, nc, ncl in res:
        for lo, hi in zip(edges, edges[1:]):
            if lo <= d < hi:
                bins[(fam, lo, hi)].append((nc, ncl))
    print("Table 8.1: drift range, family, number of maps, mean/max cycles per map, mean/max classes per map")
    for lo, hi in zip(edges, edges[1:]):
        for fam in ('+', 'mix1'):
            v = bins.get((fam, lo, hi))
            if v:
                print(f"  [{lo:+.1f},{hi:+.1f})  {fam:5s} {len(v):6d}   {sum(x[0] for x in v)/len(v):7.2f} {max(x[0] for x in v):4d}"
                      f"   {sum(x[1] for x in v)/len(v):7.2f} {max(x[1] for x in v):4d}")
    if outpath:
        with open(outpath, 'w') as f:
            f.write("family\tSo\tSo_tail\tSe\tSe_tail\tdelta\tcycles\tclasses\n")
            for fam, so, se, d, nc, ncl in res:
                g = lambda S: ','.join(map(str, sorted(S))) or '-'
                f.write(f"{fam}\t{'N' if fam=='+' else g(so[0])}\t{so[1] if (fam!='+' and so[1]) else ''}\t{g(se[0])}\t{se[1] or ''}\t{d:.6f}\t{nc}\t{ncl}\n")

if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2] if len(sys.argv) > 2 else None)


==> anc/checks/recount.py <==
# {T_emptyset, T_{1}}: classify n = 1..2000: finite reachable set (exhaustive) or reaches > 2^300
import heapq
def kids(x):                      # odd x -> odd successors (one odd step)
    w=3*x+1; v=(w&-w).bit_length()-1; z=w>>v
    return (z,3*z) if v==2 else (z,)
def odd(n): return n>>((n&-n).bit_length()-1)
fin=esc=other=0
for n in range(1,2001):
    x0=odd(n)   # even n: both maps remove all 2s when m=v2(n) is not 1; for m=1 the options are k or 3k
    m=(n&-n).bit_length()-1
    starts=[x0,3*x0] if m==1 else [x0]
    s=set(starts); h=[-x for x in starts]; big=False
    while h:
        y=-heapq.heappop(h)
        for c in kids(y):
            if c.bit_length()>300: big=True; break
            if c not in s:
                s.add(c); heapq.heappush(h,-c)
        if big or len(s)>3_000_000: break
    if big: esc+=1
    elif not h: fin+=1
    else: other+=1
print(f"n=1..2000: finite reachable set {fin}, reaches above 2^300 {esc}, undecided {other}")


==> anc/checks/rho_gap_check.py <==
#!/usr/bin/env python3
"""Exact check that no set S of positive integers has rho(S) = theta.

Here rho(S) = sum_{m>=1} r_S(m) / 2^(m+1), where r_S(m) is the length of the run of
consecutive elements of S ending at m, and theta = log_3(4/3) = 2/log_2(3) - 1.

For a prefix P = S n [1,m] with r = r_P(m), every S extending P satisfies
    c(P) <= rho(S) <= c(P) + (r+2)/2^(m+1),   c(P) = sum_{k<=m} r_P(k)/2^(k+1),
with equality on the left for S = P and on the right for S = P u [m+1, oo).
A prefix is "admissible" if this interval contains theta.  The script lists the
admissible prefixes level by level (exact rational arithmetic, rigorous enclosure
of theta) and shows that none survives at level 53.  It also returns the largest
value of rho below theta and the smallest value above theta.
"""
from fractions import Fraction as F


def ln_enclosure(x, terms=200):
    """Rigorous lower/upper bounds for ln x (x > 1 rational), via
    ln x = 2*sum_{k>=0} y^(2k+1)/(2k+1), y = (x-1)/(x+1); the tail is bounded
    by a geometric series."""
    y = (x - 1) / (x + 1)
    s, p = F(0), y
    for k in range(terms):
        s += p / (2 * k + 1)
        p *= y * y
    tail = 2 * p / (2 * terms + 1) / (1 - y * y)
    return 2 * s, 2 * s + tail


def main():
    a_lo, a_hi = ln_enclosure(F(4, 3))
    b_lo, b_hi = ln_enclosure(F(3))
    th_lo, th_hi = a_lo / b_hi, a_hi / b_lo          # th_lo < theta < th_hi
    assert th_hi - th_lo < F(1, 10**100)

    level = [(F(0), 0, ())]      # admissible prefixes: (c(P), r_P(m), P)
    below = (F(-1), None)       # best value < theta: (value, set description)
    above = (F(2), None)        # best value > theta
    m = 0
    while level:
        m += 1
        new = []
        for c, r, P in level:
            for inc in (True, False):
                r2 = r + 1 if inc else 0
                c2 = c + F(r2, 2 ** (m + 1))
                hi = c2 + F(r2 + 2, 2 ** (m + 1))
                P2 = P + ((m,) if inc else ())
                if hi < th_lo:                     # whole subtree below theta
                    if hi > below[0]:
                        below = (hi, (P2, m + 1))  # attained by P2 u [m+1, oo)
                elif c2 > th_hi:                   # whole subtree above theta
                    if c2 < above[0]:
                        above = (c2, (P2, None))   # attained by the finite set P2
                else:
                    new.append((c2, r2, P2))
        level = new
        print("level %2d: %2d admissible prefixes" % (m, len(level)))
    print("\nNo admissible prefix at level %d, hence rho(S) != theta for all S." % m)
    (vA, (PA, tail)), (vB, (PB, _)) = below, above
    print("max rho below theta: P u [%d,oo) with P =" % tail, list(PA))
    print("min rho above theta: finite set", list(PB))
    print("theta - rho(A) = %.4e" % float(th_lo - vA))
    print("rho(B) - theta = %.4e" % float(vB - th_hi))
    print("rho(B) - rho(A) =", vB - vA, "= 5 * 2^-54:", vB - vA == F(5, 2 ** 54))


if __name__ == "__main__":
    main()


==> anc/checks/rules_mc.py <==
import random
def v2(n): return (n & -n).bit_length() - 1
def make(D, DOWN):
    mask = (1 << D) - 1
    def T(x):
        w = 3 * x + 1; v = v2(w); z = w >> v
        if v == 2:
            return z if (x & mask) in DOWN else 3 * z
        return z
    return T
random.seed(7)
for D, DOWN, theory in ((5, {9}, 0.099956), (6, {1, 9, 41}, 0.178387)):
    T = make(D, DOWN)
    for trial in range(2):
        x = random.getrandbits(400000) | 1 | (1 << 399999); b0 = x.bit_length(); k = 0
        while k < 100000:
            x = T(x); k += 1
        print(f"D={D}: random 400000-bit start, 100000 odd steps: {(x.bit_length() - b0) / k:+.4f} bits/odd step (theory {theory:+.6f})")
    # small starts: how many odd n < 4000 pass 2^2000 vs fall into the cycle through 1
    up = down = 0
    for n in range(1, 4000, 2):
        x = n; seen = set()
        while x.bit_length() <= 2000 and x not in seen:
            if x < 10**6: seen.add(x)
            x = T(x)
        if x.bit_length() > 2000: up += 1
        else: down += 1
    print(f"D={D}: odd n < 4000: {up} exceed 2^2000, {down} end in a cycle")
    x = 27; k = 0
    while x.bit_length() < 20001 and k < 10**6:
        x = T(x); k += 1
    print(f"D={D}: orbit of 27 reaches {x.bit_length()} bits after {k} odd steps ({x.bit_length()/k:.4f} bits/step)")


==> anc/checks/section5_numbers.py <==
"""Recompute the numbers of Section 5 (Tables 5.1-5.3 and the text) from the JSON files in results/
   and compare them with the values printed in the paper.

   usage:  python3 section5_numbers.py [RESULTS_DIR]        (default ../results)

   Values are rounded half up to the number of digits printed in the paper.  The random-start
   results for S = {1} are read from RESULTS_DIR/run_to_2_32/T_S=1.json (see the README).
   Prints one line per value (data, paper) and the number of values that agree."""
import json, glob, os, sys, math
from decimal import Decimal, ROUND_HALF_UP
import numpy as np

RES = sys.argv[1] if len(sys.argv) > 1 else '../results'
F = {}
for f in glob.glob(os.path.join(RES, 'T_S=*.json')):
    st = json.load(open(f)); F[st['map']['S']] = st
S1_SAMPLES = json.load(open(os.path.join(RES, 'run_to_2_32', 'T_S=1.json')))
ORDER = ['none', '3', '2', 'even', '3..inf', '2,3', '1']          # the order of Tables 5.1-5.3
TOP = {S: 33 if S == '1' else 34 for S in ORDER}                    # top complete block (Section 5.2)

# ---- values printed in the paper -------------------------------------------------------------
T51 = {  # Table 5.1: (smallest element, length, odd steps, % of n in [2^25,2^26), % of 4096-bit starts)
    'none': [(1, 2, 1, '100.0', '100.0')],
    '3': [(1, 2, 1, '30.5', '27.8'), (3, 4, 2, '26.9', '26.0'), (103, 39, 27, '42.5', '46.3')],
    '2': [(1, 2, 1, '52.4', '55.5'), (19, 8, 4, '22.8', '23.3'), (47, 24, 16, '24.7', '21.3')],
    'even': [(1, 2, 1, '1.5', '0.5'), (15, 6, 4, '64.5', '67.8'), (19, 8, 4, '34.0', '31.8')],
    '3..inf': [(1, 2, 1, '0.0', '0.0'), (3, 4, 2, '1.6', '1.8'), (347, 55, 26, '63.5', '65.3'),
               (255, 126, 71, '25.5', '25.0'), (271, 558, 304, '9.4', '8.0')],
    '2,3': [(1, 2, 1, '47.4', '51.3'), (5, 18, 10, '17.8', '16.8'), (19, 8, 4, '6.7', '6.8'),
            (47, 24, 16, '28.1', '25.3')],
    '1': [(1, 5, 3, '100.0', '100.0')]}
T52 = {  # Table 5.2: drift (top block), drift (4096-bit), its s.e. digit, delay per bit, lambda fit,
         #            mean glide, P(glide > 64), P(glide > 512)
    'none': ('-0.41503', '-0.4151', 9, '3.62', '1.001', '3.4927', '0.0004482', '0'),
    '3': ('-0.31598', '-0.3152', 8, '4.95', '0.852', '4.0946', '0.0018994', '0'),
    '2': ('-0.21692', '-0.2171', 7, '7.49', '0.471', '7.6511', '0.0150417', '1.56e-6'),
    'even': ('-0.15088', '-0.1499', 5, '11.09', '0.387', '9.3377', '0.0258428', '4.73e-5'),
    '3..inf': ('-0.01879', '-0.0188', 1, '92.5', '0.0997', '31.810', '0.0615554', '0.012577'),
    '2,3': ('-0.01880', '-0.0187', 2, '92.9', '0.0357', '93.54', '0.1215696', '0.031813'),
    '1': ('-0.01879', '-0.0188', 2, '80.4', '0.0227', '93.18', '0.0990913', '0.027674')}
T53 = {  # Table 5.3: longest glide (steps), at n, highest peak (bits), at n; log(peak)/log(n)
    'none': (471, 12235060455, 64, 12327829503, '1.88'),
    '3': (712, 5899290535, 68, 15886636263, '1.99'),
    '2': (1605, 15860082535, 93, 7302099679, '2.81'),
    'even': (2641, 10356767463, 110, 16986655675, '3.22'),
    '3..inf': (71511, 14078758975, 290, 15263581087, '8.57'),
    '2,3': (179345, 16965229624, 746, 16038017103, '22.0'),
    '1': (251984, 6238794859, 1252, 4173232594, '39.2')}
EXPANDING = {  # Section 5.3: cycles, P(odd n in [2^19,2^20) never drops), % reaching a cycle at
               # k = 15 and 20, slope of log2 of that share over k = 15..20, 4096-bit drift, s.e. digit
    'odd': ([3], '0.1644', '19.9', '11.6', '-0.156', '+0.1130', 4),
    '2..4': ([1, 19, 23], '0.2686', '9.3', '4.3', '-0.217', '+0.1302', 3),
    '1,2': ([1], '0.4299', '8.1', '2.6', '-0.321', '+0.3781', 7)}

# ---- helpers --------------------------------------------------------------------------------
agree, differ = 0, []
def show(label, data, paper):
    global agree
    ok = data == paper
    agree += ok
    if not ok: differ.append(label)
    print(f"  {'  ' if ok else '!!'} {label:50s} {data!s:>24}   paper {paper!s:>24}")

def like(x, p):
    """x rounded half up like the paper string p: same number of decimals, or 3 significant digits
       for a value written as 1.56e-6."""
    if p == '0':
        return '0' if x == 0 else repr(x)
    if 'e' in p:
        d = Decimal(repr(float(x))); e = d.adjusted()
        return f"{d.scaleb(-e).quantize(Decimal('0.01'), rounding=ROUND_HALF_UP)}e{e}"
    dec = len(p.split('.')[1]) if '.' in p else 0
    s = str(Decimal(repr(float(x))).quantize(Decimal(1).scaleb(-dec), rounding=ROUND_HALF_UP))
    return ('+' + s) if p.startswith('+') and not s.startswith('-') else s

def pct(count, total):
    return str((Decimal(100) * count / total).quantize(Decimal('0.1'), rounding=ROUND_HALF_UP))

def bin_range(b):                       # histogram bins, as decode_gbin() in collatz_s.py
    if b < 2048: return b, b + 1
    q = b - 2048; bl, sub = q // 8 + 12, q % 8
    return (8 + sub) << (bl - 4), (9 + sub) << (bl - 4)

def p_glide_above(o, t):                # proportion of odd n whose glide has more than t odd steps
    never = o['count'] - o['outcomes']['drop']
    hist = o['glide_odd_steps_hist']
    above = never + sum(c for b, c in hist.items() if bin_range(int(b))[1] - 1 > t)
    return above / (sum(hist.values()) + never)

def lambda_fit(o):                      # as in fig_paper.py: slope of log2 P(peak excess > x)
    h = np.zeros(max(int(k) for k in o['peak_excess_bits_hist']) + 2)
    for k, v in o['peak_excess_bits_hist'].items(): h[int(k)] = v
    tail = h[::-1].cumsum()[::-1] / h.sum()
    xs = [x for x in range(3, len(h)) if 1e-6 < tail[x] < 1e-2]
    return -np.polyfit(xs, np.log2(tail[xs]), 1)[0]

def se_digit(se):
    return int(Decimal(repr(se * 1e4)).quantize(Decimal(1), rounding=ROUND_HALF_UP))

# ---- Sections 5.1, 5.2: coverage --------------------------------------------------------------
print("Coverage (Section 5.2) and outcomes (Section 5.1)")
for S in ORDER:
    st = F[S]
    show(f"S={S}: checked all n below", st['status']['next_n'], 16681795584 if S == '1' else 2 ** 34)
    show(f"S={S}: orbits above 2^4096 or with 10^8 steps",
         sum(b[p]['outcomes'][k] for b in st['blocks'].values() for p in ('odd', 'even')
             for k in ('escape', 'undecided', 'bigcycle')), 0)
    show(f"S={S}: smallest elements of all cycles found",
         sorted(int(c['min']) for c in st['cycles']), sorted(c[0] for c in T51[S]))
peak = max((b['max_peak'] for b in F['none']['blocks'].values()), key=lambda d: (d['bits'], int(d['top64'])))
show("S=none: largest peak, n < 2^34 (Section 5.1)", (int(peak['top64']), peak['n']),
     (10361199457202525864, 12327829503))

# ---- Table 5.1 ------------------------------------------------------------------------------
print("Table 5.1")
for S in ORDER:
    st = F[S]; bymin = {int(c['min']): c for c in st['cycles']}
    smp_st = S1_SAMPLES if S == '1' else st
    smp = smp_st['sampling']['4096']; ids = {c['id']: int(c['min']) for c in smp_st['cycles']}
    basins = st['blocks']['26']['basins']; tot = sum(basins.values())
    for m, length, odd, p26, p4096 in T51[S]:
        c = bymin[m]
        show(f"S={S} C({m}): length, odd steps", (c['length_steps'], c['odd_steps']), (length, odd))
        show(f"S={S} C({m}): % of n in [2^25,2^26)", pct(basins.get(str(c['id']), 0), tot), p26)
        n4096 = sum(v for k, v in smp['cycle_counts_by_id'].items() if ids[int(k)] == m)
        show(f"S={S} C({m}): % of 4096-bit starts", pct(n4096, int(smp['samples'])), p4096)

# ---- Table 5.2 ------------------------------------------------------------------------------
print("Table 5.2 (top block: [2^33,2^34), and [2^32,2^33) for S={1}; lambda: [2^32,2^33))")
for S in ORDER:
    st = F[S]; b = st['blocks'][str(TOP[S])]; o = b['odd']
    smp = (S1_SAMPLES if S == '1' else st)['sampling']['4096']
    d, d4, se, dl, lam, mg, p64, p512 = T52[S]
    show(f"S={S}: drift, all odd n in the top block", like(b['measured_drift_bits_per_odd_step'], d), d)
    show(f"S={S}: drift, 4096-bit starts (s.e. digit)",
         (like(smp['drift_bits_per_odd_step'], d4), se_digit(smp['drift_standard_error'])), (d4, se))
    show(f"S={S}: delay per bit, 4096-bit starts", like(smp['mean_delay_per_bit'], dl), dl)
    show(f"S={S}: lambda fitted", like(lambda_fit(st['blocks']['33']['odd']), lam), lam)
    show(f"S={S}: mean glide (odd steps)", like(b['mean_glide_odd_steps_odd_n'], mg), mg)
    show(f"S={S}: P(glide > 64 odd steps)", like(p_glide_above(o, 64), p64), p64)
    show(f"S={S}: P(glide > 512 odd steps)", like(p_glide_above(o, 512), p512), p512)

# ---- Table 5.3 ------------------------------------------------------------------------------
print("Table 5.3 and the ratios log(peak)/log(n) of the peak record holders")
for S in ORDER:
    blocks = F[S]['blocks'].values()
    glide = max((tuple(b['max_glide']) for b in blocks), key=lambda t: (t[0], -t[1]))
    pk = max((b['max_peak'] for b in blocks), key=lambda d: (d['bits'], int(d['top64']), -d['n']))
    g, gn, p, pn, ratio = T53[S]
    show(f"S={S}: longest glide (steps), at n", glide, (g, gn))
    show(f"S={S}: highest peak (bits), at n", (pk['bits'], pk['n']), (p, pn))
    log2peak = math.log2(int(pk['top64'])) + max(0, pk['bits'] - 64)   # top64 = leading 64 bits
    show(f"S={S}: log(peak)/log(n)", f"{log2peak / math.log2(pk['n']):#.3g}", ratio)

# ---- Section 5.3 ----------------------------------------------------------------------------
print("Section 5.3 (expanding maps, n < 2^20, escape above 2^256)")
for S, (cyc, never, p15, p20, slope, drift, se) in EXPANDING.items():
    st = F[S]
    show(f"S={S}: bounds (max_bits, cap_bits)", (st['settings']['max_bits'], st['settings']['cap_bits']), (20, 256))
    show(f"S={S}: smallest elements of the cycles", sorted(int(c['min']) for c in st['cycles']), cyc)
    o = st['blocks']['20']['odd']
    show(f"S={S}: odd n in [2^19,2^20) never below n", like(1 - o['outcomes']['drop'] / o['count'], never), never)
    share = {k: sum(v for c, v in st['blocks'][str(k)]['basins'].items() if c.isdigit()) / 2 ** (k - 1)
             for k in range(15, 21)}
    show(f"S={S}: % of n in [2^(k-1),2^k) reaching a cycle, k=15, 20",
         (like(100 * share[15], p15), like(100 * share[20], p20)), (p15, p20))
    ks = list(range(15, 21))
    show(f"S={S}: slope of log2(share) over k=15..20",
         like(np.polyfit(ks, [math.log2(share[k]) for k in ks], 1)[0], slope), slope)
    smp = st['sampling']['4096']
    show(f"S={S}: 4096-bit starts escaped", (smp['outcomes']['escape'], int(smp['samples'])), (400, 400))
    show(f"S={S}: drift, 4096-bit starts (s.e. digit)",
         (like(smp['drift_bits_per_odd_step'], drift), se_digit(smp['drift_standard_error'])), (drift, se))

print(f"\n{agree} values agree with the paper" + (f"; different: {differ}" if differ else "."))


==> anc/checks/theoremA_general.py <==
"""Exact stationary analysis of a D-bit strategy for the branching family {T_empty, T_{1}}.
   Usage: theoremA_general.py D DOWN, where DOWN is the comma-separated list of residues x mod 2^D
   (x = 1 mod 8) at which the strategy takes (3x+1)/4; at the other such residues it takes 3(3x+1)/4.
   State = x mod 2^D (x odd).  Under Haar measure the residues along the strategy orbit form a Markov
   chain (Lemma 7.6)."""
from fractions import Fraction as Fr
import math
import sys
D = int(sys.argv[1]); N = 1 << D; MASK = N - 1
DOWN = set(int(t) for t in sys.argv[2].split(","))
odd = list(range(1, N, 2)); idx = {r: i for i, r in enumerate(odd)}
n = len(odd)
P = [[Fr(0)] * n for _ in range(n)]
a = [Fr(0)] * n             # expected exponent of 3 in this odd step
b = [Fr(0)] * n             # expected number of halvings in this odd step
for r in odd:
    i = idx[r]
    w = 3 * r + 1
    v = (w & -w).bit_length() - 1
    if v < D:
        z = (w >> v) & (MASK >> v)          # known low D-v bits of the odd part
        mult = 1
        if v == 2 and r not in DOWN:
            mult = 3
        a[i] = Fr(1 + (mult == 3)); b[i] = Fr(v)
        for k in range(1 << v):             # v fresh high bits, uniform
            nxt = (mult * (z | (k << (D - v)))) & MASK
            P[i][idx[nxt]] += Fr(1, 1 << v)
    else:                                    # v >= D: v = D + Geometric, next residue uniform
        a[i] = Fr(1); b[i] = Fr(D + 1)
        for s in odd:
            P[i][idx[s]] += Fr(1, n)
# sanity: rows sum to one
assert all(sum(row) == 1 for row in P)
# irreducibility
adj = [[j for j in range(n) if P[i][j] != 0] for i in range(n)]
def reach(i):
    seen = {i}; st = [i]
    while st:
        u = st.pop()
        for v_ in adj[u]:
            if v_ not in seen: seen.add(v_); st.append(v_)
    return seen
irreducible = all(len(reach(i)) == n for i in range(n))
aperiodic = any(P[i][i] != 0 for i in range(n))
# stationary distribution: solve pi (P - I) = 0, sum pi = 1, exactly
Amat = [[P[j][i] - (1 if i == j else 0) for j in range(n)] for i in range(n)]
Amat[-1] = [Fr(1)] * n
rhs = [Fr(0)] * (n - 1) + [Fr(1)]
# Gaussian elimination
M_ = [row[:] + [rhs[i]] for i, row in enumerate(Amat)]
for c in range(n):
    p = next(r_ for r_ in range(c, n) if M_[r_][c] != 0)
    M_[c], M_[p] = M_[p], M_[c]
    piv = M_[c][c]
    M_[c] = [x / piv for x in M_[c]]
    for r_ in range(n):
        if r_ != c and M_[r_][c] != 0:
            f = M_[r_][c]
            M_[r_] = [x - f * y for x, y in zip(M_[r_], M_[c])]
pi = [M_[i][n] for i in range(n)]
assert all(x >= 0 for x in pi) and sum(pi) == 1
A = sum(p_ * x for p_, x in zip(pi, a)); B = sum(p_ * x for p_, x in zip(pi, b))
LG3 = math.log2(3)
print(f"irreducible: {irreducible}, aperiodic: {aperiodic}")
print(f"A = E_pi[exponent of 3] = {A}  = {float(A):.6f}")
print(f"B = E_pi[halvings]      = {B}  = {float(B):.6f}")
den = A.denominator * B.denominator // math.gcd(A.denominator, B.denominator)
print(f"drift = A log2 3 - B = ({A*den} log2 3 - {B*den})/{den} = {float(A)*LG3-float(B):+.6f} bits per odd step")
print(f"exponent (A/B) log2 3 = ({A/B}) log2 3 = {float(A/B)*LG3:.6f}")
print(f"P(up-move) per odd step = {A-1}")
print("pi denominators:", sorted({x.denominator for x in pi})[-3:])
mass_branch = sum(pi[idx[r]] for r in odd if r % 8 == 1)
print(f"stationary mass on x=1 (mod 8): {mass_branch} = {float(mass_branch):.5f} (uniform would be 1/4)")
for r in sorted(DOWN):
    print(f"  pi({r}) = {pi[idx[r]]}")


==> anc/checks/tminus2.c <==
/* Verification run for the maps T^-_S (odd x -> (x+1)/2, x = 2^m k: m in S -> 3x/2, else -> k).
   For all n < 2^B: iterate until the orbit drops below n, or a cycle with minimum n is found (Brent),
   recording cycles, the longest glide and the highest peak.  (The sums sum_drop, sum_odd, sum_glide
   are not printed: an odd n drops below itself at the first step, (n+1)/2 < n, so they do not
   measure the drift.  The drift of Table 6.1 is measured by tminus_numbers.py on random 4096-bit
   starting values.)
   usage: tminus2 <set-id> <B> */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64; typedef unsigned __int128 u128;
static int sid;
static inline int inS(int m){
  switch(sid){
    case 2: return m==1||m==2;             /* {1,2}           */
    case 3: return m<=3;                   /* [1,3]           */
    case 4: return m<=6;                   /* [1,6]           */
    case 5: return m>=2;                   /* N\{1} = [2,inf) */
    case 6: return m!=2;                   /* N\{2}           */
    case 7: return m!=3;                   /* N\{3}           */
    case 8: return m>=3;                   /* [3,inf)         */
  } return 0; }
static const char *name[]={"","","{1,2}","[1,3]","[1,6]","N\\{1}","N\\{2}","N\\{3}","[3,inf)"};
static inline u128 step(u128 x, int *odd){
  if(x&1){ *odd=1; return (x+1)>>1; }
  *odd=0;
  u64 lo=(u64)x; int m = lo ? __builtin_ctzll(lo) : 64+__builtin_ctzll((u64)(x>>64));
  if(inS(m)) return (x>>1)*3;
  return x>>m; }
int main(int argc,char**argv){
  sid=atoi(argv[1]); int B=atoi(argv[2]); u64 N=1ULL<<B, half=N>>1;
  u64 cmin[64]; int clen[64]; int nc=0; long long undec=0;
  u64 maxglide=0, maxglide_n=0; double maxpeak=0; u64 maxpeak_n=0;
  double sum_drop=0, sum_odd=0, sum_glide=0; u64 cnt_top=0;
  for(u64 n=1;n<N;n++){
    u128 x=n, tort=n; u64 steps=0, lam=1, pw=1, oddsteps=0; int dropped=0, o;
    double lp=0;
    while(1){
      x=step(x,&o); steps++; oddsteps+=o;
      if(x<n){ dropped=1; break; }
      if(x==tort) break;
      if(lam==pw){ tort=x; pw<<=1; lam=0; }
      lam++;
      if(steps>100000000ULL){ undec++; break; }
      { double v=(double)x; if(v>lp) lp=v; }
    }
    if(dropped){
      if(steps>maxglide){ maxglide=steps; maxglide_n=n; }
      double pk = lp>0 ? log2(lp) : log2((double)n);
      if(pk>maxpeak){ maxpeak=pk; maxpeak_n=n; }
      if(n>=half && (n&1)){ sum_drop+=log2((double)x/(double)n); sum_odd+=oddsteps; sum_glide+=steps; cnt_top++; }
    } else if(steps<=100000000ULL){
      u128 y=n; int len=0, on=0;
      for(int i=0;i<1000000;i++){ int oo; y=step(y,&oo); len++; if(y==(u128)n){on=1;break;} }
      if(on && nc<64){ cmin[nc]=n; clen[nc]=len; nc++; }
    }
  }
  printf("S=%-8s n<2^%d: cycles", name[sid], B);
  for(int i=0;i<nc;i++) printf(" %llu(len %d)", cmin[i], clen[i]);
  printf("; undecided %lld; longest glide %llu (n=%llu); highest peak %.2f bits (n=%llu)\n",
         undec, maxglide, maxglide_n, maxpeak, maxpeak_n);
  return 0; }


==> anc/checks/tminus_numbers.py <==
"""Model constants for the maps T^-_S (odd x -> (x+1)/2) and a random-start drift check."""
from fractions import Fraction as Fr
import math, random, sys
L3 = math.log2(3)
def r_of(S, M):
    r = 0; e = M
    while e >= 1 and S(e): r += 1; e -= 1
    return r
SETS = [("{1}", lambda e: e == 1), ("2N", lambda e: e % 2 == 0), ("{2,3,4}", lambda e: 2 <= e <= 4),
        ("{1,2}", lambda e: e in (1, 2)), ("[1,3]", lambda e: e <= 3), ("[1,6]", lambda e: e <= 6),
        ("N\\{1}", lambda e: e >= 2), ("N\\{2}", lambda e: e != 2), ("N\\{3}", lambda e: e != 3),
        ("[3,inf)", lambda e: e >= 3), ("N", lambda e: True)]
print(f"{'S':8s} {'rho':>8s} {'delta^-':>9s} {'ell':>8s} {'ell/|d|':>8s} {'q(S)':>8s}")
for name, S in SETS:
    rho = sum(Fr(r_of(S, M), 2 ** (M + 1)) for M in range(1, 300))
    ell = 1 + rho + sum(Fr(1, 2 ** (M + 1)) for M in range(1, 300) if r_of(S, M) < M)
    d = float(rho) * L3 - 2
    q = max(3.0 ** r_of(S, M) / 2.0 ** (M + 1) for M in range(0, 200))
    print(f"{name:8s} {float(rho):8.5f} {d:+9.5f} {float(ell):8.4f} {float(ell)/abs(d):8.3f} {q:8.3g}   rho={rho.limit_denominator(10**6)}")
def log2big(x):
    b = x.bit_length()
    return b - 53 + math.log2(x >> (b - 53)) if b > 53 else math.log2(x)
if len(sys.argv) > 1:
    random.seed(2026)
    B = 4096
    for name, S in SETS:
        if name in ("{1}", "2N", "{2,3,4}"): continue
        dS = 0.0; dt = 0
        for _ in range(int(sys.argv[1])):
            x = random.getrandbits(B) | 1 | (1 << (B - 1)); lx0 = log2big(x); odd = 0
            while x.bit_length() > B // 2:
                if x & 1:
                    x = (x + 1) >> 1; odd += 1
                else:
                    m = (x & -x).bit_length() - 1
                    x = (x >> 1) * 3 if S(m) else x >> m
            dS += log2big(x) - lx0
            dt += odd
        print(f"{name:8s} sampled drift ~ {dS/dt:+.4f} per odd step over {dt} odd steps")


==> anc/checks/traps.py <==
# Branching map {{0},{0,1}} on odd numbers:
#   x = 3 mod 4 : x -> (3x+1)/2
#   x = 1 mod 8 : x -> (3x+1)/4  or  3(3x+1)/4
#   x = 5 mod 8 : x -> odd part of 3x+1
import heapq, sys
def kids(x):
    w=3*x+1; v=(w&-w).bit_length()-1; z=w>>v
    if v==2: return (z,3*z)
    return (z,)
def status(x, bitcap=400, sizecap=300000):
    s={x}; h=[-x]
    while h:
        y=-heapq.heappop(h)
        for c in kids(y):
            if c not in s:
                if c.bit_length()>bitcap or len(s)>sizecap: return 'esc', len(s)
                s.add(c); heapq.heappush(h,-c)
    return 'trap', len(s)
N=int(sys.argv[1])
traps=[]
for x in range(1,N,2):
    st,_=status(x)
    if st=='trap': traps.append(x)
t1=[x for x in traps if x%8==1]
print(f"odd x < {N}: {len(traps)} traps (finite reachable set) out of {N//2}; traps = 1 mod 8: {len(t1)}")
print("traps = 1 mod 8:", t1[:60], '...' if len(t1)>60 else '')
for L in (6,8,10,12):
    cls={x%(1<<L) for x in t1}
    print(f"  mod 2^{L}: traps hit {len(cls)} of {1<<(L-3)} branching classes")
# how do trap counts per dyadic block behave?
import math
for k in range(4, N.bit_length()):
    lo,hi=1<<(k-1),1<<k
    c=sum(1 for x in traps if lo<=x<hi); c1=sum(1 for x in t1 if lo<=x<hi)
    print(f"  [2^{k-1},2^{k}): traps {c}  (of which = 1 mod 8: {c1})")
open('traps.txt','w').write(' '.join(map(str,traps)))


==> anc/checks/unified_check.c <==
/* Exhaustive check of one unified map T_{So,Se} (Section 8), with the method of Section 5.1:
   for every n < N follow the orbit until it drops below n, or enters a cycle (Brent), or exceeds
   2^capbits, or makes maxsteps steps.  Every cycle with smallest element below N is found (when no
   orbit escapes or is undecided).  Numbers are multi-limb (the arithmetic of collatz_kernel.c).
   usage: unified_check SO SE N [capbits [maxsteps]]
          SO, SE: comma-separated exponents and intervals a-b or a- (a tail), or "none";
          e.g.  unified_check 1 1-3 1000000      is T_{{1},[1,3]}.
   Output: the cycles (smallest element, length, odd elements, bits of the largest element), the
   numbers of escapes and undecided orbits, the longest glide and the highest peak (in bits). */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
typedef uint64_t u64; typedef unsigned __int128 u128;
#define MAXL 130
typedef struct { u64 d[MAXL]; int L; } big;
static uint8_t inSo[64*MAXL+2], inSe[64*MAXL+2];

static inline int bitlen64(u64 v){ return v ? 64-__builtin_clzll(v) : 0; }
static inline void big_set(big *x, u64 v){ x->d[0]=v; x->L=1; }
static inline void big_copy(big *a, const big *b){ memcpy(a->d,b->d,sizeof(u64)*(size_t)b->L); a->L=b->L; }
static inline int big_eq(const big *a, const big *b){ if(a->L!=b->L||a->d[0]!=b->d[0]) return 0;
  for(int i=1;i<a->L;i++){ if(a->d[i]!=b->d[i]) return 0; } return 1; }
static inline int big_cmp(const big *a, const big *b){ if(a->L!=b->L) return a->L<b->L?-1:1;
  for(int i=a->L-1;i>=0;i--){ if(a->d[i]!=b->d[i]) return a->d[i]<b->d[i]?-1:1; } return 0; }
static inline int big_bits(const big *x){ return 64*(x->L-1)+bitlen64(x->d[x->L-1]); }
static inline int big_v2(const big *x){ int i=0; while(x->d[i]==0) i++; return 64*i+__builtin_ctzll(x->d[i]); }
static inline int big_ones(const big *x){ int i=0; while(i<x->L && x->d[i]==~(u64)0) i++;   /* v2(x+1), x odd */
  return 64*i + (i<x->L ? __builtin_ctzll(~x->d[i]) : 0); }
static inline void big_mul3add(big *x, u64 add){ u128 c=add;
  for(int i=0;i<x->L;i++){ c+=(u128)x->d[i]*3u; x->d[i]=(u64)c; c>>=64; } if(c) x->d[x->L++]=(u64)c; }
static inline void big_add1(big *x){ int i=0; while(i<x->L && ++x->d[i]==0) i++; if(i==x->L) x->d[x->L++]=1; }
static inline void big_shr(big *x, int s){ int w=s>>6, b=s&63;
  if(w){ memmove(x->d,x->d+w,sizeof(u64)*(size_t)(x->L-w)); x->L-=w; }
  if(b){ for(int i=0;i<x->L-1;i++) x->d[i]=(x->d[i]>>b)|(x->d[i+1]<<(64-b)); x->d[x->L-1]>>=b; }
  while(x->L>1 && x->d[x->L-1]==0) x->L--; }

/* one step of T_{So,Se}; returns 1 if x was odd */
static inline int step(big *x){
  if(x->L==1 && x->d[0] < ((u64)1<<62)){
    u64 v=x->d[0];
    if(v&1){ int m=__builtin_ctzll(~v); x->d[0] = inSo[m] ? (3*v+1)>>1 : (v>>1)+1; return 1; }
    int m=__builtin_ctzll(v); x->d[0] = inSe[m] ? (v>>1)*3 : v>>m; return 0; }
  if(x->d[0]&1){ int m=big_ones(x);
    if(inSo[m]){ big_mul3add(x,1); big_shr(x,1); } else { big_shr(x,1); big_add1(x); } return 1; }
  int m=big_v2(x);
  if(inSe[m]){ big_shr(x,1); big_mul3add(x,0); } else big_shr(x,m);
  return 0; }

static void parse(const char *s, uint8_t *t){
  memset(t,0,64*MAXL+2); if(!strcmp(s,"none")) return;
  char buf[4096]; strncpy(buf,s,sizeof buf-1); buf[sizeof buf-1]=0;
  for(char *tok=strtok(buf,","); tok; tok=strtok(NULL,",")){
    char *dash=strchr(tok,'-'); int a=atoi(tok), b=a;
    if(dash) b = dash[1] ? atoi(dash+1) : 64*MAXL+1;
    for(int m=a;m<=b && m<=64*MAXL+1;m++) if(m>=1) t[m]=1; } }

#define MAXC 100000
static u64 cmin[MAXC]; static long long clen[MAXC], codd[MAXC]; static int cbits[MAXC], ncyc=0;

int main(int argc, char **argv){
  if(argc<4){ fprintf(stderr,"usage: unified_check SO SE N [capbits [maxsteps]]\n"); return 1; }
  parse(argv[1],inSo); parse(argv[2],inSe);
  u64 N=strtoull(argv[3],0,10); int cap = argc>4 ? atoi(argv[4]) : 4096;
  long long maxsteps = argc>5 ? atoll(argv[5]) : 100000000LL;
  if(cap>64*(MAXL-2)) cap=64*(MAXL-2);
  static big x, sv, mn, y;
  long long esc=0, undec=0, bigcyc=0, maxglide=0; int maxpeak=0; u64 argglide=0, argpeak=0;
  for(u64 n=1;n<N;n++){
    big_set(&x,n); big_set(&sv,n); long long steps=0, lam=0, power=1; int pk=bitlen64(n);
    for(;;){
      step(&x); steps++;
      if(x.L==1 && x.d[0]<n){ if(steps>maxglide){ maxglide=steps; argglide=n; } break; }
      int b=big_bits(&x); if(b>pk) pk=b;
      if(b>cap){ esc++; break; }
      if(steps>=maxsteps){ undec++; break; }
      lam++;
      if(big_eq(&x,&sv)){                      /* a cycle, all of whose elements are >= n */
        big_copy(&mn,&sv); big_copy(&y,&sv); long long odd=0; int mb=big_bits(&y);
        for(long long i=0;i<lam;i++){ odd+=step(&y); if(big_cmp(&y,&mn)<0) big_copy(&mn,&y);
          if(big_bits(&y)>mb) mb=big_bits(&y); }
        if(mn.L==1 && mn.d[0]==n){
          if(ncyc<MAXC){ cmin[ncyc]=n; clen[ncyc]=lam; codd[ncyc]=odd; cbits[ncyc]=mb; } ncyc++;
        } else if(mn.L>1) bigcyc++;
        break; }
      if(lam==power){ big_copy(&sv,&x); power<<=1; lam=0; }
    }
    if(pk>maxpeak){ maxpeak=pk; argpeak=n; }
  }
  printf("So=%s Se=%s, n < %llu, cap 2^%d: %d cycles with smallest element below N; %lld escapes, %lld undecided,"
         " %lld cycles with smallest element >= 2^64; longest glide %lld (n=%llu), highest peak %d bits (n=%llu)\n",
         argv[1],argv[2],(unsigned long long)N,cap,ncyc,esc,undec,bigcyc,maxglide,(unsigned long long)argglide,maxpeak,(unsigned long long)argpeak);
  for(int i=0;i<ncyc && i<MAXC;i++) printf("  cycle min %llu len %lld odd %lld maxbits %d\n",(unsigned long long)cmin[i],clen[i],codd[i],cbits[i]);
  return 0;
}


==> anc/checks/unified_direct.sh <==
#!/bin/sh
# The direct checks of Section 8.5: 22 mixed maps with 1 in So, all n < 10^6, with unified_check.c.
#   gcc -O3 -o unified_check unified_check.c && sh unified_direct.sh > ../results/unified_direct_checks_n_lt_1e6.txt
# (arguments: So Se N, sets as in unified_check.c; about 10 s in all)
for a in "1,2,3 1,3" "1,2 2-4" "1-4 1" "1,4 1,2" "1-4 1,3" "1,2 1,2" "1-5 1" "1,2,3 2-4" "1,2,3 1,2" \
         "1-4 2-4" "1-5 2-4" "1 1-3" "1,3 1-3" "1,2,4 1,2" "1 none" "1 1" "1,2 none" "1,2 1" "1,3 none" \
         "1-3 none" "1,2 2" "1,2 3"; do
  set -- $a; ./unified_check $1 $2 1000000
done


==> anc/checks/verify_cyc.py <==
import sys
def v2(x): return (x & -x).bit_length() - 1
bad=0; cnt=0
for line in open(sys.argv[1]):
    p=line.split(); fam=p[0]; n=int(p[2]); L=int(p[4]); nodd=int(p[6]); mx=int(p[8]); i=p.index('U'); j=p.index('D')
    U={int(t) for t in p[i+1:j]}; D={int(t) for t in p[j+1:]}
    x=n; seq=[]
    for _ in range(L):
        m=v2(x)
        if m==0: x=(3*x+1)//2 if fam=='+' else (x+1)//2
        else: x = 3*x//2 if m in U else x>>m
        seq.append(x)
    ok = (x==n) and min(seq)==n and all(seq[k]!=n for k in range(L-1)) and max(seq)==mx
    ok = ok and sum(1 for z in [n]+seq[:-1] if z%2)==nodd
    # recompute the signature from the orbit
    Us=set(); Ds=set(); y=n
    for _ in range(L):
        m=v2(y)
        if m>=1: (Us if m in U else Ds).add(m)
        y = ((3*y+1)//2 if fam=='+' else (y+1)//2) if m==0 else (3*y//2 if m in U else y>>m)
    ok = ok and Us==U and Ds==D
    cnt+=1; bad+= (not ok)
    if not ok: print("MISMATCH", line.strip())
print(f"{cnt} cycles re-verified in Python, {bad} mismatches")


==> anc/checks/verify_unified.py <==
"""Independent re-check and analysis of an output file of census_unified.c (Section 8).

   python3 verify_unified.py FILE [FILE...]          re-verify every cycle and print a summary
   python3 verify_unified.py FILE [FILE...] --list   also list one line per class (see below)
(several files are merged; lines that occur in more than one file are counted once)

For every line the cycle is recomputed from its smallest element n under T_{So,Se} with So = Uo and
Se = Ue (exact integer arithmetic): period, smallest and largest element, number of odd elements, the
four sets Uo, Do, Ue, De and the type ('+' if Do is empty, '-' if Uo is empty, 'x' otherwise).

Classes.  In a block (Lemma 8.2) of the form "up at the odd exponents m, ..., j+1, down at j, up at
the even exponents j-1, ..., i+1, down at i" the block ends at 3^(m-1-i) (x+1)/2^m wherever the
step down at odd j is taken.  Cycles that differ only in such switch points have the same block
starts (odd elements not reached by a step up at an odd number), in the same cyclic order and with
the same block types (b if the steps up at odd numbers go down to the exponent 0, the case r = m,
and a otherwise); we group the cycles by this cyclic sequence and call the groups classes.  For
example (2,3) and (3,5) form one class (one block of type a starting at 3), while (1) and (1,2) are
different classes (types a and b).

Model.  sigma(So,Se) = E[ups]/E[halvings] per block of the random model (blocks i.i.d., P(m)=2^-m,
in case r = m a fresh M with P(M)=2^-M); the map contracts iff sigma < log_3 2, and
delta = 2 sigma log2(3) - 2 equals delta(S) for (N,S) and delta^-(S) for (empty,S).  For a cycle we
minimise sigma over all maps that contain it: Se = Ue (sigma is monotone in Se), and So with first
gap c equal to [1,c-1] u (Uo above c), over all admissible c (sigma is monotone in the elements of So
above its first gap).  In fact sigma is monotone in So as well (see NOTES.md), and the minimum is
always attained at (So,Se) = (Uo,Ue); the search over c is kept as a check."""
import sys, math
from collections import defaultdict

L3 = math.log2(3)
THR = 1 / L3                       # log_3 2
MMAX = 160                         # truncation of the model series (sets met have elements <= 30)

def v2(x):
    return (x & -x).bit_length() - 1

def step(x, Uo, Ue):
    if x & 1:
        return (3 * x + 1) // 2 if v2(x + 1) in Uo else (x + 1) // 2
    m = v2(x)
    return 3 * x // 2 if m in Ue else x >> m

def parse(line):
    p = line.split()
    t = p[0]; n = int(p[2]); L = int(p[4]); nodd = int(p[6]); mx = int(p[8])
    i, j, k, l = p.index('Uo'), p.index('Do'), p.index('Ue'), p.index('De')
    sets = [frozenset(int(s) for s in p[a + 1:b]) for a, b in ((i, j), (j, k), (k, l), (l, len(p)))]
    return t, n, L, nodd, mx, sets

def check(t, n, L, nodd, mx, sets):
    Uo, Do, Ue, De = sets
    x = n; seq = []
    uo, do, ue, de = set(), set(), set(), set()
    starts = []                    # odd elements at which a block starts
    prev_odd_up = None
    xs = [n]
    for _ in range(L):
        y = step(x, Uo, Ue); xs.append(y); x = y
    cyc = xs[:-1]
    ok = xs[-1] == n and n not in xs[1:-1] and min(cyc) == n and max(cyc) == mx
    ok = ok and sum(z & 1 for z in cyc) == nodd
    for idx, z in enumerate(cyc):
        if z & 1:
            m = v2(z + 1); (uo if m in Uo else do).add(m)
        else:
            m = v2(z); (ue if m in Ue else de).add(m)
    # block starts: odd elements not reached by a step up at an odd number; the block is of type b
    # if its run of steps up at odd numbers goes down to the exponent 0 (case r = m of Lemma 8.2)
    L_ = len(cyc)
    for idx, z in enumerate(cyc):
        if z & 1:
            p = cyc[idx - 1]
            if not (p & 1 and v2(p + 1) in Uo):
                i2 = idx
                while cyc[i2] & 1 and v2(cyc[i2] + 1) in Uo and cyc[(i2 + 1) % L_] & 1:
                    i2 = (i2 + 1) % L_
                w = cyc[i2]
                typ = 'b' if (w & 1 and v2(w + 1) in Uo) else 'a'
                starts.append((z, typ))
    k0 = min(range(len(starts)), key=lambda i: starts[i][0])
    starts = starts[k0:] + starts[:k0]
    ok = ok and (uo, do, ue, de) == (set(Uo), set(Do), set(Ue), set(De))
    tt = '+' if not do else ('-' if not uo else 'x')
    ok = ok and tt == t
    return ok, tuple(starts)

def run(S, M, cache=None):
    r = 0
    while M - r >= 1 and S(M - r):
        r += 1
    return r

def runs(S, n):
    """[r_S(0), ..., r_S(n)] by the recurrence r_S(M) = r_S(M-1) + 1 if M in S, else 0."""
    r = [0] * (n + 1)
    for M in range(1, n + 1):
        r[M] = r[M - 1] + 1 if S(M) else 0
    return r

def sigma(So, Se):
    """E[ups]/E[halvings] for predicates So, Se on exponents >= 1."""
    re = runs(Se, MMAX + 1); ro = runs(So, MMAX + 1)
    two_rho_e = sum(re[M] * 2.0 ** -M for M in range(1, MMAX))
    ups = halv = 0.0
    for m in range(1, MMAX):
        p = 2.0 ** -m; r = ro[m]
        if r < m:
            ups += p * (r + re[m - r - 1]); halv += p * m
        else:
            ups += p * (m + two_rho_e); halv += p * (m + 2)
    return ups / halv

def sigma_min(Uo, Do, Ue):
    """Smallest sigma over all maps that contain a cycle with these sets."""
    Se = lambda M: M in Ue
    best = None
    cands = []
    c = 1
    while True:                                   # first gap c of So
        if c not in Uo:
            cands.append(c)
        if c in Do:
            break
        c += 1
        if c > 64:                                # Do empty: So = N is also admissible
            cands.append(None); break
    for c in cands:
        if c is None:
            So = lambda m: True
        else:
            So = (lambda c: (lambda m: m < c or (m > c and m in Uo)))(c)
        s = sigma(So, Se)
        if best is None or s < best[0]:
            best = (s, c)
    return best

def read_rows(paths):
    """Parse and re-verify census files; returns rows and the number of mismatches."""
    rows, bad, seen = [], 0, set()
    for path in paths:
        for line in open(path):
            if not line.strip() or line in seen:
                continue
            seen.add(line)
            t, n, L, nodd, mx, sets = parse(line)
            ok, starts = check(t, n, L, nodd, mx, sets)
            if not ok:
                bad += 1; print("MISMATCH", line.strip())
            rows.append((t, n, L, nodd, mx, sets, starts))
    return rows, bad

def classes(cls):
    """One record per class: (n, types, number of variants, variant with smallest sigma, sigma,
       first gap of So for that sigma, rule at the odd exponent 1 in that variant)."""
    out = []
    for key, rs in sorted(cls.items(), key=lambda kv: min(r[1] for r in kv[1])):
        n = min(r[1] for r in rs)
        t = ''.join(sorted({r[0] for r in rs}))
        best = None
        for r in rs:
            Uo, Do, Ue, De = r[5]
            s, c = sigma_min(Uo, Do, Ue)
            if best is None or s < best[0]:
                best = (s, c, r)
        s, c, r = best
        Uo, Do, Ue, De = r[5]
        reg = 'up at 1' if 1 in Uo else ('down at 1' if 1 in Do else '1 not met')
        out.append((n, t, len(rs), r, s, c, reg))
    return out

def main(paths, listing=False):
    rows, bad = read_rows(paths)
    print(f"{len(rows)} cycles re-verified in Python, {bad} mismatches")
    # classes
    cls = defaultdict(list)
    for r in rows:
        cls[r[6]].append(r)
    for t in '+-x':
        nc = sum(1 for r in rows if r[0] == t); ncl = sum(1 for k, rs in cls.items() if any(r[0] == t for r in rs))
        print(f"type {t}: {nc} cycles in {ncl} classes")
    mixedcls = [k for k, rs in cls.items() if len({r[0] for r in rs}) > 1]
    print(f"{len(cls)} classes in all; {len(mixedcls)} contain cycles of more than one type:",
          [sorted({r[0] for r in cls[k]}) for k in mixedcls][:10])
    # model: does the class occur in a contracting map?  regime of the odd exponent 1
    out = classes(cls)
    summary = defaultdict(lambda: [0, 0])
    for n, t, nv, r, s, c, reg in out:
        k = (t, reg, s < THR)
        summary[k][0] += 1; summary[k][1] += nv
    print("\nclasses (cycles) by type, by the rule at the odd exponent 1, and by whether some map that")
    print("contains the class contracts (sigma < log_3 2 = %.5f):" % THR)
    for k in sorted(summary):
        print(f"  {k[0]}  {k[1]:10s}  {'contracting' if k[2] else 'expanding only':15s} {summary[k][0]:6d} classes {summary[k][1]:7d} cycles")
    if listing:
        print("\n n  type  #variants  len  odd  log2max  delta_min  first-gap  Uo | Do | Ue | De  (variant with smallest sigma)")
        for n, t, nv, r, s, c, reg in out:
            Uo, Do, Ue, De = r[5]
            f = lambda S: ','.join(map(str, sorted(S))) or '-'
            print(f"{n:6d} {t} {nv:4d} {r[2]:7d} {r[3]:6d} {math.log2(r[4]):7.1f} {2*s*L3-2:+.4f} {str(c):>4s}  "
                  f"{f(Uo)} | {f(Do)} | {f(Ue)} | {f(De)}")

if __name__ == '__main__':
    main([a for a in sys.argv[1:] if not a.startswith('--')], '--list' in sys.argv)


==> anc/checks/witnesses.py <==
"""Exact re-verification of the 2-adic obstruction for the family {T_empty, T_{1}}:
   every odd residue class mod 2^L contains a positive rational p/q (q odd) whose reachable set is finite."""
from fractions import Fraction as Fr
import sys
SCR = sys.argv[1]
def v2(n): return (n & -n).bit_length() - 1
def children(x):
    # x positive rational, odd numerator and odd denominator; one odd-to-odd step of the family
    w = 3 * x + 1
    v = v2(w.numerator)
    z = w / 2 ** v
    return [z, 3 * z] if v == 2 else [z]
def reach(x, cap=400000):
    s = {x}; st = [x]
    while st:
        y = st.pop()
        for c in children(y):
            assert c > 0
            if c not in s:
                s.add(c); st.append(c)
                if len(s) > cap: return None
    return s
def check(fname, L):
    ok = missing = 0; big = 0; qmax = 0; cycles_seen = set()
    for line in open(fname):
        r, p, q = line.split()
        if p == '-': missing += 1; continue
        r, p, q = int(r), int(p), int(q)
        x = Fr(p, q)
        assert q % 2 == 1 and x > 0
        assert (p - r * q) % (1 << L) == 0        # p/q = r in Z_2 / 2^L Z_2
        R = reach(x)
        assert R is not None, (r, p, q)
        ok += 1; big = max(big, len(R)); qmax = max(qmax, x.denominator)
    return ok, missing, big, qmax
for fname, L, what in ((f"{SCR}/witness_all_L8.txt", 8, "all odd classes"),
                       (f"{SCR}/witness_all_L10.txt", 10, "all odd classes"),
                       (f"{SCR}/witness_L12.txt", 12, "classes = 1 (mod 8)")):
    ok, missing, big, qmax = check(fname, L)
    print(f"mod 2^{L} ({what}): {ok} verified, {missing} without witness; largest reachable set {big}, largest denominator {qmax}")
x = Fr(41, 9)
print("41/9 mod 256 =", (41 * pow(9, -1, 256)) % 256)
R = reach(x)
print("R(41/9) has", len(R), "odd elements; its non-integers:", sorted(str(y) for y in R if y.denominator != 1))
print("integers in R(41/9):", sorted(int(y) for y in R if y.denominator == 1))


==> anc/cycles/minus_cycles_min_lt_1e6.txt <==
- min 1 len 1 odd 1 max 1 U D
- min 2 len 2 odd 1 max 3 U 1 D


==> anc/cycles/plus_cycles_min_lt_1e5.txt <==
+ min 1 len 5 odd 3 max 8 U 1 D 3
+ min 1 len 2 odd 1 max 2 U D 1
+ min 3 len 4 odd 2 max 12 U 3 D 2
+ min 5 len 18 odd 10 max 80 U 2 3 D 1 4
+ min 7 len 33 odd 18 max 788 U 1 4 5 6 7 D 2 3
+ min 9 len 6 odd 2 max 72 U 1 4 5 D 3
+ min 11 len 27 odd 18 max 6560 U 1 3 D 2 5
+ min 15 len 6 odd 4 max 120 U 4 D 3
+ min 19 len 8 odd 4 max 66 U 2 D 1
+ min 21 len 85 odd 50 max 6924 U 3 4 5 7 D 1 2 6
+ min 23 len 22 odd 10 max 1962 U 2 3 4 D 1 6
+ min 31 len 390 odd 250 max 212592456 U 1 4 5 6 7 D 2 3 9
+ min 31 len 63 odd 42 max 6924 U 3 4 D 1 2 5
+ min 41 len 94 odd 50 max 12770640 U 1 2 5 6 D 3 4 7
+ min 43 len 198 odd 119 max 212592456 U 1 4 5 6 7 9 D 2 3 8
+ min 43 len 196 odd 131 max 1722464 U 1 6 8 9 D 2 3 4 5 7
+ min 47 len 333 odd 212 max 9130356692 U 1 4 5 D 2 3 6
+ min 47 len 24 odd 16 max 1002 U 2 D 1 4
+ min 51 len 38 odd 20 max 13728 U 2 3 6 D 1 5
+ min 59 len 2197 odd 1399 max 780949405288181792199680 U 1 3 5 7 11 D 2 4 6 8 9 10 13
+ min 59 len 347 odd 184 max 4942368 U 2 3 6 7 8 10 11 D 1 4 5 9
+ min 61 len 47 odd 29 max 460848 U 1 2 5 D 3 4 7
+ min 67 len 212 odd 113 max 4781376 U 2 3 5 7 8 9 D 1 4 6
+ min 67 len 272 odd 146 max 500480 U 2 3 6 7 D 1 4 5 8
+ min 81 len 36 odd 20 max 6452 U 1 3 6 7 8 9 D 2 5
+ min 103 len 39 odd 27 max 6924 U 3 D 1 2 4
+ min 109 len 47 odd 27 max 145920 U 1 2 4 5 10 D 3 9
+ min 113 len 540 odd 357 max 1626989359508 U 1 5 8 D 2 3 4 7
+ min 113 len 1281 odd 838 max 14259448787664940748 U 1 5 9 10 D 2 3 4 6 7 8
+ min 127 len 188 odd 100 max 436256 U 2 3 7 D 1 4 5 6
+ min 215 len 2568 odd 1442 max 5455703580384 U 2 3 6 7 8 9 D 1 4 5 10 13
+ min 235 len 854 odd 548 max 128676517388 U 1 4 9 10 11 12 D 2 3 5 6 7 8
+ min 255 len 126 odd 71 max 269364 U 3 4 5 6 7 D 1 2
+ min 271 len 558 odd 304 max 7409556 U 3 4 5 6 7 8 9 D 1 2
+ min 281 len 2993 odd 1987 max 13068659905027503184239891477034112 U 1 9 D 2 3 4 5 6 7 8 10
+ min 347 len 55 odd 26 max 6924 U 3 4 5 6 7 D 1 2
+ min 433 len 7804 odd 5117 max 138597629065367953521150900834656 U 1 6 7 8 10 11 12 16 D 2 3 4 5 9 15
+ min 447 len 17538 odd 11536 max 138597629065367953521150900834656 U 1 6 7 8 10 11 12 13 D 2 3 4 5 9 16
+ min 463 len 114 odd 72 max 24101468 U 1 4 5 6 D 2 3 10
+ min 703 len 304 odd 195 max 3514124768 U 1 3 6 8 D 2 4 5 7 9
+ min 871 len 9143 odd 5227 max 100094416496988169428047134149546 U 2 3 8 11 13 14 D 1 4 5 6 7 9 10 12
+ min 875 len 1102 odd 714 max 92553377166309560 U 1 4 6 D 2 3 5 7 8 10 16
+ min 953 len 1538 odd 991 max 108776922467899296756500 U 1 4 6 D 2 3 5 7 8 9
+ min 1211 len 369 odd 240 max 4495519512 U 1 4 5 11 12 D 2 3 6 7 10
+ min 1351 len 571 odd 345 max 67021424 U 2 5 6 7 8 D 1 3 4 11
+ min 1711 len 357 odd 220 max 67021424 U 2 5 10 11 D 1 3 4 9
+ min 1817 len 369 odd 241 max 4495519512 U 1 4 5 D 2 3 6 7 12
+ min 1819 len 293 odd 155 max 3412386 U 2 3 5 6 7 8 D 1 4
+ min 2559 len 422 odd 235 max 5048675184 U 2 3 5 7 D 1 4 6 9
+ min 4033 len 374 odd 239 max 198450095264 U 1 4 6 D 2 3 5 9
+ min 4339 len 4144 odd 2413 max 4908660028958066508450 U 2 3 7 8 10 12 D 1 4 5 6 9 11
+ min 6503 len 426 odd 241 max 184323072 U 2 3 5 7 11 D 1 4 6 8 10
+ min 6757 len 6003 odd 3375 max 1224638658890765040848183398468848 U 2 3 5 7 8 17 18 D 1 4 6 9 10 16


==> anc/cycles/unified_1inSo_min_lt_1e4_cap64.txt <==
x min 1 len 126 odd 62 max 9345023 Uo 1 2 6 12 13 14 Do 3 5 7 11 Ue 1 2 3 6 De 4 5 10
x min 1 len 126 odd 61 max 6230015 Uo 1 2 6 13 14 Do 3 5 7 12 Ue 1 2 3 6 11 De 4 5 10
x min 1 len 126 odd 60 max 4672512 Uo 1 2 6 14 Do 3 5 7 13 Ue 1 2 3 6 11 12 De 4 5 10
x min 1 len 126 odd 59 max 4672512 Uo 1 2 6 Do 3 5 7 14 Ue 1 2 3 6 11 12 13 De 4 5 10
x min 1 len 152 odd 70 max 2768895 Uo 1 2 6 8 Do 3 5 7 14 Ue 1 2 3 6 De 4 5 13
x min 1 len 152 odd 69 max 2768895 Uo 1 2 6 Do 3 5 7 8 14 Ue 1 2 3 6 7 De 4 5 13
x min 1 len 126 odd 60 max 4153631 Uo 1 2 6 Do 3 5 7 Ue 1 2 3 De 4 5 6
x min 1 len 88 odd 40 max 311072 Uo 1 2 Do 3 5 6 7 Ue 1 2 3 De 4 5 6
+ min 1 len 5 odd 3 max 8 Uo 1 2 Do Ue 1 De 3
+ min 1 len 2 odd 1 max 2 Uo 1 Do Ue De 1
- min 2 len 2 odd 1 max 3 Uo Do 2 Ue 1 De
x min 3 len 121 odd 63 max 21026303 Uo 1 2 6 10 11 12 13 14 Do 3 5 7 9 Ue 1 2 3 6 De 4 5 8
x min 3 len 121 odd 62 max 14017535 Uo 1 2 6 11 12 13 14 Do 3 5 7 10 Ue 1 2 3 6 9 De 4 5 8
x min 3 len 121 odd 61 max 10513152 Uo 1 2 6 12 13 14 Do 3 5 7 11 Ue 1 2 3 6 9 10 De 4 5 8
x min 3 len 121 odd 60 max 10513152 Uo 1 2 6 13 14 Do 3 5 7 12 Ue 1 2 3 6 9 10 11 De 4 5 8
x min 3 len 121 odd 59 max 10513152 Uo 1 2 6 14 Do 3 5 7 13 Ue 1 2 3 6 9 10 11 12 De 4 5 8
x min 3 len 121 odd 58 max 10513152 Uo 1 2 6 Do 3 5 7 14 Ue 1 2 3 6 9 10 11 12 13 De 4 5 8
x min 3 len 87 odd 40 max 311072 Uo 1 2 7 Do 3 5 6 Ue 1 2 3 De 4 5
x min 3 len 87 odd 39 max 311072 Uo 1 2 Do 3 5 6 7 Ue 1 2 3 6 De 4 5
x min 3 len 2598 odd 1331 max 238968276457672830 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1330 max 238968276457672830 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1325 max 238968276457672830 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1324 max 238968276457672830 Uo 1 2 3 4 5 7 9 Do 6 8 11 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 1746 odd 881 max 53224997377152 Uo 1 2 3 4 5 7 9 10 11 12 13 15 16 Do 6 8 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 880 max 53224997377152 Uo 1 2 3 4 5 7 9 10 11 12 13 16 Do 6 8 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 879 max 53224997377152 Uo 1 2 3 4 5 7 9 10 11 12 13 Do 6 8 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 913 odd 466 max 151436509280 Uo 1 2 3 4 5 7 9 10 12 13 Do 6 8 11 Ue 2 3 4 6 9 10 De 1 5 7 8
x min 3 len 913 odd 465 max 151436509280 Uo 1 2 3 4 5 7 9 10 13 Do 6 8 12 Ue 2 3 4 6 9 10 11 De 1 5 7 8
x min 3 len 913 odd 464 max 151436509280 Uo 1 2 3 4 5 7 9 10 Do 6 8 13 Ue 2 3 4 6 9 10 11 12 De 1 5 7 8
x min 3 len 917 odd 468 max 151436509280 Uo 1 2 3 4 5 7 9 10 Do 6 8 13 Ue 2 3 4 6 9 De 1 5 7 8 12
x min 3 len 1746 odd 875 max 53224997377152 Uo 1 2 3 4 5 7 9 11 12 13 15 16 Do 6 8 10 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 874 max 53224997377152 Uo 1 2 3 4 5 7 9 11 12 13 16 Do 6 8 10 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 873 max 53224997377152 Uo 1 2 3 4 5 7 9 11 12 13 Do 6 8 10 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 938 odd 471 max 69224792736 Uo 1 2 3 4 5 7 9 Do 6 8 10 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 3 len 1541 odd 764 max 115702892544554 Uo 1 2 3 4 5 7 9 Do 6 8 10 Ue 2 3 4 6 8 De 1 5 7 9 11 12
x min 3 len 1746 odd 876 max 53224997377152 Uo 1 2 3 4 5 7 10 11 12 13 15 16 Do 6 8 9 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 875 max 53224997377152 Uo 1 2 3 4 5 7 10 11 12 13 16 Do 6 8 9 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 874 max 53224997377152 Uo 1 2 3 4 5 7 10 11 12 13 Do 6 8 9 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 1746 odd 873 max 53224997377152 Uo 1 2 3 4 5 7 11 12 13 15 16 Do 6 8 9 10 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 872 max 53224997377152 Uo 1 2 3 4 5 7 11 12 13 16 Do 6 8 9 10 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 871 max 53224997377152 Uo 1 2 3 4 5 7 11 12 13 Do 6 8 9 10 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 938 odd 470 max 69224792736 Uo 1 2 3 4 5 7 Do 6 9 10 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 3 len 1541 odd 763 max 115702892544554 Uo 1 2 3 4 5 7 Do 6 8 9 10 Ue 2 3 4 6 8 De 1 5 7 9 11 12
x min 3 len 2598 odd 1324 max 238968276457672830 Uo 1 2 3 4 5 8 9 11 Do 6 7 10 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1323 max 238968276457672830 Uo 1 2 3 4 5 8 9 Do 6 7 11 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1321 max 238968276457672830 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 2598 odd 1320 max 238968276457672830 Uo 1 2 3 4 5 9 Do 6 7 8 11 Ue 2 3 4 6 7 10 11 12 13 15 De 1 5 8 9 14
x min 3 len 1746 odd 878 max 53224997377152 Uo 1 2 3 4 5 9 10 11 12 13 15 16 Do 6 7 8 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 877 max 53224997377152 Uo 1 2 3 4 5 9 10 11 12 13 16 Do 6 7 8 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 876 max 53224997377152 Uo 1 2 3 4 5 9 10 11 12 13 Do 6 7 8 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 913 odd 463 max 151436509280 Uo 1 2 3 4 5 9 10 12 13 Do 6 7 8 11 Ue 2 3 4 6 9 10 De 1 5 7 8
x min 3 len 913 odd 462 max 151436509280 Uo 1 2 3 4 5 9 10 13 Do 6 7 8 12 Ue 2 3 4 6 9 10 11 De 1 5 7 8
x min 3 len 913 odd 461 max 151436509280 Uo 1 2 3 4 5 9 10 Do 6 7 8 13 Ue 2 3 4 6 9 10 11 12 De 1 5 7 8
x min 3 len 917 odd 465 max 151436509280 Uo 1 2 3 4 5 9 10 Do 6 7 8 13 Ue 2 3 4 6 9 De 1 5 7 8 12
x min 3 len 1746 odd 872 max 53224997377152 Uo 1 2 3 4 5 9 11 12 13 15 16 Do 6 7 8 10 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 871 max 53224997377152 Uo 1 2 3 4 5 9 11 12 13 16 Do 6 7 8 10 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 870 max 53224997377152 Uo 1 2 3 4 5 9 11 12 13 Do 6 7 8 10 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 938 odd 469 max 69224792736 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 3 len 1541 odd 760 max 115702892544554 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 2 3 4 6 8 De 1 5 7 9 11 12
x min 3 len 1746 odd 873 max 53224997377152 Uo 1 2 3 4 5 10 11 12 13 15 16 Do 6 7 8 9 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 872 max 53224997377152 Uo 1 2 3 4 5 10 11 12 13 16 Do 6 7 8 9 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 871 max 53224997377152 Uo 1 2 3 4 5 10 11 12 13 Do 6 7 8 9 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 1746 odd 870 max 53224997377152 Uo 1 2 3 4 5 11 12 13 15 16 Do 6 7 8 9 10 14 Ue 2 3 4 6 8 9 De 1 5 7 10 13
x min 3 len 1746 odd 869 max 53224997377152 Uo 1 2 3 4 5 11 12 13 16 Do 6 7 8 9 10 15 Ue 2 3 4 6 8 9 14 De 1 5 7 10 13
x min 3 len 1746 odd 868 max 53224997377152 Uo 1 2 3 4 5 11 12 13 Do 6 7 8 9 10 16 Ue 2 3 4 6 8 9 14 15 De 1 5 7 10 13
x min 3 len 938 odd 468 max 69224792736 Uo 1 2 3 4 5 Do 6 7 9 10 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 3 len 1541 odd 759 max 115702892544554 Uo 1 2 3 4 5 Do 6 7 8 9 10 Ue 2 3 4 6 8 De 1 5 7 9 11 12
x min 3 len 10 odd 4 max 18 Uo 1 2 Do 3 Ue 2 3 De 1
+ min 3 len 4 odd 2 max 12 Uo 1 2 Do Ue 3 De 2
x min 5 len 2511 odd 1281 max 238968276457672830 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1280 max 238968276457672830 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1275 max 238968276457672830 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1274 max 238968276457672830 Uo 1 2 3 4 5 7 9 Do 6 8 11 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1274 max 238968276457672830 Uo 1 2 3 4 5 8 9 11 Do 6 7 10 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1273 max 238968276457672830 Uo 1 2 3 4 5 8 9 Do 6 7 11 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1271 max 238968276457672830 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
x min 5 len 2511 odd 1270 max 238968276457672830 Uo 1 2 3 4 5 9 Do 6 7 8 11 Ue 2 3 4 6 7 10 11 12 13 14 15 De 1 5 8 9
+ min 5 len 18 odd 10 max 80 Uo 1 2 3 4 Do Ue 2 3 De 1 4
+ min 7 len 33 odd 18 max 788 Uo 1 2 3 Do Ue 1 4 5 6 7 De 2 3
x min 7 len 1531 odd 826 max 10743956259577007 Uo 1 2 3 5 6 7 9 12 13 15 Do 4 8 10 11 14 Ue 1 2 5 6 7 9 13 De 3 4 8 10 12
x min 7 len 1531 odd 825 max 10743956259577007 Uo 1 2 3 5 6 7 9 12 13 Do 4 8 10 11 15 Ue 1 2 5 6 7 9 13 14 De 3 4 8 10 12
x min 7 len 1531 odd 825 max 10743956259577007 Uo 1 2 3 5 6 7 9 13 15 Do 4 8 10 12 14 Ue 1 2 5 6 7 9 11 13 De 3 4 8 10 12
x min 7 len 1531 odd 824 max 10743956259577007 Uo 1 2 3 5 6 7 9 13 Do 4 8 10 12 15 Ue 1 2 5 6 7 9 11 13 14 De 3 4 8 10 12
x min 7 len 932 odd 480 max 69224792736 Uo 1 2 3 4 5 7 9 10 13 14 15 16 Do 6 8 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 3171 odd 1636 max 4082877656702 Uo 1 2 3 4 5 7 9 10 11 12 13 Do 6 8 Ue 2 3 4 6 9 10 11 12 13 14 15 De 1 5 7 8
x min 7 len 1189 odd 599 max 169266777116970 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 2 3 4 6 8 11 12 De 1 5 7 9 10
x min 7 len 932 odd 478 max 69224792736 Uo 1 2 3 4 5 7 9 13 14 15 16 Do 6 8 10 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 932 odd 478 max 69224792736 Uo 1 2 3 4 5 7 10 13 14 15 16 Do 6 9 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 1189 odd 597 max 169266777116970 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 2 3 4 6 8 11 12 De 1 5 7 9 10
x min 7 len 932 odd 477 max 69224792736 Uo 1 2 3 4 5 7 13 14 15 16 Do 6 9 10 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 932 odd 478 max 69224792736 Uo 1 2 3 4 5 9 10 13 14 15 16 Do 6 7 8 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 3171 odd 1629 max 4082877656702 Uo 1 2 3 4 5 9 10 11 12 13 Do 6 7 8 Ue 2 3 4 6 9 10 11 12 13 14 15 De 1 5 7 8
x min 7 len 1189 odd 597 max 169266777116970 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 2 3 4 6 8 11 12 De 1 5 7 9 10
x min 7 len 932 odd 476 max 69224792736 Uo 1 2 3 4 5 9 13 14 15 16 Do 6 7 8 10 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 932 odd 476 max 69224792736 Uo 1 2 3 4 5 10 13 14 15 16 Do 6 7 9 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 1189 odd 595 max 169266777116970 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 2 3 4 6 8 11 12 De 1 5 7 9 10
x min 7 len 932 odd 475 max 69224792736 Uo 1 2 3 4 5 13 14 15 16 Do 6 7 9 10 12 Ue 2 3 4 6 8 9 De 1 5 7 10 11 12
x min 7 len 13 odd 6 max 30 Uo 1 2 3 Do 4 Ue 2 3 De 1
x min 8 len 155 odd 71 max 4437759 Uo 1 2 5 7 Do 3 4 6 8 Ue 1 2 3 6 De 4 5 7
x min 8 len 155 odd 70 max 4437759 Uo 1 2 5 Do 3 4 6 7 8 Ue 1 2 3 6 De 4 5 7
x min 9 len 58 odd 29 max 1295 Uo 1 2 3 5 6 7 8 Do 4 Ue 1 3 4 5 De 2
x min 9 len 58 odd 28 max 1044 Uo 1 2 3 6 7 8 Do 4 5 Ue 1 3 4 5 De 2
x min 9 len 58 odd 27 max 1044 Uo 1 2 3 7 8 Do 4 6 Ue 1 3 4 5 De 2
x min 9 len 58 odd 26 max 1044 Uo 1 2 3 8 Do 4 7 Ue 1 3 4 5 6 De 2
x min 9 len 58 odd 25 max 1044 Uo 1 2 3 Do 4 8 Ue 1 3 4 5 6 7 De 2
+ min 9 len 6 odd 2 max 72 Uo 1 Do Ue 1 4 5 De 3
x min 11 len 401 odd 254 max 273376830000 Uo 1 2 3 4 5 6 7 8 9 11 12 Do 10 Ue 1 3 5 De 2 4 6 9
x min 11 len 401 odd 253 max 273376830000 Uo 1 2 3 4 5 6 7 8 9 12 Do 11 Ue 1 3 5 10 De 2 4 6 9
x min 11 len 401 odd 252 max 273376830000 Uo 1 2 3 4 5 6 7 8 9 Do 12 Ue 1 3 5 10 11 De 2 4 6 9
+ min 11 len 27 odd 18 max 6560 Uo 1 2 3 4 5 6 7 8 Do Ue 1 3 De 2 5
x min 11 len 28 odd 17 max 1295 Uo 1 2 3 5 6 7 8 Do 4 Ue 1 3 De 2 4
x min 11 len 27 odd 13 max 5904 Uo 1 2 5 6 Do 3 4 Ue 1 2 5 6 De 3 4
x min 11 len 155 odd 75 max 4437759 Uo 1 2 4 5 7 Do 3 6 8 Ue 1 2 3 6 De 4 5 7
x min 11 len 89 odd 45 max 311072 Uo 1 2 4 5 7 Do 3 6 Ue 1 2 6 De 3 4 5
x min 11 len 155 odd 74 max 4437759 Uo 1 2 4 5 Do 3 6 7 8 Ue 1 2 3 6 De 4 5 7
x min 11 len 89 odd 44 max 311072 Uo 1 2 4 5 Do 3 6 7 Ue 1 2 6 De 3 4 5
x min 11 len 716 odd 353 max 16516326148136 Uo 1 2 4 6 8 9 Do 3 5 7 Ue 1 2 5 7 9 11 De 3 4 6 8 10
x min 11 len 716 odd 352 max 16516326148136 Uo 1 2 4 6 9 Do 3 5 7 8 Ue 1 2 5 7 9 11 De 3 4 6 8 10
x min 11 len 716 odd 347 max 16516326148136 Uo 1 2 4 8 9 Do 3 5 6 7 Ue 1 2 5 7 9 11 De 3 4 6 8 10
x min 11 len 716 odd 346 max 16516326148136 Uo 1 2 4 9 Do 3 5 6 7 8 Ue 1 2 5 7 9 11 De 3 4 6 8 10
x min 11 len 138 odd 71 max 970715672 Uo 1 2 4 5 Do 3 9 Ue 1 2 5 De 3 4 6 7 8
x min 11 len 127 odd 59 max 4437759 Uo 1 2 4 5 Do 3 6 8 Ue 1 2 3 De 4 5 6 7
x min 11 len 127 odd 57 max 4437759 Uo 1 2 5 Do 3 4 6 8 Ue 1 2 3 De 4 5 6 7
x min 11 len 61 odd 29 max 311072 Uo 1 2 Do 3 6 Ue 1 2 De 3 4 5 6
x min 11 len 1183 odd 596 max 169266777116970 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 2 3 4 6 8 De 1 5 7 9 12
x min 11 len 1183 odd 594 max 169266777116970 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 2 3 4 6 8 De 1 5 7 9 12
x min 11 len 1183 odd 594 max 169266777116970 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 2 3 4 6 8 De 1 5 7 9 12
x min 11 len 1183 odd 592 max 169266777116970 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 2 3 4 6 8 De 1 5 7 9 12
x min 12 len 287 odd 138 max 1359544176 Uo 1 2 4 6 7 8 Do 3 5 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 287 odd 132 max 1359544176 Uo 1 2 4 7 8 Do 3 5 6 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 287 odd 136 max 1359544176 Uo 1 2 4 6 8 Do 3 5 7 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 287 odd 131 max 1359544176 Uo 1 2 4 8 Do 3 5 6 7 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 287 odd 135 max 1359544176 Uo 1 2 4 6 Do 3 5 8 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 287 odd 130 max 1359544176 Uo 1 2 4 Do 3 5 6 8 Ue 1 2 5 6 7 8 9 10 11 12 13 14 De 3 4
x min 12 len 480 odd 236 max 107852824512 Uo 1 2 4 6 7 8 9 11 12 Do 3 5 10 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 480 odd 235 max 107852824512 Uo 1 2 4 6 7 8 9 12 Do 3 5 11 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 480 odd 234 max 107852824512 Uo 1 2 4 6 7 8 9 Do 3 5 12 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 480 odd 231 max 107852824512 Uo 1 2 4 7 8 9 11 12 Do 3 5 6 10 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 480 odd 230 max 107852824512 Uo 1 2 4 7 8 9 12 Do 3 5 6 11 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 480 odd 229 max 107852824512 Uo 1 2 4 7 8 9 Do 3 5 6 12 Ue 1 2 5 7 8 9 10 11 De 3 4 6
x min 12 len 529 odd 264 max 1424354894312 Uo 1 2 6 7 9 10 11 12 Do 3 4 5 8 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 262 max 1424354894312 Uo 1 2 6 7 10 11 12 Do 3 4 5 8 9 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 260 max 1424354894312 Uo 1 2 6 7 11 12 Do 3 4 5 8 10 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 261 max 1424354894312 Uo 1 2 6 7 9 10 12 Do 3 4 5 8 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 260 max 1424354894312 Uo 1 2 6 7 10 12 Do 3 4 5 8 9 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 259 max 1424354894312 Uo 1 2 6 7 12 Do 3 4 5 8 10 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 260 max 1424354894312 Uo 1 2 6 7 9 10 Do 3 4 5 8 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 259 max 1424354894312 Uo 1 2 6 7 10 Do 3 4 5 8 9 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 258 max 1424354894312 Uo 1 2 6 7 Do 3 4 5 8 10 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 262 max 1424354894312 Uo 1 2 7 9 10 11 12 Do 3 4 5 6 8 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 260 max 1424354894312 Uo 1 2 7 10 11 12 Do 3 4 5 6 8 9 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 258 max 1424354894312 Uo 1 2 7 11 12 Do 3 4 5 6 8 10 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 259 max 1424354894312 Uo 1 2 7 9 10 12 Do 3 4 5 6 8 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 258 max 1424354894312 Uo 1 2 7 10 12 Do 3 4 5 6 8 9 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 257 max 1424354894312 Uo 1 2 7 12 Do 3 4 5 6 8 10 11 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 258 max 1424354894312 Uo 1 2 7 9 10 Do 3 4 5 6 8 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 257 max 1424354894312 Uo 1 2 7 10 Do 3 4 5 6 8 9 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 529 odd 256 max 1424354894312 Uo 1 2 7 Do 3 4 5 6 8 10 12 Ue 1 2 5 7 8 9 10 11 12 13 14 De 3 4 6
x min 12 len 76 odd 36 max 311072 Uo 1 2 4 6 Do 3 5 Ue 1 2 4 6 De 3 5
x min 13 len 647 odd 385 max 5460305990648 Uo 1 2 3 4 5 7 9 Do 6 8 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11
x min 13 len 647 odd 383 max 5460305990648 Uo 1 2 3 4 5 7 Do 6 8 9 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11
x min 13 len 647 odd 384 max 5460305990648 Uo 1 2 3 4 5 9 Do 6 7 8 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11
x min 13 len 647 odd 382 max 5460305990648 Uo 1 2 3 4 5 Do 6 7 8 9 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11
x min 13 len 59 odd 28 max 55727 Uo 1 5 6 7 8 Do 2 4 Ue 1 2 4 6 De 3 5
x min 13 len 59 odd 26 max 37151 Uo 1 6 7 8 Do 2 5 Ue 1 2 4 6 De 3 5
x min 13 len 1649 odd 906 max 912556816145810312 Uo 1 2 3 5 7 9 11 12 Do 4 6 8 10 Ue 1 2 5 7 9 De 3 4 6 8 10
x min 13 len 409 odd 202 max 14390102337263 Uo 1 2 5 6 7 8 Do 3 4 Ue 1 2 5 7 8 De 3 4 6
x min 13 len 409 odd 202 max 14390102337263 Uo 1 2 5 6 7 8 Do 3 4 Ue 1 2 5 8 De 3 4 6 7
x min 13 len 408 odd 202 max 14390102337263 Uo 1 2 5 6 7 8 Do 3 4 Ue 1 2 5 De 3 4 6 8
x min 13 len 785 odd 430 max 61908583036671048 Uo 1 2 3 5 6 8 9 10 13 Do 4 7 12 Ue 1 2 4 7 9 10 De 3 5 6 8 11
x min 13 len 785 odd 429 max 61908583036671048 Uo 1 2 3 5 6 8 9 10 Do 4 7 13 Ue 1 2 4 7 9 10 12 De 3 5 6 8 11
x min 13 len 784 odd 429 max 61908583036671048 Uo 1 2 3 5 6 8 9 10 Do 4 7 13 Ue 1 2 4 7 9 10 De 3 5 6 8 12
x min 13 len 785 odd 429 max 61908583036671048 Uo 1 2 3 5 6 9 10 13 Do 4 7 8 12 Ue 1 2 4 7 9 10 De 3 5 6 8 11
x min 13 len 785 odd 428 max 61908583036671048 Uo 1 2 3 5 6 9 10 Do 4 7 8 13 Ue 1 2 4 7 9 10 12 De 3 5 6 8 11
x min 13 len 784 odd 428 max 61908583036671048 Uo 1 2 3 5 6 9 10 Do 4 7 8 13 Ue 1 2 4 7 9 10 De 3 5 6 8 12
x min 13 len 485 odd 270 max 3323869704584 Uo 1 2 3 5 6 7 8 9 Do 4 Ue 1 2 4 De 3 5 6 7 8
x min 13 len 1351 odd 748 max 4815661007166810191 Uo 1 2 3 5 6 8 9 10 Do 4 7 Ue 1 2 4 De 3 5 6 7 8 12
x min 13 len 1348 odd 744 max 4815661007166810191 Uo 1 2 3 5 6 8 9 Do 4 7 10 Ue 1 2 4 De 3 5 6 7 8 9 12
x min 13 len 90 odd 43 max 311072 Uo 1 2 5 6 Do 3 4 Ue 1 2 De 3 4 5 6
x min 13 len 785 odd 414 max 61908583036671048 Uo 1 2 3 6 8 9 10 13 Do 4 5 7 12 Ue 1 2 4 7 9 10 De 3 5 6 8 11
x min 13 len 785 odd 413 max 61908583036671048 Uo 1 2 3 6 8 9 10 Do 4 5 7 13 Ue 1 2 4 7 9 10 12 De 3 5 6 8 11
x min 13 len 784 odd 413 max 61908583036671048 Uo 1 2 3 6 8 9 10 Do 4 5 7 13 Ue 1 2 4 7 9 10 De 3 5 6 8 12
x min 13 len 785 odd 413 max 61908583036671048 Uo 1 2 3 6 9 10 13 Do 4 5 7 8 12 Ue 1 2 4 7 9 10 De 3 5 6 8 11
x min 13 len 785 odd 412 max 61908583036671048 Uo 1 2 3 6 9 10 Do 4 5 7 8 13 Ue 1 2 4 7 9 10 12 De 3 5 6 8 11
x min 13 len 784 odd 412 max 61908583036671048 Uo 1 2 3 6 9 10 Do 4 5 7 8 13 Ue 1 2 4 7 9 10 De 3 5 6 8 12
x min 13 len 485 odd 261 max 3323869704584 Uo 1 2 3 6 7 8 9 Do 4 5 Ue 1 2 4 De 3 5 6 7 8
x min 13 len 1351 odd 729 max 3210440671444540127 Uo 1 2 3 6 8 9 10 Do 4 5 7 Ue 1 2 4 De 3 5 6 7 8 12
x min 13 len 1348 odd 726 max 3210440671444540127 Uo 1 2 3 6 8 9 Do 4 5 7 10 Ue 1 2 4 De 3 5 6 7 8 9 12
x min 13 len 58 odd 28 max 55727 Uo 1 5 6 7 8 Do 2 4 Ue 1 2 4 De 3 6
x min 13 len 58 odd 26 max 37151 Uo 1 6 7 8 Do 2 5 Ue 1 2 4 De 3 6
x min 13 len 58 odd 26 max 27864 Uo 1 5 7 8 Do 2 4 6 Ue 1 2 4 5 De 3 6
x min 13 len 58 odd 25 max 27864 Uo 1 7 8 Do 2 5 6 Ue 1 2 4 5 De 3 6
x min 14 len 7 odd 2 max 108 Uo 1 Do 2 Ue 1 3 4 5 De 2
x min 15 len 46 odd 17 max 2208 Uo 1 2 3 4 Do 5 Ue 2 3 4 6 De 1 5
+ min 15 len 6 odd 4 max 120 Uo 1 2 3 4 Do Ue 4 De 3
x min 16 len 8 odd 3 max 62 Uo 1 2 Do 5 Ue 2 3 4 De 1
x min 17 len 151 odd 84 max 1104980 Uo 1 2 3 4 6 7 8 Do 5 Ue 1 3 4 7 8 9 De 2 5 6
x min 17 len 7 odd 4 max 68 Uo 1 3 Do 2 Ue 1 De 2
x min 17 len 56 odd 26 max 18000 Uo 1 2 4 5 6 Do 3 Ue 1 2 5 6 De 3 4 8
x min 17 len 867 odd 406 max 345619674729546368 Uo 1 2 4 6 8 12 Do 3 5 7 9 11 Ue 1 2 4 5 8 9 De 3 6 7 10
x min 17 len 867 odd 405 max 345619674729546368 Uo 1 2 4 6 8 Do 3 5 7 9 12 Ue 1 2 4 5 8 9 11 De 3 6 7 10
x min 17 len 867 odd 399 max 345619674729546368 Uo 1 2 4 8 12 Do 3 5 6 7 9 11 Ue 1 2 4 5 8 9 De 3 6 7 10
x min 17 len 867 odd 398 max 345619674729546368 Uo 1 2 4 8 Do 3 5 6 7 9 12 Ue 1 2 4 5 8 9 11 De 3 6 7 10
x min 17 len 865 odd 407 max 345619674729546368 Uo 1 2 4 6 8 12 Do 3 5 7 9 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 17 len 865 odd 406 max 345619674729546368 Uo 1 2 4 6 8 Do 3 5 7 9 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 17 len 865 odd 400 max 345619674729546368 Uo 1 2 4 8 12 Do 3 5 6 7 9 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 17 len 865 odd 399 max 345619674729546368 Uo 1 2 4 8 Do 3 5 6 7 9 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 17 len 271 odd 135 max 1180566982479 Uo 1 2 6 Do 3 4 5 7 Ue 1 2 5 De 3 4 6
x min 17 len 271 odd 134 max 1180566982479 Uo 1 2 Do 3 4 5 6 7 Ue 1 2 5 De 3 4 6
x min 19 len 57 odd 24 max 23720 Uo 1 2 4 5 6 Do 3 7 Ue 1 2 4 5 6 7 8 De 3
+ min 19 len 8 odd 4 max 66 Uo 1 2 Do Ue 2 De 1
x min 20 len 21 odd 9 max 5904 Uo 1 6 Do 3 5 Ue 1 2 5 6 De 4
x min 20 len 21 odd 8 max 5904 Uo 1 Do 3 6 Ue 1 2 5 6 De 4
x min 20 len 244 odd 124 max 5563996608 Uo 1 2 4 6 7 Do 3 5 Ue 1 2 5 7 9 De 3 4 6 8 11
x min 20 len 244 odd 121 max 5563996608 Uo 1 2 4 7 Do 3 5 6 Ue 1 2 5 7 9 De 3 4 6 8 11
x min 21 len 1779 odd 740 max 222051972558 Uo 1 2 4 5 6 7 8 9 12 Do 3 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 739 max 222051972558 Uo 1 2 4 5 6 7 8 9 Do 3 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 712 max 222051972558 Uo 1 2 4 5 6 8 9 12 Do 3 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 711 max 222051972558 Uo 1 2 4 5 6 8 9 Do 3 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 720 max 222051972558 Uo 1 2 4 5 6 7 9 12 Do 3 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 719 max 222051972558 Uo 1 2 4 5 6 7 9 Do 3 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 708 max 222051972558 Uo 1 2 4 5 6 9 12 Do 3 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 707 max 222051972558 Uo 1 2 4 5 6 9 Do 3 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 728 max 222051972558 Uo 1 2 4 5 6 7 8 12 Do 3 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 727 max 222051972558 Uo 1 2 4 5 6 7 8 Do 3 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 708 max 222051972558 Uo 1 2 4 5 6 8 12 Do 3 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 707 max 222051972558 Uo 1 2 4 5 6 8 Do 3 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 718 max 222051972558 Uo 1 2 4 5 6 7 12 Do 3 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 717 max 222051972558 Uo 1 2 4 5 6 7 Do 3 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 706 max 222051972558 Uo 1 2 4 5 6 12 Do 3 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 705 max 222051972558 Uo 1 2 4 5 6 Do 3 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 704 max 222051972558 Uo 1 2 4 5 7 8 9 12 Do 3 6 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 703 max 222051972558 Uo 1 2 4 5 7 8 9 Do 3 6 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 697 max 222051972558 Uo 1 2 4 5 8 9 12 Do 3 6 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 696 max 222051972558 Uo 1 2 4 5 8 9 Do 3 6 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 696 max 222051972558 Uo 1 2 4 5 7 9 12 Do 3 6 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 695 max 222051972558 Uo 1 2 4 5 7 9 Do 3 6 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 693 max 222051972558 Uo 1 2 4 5 9 12 Do 3 6 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 692 max 222051972558 Uo 1 2 4 5 9 Do 3 6 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 698 max 222051972558 Uo 1 2 4 5 7 8 12 Do 3 6 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 697 max 222051972558 Uo 1 2 4 5 7 8 Do 3 6 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 693 max 222051972558 Uo 1 2 4 5 8 12 Do 3 6 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 692 max 222051972558 Uo 1 2 4 5 8 Do 3 6 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 694 max 222051972558 Uo 1 2 4 5 7 12 Do 3 6 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 693 max 222051972558 Uo 1 2 4 5 7 Do 3 6 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 691 max 222051972558 Uo 1 2 4 5 12 Do 3 6 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 690 max 222051972558 Uo 1 2 4 5 Do 3 6 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 689 max 222051972558 Uo 1 2 5 6 7 8 9 12 Do 3 4 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 688 max 222051972558 Uo 1 2 5 6 7 8 9 Do 3 4 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 668 max 222051972558 Uo 1 2 5 6 8 9 12 Do 3 4 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 667 max 222051972558 Uo 1 2 5 6 8 9 Do 3 4 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 673 max 222051972558 Uo 1 2 5 6 7 9 12 Do 3 4 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 672 max 222051972558 Uo 1 2 5 6 7 9 Do 3 4 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 664 max 222051972558 Uo 1 2 5 6 9 12 Do 3 4 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 663 max 222051972558 Uo 1 2 5 6 9 Do 3 4 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 679 max 222051972558 Uo 1 2 5 6 7 8 12 Do 3 4 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 678 max 222051972558 Uo 1 2 5 6 7 8 Do 3 4 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 664 max 222051972558 Uo 1 2 5 6 8 12 Do 3 4 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 663 max 222051972558 Uo 1 2 5 6 8 Do 3 4 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 671 max 222051972558 Uo 1 2 5 6 7 12 Do 3 4 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 670 max 222051972558 Uo 1 2 5 6 7 Do 3 4 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 662 max 222051972558 Uo 1 2 5 6 12 Do 3 4 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 661 max 222051972558 Uo 1 2 5 6 Do 3 4 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 665 max 222051972558 Uo 1 2 5 7 8 9 12 Do 3 4 6 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 664 max 222051972558 Uo 1 2 5 7 8 9 Do 3 4 6 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 658 max 222051972558 Uo 1 2 5 8 9 12 Do 3 4 6 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 657 max 222051972558 Uo 1 2 5 8 9 Do 3 4 6 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 657 max 222051972558 Uo 1 2 5 7 9 12 Do 3 4 6 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 656 max 222051972558 Uo 1 2 5 7 9 Do 3 4 6 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 654 max 222051972558 Uo 1 2 5 9 12 Do 3 4 6 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 653 max 222051972558 Uo 1 2 5 9 Do 3 4 6 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 659 max 222051972558 Uo 1 2 5 7 8 12 Do 3 4 6 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 658 max 222051972558 Uo 1 2 5 7 8 Do 3 4 6 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 654 max 222051972558 Uo 1 2 5 8 12 Do 3 4 6 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 653 max 222051972558 Uo 1 2 5 8 Do 3 4 6 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 655 max 222051972558 Uo 1 2 5 7 12 Do 3 4 6 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 654 max 222051972558 Uo 1 2 5 7 Do 3 4 6 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 652 max 222051972558 Uo 1 2 5 12 Do 3 4 6 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 651 max 222051972558 Uo 1 2 5 Do 3 4 6 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 688 max 222051972558 Uo 1 2 4 6 7 8 9 12 Do 3 5 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 687 max 222051972558 Uo 1 2 4 6 7 8 9 Do 3 5 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 674 max 222051972558 Uo 1 2 4 6 8 9 12 Do 3 5 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 673 max 222051972558 Uo 1 2 4 6 8 9 Do 3 5 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 676 max 222051972558 Uo 1 2 4 6 7 9 12 Do 3 5 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 675 max 222051972558 Uo 1 2 4 6 7 9 Do 3 5 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 670 max 222051972558 Uo 1 2 4 6 9 12 Do 3 5 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 669 max 222051972558 Uo 1 2 4 6 9 Do 3 5 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 680 max 222051972558 Uo 1 2 4 6 7 8 12 Do 3 5 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 679 max 222051972558 Uo 1 2 4 6 7 8 Do 3 5 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 670 max 222051972558 Uo 1 2 4 6 8 12 Do 3 5 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 669 max 222051972558 Uo 1 2 4 6 8 Do 3 5 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 674 max 222051972558 Uo 1 2 4 6 7 12 Do 3 5 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 673 max 222051972558 Uo 1 2 4 6 7 Do 3 5 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 668 max 222051972558 Uo 1 2 4 6 12 Do 3 5 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 667 max 222051972558 Uo 1 2 4 6 Do 3 5 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 663 max 222051972558 Uo 1 2 6 7 8 9 12 Do 3 4 5 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 662 max 222051972558 Uo 1 2 6 7 8 9 Do 3 4 5 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 649 max 222051972558 Uo 1 2 6 8 9 12 Do 3 4 5 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 648 max 222051972558 Uo 1 2 6 8 9 Do 3 4 5 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 651 max 222051972558 Uo 1 2 6 7 9 12 Do 3 4 5 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 650 max 222051972558 Uo 1 2 6 7 9 Do 3 4 5 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 645 max 222051972558 Uo 1 2 6 9 12 Do 3 4 5 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 644 max 222051972558 Uo 1 2 6 9 Do 3 4 5 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 655 max 222051972558 Uo 1 2 6 7 8 12 Do 3 4 5 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 654 max 222051972558 Uo 1 2 6 7 8 Do 3 4 5 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 645 max 222051972558 Uo 1 2 6 8 12 Do 3 4 5 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 644 max 222051972558 Uo 1 2 6 8 Do 3 4 5 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 649 max 222051972558 Uo 1 2 6 7 12 Do 3 4 5 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 648 max 222051972558 Uo 1 2 6 7 Do 3 4 5 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 643 max 222051972558 Uo 1 2 6 12 Do 3 4 5 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 642 max 222051972558 Uo 1 2 6 Do 3 4 5 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 676 max 222051972558 Uo 1 2 4 7 8 9 12 Do 3 5 6 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 675 max 222051972558 Uo 1 2 4 7 8 9 Do 3 5 6 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 669 max 222051972558 Uo 1 2 4 8 9 12 Do 3 5 6 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 668 max 222051972558 Uo 1 2 4 8 9 Do 3 5 6 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 668 max 222051972558 Uo 1 2 4 7 9 12 Do 3 5 6 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 667 max 222051972558 Uo 1 2 4 7 9 Do 3 5 6 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 665 max 222051972558 Uo 1 2 4 9 12 Do 3 5 6 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 664 max 222051972558 Uo 1 2 4 9 Do 3 5 6 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 670 max 222051972558 Uo 1 2 4 7 8 12 Do 3 5 6 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 669 max 222051972558 Uo 1 2 4 7 8 Do 3 5 6 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 665 max 222051972558 Uo 1 2 4 8 12 Do 3 5 6 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 664 max 222051972558 Uo 1 2 4 8 Do 3 5 6 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 666 max 222051972558 Uo 1 2 4 7 12 Do 3 5 6 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 665 max 222051972558 Uo 1 2 4 7 Do 3 5 6 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 663 max 222051972558 Uo 1 2 4 12 Do 3 5 6 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 662 max 222051972558 Uo 1 2 4 Do 3 5 6 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 651 max 222051972558 Uo 1 2 7 8 9 12 Do 3 4 5 6 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 650 max 222051972558 Uo 1 2 7 8 9 Do 3 4 5 6 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 644 max 222051972558 Uo 1 2 8 9 12 Do 3 4 5 6 7 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 643 max 222051972558 Uo 1 2 8 9 Do 3 4 5 6 7 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 643 max 222051972558 Uo 1 2 7 9 12 Do 3 4 5 6 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 642 max 222051972558 Uo 1 2 7 9 Do 3 4 5 6 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 640 max 222051972558 Uo 1 2 9 12 Do 3 4 5 6 7 8 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 639 max 222051972558 Uo 1 2 9 Do 3 4 5 6 7 8 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 645 max 222051972558 Uo 1 2 7 8 12 Do 3 4 5 6 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 644 max 222051972558 Uo 1 2 7 8 Do 3 4 5 6 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 640 max 222051972558 Uo 1 2 8 12 Do 3 4 5 6 7 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 639 max 222051972558 Uo 1 2 8 Do 3 4 5 6 7 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 641 max 222051972558 Uo 1 2 7 12 Do 3 4 5 6 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 640 max 222051972558 Uo 1 2 7 Do 3 4 5 6 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
x min 21 len 1779 odd 638 max 222051972558 Uo 1 2 12 Do 3 4 5 6 7 8 9 11 13 Ue 2 3 4 5 6 7 8 9 De 1 10 12
x min 21 len 1779 odd 637 max 222051972558 Uo 1 2 Do 3 4 5 6 7 8 9 12 13 Ue 2 3 4 5 6 7 8 9 11 De 1 10 12
+ min 21 len 85 odd 50 max 6924 Uo 1 2 3 4 5 6 Do Ue 3 4 5 7 De 1 2 6
+ min 23 len 22 odd 10 max 1962 Uo 1 2 3 Do Ue 2 3 4 De 1 6
x min 24 len 72 odd 27 max 4447904 Uo 1 2 5 Do 3 4 10 Ue 1 2 3 De 4 5 6 9
x min 24 len 8 odd 4 max 62 Uo 1 2 5 Do 4 Ue 2 3 De 1
x min 27 len 1517 odd 817 max 10743956259577007 Uo 1 2 3 5 6 7 9 12 13 Do 4 8 10 11 15 Ue 1 2 5 6 7 9 De 3 4 8 10 14
x min 27 len 1517 odd 816 max 10743956259577007 Uo 1 2 3 5 6 7 9 13 Do 4 8 10 12 15 Ue 1 2 5 6 7 9 11 De 3 4 8 10 14
x min 27 len 1517 odd 815 max 10743956259577007 Uo 1 2 3 5 6 7 9 Do 4 8 10 13 15 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10 14
x min 27 len 195 odd 96 max 268551936 Uo 1 2 4 6 Do 3 5 Ue 1 2 5 6 7 9 10 11 12 13 14 De 3 4 8
x min 27 len 195 odd 95 max 268551936 Uo 1 2 4 Do 3 5 6 Ue 1 2 5 6 7 9 10 11 12 13 14 De 3 4 8
x min 27 len 194 odd 96 max 179034624 Uo 1 2 4 6 Do 3 5 Ue 1 2 5 6 7 10 11 12 13 14 De 3 4 9
x min 27 len 194 odd 95 max 179034624 Uo 1 2 4 Do 3 5 6 Ue 1 2 5 6 7 10 11 12 13 14 De 3 4 9
x min 27 len 323 odd 184 max 21494744123088 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 1 2 5 7 De 3 4 6 8 9
x min 27 len 773 odd 373 max 10740602502111 Uo 1 2 4 6 7 8 Do 3 5 9 12 Ue 1 2 5 7 8 9 De 3 4 6 11
x min 27 len 773 odd 364 max 10740602502111 Uo 1 2 4 7 8 Do 3 5 6 9 12 Ue 1 2 5 7 8 9 De 3 4 6 11
x min 27 len 387 odd 190 max 6395601038783 Uo 1 2 5 7 8 Do 3 4 6 Ue 1 2 5 7 8 De 3 4 6
x min 27 len 387 odd 190 max 6395601038783 Uo 1 2 5 7 8 Do 3 4 6 Ue 1 2 5 8 De 3 4 6 7
x min 27 len 386 odd 190 max 6395601038783 Uo 1 2 5 7 8 Do 3 4 6 Ue 1 2 5 De 3 4 6 8
x min 27 len 1266 odd 672 max 33137115787946538 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 2 3 4 7 8 9 10 11 12 De 1 5 6
x min 27 len 1266 odd 671 max 33137115787946538 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 7 8 9 10 11 12 De 1 5 6
x min 27 len 1438 odd 740 max 440446375506978 Uo 1 2 3 4 5 8 9 14 15 16 Do 6 7 10 11 13 Ue 2 3 4 7 8 De 1 5 6 9 10 12
x min 27 len 1438 odd 739 max 440446375506978 Uo 1 2 3 4 5 8 9 15 16 Do 6 7 10 11 13 14 Ue 2 3 4 7 8 13 De 1 5 6 9 10 12
x min 27 len 1438 odd 738 max 440446375506978 Uo 1 2 3 4 5 8 9 16 Do 6 7 10 11 13 15 Ue 2 3 4 7 8 13 14 De 1 5 6 9 10 12
x min 27 len 1438 odd 737 max 440446375506978 Uo 1 2 3 4 5 8 9 Do 6 7 10 11 13 16 Ue 2 3 4 7 8 13 14 15 De 1 5 6 9 10 12
x min 27 len 1438 odd 738 max 440446375506978 Uo 1 2 3 4 5 8 14 15 16 Do 6 7 9 10 11 13 Ue 2 3 4 7 8 De 1 5 6 9 10 12
x min 27 len 1438 odd 737 max 440446375506978 Uo 1 2 3 4 5 8 15 16 Do 6 7 9 10 11 13 14 Ue 2 3 4 7 8 13 De 1 5 6 9 10 12
x min 27 len 1438 odd 736 max 440446375506978 Uo 1 2 3 4 5 8 16 Do 6 7 9 10 11 13 15 Ue 2 3 4 7 8 13 14 De 1 5 6 9 10 12
x min 27 len 1438 odd 735 max 440446375506978 Uo 1 2 3 4 5 8 Do 6 7 9 10 11 13 16 Ue 2 3 4 7 8 13 14 15 De 1 5 6 9 10 12
x min 27 len 1438 odd 738 max 440446375506978 Uo 1 2 3 4 5 9 14 15 16 Do 6 7 8 10 11 13 Ue 2 3 4 7 8 De 1 5 6 9 10 12
x min 27 len 1438 odd 737 max 440446375506978 Uo 1 2 3 4 5 9 15 16 Do 6 7 8 10 11 13 14 Ue 2 3 4 7 8 13 De 1 5 6 9 10 12
x min 27 len 1438 odd 736 max 440446375506978 Uo 1 2 3 4 5 9 16 Do 6 7 8 10 11 13 15 Ue 2 3 4 7 8 13 14 De 1 5 6 9 10 12
x min 27 len 1438 odd 735 max 440446375506978 Uo 1 2 3 4 5 9 Do 6 7 8 10 11 13 16 Ue 2 3 4 7 8 13 14 15 De 1 5 6 9 10 12
x min 27 len 1438 odd 737 max 440446375506978 Uo 1 2 3 4 5 14 15 16 Do 6 7 8 9 10 11 13 Ue 2 3 4 7 8 De 1 5 6 9 10 12
x min 27 len 1438 odd 736 max 440446375506978 Uo 1 2 3 4 5 15 16 Do 6 7 8 9 10 11 13 14 Ue 2 3 4 7 8 13 De 1 5 6 9 10 12
x min 27 len 1438 odd 735 max 440446375506978 Uo 1 2 3 4 5 16 Do 6 7 8 9 10 11 13 15 Ue 2 3 4 7 8 13 14 De 1 5 6 9 10 12
x min 27 len 1438 odd 734 max 440446375506978 Uo 1 2 3 4 5 Do 6 7 8 9 10 11 13 16 Ue 2 3 4 7 8 13 14 15 De 1 5 6 9 10 12
x min 27 len 504 odd 287 max 208071922175 Uo 1 2 3 4 5 6 7 10 11 12 14 15 16 Do 9 13 Ue 2 3 4 De 1 5 6 7 8 12 13
x min 27 len 504 odd 286 max 146135561250 Uo 1 2 3 4 5 6 7 11 12 14 15 16 Do 10 13 Ue 2 3 4 9 De 1 5 6 7 8 12 13
x min 27 len 504 odd 285 max 146135561250 Uo 1 2 3 4 5 6 7 12 14 15 16 Do 11 13 Ue 2 3 4 9 10 De 1 5 6 7 8 12 13
x min 27 len 504 odd 284 max 146135561250 Uo 1 2 3 4 5 6 7 14 15 16 Do 12 13 Ue 2 3 4 9 10 11 De 1 5 6 7 8 12 13
x min 27 len 8 odd 5 max 71 Uo 1 2 4 5 Do 3 Ue 2 De 1
x min 30 len 21 odd 10 max 5904 Uo 1 3 6 Do 2 5 Ue 1 2 5 6 De 4
x min 30 len 21 odd 9 max 5904 Uo 1 3 Do 2 6 Ue 1 2 5 6 De 4
+ min 31 len 390 odd 250 max 212592456 Uo 1 2 3 4 5 6 7 8 Do Ue 1 4 5 6 7 De 2 3 9
x min 31 len 1425 odd 896 max 5854117580833032 Uo 1 2 3 4 5 6 7 8 12 Do 9 10 11 Ue 1 4 5 6 12 13 14 De 2 3 7 8 9 10 11
x min 31 len 2125 odd 1346 max 2147926981757663060 Uo 1 2 3 4 5 7 8 9 10 Do 6 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1342 max 2147926981757663060 Uo 1 2 3 4 5 7 8 9 Do 6 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1334 max 2147926981757663060 Uo 1 2 3 4 5 8 9 10 Do 6 7 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1331 max 2147926981757663060 Uo 1 2 3 4 5 8 9 Do 6 7 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1332 max 2147926981757663060 Uo 1 2 3 4 5 7 9 10 Do 6 8 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1330 max 2147926981757663060 Uo 1 2 3 4 5 7 9 Do 6 8 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1327 max 2147926981757663060 Uo 1 2 3 4 5 9 10 Do 6 7 8 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1325 max 2147926981757663060 Uo 1 2 3 4 5 9 Do 6 7 8 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1337 max 2147926981757663060 Uo 1 2 3 4 5 7 8 10 Do 6 9 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1336 max 2147926981757663060 Uo 1 2 3 4 5 7 8 Do 6 9 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1328 max 2147926981757663060 Uo 1 2 3 4 5 8 10 Do 6 7 9 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1327 max 2147926981757663060 Uo 1 2 3 4 5 8 Do 6 7 9 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1329 max 2147926981757663060 Uo 1 2 3 4 5 7 10 Do 6 8 9 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1328 max 2147926981757663060 Uo 1 2 3 4 5 7 Do 6 8 9 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1324 max 2147926981757663060 Uo 1 2 3 4 5 10 Do 6 7 8 9 11 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 31 len 2125 odd 1323 max 2147926981757663060 Uo 1 2 3 4 5 Do 6 7 8 9 10 11 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 31 len 378 odd 220 max 2164629933183 Uo 1 2 3 4 5 8 Do 6 7 Ue 1 2 4 8 9 De 3 5 6 7
x min 31 len 679 odd 398 max 5460305990648 Uo 1 2 3 4 5 7 8 10 11 Do 6 9 12 Ue 1 2 6 8 De 3 4 5 7 10 11 13
x min 31 len 679 odd 396 max 5460305990648 Uo 1 2 3 4 5 7 8 11 Do 6 10 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11 13
x min 31 len 679 odd 393 max 5460305990648 Uo 1 2 3 4 5 8 10 11 Do 6 7 9 12 Ue 1 2 6 8 De 3 4 5 7 10 11 13
x min 31 len 679 odd 391 max 5460305990648 Uo 1 2 3 4 5 8 11 Do 6 7 10 12 Ue 1 2 6 8 9 De 3 4 5 7 10 11 13
x min 31 len 1285 odd 673 max 33137115787946538 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 2 3 4 7 8 9 11 12 De 1 5 6 10
x min 31 len 1285 odd 672 max 33137115787946538 Uo 1 2 3 4 5 7 10 11 Do 6 9 Ue 2 3 4 7 8 9 11 12 De 1 5 6 10
x min 31 len 1285 odd 671 max 33137115787946538 Uo 1 2 3 4 5 7 11 Do 6 10 Ue 2 3 4 7 8 9 11 12 De 1 5 6 10
x min 31 len 3036 odd 1583 max 29128363932003582 Uo 1 2 3 4 5 6 8 9 10 11 Do 7 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 31 len 3036 odd 1576 max 29128363932003582 Uo 1 2 3 4 5 6 9 10 11 Do 7 8 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 31 len 3036 odd 1573 max 29128363932003582 Uo 1 2 3 4 5 6 8 10 11 Do 7 9 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 31 len 3036 odd 1571 max 29128363932003582 Uo 1 2 3 4 5 6 10 11 Do 7 8 9 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 31 len 1824 odd 978 max 11802969639847520 Uo 1 2 3 4 5 6 8 12 Do 7 10 11 Ue 2 3 4 7 8 De 1 5 6 9 10 16
x min 31 len 1824 odd 977 max 11802969639847520 Uo 1 2 3 4 5 6 8 Do 7 10 12 Ue 2 3 4 7 8 11 De 1 5 6 9 10 16
x min 31 len 1823 odd 978 max 11802969639847520 Uo 1 2 3 4 5 6 8 Do 7 10 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11 16
x min 31 len 1824 odd 975 max 11802969639847520 Uo 1 2 3 4 5 6 12 Do 7 8 10 11 Ue 2 3 4 7 8 De 1 5 6 9 10 16
x min 31 len 1824 odd 974 max 11802969639847520 Uo 1 2 3 4 5 6 Do 7 8 10 12 Ue 2 3 4 7 8 11 De 1 5 6 9 10 16
x min 31 len 1823 odd 975 max 11802969639847520 Uo 1 2 3 4 5 6 Do 7 8 10 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11 16
x min 31 len 677 odd 368 max 208071922175 Uo 1 2 3 4 5 6 7 10 11 12 13 14 15 16 Do 8 9 Ue 2 3 4 9 10 De 1 5 6 7 8 13
x min 31 len 598 odd 335 max 208071922175 Uo 1 2 3 4 5 6 7 10 11 12 13 14 15 16 Do 9 Ue 2 3 4 De 1 5 6 7 8 10 13
x min 31 len 677 odd 364 max 208071922175 Uo 1 2 3 4 5 6 7 10 11 12 14 15 16 Do 8 9 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8 13
x min 31 len 677 odd 366 max 146135561250 Uo 1 2 3 4 5 6 7 11 12 13 14 15 16 Do 8 10 Ue 2 3 4 9 10 De 1 5 6 7 8 13
x min 31 len 598 odd 333 max 146135561250 Uo 1 2 3 4 5 6 7 11 12 13 14 15 16 Do 10 Ue 2 3 4 9 De 1 5 6 7 8 10 13
x min 31 len 677 odd 363 max 146135561250 Uo 1 2 3 4 5 6 7 11 12 14 15 16 Do 8 10 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8 13
x min 31 len 677 odd 364 max 146135561250 Uo 1 2 3 4 5 6 7 12 13 14 15 16 Do 8 11 Ue 2 3 4 9 10 De 1 5 6 7 8 13
x min 31 len 677 odd 362 max 146135561250 Uo 1 2 3 4 5 6 7 12 14 15 16 Do 8 11 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8 13
x min 31 len 677 odd 362 max 146135561250 Uo 1 2 3 4 5 6 7 13 14 15 16 Do 8 12 Ue 2 3 4 9 10 11 De 1 5 6 7 8 13
x min 31 len 677 odd 361 max 146135561250 Uo 1 2 3 4 5 6 7 14 15 16 Do 8 12 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8 13
+ min 31 len 63 odd 42 max 6924 Uo 1 2 3 4 5 6 Do Ue 3 4 De 1 2 5
x min 31 len 48 odd 30 max 6440 Uo 1 3 4 5 Do 2 Ue 1 2 De 3
x min 31 len 72 odd 32 max 4447904 Uo 1 2 4 5 Do 3 10 Ue 1 2 3 De 4 5 6 9
x min 31 len 48 odd 24 max 6440 Uo 1 4 5 Do 2 3 Ue 1 2 De 3
x min 33 len 102 odd 51 max 1869224 Uo 1 2 4 5 6 7 8 Do 3 Ue 1 2 6 De 3 4 5
x min 33 len 23 odd 12 max 863 Uo 1 2 4 6 7 8 Do 3 5 Ue 1 2 4 De 3
x min 33 len 23 odd 11 max 648 Uo 1 2 4 7 8 Do 3 5 6 Ue 1 2 4 5 De 3
x min 33 len 23 odd 10 max 648 Uo 1 2 4 8 Do 3 5 7 Ue 1 2 4 5 6 De 3
x min 33 len 23 odd 9 max 648 Uo 1 2 4 Do 3 5 8 Ue 1 2 4 5 6 7 De 3
x min 35 len 950 odd 418 max 21687963858 Uo 1 2 3 5 6 7 9 Do 4 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 409 max 21687963858 Uo 1 2 3 5 6 9 Do 4 7 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 402 max 21687963858 Uo 1 2 3 5 7 9 Do 4 6 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 399 max 21687963858 Uo 1 2 3 5 9 Do 4 6 7 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 402 max 21687963858 Uo 1 2 3 6 7 9 Do 4 5 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 396 max 21687963858 Uo 1 2 3 6 9 Do 4 5 7 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 394 max 21687963858 Uo 1 2 3 7 9 Do 4 5 6 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 950 odd 391 max 21687963858 Uo 1 2 3 9 Do 4 5 6 7 8 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 35 len 3119 odd 1601 max 2770603994412337490 Uo 1 2 3 4 5 7 9 10 11 13 Do 6 8 12 Ue 2 3 4 6 9 10 De 1 5 7 8 11
x min 35 len 3119 odd 1600 max 2770603994412337490 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 13 Ue 2 3 4 6 9 10 12 De 1 5 7 8 11
x min 35 len 3119 odd 1597 max 2770603994412337490 Uo 1 2 3 4 5 9 10 11 13 Do 6 7 8 12 Ue 2 3 4 6 9 10 De 1 5 7 8 11
x min 35 len 3119 odd 1596 max 2770603994412337490 Uo 1 2 3 4 5 9 10 11 Do 6 7 8 13 Ue 2 3 4 6 9 10 12 De 1 5 7 8 11
x min 36 len 261 odd 133 max 1602869936 Uo 1 2 4 5 6 7 8 9 Do 3 Ue 1 2 De 3 4 5 6 7 8
x min 37 len 300 odd 172 max 1589120 Uo 1 2 3 4 5 6 9 10 Do 7 8 Ue 2 3 5 6 10 11 De 1 4 7 9
x min 37 len 300 odd 171 max 1589120 Uo 1 2 3 4 5 6 10 Do 7 9 Ue 2 3 5 6 8 10 11 De 1 4 7 9
x min 37 len 38 odd 22 max 75774 Uo 1 2 3 4 5 6 Do 10 Ue 2 3 De 1 9
x min 39 len 2320 odd 1105 max 50755423900747346 Uo 1 2 3 5 6 7 8 11 12 13 Do 4 9 10 Ue 2 3 4 7 13 De 1 5 6 8 9 12
x min 39 len 2320 odd 1104 max 50755423900747346 Uo 1 2 3 5 6 7 8 12 13 Do 4 9 11 Ue 2 3 4 7 10 13 De 1 5 6 8 9 12
x min 39 len 2320 odd 1103 max 50755423900747346 Uo 1 2 3 5 6 7 8 13 Do 4 9 12 Ue 2 3 4 7 10 11 13 De 1 5 6 8 9 12
x min 39 len 2320 odd 1070 max 50755423900747346 Uo 1 2 3 6 7 8 11 12 13 Do 4 5 9 10 Ue 2 3 4 7 13 De 1 5 6 8 9 12
x min 39 len 2320 odd 1069 max 50755423900747346 Uo 1 2 3 6 7 8 12 13 Do 4 5 9 11 Ue 2 3 4 7 10 13 De 1 5 6 8 9 12
x min 39 len 2320 odd 1068 max 50755423900747346 Uo 1 2 3 6 7 8 13 Do 4 5 9 12 Ue 2 3 4 7 10 11 13 De 1 5 6 8 9 12
x min 40 len 836 odd 367 max 5368435542912 Uo 1 2 3 5 6 7 Do 4 8 11 Ue 2 3 4 5 8 De 1 6 7 9 10
x min 40 len 3207 odd 1457 max 435018946405602 Uo 1 2 3 5 6 9 10 11 12 13 Do 4 7 8 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1453 max 435018946405602 Uo 1 2 3 5 6 9 11 12 13 Do 4 7 8 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1454 max 435018946405602 Uo 1 2 3 5 6 9 10 12 13 Do 4 7 8 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1452 max 435018946405602 Uo 1 2 3 5 6 9 12 13 Do 4 7 8 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1453 max 435018946405602 Uo 1 2 3 5 6 9 10 13 Do 4 7 8 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1451 max 435018946405602 Uo 1 2 3 5 6 9 13 Do 4 7 8 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1452 max 435018946405602 Uo 1 2 3 5 6 9 10 Do 4 7 8 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1450 max 435018946405602 Uo 1 2 3 5 6 9 Do 4 7 8 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1250 max 146920638791082 Uo 1 2 3 5 6 9 10 11 Do 4 7 8 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 3207 odd 1452 max 435018946405602 Uo 1 2 3 5 6 10 11 12 13 Do 4 7 8 9 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1450 max 435018946405602 Uo 1 2 3 5 6 11 12 13 Do 4 7 8 9 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1450 max 435018946405602 Uo 1 2 3 5 6 10 12 13 Do 4 7 8 9 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1449 max 435018946405602 Uo 1 2 3 5 6 12 13 Do 4 7 8 9 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1449 max 435018946405602 Uo 1 2 3 5 6 10 13 Do 4 7 8 9 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1448 max 435018946405602 Uo 1 2 3 5 6 13 Do 4 7 8 9 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1448 max 435018946405602 Uo 1 2 3 5 6 10 Do 4 7 8 9 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1447 max 435018946405602 Uo 1 2 3 5 6 Do 4 7 8 9 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1245 max 146920638791082 Uo 1 2 3 5 6 10 11 Do 4 7 8 9 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 836 odd 352 max 5368435542912 Uo 1 2 3 6 7 Do 4 5 8 11 Ue 2 3 4 5 8 De 1 6 7 9 10
x min 40 len 3207 odd 1425 max 435018946405602 Uo 1 2 3 6 9 10 11 12 13 Do 4 5 7 8 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1421 max 435018946405602 Uo 1 2 3 6 9 11 12 13 Do 4 5 7 8 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1422 max 435018946405602 Uo 1 2 3 6 9 10 12 13 Do 4 5 7 8 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1420 max 435018946405602 Uo 1 2 3 6 9 12 13 Do 4 5 7 8 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1421 max 435018946405602 Uo 1 2 3 6 9 10 13 Do 4 5 7 8 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1419 max 435018946405602 Uo 1 2 3 6 9 13 Do 4 5 7 8 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1420 max 435018946405602 Uo 1 2 3 6 9 10 Do 4 5 7 8 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1418 max 435018946405602 Uo 1 2 3 6 9 Do 4 5 7 8 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1218 max 146920638791082 Uo 1 2 3 6 9 10 11 Do 4 5 7 8 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 3207 odd 1420 max 435018946405602 Uo 1 2 3 6 10 11 12 13 Do 4 5 7 8 9 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1418 max 435018946405602 Uo 1 2 3 6 11 12 13 Do 4 5 7 8 9 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1418 max 435018946405602 Uo 1 2 3 6 10 12 13 Do 4 5 7 8 9 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1417 max 435018946405602 Uo 1 2 3 6 12 13 Do 4 5 7 8 9 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1417 max 435018946405602 Uo 1 2 3 6 10 13 Do 4 5 7 8 9 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1416 max 435018946405602 Uo 1 2 3 6 13 Do 4 5 7 8 9 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1416 max 435018946405602 Uo 1 2 3 6 10 Do 4 5 7 8 9 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1415 max 435018946405602 Uo 1 2 3 6 Do 4 5 7 8 9 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1213 max 146920638791082 Uo 1 2 3 6 10 11 Do 4 5 7 8 9 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 836 odd 355 max 5368435542912 Uo 1 2 3 5 7 Do 4 6 8 11 Ue 2 3 4 5 8 De 1 6 7 9 10
x min 40 len 3207 odd 1435 max 435018946405602 Uo 1 2 3 5 9 10 11 12 13 Do 4 6 7 8 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1431 max 435018946405602 Uo 1 2 3 5 9 11 12 13 Do 4 6 7 8 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1432 max 435018946405602 Uo 1 2 3 5 9 10 12 13 Do 4 6 7 8 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1430 max 435018946405602 Uo 1 2 3 5 9 12 13 Do 4 6 7 8 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1431 max 435018946405602 Uo 1 2 3 5 9 10 13 Do 4 6 7 8 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1429 max 435018946405602 Uo 1 2 3 5 9 13 Do 4 6 7 8 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1430 max 435018946405602 Uo 1 2 3 5 9 10 Do 4 6 7 8 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1428 max 435018946405602 Uo 1 2 3 5 9 Do 4 6 7 8 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1230 max 146920638791082 Uo 1 2 3 5 9 10 11 Do 4 6 7 8 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 3207 odd 1430 max 435018946405602 Uo 1 2 3 5 10 11 12 13 Do 4 6 7 8 9 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1428 max 435018946405602 Uo 1 2 3 5 11 12 13 Do 4 6 7 8 9 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1428 max 435018946405602 Uo 1 2 3 5 10 12 13 Do 4 6 7 8 9 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1427 max 435018946405602 Uo 1 2 3 5 12 13 Do 4 6 7 8 9 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1427 max 435018946405602 Uo 1 2 3 5 10 13 Do 4 6 7 8 9 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1426 max 435018946405602 Uo 1 2 3 5 13 Do 4 6 7 8 9 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1426 max 435018946405602 Uo 1 2 3 5 10 Do 4 6 7 8 9 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1425 max 435018946405602 Uo 1 2 3 5 Do 4 6 7 8 9 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1225 max 146920638791082 Uo 1 2 3 5 10 11 Do 4 6 7 8 9 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 836 odd 346 max 5368435542912 Uo 1 2 3 7 Do 4 5 6 8 11 Ue 2 3 4 5 8 De 1 6 7 9 10
x min 40 len 3207 odd 1414 max 435018946405602 Uo 1 2 3 9 10 11 12 13 Do 4 5 6 7 8 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1410 max 435018946405602 Uo 1 2 3 9 11 12 13 Do 4 5 6 7 8 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1411 max 435018946405602 Uo 1 2 3 9 10 12 13 Do 4 5 6 7 8 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1409 max 435018946405602 Uo 1 2 3 9 12 13 Do 4 5 6 7 8 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1410 max 435018946405602 Uo 1 2 3 9 10 13 Do 4 5 6 7 8 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1408 max 435018946405602 Uo 1 2 3 9 13 Do 4 5 6 7 8 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1409 max 435018946405602 Uo 1 2 3 9 10 Do 4 5 6 7 8 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1407 max 435018946405602 Uo 1 2 3 9 Do 4 5 6 7 8 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1208 max 146920638791082 Uo 1 2 3 9 10 11 Do 4 5 6 7 8 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 40 len 3207 odd 1409 max 435018946405602 Uo 1 2 3 10 11 12 13 Do 4 5 6 7 8 9 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1407 max 435018946405602 Uo 1 2 3 11 12 13 Do 4 5 6 7 8 9 10 Ue 2 3 4 5 8 9 De 1 6 7
x min 40 len 3207 odd 1407 max 435018946405602 Uo 1 2 3 10 12 13 Do 4 5 6 7 8 9 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1406 max 435018946405602 Uo 1 2 3 12 13 Do 4 5 6 7 8 9 10 11 Ue 2 3 4 5 8 9 10 De 1 6 7
x min 40 len 3207 odd 1406 max 435018946405602 Uo 1 2 3 10 13 Do 4 5 6 7 8 9 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1405 max 435018946405602 Uo 1 2 3 13 Do 4 5 6 7 8 9 10 12 Ue 2 3 4 5 8 9 10 11 De 1 6 7
x min 40 len 3207 odd 1405 max 435018946405602 Uo 1 2 3 10 Do 4 5 6 7 8 9 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 3207 odd 1404 max 435018946405602 Uo 1 2 3 Do 4 5 6 7 8 9 10 13 Ue 2 3 4 5 8 9 10 11 12 De 1 6 7
x min 40 len 2770 odd 1203 max 146920638791082 Uo 1 2 3 10 11 Do 4 5 6 7 8 9 13 Ue 2 3 4 5 8 De 1 6 7 9 12
x min 41 len 456 odd 224 max 872334748358400 Uo 1 2 4 6 8 9 Do 3 5 7 Ue 1 2 4 5 7 9 De 3 6 8 10
x min 41 len 456 odd 222 max 872334748358400 Uo 1 2 4 8 9 Do 3 5 6 7 Ue 1 2 4 5 7 9 De 3 6 8 10
x min 41 len 455 odd 224 max 815187435554808 Uo 1 2 4 6 8 9 Do 3 5 7 Ue 1 2 4 5 7 De 3 6 9 10
x min 41 len 455 odd 222 max 815187435554808 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 1 2 4 5 7 8 De 3 6 9 10
x min 41 len 455 odd 222 max 815187435554808 Uo 1 2 4 8 9 Do 3 5 6 7 Ue 1 2 4 5 7 De 3 6 9 10
x min 41 len 455 odd 220 max 815187435554808 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 1 2 4 5 7 8 De 3 6 9 10
x min 41 len 456 odd 222 max 872334748358400 Uo 1 2 4 6 9 Do 3 5 7 8 Ue 1 2 4 5 7 9 De 3 6 8 10
x min 41 len 456 odd 220 max 872334748358400 Uo 1 2 4 9 Do 3 5 6 7 8 Ue 1 2 4 5 7 9 De 3 6 8 10
x min 41 len 455 odd 222 max 815187435554808 Uo 1 2 4 6 9 Do 3 5 7 8 Ue 1 2 4 5 7 De 3 6 9 10
x min 41 len 455 odd 221 max 815187435554808 Uo 1 2 4 6 Do 3 5 7 8 9 Ue 1 2 4 5 7 8 De 3 6 9 10
x min 41 len 455 odd 220 max 815187435554808 Uo 1 2 4 9 Do 3 5 6 7 8 Ue 1 2 4 5 7 De 3 6 9 10
x min 41 len 455 odd 219 max 815187435554808 Uo 1 2 4 Do 3 5 6 7 8 9 Ue 1 2 4 5 7 8 De 3 6 9 10
x min 41 len 206 odd 116 max 12770640 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 2 5 6 7 De 3 4
x min 41 len 206 odd 114 max 12770640 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 2 5 6 7 De 3 4
x min 41 len 206 odd 112 max 12770640 Uo 1 2 3 4 5 9 10 Do 6 8 Ue 1 2 5 6 7 De 3 4
x min 41 len 206 odd 110 max 12770640 Uo 1 2 3 4 5 10 Do 6 9 Ue 1 2 5 6 7 8 De 3 4
x min 41 len 156 odd 87 max 12770640 Uo 1 2 3 4 5 10 Do 9 Ue 1 2 5 6 7 De 3 4 8
x min 41 len 206 odd 112 max 12770640 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 41 len 206 odd 111 max 12770640 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 41 len 206 odd 110 max 12770640 Uo 1 2 3 4 5 9 Do 6 8 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 41 len 206 odd 109 max 12770640 Uo 1 2 3 4 5 Do 6 9 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 41 len 156 odd 86 max 12770640 Uo 1 2 3 4 5 Do 10 Ue 1 2 5 6 7 9 De 3 4 8
x min 41 len 190 odd 106 max 12770640 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 2 5 6 7 De 3 4 9
x min 41 len 190 odd 105 max 12770640 Uo 1 2 3 4 5 8 9 Do 7 10 Ue 1 2 5 6 7 De 3 4 9
x min 41 len 190 odd 104 max 12770640 Uo 1 2 3 4 5 9 Do 8 10 Ue 1 2 5 6 7 De 3 4 9
x min 41 len 190 odd 103 max 12770640 Uo 1 2 3 4 5 Do 9 10 Ue 1 2 5 6 7 8 De 3 4 9
+ min 41 len 94 odd 50 max 12770640 Uo 1 2 3 Do Ue 1 2 5 6 De 3 4 7
x min 41 len 767 odd 385 max 43813467439007 Uo 1 2 4 6 7 8 9 10 Do 3 5 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 41 len 767 odd 377 max 43813467439007 Uo 1 2 4 6 8 9 10 Do 3 5 7 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 41 len 767 odd 377 max 29208978292671 Uo 1 2 4 7 8 9 10 Do 3 5 6 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 41 len 767 odd 373 max 29208978292671 Uo 1 2 4 8 9 10 Do 3 5 6 7 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 41 len 971 odd 468 max 10740602502111 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 11 12 13 14 15 De 3 4 6 10
x min 41 len 969 odd 470 max 10740602502111 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 11 15 De 3 4 6 10 14
x min 41 len 971 odd 467 max 10740602502111 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 11 12 13 14 15 De 3 4 6 10
x min 41 len 969 odd 469 max 10740602502111 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 11 15 De 3 4 6 10 14
x min 41 len 841 odd 405 max 10740602502111 Uo 1 2 4 6 7 8 12 Do 3 5 9 11 Ue 1 2 5 7 8 9 11 De 3 4 6 10
x min 41 len 841 odd 404 max 10740602502111 Uo 1 2 4 6 7 8 Do 3 5 9 12 Ue 1 2 5 7 8 9 11 De 3 4 6 10
x min 41 len 969 odd 465 max 10740602502111 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1052 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1052 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 468 max 10740602502111 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 15 De 3 4 6 11 14
x min 41 len 969 odd 464 max 10740602502111 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1049 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1049 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 467 max 10740602502111 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 15 De 3 4 6 11 14
x min 41 len 969 odd 463 max 10740602502111 Uo 1 2 4 6 7 8 12 Do 3 5 9 11 Ue 1 2 5 7 8 9 10 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1048 max 58294498144296384 Uo 1 2 4 6 7 8 10 12 Do 3 5 9 11 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2181 odd 1047 max 58294498144296384 Uo 1 2 4 6 7 8 12 Do 3 5 9 10 11 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1048 max 58294498144296384 Uo 1 2 4 6 7 8 10 12 Do 3 5 9 11 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 2180 odd 1047 max 58294498144296384 Uo 1 2 4 6 7 8 12 Do 3 5 9 10 11 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 466 max 10740602502111 Uo 1 2 4 6 7 8 12 Do 3 5 9 11 Ue 1 2 5 7 8 9 10 15 De 3 4 6 11 14
x min 41 len 840 odd 403 max 10740602502111 Uo 1 2 4 6 7 8 12 Do 3 5 9 11 Ue 1 2 5 7 8 9 De 3 4 6 10 11
x min 41 len 223 odd 113 max 5563996608 Uo 1 2 4 6 Do 3 5 7 Ue 1 2 5 7 9 De 3 4 6 8 11
x min 41 len 971 odd 457 max 10740602502111 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 11 12 13 14 15 De 3 4 6 10
x min 41 len 969 odd 459 max 10740602502111 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 11 15 De 3 4 6 10 14
x min 41 len 971 odd 456 max 10740602502111 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 11 12 13 14 15 De 3 4 6 10
x min 41 len 969 odd 458 max 10740602502111 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 11 15 De 3 4 6 10 14
x min 41 len 841 odd 396 max 10740602502111 Uo 1 2 4 7 8 12 Do 3 5 6 9 11 Ue 1 2 5 7 8 9 11 De 3 4 6 10
x min 41 len 841 odd 395 max 10740602502111 Uo 1 2 4 7 8 Do 3 5 6 9 12 Ue 1 2 5 7 8 9 11 De 3 4 6 10
x min 41 len 969 odd 455 max 10740602502111 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1032 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1032 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 457 max 10740602502111 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 15 De 3 4 6 11 14
x min 41 len 969 odd 454 max 10740602502111 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1029 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1029 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 456 max 10740602502111 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 15 De 3 4 6 11 14
x min 41 len 969 odd 453 max 10740602502111 Uo 1 2 4 7 8 12 Do 3 5 6 9 11 Ue 1 2 5 7 8 9 10 12 13 14 15 De 3 4 6 11
x min 41 len 2181 odd 1028 max 58294498144296384 Uo 1 2 4 7 8 10 12 Do 3 5 6 9 11 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2181 odd 1027 max 58294498144296384 Uo 1 2 4 7 8 12 Do 3 5 6 9 10 11 13 Ue 1 2 5 7 8 9 10 13 14 15 De 3 4 6 11 12
x min 41 len 2180 odd 1028 max 58294498144296384 Uo 1 2 4 7 8 10 12 Do 3 5 6 9 11 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 2180 odd 1027 max 58294498144296384 Uo 1 2 4 7 8 12 Do 3 5 6 9 10 11 13 Ue 1 2 5 7 8 9 10 14 15 De 3 4 6 11 12 13
x min 41 len 968 odd 455 max 10740602502111 Uo 1 2 4 7 8 12 Do 3 5 6 9 11 Ue 1 2 5 7 8 9 10 15 De 3 4 6 11 14
x min 41 len 840 odd 394 max 10740602502111 Uo 1 2 4 7 8 12 Do 3 5 6 9 11 Ue 1 2 5 7 8 9 De 3 4 6 10 11
x min 41 len 223 odd 112 max 5563996608 Uo 1 2 4 Do 3 5 6 7 Ue 1 2 5 7 9 De 3 4 6 8 11
x min 41 len 445 odd 241 max 196350722576 Uo 1 2 3 5 7 8 9 11 Do 4 6 10 12 Ue 1 2 5 9 De 3 4 6 8 11
x min 41 len 445 odd 240 max 196350722576 Uo 1 2 3 5 7 8 9 Do 4 6 11 12 Ue 1 2 5 9 10 De 3 4 6 8 11
x min 41 len 446 odd 243 max 196350722576 Uo 1 2 3 5 8 9 Do 4 6 7 12 Ue 1 2 5 De 3 4 6 8 11
x min 41 len 446 odd 241 max 196350722576 Uo 1 2 3 5 9 Do 4 6 8 12 Ue 1 2 5 7 De 3 4 6 8 11
x min 41 len 272 odd 141 max 377845232576 Uo 1 2 3 6 7 Do 4 5 Ue 1 2 5 De 3 4 6
x min 41 len 272 odd 139 max 377845232576 Uo 1 2 3 7 Do 4 5 6 Ue 1 2 5 De 3 4 6
x min 41 len 407 odd 203 max 1424354894312 Uo 1 2 6 7 Do 3 4 5 Ue 1 2 5 De 3 4 6 14
x min 41 len 407 odd 201 max 1424354894312 Uo 1 2 7 Do 3 4 5 6 Ue 1 2 5 De 3 4 6 14
x min 41 len 95 odd 53 max 3968991 Uo 1 2 3 4 7 Do 5 6 Ue 1 2 7 De 3 4 5 6
x min 41 len 371 odd 182 max 150644157440 Uo 1 3 4 5 7 Do 2 6 Ue 1 2 3 7 8 De 4 5 6 10
x min 41 len 371 odd 156 max 150644157440 Uo 1 3 5 7 Do 2 4 6 Ue 1 2 3 7 8 De 4 5 6 10
x min 41 len 371 odd 162 max 150644157440 Uo 1 4 5 7 Do 2 3 6 Ue 1 2 3 7 8 De 4 5 6 10
x min 41 len 371 odd 149 max 150644157440 Uo 1 5 7 Do 2 3 4 6 Ue 1 2 3 7 8 De 4 5 6 10
x min 41 len 305 odd 180 max 5875140095 Uo 1 3 4 5 6 7 8 10 11 Do 2 9 Ue 1 2 4 7 De 3 6 8 11
x min 41 len 304 odd 180 max 5875140095 Uo 1 3 4 5 6 7 8 10 11 Do 2 9 Ue 1 2 4 De 3 6 7 8 11
x min 41 len 305 odd 179 max 3916760063 Uo 1 3 4 5 6 7 8 11 Do 2 10 Ue 1 2 4 7 9 De 3 6 8 11
x min 41 len 304 odd 179 max 3916760063 Uo 1 3 4 5 6 7 8 11 Do 2 10 Ue 1 2 4 9 De 3 6 7 8 11
x min 41 len 304 odd 179 max 3916760063 Uo 1 3 4 5 6 7 8 11 Do 2 10 Ue 1 2 4 7 De 3 6 9 11
x min 41 len 303 odd 179 max 3916760063 Uo 1 3 4 5 6 7 8 11 Do 2 10 Ue 1 2 4 De 3 6 7 9 11
x min 41 len 305 odd 178 max 3481564499 Uo 1 3 4 5 6 7 8 Do 2 11 Ue 1 2 4 7 9 10 De 3 6 8 11
x min 41 len 304 odd 178 max 3481564499 Uo 1 3 4 5 6 7 8 Do 2 11 Ue 1 2 4 9 10 De 3 6 7 8 11
x min 41 len 304 odd 178 max 3481564499 Uo 1 3 4 5 6 7 8 Do 2 11 Ue 1 2 4 7 10 De 3 6 9 11
x min 41 len 303 odd 178 max 3481564499 Uo 1 3 4 5 6 7 8 Do 2 11 Ue 1 2 4 10 De 3 6 7 9 11
x min 41 len 305 odd 153 max 5875140095 Uo 1 4 5 6 7 8 10 11 Do 2 3 9 Ue 1 2 4 7 De 3 6 8 11
x min 41 len 304 odd 153 max 5875140095 Uo 1 4 5 6 7 8 10 11 Do 2 3 9 Ue 1 2 4 De 3 6 7 8 11
x min 41 len 305 odd 152 max 3916760063 Uo 1 4 5 6 7 8 11 Do 2 3 10 Ue 1 2 4 7 9 De 3 6 8 11
x min 41 len 304 odd 152 max 3916760063 Uo 1 4 5 6 7 8 11 Do 2 3 10 Ue 1 2 4 9 De 3 6 7 8 11
x min 41 len 304 odd 152 max 3916760063 Uo 1 4 5 6 7 8 11 Do 2 3 10 Ue 1 2 4 7 De 3 6 9 11
x min 41 len 303 odd 152 max 3916760063 Uo 1 4 5 6 7 8 11 Do 2 3 10 Ue 1 2 4 De 3 6 7 9 11
x min 41 len 305 odd 151 max 2937570048 Uo 1 4 5 6 7 8 Do 2 3 11 Ue 1 2 4 7 9 10 De 3 6 8 11
x min 41 len 304 odd 151 max 2937570048 Uo 1 4 5 6 7 8 Do 2 3 11 Ue 1 2 4 9 10 De 3 6 7 8 11
x min 41 len 304 odd 151 max 2611173375 Uo 1 4 5 6 7 8 Do 2 3 11 Ue 1 2 4 7 10 De 3 6 9 11
x min 41 len 303 odd 151 max 2611173375 Uo 1 4 5 6 7 8 Do 2 3 11 Ue 1 2 4 10 De 3 6 7 9 11
x min 43 len 469 odd 237 max 112798246928 Uo 1 2 4 5 9 10 11 Do 3 6 7 8 Ue 1 2 5 8 9 De 3 4 6 7 10
x min 43 len 469 odd 235 max 112798246928 Uo 1 2 4 5 9 11 Do 3 6 7 8 10 Ue 1 2 5 8 9 De 3 4 6 7 10
x min 43 len 469 odd 235 max 112798246928 Uo 1 2 4 5 10 11 Do 3 6 7 8 9 Ue 1 2 5 8 9 De 3 4 6 7 10
x min 43 len 469 odd 234 max 112798246928 Uo 1 2 4 5 11 Do 3 6 7 8 9 10 Ue 1 2 5 8 9 De 3 4 6 7 10
x min 43 len 101 odd 51 max 1136127 Uo 1 2 4 Do 3 5 9 Ue 1 2 4 De 3 7 8
x min 43 len 466 odd 255 max 326586552656 Uo 1 2 3 5 6 Do 4 7 8 9 Ue 1 2 De 3 4 5 6 7 8
x min 43 len 97 odd 52 max 30293280296 Uo 1 2 3 6 Do 4 5 Ue 1 2 De 3 4 5
x min 43 len 250 odd 158 max 4150196 Uo 1 2 3 4 5 7 8 Do 6 Ue 1 3 7 De 2 4 5 6
+ min 43 len 198 odd 119 max 212592456 Uo 1 2 3 4 5 6 7 8 Do Ue 1 4 5 6 7 9 De 2 3 8
x min 43 len 641 odd 371 max 30889608252308 Uo 1 2 3 4 6 7 Do 5 10 Ue 1 4 5 6 7 De 2 3 9
x min 43 len 638 odd 378 max 30889608252308 Uo 1 2 3 4 6 7 Do 5 10 Ue 1 4 5 6 8 De 2 3 7 9
x min 43 len 641 odd 367 max 30889608252308 Uo 1 2 3 4 6 Do 5 7 10 Ue 1 4 5 6 7 De 2 3 9
x min 43 len 638 odd 376 max 30889608252308 Uo 1 2 3 4 6 Do 5 7 10 Ue 1 4 5 6 8 De 2 3 7 9
x min 43 len 641 odd 367 max 30889608252308 Uo 1 2 3 4 7 Do 5 6 10 Ue 1 4 5 6 7 De 2 3 9
x min 43 len 638 odd 376 max 30889608252308 Uo 1 2 3 4 7 Do 5 6 10 Ue 1 4 5 6 8 De 2 3 7 9
x min 43 len 641 odd 365 max 30889608252308 Uo 1 2 3 4 Do 5 6 7 10 Ue 1 4 5 6 7 De 2 3 9
x min 43 len 638 odd 375 max 30889608252308 Uo 1 2 3 4 Do 5 6 7 10 Ue 1 4 5 6 8 De 2 3 7 9
+ min 43 len 196 odd 131 max 1722464 Uo 1 2 3 4 5 Do Ue 1 6 8 9 De 2 3 4 5 7
x min 45 len 109 odd 56 max 3160323 Uo 1 3 4 5 6 Do 2 7 Ue 1 2 3 5 6 De 4 7
x min 45 len 71 odd 32 max 18000 Uo 1 2 4 5 6 Do 3 7 Ue 1 2 5 6 8 De 3 4 7
x min 45 len 109 odd 47 max 3160323 Uo 1 4 5 6 Do 2 3 7 Ue 1 2 3 5 6 De 4 7
x min 45 len 109 odd 50 max 3160323 Uo 1 3 5 6 Do 2 4 7 Ue 1 2 3 5 6 De 4 7
x min 45 len 109 odd 44 max 3160323 Uo 1 5 6 Do 2 3 4 7 Ue 1 2 3 5 6 De 4 7
x min 47 len 645 odd 395 max 4311866231424000 Uo 1 2 3 4 5 7 9 10 11 12 13 14 Do 6 8 Ue 1 3 5 8 11 12 13 De 2 4 6 7 9 10
x min 47 len 2274 odd 1355 max 8810339496937891344 Uo 1 2 3 4 5 7 9 10 11 12 13 14 Do 6 8 Ue 1 3 5 6 11 12 13 De 2 4 7 8 9 10
x min 47 len 2274 odd 1350 max 8810339496937891344 Uo 1 2 3 4 5 9 10 11 12 13 14 Do 6 7 8 Ue 1 3 5 6 11 12 13 De 2 4 7 8 9 10
x min 47 len 645 odd 394 max 4311866231424000 Uo 1 2 3 4 5 7 10 11 12 13 14 Do 6 9 Ue 1 3 5 8 11 12 13 De 2 4 6 7 9 10
x min 47 len 710 odd 439 max 2874577487616000 Uo 1 2 3 4 5 6 9 10 11 12 13 14 15 Do 7 8 Ue 1 3 5 12 13 De 2 4 6 7 11
x min 47 len 710 odd 438 max 2874577487616000 Uo 1 2 3 4 5 6 10 11 12 13 14 15 Do 7 8 9 Ue 1 3 5 8 12 13 De 2 4 6 7 11
x min 47 len 710 odd 437 max 2874577487616000 Uo 1 2 3 4 5 6 11 12 13 14 15 Do 7 8 10 Ue 1 3 5 8 9 12 13 De 2 4 6 7 11
x min 47 len 710 odd 436 max 2874577487616000 Uo 1 2 3 4 5 6 12 13 14 15 Do 7 8 11 Ue 1 3 5 8 9 10 12 13 De 2 4 6 7 11
x min 47 len 711 odd 439 max 1916384991744000 Uo 1 2 3 4 5 6 9 10 11 12 13 14 15 Do 7 8 Ue 1 3 5 13 De 2 4 6 7 11 12
x min 47 len 711 odd 438 max 1916384991744000 Uo 1 2 3 4 5 6 10 11 12 13 14 15 Do 7 8 9 Ue 1 3 5 8 13 De 2 4 6 7 11 12
x min 47 len 711 odd 437 max 1916384991744000 Uo 1 2 3 4 5 6 11 12 13 14 15 Do 7 8 10 Ue 1 3 5 8 9 13 De 2 4 6 7 11 12
x min 47 len 711 odd 436 max 1916384991744000 Uo 1 2 3 4 5 6 12 13 14 15 Do 7 8 11 Ue 1 3 5 8 9 10 13 De 2 4 6 7 11 12
x min 47 len 528 odd 320 max 1794584573697428 Uo 1 2 3 4 6 7 9 Do 5 8 Ue 1 3 5 7 8 9 11 De 2 4 6 10
x min 47 len 528 odd 319 max 1794584573697428 Uo 1 2 3 4 6 7 Do 5 9 Ue 1 3 5 7 8 9 11 De 2 4 6 10
x min 47 len 528 odd 317 max 1794584573697428 Uo 1 2 3 4 7 9 Do 5 6 8 Ue 1 3 5 7 8 9 11 De 2 4 6 10
x min 47 len 528 odd 316 max 1794584573697428 Uo 1 2 3 4 7 Do 5 6 9 Ue 1 3 5 7 8 9 11 De 2 4 6 10
x min 47 len 410 odd 247 max 1794584573697428 Uo 1 2 3 4 Do 5 Ue 1 3 5 9 De 2 4 6 7 8
x min 47 len 408 odd 247 max 1794584573697428 Uo 1 2 3 4 6 7 8 9 Do 5 Ue 1 3 5 De 2 4 6 7 8 9
x min 47 len 408 odd 246 max 1794584573697428 Uo 1 2 3 4 7 8 9 Do 5 6 Ue 1 3 5 De 2 4 6 7 8 9
x min 47 len 409 odd 246 max 1794584573697428 Uo 1 2 3 4 8 9 Do 5 7 Ue 1 3 5 De 2 4 6 7 8 9
x min 47 len 2001 odd 1178 max 302039723113979484 Uo 1 2 3 4 5 7 8 11 Do 6 9 10 Ue 1 3 4 7 11 De 2 5 6 8 9 10
x min 47 len 762 odd 447 max 19706380210188 Uo 1 2 3 4 5 6 Do 8 10 12 Ue 1 3 4 6 8 De 2 5 7 9 11
x min 47 len 1002 odd 641 max 23643528205091732 Uo 1 2 3 4 5 6 7 8 11 Do 10 Ue 1 3 7 8 De 2 4 5 6 9
x min 47 len 1002 odd 639 max 23643528205091732 Uo 1 2 3 4 5 6 7 8 Do 11 Ue 1 3 7 8 10 De 2 4 5 6 9
x min 47 len 586 odd 367 max 15142084223 Uo 1 2 3 4 5 6 8 10 Do 7 9 Ue 1 3 6 7 De 2 4 5 8 9
x min 47 len 586 odd 364 max 11356563168 Uo 1 2 3 4 5 6 10 Do 7 8 9 Ue 1 3 6 7 De 2 4 5 8 9
x min 47 len 954 odd 601 max 3078923073780 Uo 1 2 3 4 5 6 7 9 Do 8 15 Ue 1 3 7 De 2 4 5 6 8 14
x min 47 len 100 odd 63 max 3875544 Uo 1 2 3 4 5 6 8 10 Do 7 9 Ue 1 4 5 6 De 2 3 8
x min 47 len 100 odd 62 max 3875544 Uo 1 2 3 4 5 6 8 Do 7 10 Ue 1 4 5 6 9 De 2 3 8
x min 47 len 100 odd 62 max 3875544 Uo 1 2 3 4 5 6 10 Do 8 9 Ue 1 4 5 6 7 De 2 3 8
x min 47 len 100 odd 61 max 3875544 Uo 1 2 3 4 5 6 Do 8 10 Ue 1 4 5 6 7 9 De 2 3 8
x min 47 len 1659 odd 968 max 14338010096582396 Uo 1 2 3 4 6 7 8 9 12 Do 5 10 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 2038 odd 1201 max 2010022441162632 Uo 1 2 3 4 6 7 8 12 Do 5 9 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 1659 odd 967 max 14338010096582396 Uo 1 2 3 4 6 7 8 9 Do 5 10 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 2038 odd 1200 max 2010022441162632 Uo 1 2 3 4 6 7 8 Do 5 9 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 1659 odd 958 max 14338010096582396 Uo 1 2 3 4 6 8 9 12 Do 5 7 10 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 2038 odd 1193 max 2010022441162632 Uo 1 2 3 4 6 8 12 Do 5 7 9 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 1659 odd 957 max 14338010096582396 Uo 1 2 3 4 6 8 9 Do 5 7 10 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 2038 odd 1192 max 2010022441162632 Uo 1 2 3 4 6 8 Do 5 7 9 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 1659 odd 956 max 14338010096582396 Uo 1 2 3 4 7 8 9 12 Do 5 6 10 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 2038 odd 1190 max 2010022441162632 Uo 1 2 3 4 7 8 12 Do 5 6 9 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 1659 odd 955 max 14338010096582396 Uo 1 2 3 4 7 8 9 Do 5 6 10 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 2038 odd 1189 max 2010022441162632 Uo 1 2 3 4 7 8 Do 5 6 9 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 1659 odd 951 max 14338010096582396 Uo 1 2 3 4 8 9 12 Do 5 6 7 10 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 2038 odd 1186 max 2010022441162632 Uo 1 2 3 4 8 12 Do 5 6 7 9 11 Ue 1 4 5 6 9 De 2 3 7 8 10
x min 47 len 1659 odd 950 max 14338010096582396 Uo 1 2 3 4 8 9 Do 5 6 7 10 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
x min 47 len 2038 odd 1185 max 2010022441162632 Uo 1 2 3 4 8 Do 5 6 7 9 12 Ue 1 4 5 6 9 11 De 2 3 7 8 10
+ min 47 len 333 odd 212 max 9130356692 Uo 1 2 3 4 5 6 7 8 9 Do Ue 1 4 5 De 2 3 6
x min 47 len 2124 odd 1331 max 2957918469755105420 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1331 max 2957918469755105420 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1702 max 775000917302053296 Uo 1 2 3 4 5 7 8 9 10 11 Do 6 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2123 odd 1331 max 2957918469755105420 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1331 max 2957918469755105420 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2046 max 2799071940794322344 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1702 max 775000917302053296 Uo 1 2 3 4 5 7 8 9 10 11 Do 6 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1682 max 775000917302053296 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2124 odd 1320 max 2957918469755105420 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1320 max 2957918469755105420 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1688 max 775000917302053296 Uo 1 2 3 4 5 8 9 10 11 Do 6 7 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2123 odd 1320 max 2957918469755105420 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1320 max 2957918469755105420 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2020 max 2799071940794322344 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1688 max 775000917302053296 Uo 1 2 3 4 5 8 9 10 11 Do 6 7 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1673 max 775000917302053296 Uo 1 2 3 4 5 8 9 11 Do 6 7 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2124 odd 1317 max 2957918469755105420 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1317 max 2957918469755105420 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1682 max 775000917302053296 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2124 odd 1313 max 2957918469755105420 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1313 max 2957918469755105420 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1678 max 775000917302053296 Uo 1 2 3 4 5 9 10 11 Do 6 7 8 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2123 odd 1317 max 2957918469755105420 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1317 max 2957918469755105420 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2028 max 2799071940794322344 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1682 max 775000917302053296 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1672 max 775000917302053296 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2123 odd 1313 max 2957918469755105420 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1313 max 2957918469755105420 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2011 max 2799071940794322344 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1678 max 775000917302053296 Uo 1 2 3 4 5 9 10 11 Do 6 7 8 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1668 max 775000917302053296 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2124 odd 1322 max 2957918469755105420 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1322 max 2957918469755105420 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1681 max 775000917302053296 Uo 1 2 3 4 5 7 8 10 11 Do 6 9 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2124 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1674 max 775000917302053296 Uo 1 2 3 4 5 8 10 11 Do 6 7 9 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2124 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1675 max 775000917302053296 Uo 1 2 3 4 5 7 10 11 Do 6 8 9 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2124 odd 1310 max 2957918469755105420 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 1 5 6 7 8 10 15 16 17 18 De 2 3 4 9 14
x min 47 len 2124 odd 1310 max 2957918469755105420 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 1 5 6 7 8 10 16 17 18 De 2 3 4 9 15
x min 47 len 2693 odd 1671 max 775000917302053296 Uo 1 2 3 4 5 10 11 Do 6 7 8 9 Ue 1 5 6 7 8 10 12 17 18 De 2 3 4 9 11 16
x min 47 len 2123 odd 1322 max 2957918469755105420 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1322 max 2957918469755105420 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2031 max 2799071940794322344 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1681 max 775000917302053296 Uo 1 2 3 4 5 7 8 10 11 Do 6 9 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1676 max 775000917302053296 Uo 1 2 3 4 5 7 8 11 Do 6 9 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2123 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2010 max 2799071940794322344 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1674 max 775000917302053296 Uo 1 2 3 4 5 8 10 11 Do 6 7 9 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1669 max 775000917302053296 Uo 1 2 3 4 5 8 11 Do 6 7 9 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2123 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1314 max 2957918469755105420 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2023 max 2799071940794322344 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1675 max 775000917302053296 Uo 1 2 3 4 5 7 10 11 Do 6 8 9 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1670 max 775000917302053296 Uo 1 2 3 4 5 7 11 Do 6 8 9 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
x min 47 len 2123 odd 1310 max 2957918469755105420 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 1 5 6 7 8 15 16 17 18 De 2 3 4 9 10 14
x min 47 len 2123 odd 1310 max 2957918469755105420 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 1 5 6 7 8 16 17 18 De 2 3 4 9 10 15
x min 47 len 3253 odd 2006 max 2799071940794322344 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 1 5 6 7 8 11 12 17 18 De 2 3 4 9 10 16
x min 47 len 2692 odd 1671 max 775000917302053296 Uo 1 2 3 4 5 10 11 Do 6 7 8 9 Ue 1 5 6 7 8 12 17 18 De 2 3 4 10 11 16
x min 47 len 2692 odd 1666 max 775000917302053296 Uo 1 2 3 4 5 11 Do 6 7 8 9 10 Ue 1 5 6 7 8 9 12 17 18 De 2 3 4 10 11 16
+ min 47 len 24 odd 16 max 1002 Uo 1 2 3 4 Do Ue 2 De 1 4
x min 47 len 50 odd 32 max 890 Uo 1 2 3 4 6 Do 5 Ue 3 4 De 1 2
x min 47 len 50 odd 31 max 890 Uo 1 2 3 4 Do 6 Ue 3 4 5 De 1 2
x min 49 len 82 odd 48 max 9052856 Uo 1 2 3 4 8 Do 7 Ue 1 2 4 De 3 6
x min 49 len 82 odd 47 max 9052856 Uo 1 2 3 4 Do 7 8 Ue 1 2 4 7 De 3 6
+ min 51 len 38 odd 20 max 13728 Uo 1 2 3 4 Do Ue 2 3 6 De 1 5
x min 53 len 2655 odd 1367 max 840909219966 Uo 1 2 3 4 5 7 9 10 11 12 13 Do 6 8 Ue 2 3 4 6 9 10 13 14 15 De 1 5 7 8 12
x min 53 len 2655 odd 1362 max 840909219966 Uo 1 2 3 4 5 9 10 11 12 13 Do 6 7 8 Ue 2 3 4 6 9 10 13 14 15 De 1 5 7 8 12
x min 54 len 25 odd 16 max 1187 Uo 1 3 4 5 Do 2 Ue 1 De 2
x min 55 len 536 odd 320 max 5460305990648 Uo 1 2 3 4 5 7 8 Do 6 10 12 Ue 1 2 6 De 3 4 5 7 8 9 10 11 13
x min 55 len 536 odd 316 max 5460305990648 Uo 1 2 3 4 5 8 Do 6 7 10 12 Ue 1 2 6 De 3 4 5 7 8 9 10 11 13
x min 55 len 970 odd 499 max 440446375506978 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 55 len 1094 odd 562 max 440446375506978 Uo 1 2 3 4 5 8 9 11 Do 6 7 10 Ue 2 3 4 7 8 De 1 5 6 9 10
x min 55 len 970 odd 497 max 440446375506978 Uo 1 2 3 4 5 8 Do 6 7 9 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 55 len 1094 odd 560 max 440446375506978 Uo 1 2 3 4 5 8 11 Do 6 7 9 10 Ue 2 3 4 7 8 De 1 5 6 9 10
x min 55 len 970 odd 496 max 440446375506978 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 55 len 1094 odd 560 max 440446375506978 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 Ue 2 3 4 7 8 De 1 5 6 9 10
x min 55 len 970 odd 495 max 440446375506978 Uo 1 2 3 4 5 Do 6 7 8 9 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 55 len 1094 odd 559 max 440446375506978 Uo 1 2 3 4 5 11 Do 6 7 8 9 10 Ue 2 3 4 7 8 De 1 5 6 9 10
x min 55 len 1976 odd 1028 max 700387819616298 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 2 3 4 10 11 De 1 5 6 7 8 9
x min 55 len 1976 odd 1027 max 700387819616298 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 10 11 De 1 5 6 7 8 9
x min 55 len 1185 odd 621 max 18124252023936 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 2 3 4 8 11 12 De 1 5 6 7 9 10
x min 55 len 3136 odd 1658 max 228129837795560960 Uo 1 2 3 4 5 8 12 13 14 15 16 17 Do 6 7 9 11 Ue 2 3 4 8 11 De 1 5 6 7 9 10 12
x min 55 len 3136 odd 1657 max 228129837795560960 Uo 1 2 3 4 5 8 13 14 15 16 17 Do 6 7 9 12 Ue 2 3 4 8 11 De 1 5 6 7 9 10 12
x min 55 len 2114 odd 1105 max 71454474270237986 Uo 1 2 3 4 5 7 9 11 12 13 Do 6 8 10 Ue 2 3 4 9 10 De 1 5 6 7 8
x min 55 len 2114 odd 1103 max 71454474270237986 Uo 1 2 3 4 5 7 9 11 13 Do 6 8 10 12 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 55 len 2114 odd 1102 max 71454474270237986 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8
x min 55 len 2114 odd 1103 max 71454474270237986 Uo 1 2 3 4 5 7 9 12 13 Do 6 8 11 Ue 2 3 4 9 10 De 1 5 6 7 8
x min 55 len 2114 odd 1102 max 71454474270237986 Uo 1 2 3 4 5 7 9 13 Do 6 8 11 12 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 55 len 2114 odd 1101 max 71454474270237986 Uo 1 2 3 4 5 7 9 Do 6 8 11 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8
x min 55 len 336 odd 145 max 727339986 Uo 1 2 3 5 6 7 Do 4 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 142 max 727339986 Uo 1 2 3 5 6 Do 4 7 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 141 max 727339986 Uo 1 2 3 5 7 Do 4 6 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 140 max 727339986 Uo 1 2 3 5 Do 4 6 7 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 141 max 727339986 Uo 1 2 3 6 7 Do 4 5 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 139 max 727339986 Uo 1 2 3 6 Do 4 5 7 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 139 max 727339986 Uo 1 2 3 7 Do 4 5 6 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 55 len 336 odd 138 max 727339986 Uo 1 2 3 Do 4 5 6 7 9 10 Ue 2 3 4 5 6 De 1 7 8 9
x min 56 len 37 odd 14 max 52560 Uo 1 5 6 7 Do 2 4 Ue 1 2 3 5 6 De 4
+ min 59 len 347 odd 184 max 4942368 Uo 1 2 3 4 5 6 7 Do Ue 2 3 6 7 8 10 11 De 1 4 5 9
x min 59 len 1900 odd 943 max 501726786176834 Uo 1 2 3 4 6 7 8 Do 5 9 10 13 Ue 2 3 4 7 13 De 1 5 6 8 9 12 23
+ min 61 len 47 odd 29 max 460848 Uo 1 2 3 4 5 6 Do Ue 1 2 5 De 3 4 7
x min 61 len 575 odd 335 max 70383068786371935 Uo 1 2 3 4 6 Do 5 7 8 15 Ue 1 2 De 3 4 5 6 7 11 14
x min 61 len 1280 odd 636 max 14975699274875552 Uo 1 2 4 5 7 10 11 Do 3 6 8 9 Ue 1 2 7 9 De 3 4 5 6 8 10
x min 61 len 1280 odd 635 max 14975699274875552 Uo 1 2 4 5 7 11 Do 3 6 8 9 10 Ue 1 2 7 9 De 3 4 5 6 8 10
x min 63 len 237 odd 130 max 11592192 Uo 1 2 3 4 5 6 8 10 Do 7 9 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 63 len 237 odd 129 max 11592192 Uo 1 2 3 4 5 6 10 Do 8 9 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 63 len 35 odd 16 max 23720 Uo 1 2 4 5 6 Do 3 Ue 1 2 4 5 7 8 De 3 6
x min 65 len 544 odd 261 max 1110371860191 Uo 1 2 4 6 7 9 Do 3 5 8 Ue 1 2 5 De 3 4 6 7 9
x min 65 len 544 odd 259 max 1110371860191 Uo 1 2 4 7 9 Do 3 5 6 8 Ue 1 2 5 De 3 4 6 7 9
x min 65 len 544 odd 260 max 1110371860191 Uo 1 2 4 6 7 Do 3 5 8 9 Ue 1 2 5 8 De 3 4 6 7 9
x min 65 len 543 odd 259 max 1110371860191 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 1 2 5 8 De 3 4 6 7 9
x min 65 len 544 odd 258 max 1110371860191 Uo 1 2 4 7 Do 3 5 6 8 9 Ue 1 2 5 8 De 3 4 6 7 9
x min 65 len 543 odd 258 max 1110371860191 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 1 2 5 8 De 3 4 6 7 9
x min 65 len 1425 odd 686 max 1282836190088811632 Uo 1 2 4 6 7 10 11 12 13 Do 3 5 8 9 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 65 len 1425 odd 682 max 1282836190088811632 Uo 1 2 4 6 10 11 12 13 Do 3 5 7 8 9 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 65 len 1425 odd 676 max 1282836190088811632 Uo 1 2 4 7 10 11 12 13 Do 3 5 6 8 9 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 65 len 1425 odd 674 max 1282836190088811632 Uo 1 2 4 10 11 12 13 Do 3 5 6 7 8 9 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 65 len 352 odd 189 max 218814456056 Uo 1 2 3 5 6 7 8 9 11 12 Do 4 10 Ue 1 2 5 6 8 9 12 13 14 De 3 4 7 11
x min 65 len 351 odd 189 max 218814456056 Uo 1 2 3 5 6 7 8 9 11 12 Do 4 10 Ue 1 2 5 6 8 9 13 14 De 3 4 7 12
x min 65 len 352 odd 188 max 218814456056 Uo 1 2 3 5 6 7 8 9 12 Do 4 11 Ue 1 2 5 6 8 9 10 12 13 14 De 3 4 7 11
x min 65 len 351 odd 188 max 218814456056 Uo 1 2 3 5 6 7 8 9 12 Do 4 11 Ue 1 2 5 6 8 9 10 13 14 De 3 4 7 12
x min 65 len 351 odd 187 max 218814456056 Uo 1 2 3 5 6 7 8 9 Do 4 12 Ue 1 2 5 6 8 9 10 11 13 14 De 3 4 7 12
x min 65 len 37 odd 20 max 52560 Uo 1 3 4 5 6 7 Do 2 Ue 1 2 5 6 De 4
x min 65 len 37 odd 17 max 52560 Uo 1 4 5 6 7 Do 2 3 Ue 1 2 5 6 De 4
+ min 67 len 212 odd 113 max 4781376 Uo 1 2 3 4 5 6 7 Do Ue 2 3 5 7 8 9 De 1 4 6
+ min 67 len 272 odd 146 max 500480 Uo 1 2 3 4 5 6 7 Do Ue 2 3 6 7 De 1 4 5 8
x min 67 len 1506 odd 692 max 10643368722560 Uo 1 2 3 5 6 7 8 9 11 12 13 Do 4 10 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 689 max 10643368722560 Uo 1 2 3 5 6 7 8 9 12 13 Do 4 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 688 max 10643368722560 Uo 1 2 3 5 6 7 8 9 11 13 Do 4 10 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 687 max 10643368722560 Uo 1 2 3 5 6 7 8 9 13 Do 4 11 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 4050 odd 1877 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 13 Do 4 9 11 12 Ue 2 3 4 7 8 9 De 1 5 6 10 11 12
x min 67 len 3217 odd 1501 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 13 Do 4 9 12 Ue 2 3 4 7 8 De 1 5 6 9 11 12
x min 67 len 4050 odd 1876 max 841731726832717602 Uo 1 2 3 5 6 7 8 13 Do 4 9 10 11 12 Ue 2 3 4 7 8 9 De 1 5 6 10 11 12
x min 67 len 1506 odd 689 max 10643368722560 Uo 1 2 3 5 6 7 8 9 11 12 Do 4 10 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 687 max 10643368722560 Uo 1 2 3 5 6 7 8 9 11 Do 4 10 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 687 max 10643368722560 Uo 1 2 3 5 6 7 8 9 12 Do 4 11 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 686 max 10643368722560 Uo 1 2 3 5 6 7 8 9 Do 4 11 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 4049 odd 1876 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 13 Ue 2 3 4 7 8 9 De 1 5 6 10 12
x min 67 len 3216 odd 1500 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 Do 4 9 13 Ue 2 3 4 7 8 De 1 5 6 9 12
x min 67 len 4049 odd 1875 max 841731726832717602 Uo 1 2 3 5 6 7 8 Do 4 9 10 11 13 Ue 2 3 4 7 8 9 De 1 5 6 10 12
x min 67 len 1506 odd 673 max 10643368722560 Uo 1 2 3 6 7 8 9 11 12 13 Do 4 5 10 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 670 max 10643368722560 Uo 1 2 3 6 7 8 9 12 13 Do 4 5 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 669 max 10643368722560 Uo 1 2 3 6 7 8 9 11 13 Do 4 5 10 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 668 max 10643368722560 Uo 1 2 3 6 7 8 9 13 Do 4 5 11 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 4050 odd 1802 max 841731726832717602 Uo 1 2 3 6 7 8 10 13 Do 4 5 9 11 12 Ue 2 3 4 7 8 9 De 1 5 6 10 11 12
x min 67 len 3217 odd 1444 max 841731726832717602 Uo 1 2 3 6 7 8 10 13 Do 4 5 9 12 Ue 2 3 4 7 8 De 1 5 6 9 11 12
x min 67 len 4050 odd 1801 max 841731726832717602 Uo 1 2 3 6 7 8 13 Do 4 5 9 10 11 12 Ue 2 3 4 7 8 9 De 1 5 6 10 11 12
x min 67 len 1506 odd 670 max 10643368722560 Uo 1 2 3 6 7 8 9 11 12 Do 4 5 10 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 668 max 10643368722560 Uo 1 2 3 6 7 8 9 11 Do 4 5 10 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 668 max 10643368722560 Uo 1 2 3 6 7 8 9 12 Do 4 5 11 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 667 max 10643368722560 Uo 1 2 3 6 7 8 9 Do 4 5 11 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 4049 odd 1801 max 841731726832717602 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 13 Ue 2 3 4 7 8 9 De 1 5 6 10 12
x min 67 len 3216 odd 1443 max 841731726832717602 Uo 1 2 3 6 7 8 10 Do 4 5 9 13 Ue 2 3 4 7 8 De 1 5 6 9 12
x min 67 len 4049 odd 1800 max 841731726832717602 Uo 1 2 3 6 7 8 Do 4 5 9 10 11 13 Ue 2 3 4 7 8 9 De 1 5 6 10 12
x min 67 len 1506 odd 672 max 10643368722560 Uo 1 2 3 5 7 8 9 11 12 13 Do 4 6 10 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 663 max 10643368722560 Uo 1 2 3 7 8 9 11 12 13 Do 4 5 6 10 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 669 max 10643368722560 Uo 1 2 3 5 7 8 9 12 13 Do 4 6 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 660 max 10643368722560 Uo 1 2 3 7 8 9 12 13 Do 4 5 6 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 67 len 1506 odd 668 max 10643368722560 Uo 1 2 3 5 7 8 9 11 13 Do 4 6 10 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 667 max 10643368722560 Uo 1 2 3 5 7 8 9 13 Do 4 6 11 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 659 max 10643368722560 Uo 1 2 3 7 8 9 11 13 Do 4 5 6 10 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 658 max 10643368722560 Uo 1 2 3 7 8 9 13 Do 4 5 6 11 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 67 len 1506 odd 669 max 10643368722560 Uo 1 2 3 5 7 8 9 11 12 Do 4 6 10 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 667 max 10643368722560 Uo 1 2 3 5 7 8 9 11 Do 4 6 10 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 667 max 10643368722560 Uo 1 2 3 5 7 8 9 12 Do 4 6 11 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 666 max 10643368722560 Uo 1 2 3 5 7 8 9 Do 4 6 11 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 660 max 10643368722560 Uo 1 2 3 7 8 9 11 12 Do 4 5 6 10 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 658 max 10643368722560 Uo 1 2 3 7 8 9 11 Do 4 5 6 10 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 658 max 10643368722560 Uo 1 2 3 7 8 9 12 Do 4 5 6 11 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 67 len 1506 odd 657 max 10643368722560 Uo 1 2 3 7 8 9 Do 4 5 6 11 12 13 Ue 2 3 4 5 9 10 11 12 De 1 6 7 8
x min 68 len 38 odd 16 max 9464 Uo 1 2 4 6 7 Do 3 5 Ue 1 2 4 5 6 De 3
x min 68 len 38 odd 15 max 9464 Uo 1 2 4 7 Do 3 5 6 Ue 1 2 4 5 6 De 3
x min 68 len 38 odd 14 max 9464 Uo 1 2 4 Do 3 5 7 Ue 1 2 4 5 6 De 3
x min 71 len 1575 odd 994 max 63576749604443088 Uo 1 2 3 4 5 6 7 9 10 11 13 14 15 Do 8 12 Ue 1 3 5 8 11 13 De 2 4 6 7 9 10 12
x min 71 len 1575 odd 992 max 63576749604443088 Uo 1 2 3 4 5 6 7 10 11 13 14 15 Do 8 9 12 Ue 1 3 5 8 11 13 De 2 4 6 7 9 10 12
x min 71 len 1084 odd 537 max 431899303932 Uo 1 2 3 5 6 7 8 9 Do 4 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 532 max 431899303932 Uo 1 2 3 5 6 7 8 Do 4 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 516 max 431899303932 Uo 1 2 3 6 7 8 9 Do 4 5 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 512 max 431899303932 Uo 1 2 3 6 7 8 Do 4 5 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 511 max 431899303932 Uo 1 2 3 5 7 8 9 Do 4 6 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 508 max 431899303932 Uo 1 2 3 5 7 8 Do 4 6 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 503 max 431899303932 Uo 1 2 3 7 8 9 Do 4 5 6 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 500 max 431899303932 Uo 1 2 3 7 8 Do 4 5 6 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 516 max 431899303932 Uo 1 2 3 5 6 8 9 Do 4 7 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 514 max 431899303932 Uo 1 2 3 5 6 8 Do 4 7 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 504 max 431899303932 Uo 1 2 3 5 8 9 Do 4 6 7 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 502 max 431899303932 Uo 1 2 3 5 8 Do 4 6 7 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 502 max 431899303932 Uo 1 2 3 6 8 9 Do 4 5 7 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 500 max 431899303932 Uo 1 2 3 6 8 Do 4 5 7 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 496 max 431899303932 Uo 1 2 3 8 9 Do 4 5 6 7 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 494 max 431899303932 Uo 1 2 3 8 Do 4 5 6 7 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 525 max 431899303932 Uo 1 2 3 5 6 7 9 Do 4 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 524 max 431899303932 Uo 1 2 3 5 6 7 Do 4 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 507 max 431899303932 Uo 1 2 3 6 7 9 Do 4 5 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 506 max 431899303932 Uo 1 2 3 6 7 Do 4 5 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 505 max 431899303932 Uo 1 2 3 5 7 9 Do 4 6 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 504 max 431899303932 Uo 1 2 3 5 7 Do 4 6 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 497 max 431899303932 Uo 1 2 3 7 9 Do 4 5 6 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 496 max 431899303932 Uo 1 2 3 7 Do 4 5 6 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 513 max 431899303932 Uo 1 2 3 5 6 9 Do 4 7 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 512 max 431899303932 Uo 1 2 3 5 6 Do 4 7 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 501 max 431899303932 Uo 1 2 3 5 9 Do 4 6 7 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 500 max 431899303932 Uo 1 2 3 5 Do 4 6 7 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 499 max 431899303932 Uo 1 2 3 6 9 Do 4 5 7 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 498 max 431899303932 Uo 1 2 3 6 Do 4 5 7 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 71 len 1084 odd 493 max 431899303932 Uo 1 2 3 9 Do 4 5 6 7 8 11 Ue 1 3 4 5 6 7 De 2 10
x min 71 len 1084 odd 492 max 431899303932 Uo 1 2 3 Do 4 5 6 7 8 9 11 Ue 1 3 4 5 6 7 8 De 2 10
x min 73 len 1409 odd 699 max 4514649634044019679 Uo 1 3 4 6 8 9 10 11 Do 2 5 7 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 696 max 4514649634044019679 Uo 1 3 4 6 9 10 11 Do 2 5 7 8 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 693 max 4514649634044019679 Uo 1 3 4 6 10 11 Do 2 5 7 9 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 696 max 4514649634044019679 Uo 1 3 4 6 8 9 11 Do 2 5 7 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 694 max 4514649634044019679 Uo 1 3 4 6 9 11 Do 2 5 7 8 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 692 max 4514649634044019679 Uo 1 3 4 6 11 Do 2 5 7 9 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 695 max 4514649634044019679 Uo 1 3 4 6 8 9 Do 2 5 7 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 693 max 4514649634044019679 Uo 1 3 4 6 9 Do 2 5 7 8 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 691 max 4514649634044019679 Uo 1 3 4 6 Do 2 5 7 9 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 607 max 4514649634044019679 Uo 1 4 6 8 9 10 11 Do 2 3 5 7 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 604 max 4514649634044019679 Uo 1 4 6 9 10 11 Do 2 3 5 7 8 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 601 max 4514649634044019679 Uo 1 4 6 10 11 Do 2 3 5 7 9 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 604 max 4514649634044019679 Uo 1 4 6 8 9 11 Do 2 3 5 7 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 602 max 4514649634044019679 Uo 1 4 6 9 11 Do 2 3 5 7 8 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 600 max 4514649634044019679 Uo 1 4 6 11 Do 2 3 5 7 9 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 603 max 4514649634044019679 Uo 1 4 6 8 9 Do 2 3 5 7 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 601 max 4514649634044019679 Uo 1 4 6 9 Do 2 3 5 7 8 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 599 max 4514649634044019679 Uo 1 4 6 Do 2 3 5 7 9 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 617 max 4514649634044019679 Uo 1 3 6 8 9 10 11 Do 2 4 5 7 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 614 max 4514649634044019679 Uo 1 3 6 9 10 11 Do 2 4 5 7 8 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 611 max 4514649634044019679 Uo 1 3 6 10 11 Do 2 4 5 7 9 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 614 max 4514649634044019679 Uo 1 3 6 8 9 11 Do 2 4 5 7 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 612 max 4514649634044019679 Uo 1 3 6 9 11 Do 2 4 5 7 8 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 610 max 4514649634044019679 Uo 1 3 6 11 Do 2 4 5 7 9 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 613 max 4514649634044019679 Uo 1 3 6 8 9 Do 2 4 5 7 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 611 max 4514649634044019679 Uo 1 3 6 9 Do 2 4 5 7 8 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 609 max 4514649634044019679 Uo 1 3 6 Do 2 4 5 7 9 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 566 max 4514649634044019679 Uo 1 6 8 9 10 11 Do 2 3 4 5 7 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 563 max 4514649634044019679 Uo 1 6 9 10 11 Do 2 3 4 5 7 8 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 560 max 4514649634044019679 Uo 1 6 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 563 max 4514649634044019679 Uo 1 6 8 9 11 Do 2 3 4 5 7 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 561 max 4514649634044019679 Uo 1 6 9 11 Do 2 3 4 5 7 8 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 559 max 4514649634044019679 Uo 1 6 11 Do 2 3 4 5 7 9 10 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 562 max 4514649634044019679 Uo 1 6 8 9 Do 2 3 4 5 7 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 560 max 4514649634044019679 Uo 1 6 9 Do 2 3 4 5 7 8 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 73 len 1409 odd 558 max 4514649634044019679 Uo 1 6 Do 2 3 4 5 7 9 11 Ue 1 2 3 7 8 9 10 11 De 4 5 6
x min 74 len 854 odd 487 max 1539227652368 Uo 1 3 4 5 6 7 8 12 Do 2 10 11 Ue 1 2 5 8 11 De 3 4 6 7 9 10
x min 74 len 854 odd 486 max 1539227652368 Uo 1 3 4 5 6 7 8 Do 2 10 12 Ue 1 2 5 8 11 De 3 4 6 7 9 10
x min 74 len 854 odd 487 max 1539227652368 Uo 1 3 4 5 6 7 8 Do 2 10 Ue 1 2 5 11 De 3 4 6 7 8 9 10
x min 74 len 850 odd 485 max 1539227652368 Uo 1 3 4 5 6 7 8 12 Do 2 10 11 Ue 1 2 8 11 De 3 4 5 6 7 9 10
x min 74 len 850 odd 484 max 1539227652368 Uo 1 3 4 5 6 7 8 Do 2 10 12 Ue 1 2 8 11 De 3 4 5 6 7 9 10
x min 74 len 850 odd 485 max 1539227652368 Uo 1 3 4 5 6 7 8 Do 2 10 Ue 1 2 11 De 3 4 5 6 7 8 9 10
x min 74 len 854 odd 415 max 1539227652368 Uo 1 4 5 6 7 8 12 Do 2 3 10 11 Ue 1 2 5 8 11 De 3 4 6 7 9 10
x min 74 len 854 odd 414 max 1539227652368 Uo 1 4 5 6 7 8 Do 2 3 10 12 Ue 1 2 5 8 11 De 3 4 6 7 9 10
x min 74 len 854 odd 414 max 1539227652368 Uo 1 4 5 6 7 8 Do 2 3 10 Ue 1 2 5 11 De 3 4 6 7 8 9 10
x min 74 len 850 odd 415 max 1539227652368 Uo 1 4 5 6 7 8 12 Do 2 3 10 11 Ue 1 2 8 11 De 3 4 5 6 7 9 10
x min 74 len 850 odd 414 max 1539227652368 Uo 1 4 5 6 7 8 Do 2 3 10 12 Ue 1 2 8 11 De 3 4 5 6 7 9 10
x min 74 len 850 odd 414 max 1539227652368 Uo 1 4 5 6 7 8 Do 2 3 10 Ue 1 2 11 De 3 4 5 6 7 8 9 10
x min 79 len 403 odd 241 max 122704185863672 Uo 1 2 3 4 6 7 8 9 10 11 Do 5 Ue 1 2 7 De 3 4 5 6 8 9
x min 79 len 339 odd 203 max 830474120816 Uo 1 2 3 4 5 6 8 10 13 14 Do 7 9 11 12 Ue 1 2 5 10 De 3 4 6 8 9 11
x min 79 len 339 odd 202 max 830474120816 Uo 1 2 3 4 5 6 8 10 14 Do 7 9 11 13 Ue 1 2 5 10 12 De 3 4 6 8 9 11
x min 79 len 339 odd 201 max 830474120816 Uo 1 2 3 4 5 6 8 10 Do 7 9 11 14 Ue 1 2 5 10 12 13 De 3 4 6 8 9 11
x min 79 len 337 odd 200 max 830474120816 Uo 1 2 3 4 5 6 8 10 Do 7 9 11 14 Ue 1 2 5 10 De 3 4 6 7 8 9 13
x min 79 len 339 odd 201 max 830474120816 Uo 1 2 3 4 5 6 10 13 14 Do 7 8 9 11 12 Ue 1 2 5 7 10 De 3 4 6 8 9 11
x min 79 len 339 odd 200 max 830474120816 Uo 1 2 3 4 5 6 10 14 Do 7 8 9 11 13 Ue 1 2 5 7 10 12 De 3 4 6 8 9 11
x min 79 len 339 odd 199 max 830474120816 Uo 1 2 3 4 5 6 10 Do 7 8 9 11 14 Ue 1 2 5 7 10 12 13 De 3 4 6 8 9 11
x min 79 len 1763 odd 941 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 15 16 17 18 19 Do 7 14 Ue 2 3 5 6 7 8 10 11 12 13 De 1 4 9
x min 79 len 1763 odd 940 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 16 17 18 19 Do 7 15 Ue 2 3 5 6 7 8 10 11 12 13 14 De 1 4 9
x min 79 len 1763 odd 939 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 17 18 19 Do 7 16 Ue 2 3 5 6 7 8 10 11 12 13 14 15 De 1 4 9
x min 79 len 1763 odd 938 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 18 19 Do 7 17 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 De 1 4 9
x min 79 len 1763 odd 937 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 19 Do 7 18 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 De 1 4 9
x min 79 len 1763 odd 936 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 13 Do 7 19 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 18 De 1 4 9
x min 79 len 1763 odd 939 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 15 16 17 18 19 Do 7 9 14 Ue 2 3 5 6 7 8 10 11 12 13 De 1 4 9
x min 79 len 1763 odd 938 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 16 17 18 19 Do 7 9 15 Ue 2 3 5 6 7 8 10 11 12 13 14 De 1 4 9
x min 79 len 1763 odd 937 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 17 18 19 Do 7 9 16 Ue 2 3 5 6 7 8 10 11 12 13 14 15 De 1 4 9
x min 79 len 1763 odd 936 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 18 19 Do 7 9 17 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 De 1 4 9
x min 79 len 1763 odd 935 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 19 Do 7 9 18 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 De 1 4 9
x min 79 len 1763 odd 934 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 13 Do 7 9 19 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 18 De 1 4 9
x min 79 len 1763 odd 937 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 15 16 17 18 19 Do 7 8 14 Ue 2 3 5 6 7 8 10 11 12 13 De 1 4 9
x min 79 len 1763 odd 936 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 16 17 18 19 Do 7 8 15 Ue 2 3 5 6 7 8 10 11 12 13 14 De 1 4 9
x min 79 len 1763 odd 935 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 17 18 19 Do 7 8 16 Ue 2 3 5 6 7 8 10 11 12 13 14 15 De 1 4 9
x min 79 len 1763 odd 934 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 18 19 Do 7 8 17 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 De 1 4 9
x min 79 len 1763 odd 933 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 19 Do 7 8 18 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 De 1 4 9
x min 79 len 1763 odd 932 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 13 Do 7 8 19 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 18 De 1 4 9
x min 79 len 1763 odd 936 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 15 16 17 18 19 Do 7 8 9 14 Ue 2 3 5 6 7 8 10 11 12 13 De 1 4 9
x min 79 len 1763 odd 935 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 16 17 18 19 Do 7 8 9 15 Ue 2 3 5 6 7 8 10 11 12 13 14 De 1 4 9
x min 79 len 1763 odd 934 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 17 18 19 Do 7 8 9 16 Ue 2 3 5 6 7 8 10 11 12 13 14 15 De 1 4 9
x min 79 len 1763 odd 933 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 18 19 Do 7 8 9 17 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 De 1 4 9
x min 79 len 1763 odd 932 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 19 Do 7 8 9 18 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 De 1 4 9
x min 79 len 1763 odd 931 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 13 Do 7 8 9 19 Ue 2 3 5 6 7 8 10 11 12 13 14 15 16 17 18 De 1 4 9
x min 79 len 3376 odd 1777 max 2458800436809195390 Uo 1 2 3 4 5 7 8 11 12 Do 6 9 10 Ue 2 3 4 6 13 14 De 1 5 7 8 9 10 12
x min 79 len 2047 odd 1093 max 260400521649374946 Uo 1 2 3 4 5 7 8 Do 6 9 Ue 2 3 4 6 9 14 De 1 5 7 8 10 13
x min 79 len 3376 odd 1768 max 2458800436809195390 Uo 1 2 3 4 5 8 11 12 Do 6 7 9 10 Ue 2 3 4 6 13 14 De 1 5 7 8 9 10 12
x min 79 len 2047 odd 1089 max 260400521649374946 Uo 1 2 3 4 5 8 Do 6 7 9 Ue 2 3 4 6 9 14 De 1 5 7 8 10 13
x min 79 len 41 odd 20 max 5952 Uo 1 2 3 4 Do 5 Ue 2 3 4 7 De 1 6
x min 81 len 518 odd 268 max 32107865174888 Uo 1 2 3 6 7 Do 4 5 8 Ue 1 2 6 7 8 9 14 15 De 3 4 5 13
x min 81 len 775 odd 415 max 519530612591553584 Uo 1 2 3 6 7 Do 4 5 8 Ue 1 2 6 7 8 9 10 11 15 De 3 4 5 14
x min 81 len 352 odd 184 max 32107865174888 Uo 1 2 3 7 Do 4 5 6 Ue 1 2 6 7 8 9 De 3 4 5
x min 81 len 414 odd 208 max 32107865174888 Uo 1 2 3 6 Do 4 5 7 Ue 1 2 6 7 8 9 10 De 3 4 5
x min 81 len 352 odd 183 max 32107865174888 Uo 1 2 3 Do 4 5 6 7 Ue 1 2 6 7 8 9 De 3 4 5
x min 81 len 883 odd 524 max 30200077854815 Uo 1 2 3 4 6 8 11 12 13 14 Do 5 7 10 Ue 1 2 6 8 10 11 13 De 3 4 5 7 9 12
x min 81 len 883 odd 522 max 30200077854815 Uo 1 2 3 4 6 8 12 13 14 Do 5 7 11 Ue 1 2 6 8 10 11 13 De 3 4 5 7 9 12
x min 81 len 883 odd 520 max 30200077854815 Uo 1 2 3 4 6 8 13 14 Do 5 7 12 Ue 1 2 6 8 10 11 13 De 3 4 5 7 9 12
x min 81 len 107 odd 62 max 24110982239 Uo 1 2 3 6 7 9 Do 4 5 8 Ue 1 2 3 8 De 4 6 7 12
x min 81 len 107 odd 61 max 24110982239 Uo 1 2 3 6 7 Do 4 5 9 Ue 1 2 3 8 De 4 6 7 12
x min 81 len 107 odd 60 max 16073988159 Uo 1 2 3 7 9 Do 4 6 8 Ue 1 2 3 5 8 De 4 6 7 12
x min 81 len 107 odd 59 max 16073988159 Uo 1 2 3 7 Do 4 6 9 Ue 1 2 3 5 8 De 4 6 7 12
x min 81 len 50 odd 27 max 916736 Uo 1 2 3 5 6 7 Do 4 Ue 1 2 De 3 8
x min 81 len 50 odd 26 max 916736 Uo 1 2 3 6 7 Do 4 5 Ue 1 2 4 De 3 8
x min 81 len 50 odd 25 max 916736 Uo 1 2 3 7 Do 4 6 Ue 1 2 4 5 De 3 8
x min 81 len 50 odd 24 max 916736 Uo 1 2 3 Do 4 7 Ue 1 2 4 5 6 De 3 8
+ min 81 len 36 odd 20 max 6452 Uo 1 2 3 4 Do Ue 1 3 6 7 8 9 De 2 5
x min 81 len 178 odd 94 max 482351295 Uo 1 3 4 5 7 8 9 Do 2 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 96 max 482351295 Uo 1 3 4 5 11 12 13 14 Do 2 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 95 max 482351295 Uo 1 3 4 5 12 13 14 Do 2 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 94 max 482351295 Uo 1 3 4 5 13 14 Do 2 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 93 max 482351295 Uo 1 3 4 5 14 Do 2 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 92 max 482351295 Uo 1 3 4 5 Do 2 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 93 max 482351295 Uo 1 3 4 5 7 8 9 Do 2 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 95 max 482351295 Uo 1 3 4 5 11 12 13 14 Do 2 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 94 max 482351295 Uo 1 3 4 5 12 13 14 Do 2 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 93 max 482351295 Uo 1 3 4 5 13 14 Do 2 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 92 max 482351295 Uo 1 3 4 5 14 Do 2 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 91 max 482351295 Uo 1 3 4 5 Do 2 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 177 odd 99 max 17387168 Uo 1 3 4 5 12 13 14 Do 2 6 8 11 Ue 1 2 3 De 4 5 7 10
x min 81 len 177 odd 98 max 17387168 Uo 1 3 4 5 13 14 Do 2 6 8 12 Ue 1 2 3 11 De 4 5 7 10
x min 81 len 177 odd 97 max 17387168 Uo 1 3 4 5 14 Do 2 6 8 13 Ue 1 2 3 11 12 De 4 5 7 10
x min 81 len 177 odd 96 max 17387168 Uo 1 3 4 5 Do 2 6 8 14 Ue 1 2 3 11 12 13 De 4 5 7 10
x min 81 len 178 odd 85 max 482351295 Uo 1 3 4 7 8 9 Do 2 5 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 87 max 482351295 Uo 1 3 4 11 12 13 14 Do 2 5 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 86 max 482351295 Uo 1 3 4 12 13 14 Do 2 5 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 85 max 482351295 Uo 1 3 4 13 14 Do 2 5 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 84 max 482351295 Uo 1 3 4 14 Do 2 5 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 83 max 482351295 Uo 1 3 4 Do 2 5 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 84 max 482351295 Uo 1 3 4 7 8 9 Do 2 5 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 86 max 482351295 Uo 1 3 4 11 12 13 14 Do 2 5 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 85 max 482351295 Uo 1 3 4 12 13 14 Do 2 5 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 84 max 482351295 Uo 1 3 4 13 14 Do 2 5 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 83 max 482351295 Uo 1 3 4 14 Do 2 5 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 82 max 482351295 Uo 1 3 4 Do 2 5 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 178 odd 78 max 482351295 Uo 1 3 5 7 8 9 Do 2 4 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 78 max 482351295 Uo 1 3 5 11 12 13 14 Do 2 4 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 77 max 482351295 Uo 1 3 5 12 13 14 Do 2 4 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 76 max 482351295 Uo 1 3 5 13 14 Do 2 4 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 75 max 482351295 Uo 1 3 5 14 Do 2 4 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 74 max 482351295 Uo 1 3 5 Do 2 4 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 77 max 482351295 Uo 1 3 5 7 8 9 Do 2 4 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 77 max 482351295 Uo 1 3 5 11 12 13 14 Do 2 4 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 76 max 482351295 Uo 1 3 5 12 13 14 Do 2 4 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 75 max 482351295 Uo 1 3 5 13 14 Do 2 4 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 74 max 482351295 Uo 1 3 5 14 Do 2 4 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 73 max 482351295 Uo 1 3 5 Do 2 4 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 177 odd 77 max 17387168 Uo 1 3 5 12 13 14 Do 2 4 6 8 11 Ue 1 2 3 De 4 5 7 10
x min 81 len 177 odd 76 max 17387168 Uo 1 3 5 13 14 Do 2 4 6 8 12 Ue 1 2 3 11 De 4 5 7 10
x min 81 len 177 odd 75 max 17387168 Uo 1 3 5 14 Do 2 4 6 8 13 Ue 1 2 3 11 12 De 4 5 7 10
x min 81 len 177 odd 74 max 17387168 Uo 1 3 5 Do 2 4 6 8 14 Ue 1 2 3 11 12 13 De 4 5 7 10
x min 81 len 178 odd 75 max 482351295 Uo 1 3 7 8 9 Do 2 4 5 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 75 max 482351295 Uo 1 3 11 12 13 14 Do 2 4 5 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 74 max 482351295 Uo 1 3 12 13 14 Do 2 4 5 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 73 max 482351295 Uo 1 3 13 14 Do 2 4 5 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 72 max 482351295 Uo 1 3 14 Do 2 4 5 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 71 max 482351295 Uo 1 3 Do 2 4 5 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 74 max 482351295 Uo 1 3 7 8 9 Do 2 4 5 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 74 max 482351295 Uo 1 3 11 12 13 14 Do 2 4 5 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 73 max 482351295 Uo 1 3 12 13 14 Do 2 4 5 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 72 max 482351295 Uo 1 3 13 14 Do 2 4 5 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 71 max 482351295 Uo 1 3 14 Do 2 4 5 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 70 max 482351295 Uo 1 3 Do 2 4 5 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 477 odd 230 max 1602869936 Uo 1 2 4 5 7 8 9 10 11 Do 3 6 12 Ue 1 2 5 8 9 10 11 De 3 4 6 7
x min 81 len 178 odd 79 max 482351295 Uo 1 4 5 7 8 9 Do 2 3 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 79 max 482351295 Uo 1 4 5 11 12 13 14 Do 2 3 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 78 max 482351295 Uo 1 4 5 12 13 14 Do 2 3 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 77 max 482351295 Uo 1 4 5 13 14 Do 2 3 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 76 max 482351295 Uo 1 4 5 14 Do 2 3 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 75 max 482351295 Uo 1 4 5 Do 2 3 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 79 max 482351295 Uo 1 4 5 7 8 9 Do 2 3 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 79 max 482351295 Uo 1 4 5 11 12 13 14 Do 2 3 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 78 max 482351295 Uo 1 4 5 12 13 14 Do 2 3 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 77 max 482351295 Uo 1 4 5 13 14 Do 2 3 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 76 max 482351295 Uo 1 4 5 14 Do 2 3 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 75 max 482351295 Uo 1 4 5 Do 2 3 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 177 odd 81 max 17387168 Uo 1 4 5 12 13 14 Do 2 3 6 8 11 Ue 1 2 3 De 4 5 7 10
x min 81 len 177 odd 80 max 17387168 Uo 1 4 5 13 14 Do 2 3 6 8 12 Ue 1 2 3 11 De 4 5 7 10
x min 81 len 177 odd 79 max 17387168 Uo 1 4 5 14 Do 2 3 6 8 13 Ue 1 2 3 11 12 De 4 5 7 10
x min 81 len 177 odd 78 max 17387168 Uo 1 4 5 Do 2 3 6 8 14 Ue 1 2 3 11 12 13 De 4 5 7 10
x min 81 len 178 odd 73 max 482351295 Uo 1 4 7 8 9 Do 2 3 5 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 73 max 482351295 Uo 1 4 11 12 13 14 Do 2 3 5 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 72 max 482351295 Uo 1 4 12 13 14 Do 2 3 5 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 71 max 482351295 Uo 1 4 13 14 Do 2 3 5 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 70 max 482351295 Uo 1 4 14 Do 2 3 5 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 69 max 482351295 Uo 1 4 Do 2 3 5 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 73 max 482351295 Uo 1 4 7 8 9 Do 2 3 5 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 73 max 482351295 Uo 1 4 11 12 13 14 Do 2 3 5 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 72 max 482351295 Uo 1 4 12 13 14 Do 2 3 5 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 71 max 482351295 Uo 1 4 13 14 Do 2 3 5 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 70 max 482351295 Uo 1 4 14 Do 2 3 5 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 69 max 482351295 Uo 1 4 Do 2 3 5 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 178 odd 71 max 482351295 Uo 1 5 7 8 9 Do 2 3 4 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 70 max 482351295 Uo 1 5 11 12 13 14 Do 2 3 4 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 69 max 482351295 Uo 1 5 12 13 14 Do 2 3 4 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 68 max 482351295 Uo 1 5 13 14 Do 2 3 4 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 67 max 482351295 Uo 1 5 14 Do 2 3 4 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 66 max 482351295 Uo 1 5 Do 2 3 4 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 71 max 482351295 Uo 1 5 7 8 9 Do 2 3 4 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 70 max 482351295 Uo 1 5 11 12 13 14 Do 2 3 4 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 69 max 482351295 Uo 1 5 12 13 14 Do 2 3 4 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 68 max 482351295 Uo 1 5 13 14 Do 2 3 4 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 67 max 482351295 Uo 1 5 14 Do 2 3 4 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 66 max 482351295 Uo 1 5 Do 2 3 4 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 81 len 177 odd 70 max 17387168 Uo 1 5 12 13 14 Do 2 3 4 6 8 11 Ue 1 2 3 De 4 5 7 10
x min 81 len 177 odd 69 max 17387168 Uo 1 5 13 14 Do 2 3 4 6 8 12 Ue 1 2 3 11 De 4 5 7 10
x min 81 len 177 odd 68 max 17387168 Uo 1 5 14 Do 2 3 4 6 8 13 Ue 1 2 3 11 12 De 4 5 7 10
x min 81 len 177 odd 67 max 17387168 Uo 1 5 Do 2 3 4 6 8 14 Ue 1 2 3 11 12 13 De 4 5 7 10
x min 81 len 178 odd 68 max 482351295 Uo 1 7 8 9 Do 2 3 4 5 6 Ue 1 2 3 4 8 De 5 6 7
x min 81 len 178 odd 67 max 482351295 Uo 1 11 12 13 14 Do 2 3 4 5 6 7 10 Ue 1 2 3 4 8 De 5 6 7 9
x min 81 len 178 odd 66 max 482351295 Uo 1 12 13 14 Do 2 3 4 5 6 7 11 Ue 1 2 3 4 8 10 De 5 6 7 9
x min 81 len 178 odd 65 max 482351295 Uo 1 13 14 Do 2 3 4 5 6 7 12 Ue 1 2 3 4 8 10 11 De 5 6 7 9
x min 81 len 178 odd 64 max 482351295 Uo 1 14 Do 2 3 4 5 6 7 13 Ue 1 2 3 4 8 10 11 12 De 5 6 7 9
x min 81 len 178 odd 63 max 482351295 Uo 1 Do 2 3 4 5 6 7 14 Ue 1 2 3 4 8 10 11 12 13 De 5 6 7 9
x min 81 len 177 odd 68 max 482351295 Uo 1 7 8 9 Do 2 3 4 5 6 Ue 1 2 3 4 De 5 6 8
x min 81 len 177 odd 67 max 482351295 Uo 1 11 12 13 14 Do 2 3 4 5 6 7 10 Ue 1 2 3 4 De 5 6 8 9
x min 81 len 177 odd 66 max 482351295 Uo 1 12 13 14 Do 2 3 4 5 6 7 11 Ue 1 2 3 4 10 De 5 6 8 9
x min 81 len 177 odd 65 max 482351295 Uo 1 13 14 Do 2 3 4 5 6 7 12 Ue 1 2 3 4 10 11 De 5 6 8 9
x min 81 len 177 odd 64 max 482351295 Uo 1 14 Do 2 3 4 5 6 7 13 Ue 1 2 3 4 10 11 12 De 5 6 8 9
x min 81 len 177 odd 63 max 482351295 Uo 1 Do 2 3 4 5 6 7 14 Ue 1 2 3 4 10 11 12 13 De 5 6 8 9
x min 92 len 178 odd 80 max 482351295 Uo 1 4 5 10 11 12 13 14 Do 2 3 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 92 len 178 odd 79 max 482351295 Uo 1 4 5 11 12 13 14 Do 2 3 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 92 len 178 odd 78 max 482351295 Uo 1 4 5 12 13 14 Do 2 3 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 92 len 178 odd 77 max 482351295 Uo 1 4 5 13 14 Do 2 3 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 92 len 178 odd 76 max 482351295 Uo 1 4 5 14 Do 2 3 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 92 len 178 odd 75 max 482351295 Uo 1 4 5 Do 2 3 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 92 len 178 odd 82 max 17387168 Uo 1 4 5 11 12 13 14 Do 2 3 6 8 10 Ue 1 2 3 De 4 5 7 9
x min 92 len 178 odd 81 max 17387168 Uo 1 4 5 12 13 14 Do 2 3 6 8 11 Ue 1 2 3 10 De 4 5 7 9
x min 92 len 178 odd 80 max 17387168 Uo 1 4 5 13 14 Do 2 3 6 8 12 Ue 1 2 3 10 11 De 4 5 7 9
x min 92 len 178 odd 79 max 17387168 Uo 1 4 5 14 Do 2 3 6 8 13 Ue 1 2 3 10 11 12 De 4 5 7 9
x min 92 len 178 odd 78 max 17387168 Uo 1 4 5 Do 2 3 6 8 14 Ue 1 2 3 10 11 12 13 De 4 5 7 9
x min 92 len 178 odd 74 max 482351295 Uo 1 4 10 11 12 13 14 Do 2 3 5 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 92 len 178 odd 73 max 482351295 Uo 1 4 11 12 13 14 Do 2 3 5 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 92 len 178 odd 72 max 482351295 Uo 1 4 12 13 14 Do 2 3 5 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 92 len 178 odd 71 max 482351295 Uo 1 4 13 14 Do 2 3 5 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 92 len 178 odd 70 max 482351295 Uo 1 4 14 Do 2 3 5 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 92 len 178 odd 69 max 482351295 Uo 1 4 Do 2 3 5 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 92 len 178 odd 71 max 482351295 Uo 1 5 10 11 12 13 14 Do 2 3 4 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 92 len 178 odd 70 max 482351295 Uo 1 5 11 12 13 14 Do 2 3 4 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 92 len 178 odd 69 max 482351295 Uo 1 5 12 13 14 Do 2 3 4 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 92 len 178 odd 68 max 482351295 Uo 1 5 13 14 Do 2 3 4 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 92 len 178 odd 67 max 482351295 Uo 1 5 14 Do 2 3 4 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 92 len 178 odd 66 max 482351295 Uo 1 5 Do 2 3 4 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 92 len 178 odd 71 max 17387168 Uo 1 5 11 12 13 14 Do 2 3 4 6 8 10 Ue 1 2 3 De 4 5 7 9
x min 92 len 178 odd 70 max 17387168 Uo 1 5 12 13 14 Do 2 3 4 6 8 11 Ue 1 2 3 10 De 4 5 7 9
x min 92 len 178 odd 69 max 17387168 Uo 1 5 13 14 Do 2 3 4 6 8 12 Ue 1 2 3 10 11 De 4 5 7 9
x min 92 len 178 odd 68 max 17387168 Uo 1 5 14 Do 2 3 4 6 8 13 Ue 1 2 3 10 11 12 De 4 5 7 9
x min 92 len 178 odd 67 max 17387168 Uo 1 5 Do 2 3 4 6 8 14 Ue 1 2 3 10 11 12 13 De 4 5 7 9
x min 92 len 178 odd 68 max 482351295 Uo 1 10 11 12 13 14 Do 2 3 4 5 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 92 len 178 odd 67 max 482351295 Uo 1 11 12 13 14 Do 2 3 4 5 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 92 len 178 odd 66 max 482351295 Uo 1 12 13 14 Do 2 3 4 5 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 92 len 178 odd 65 max 482351295 Uo 1 13 14 Do 2 3 4 5 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 92 len 178 odd 64 max 482351295 Uo 1 14 Do 2 3 4 5 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 92 len 178 odd 63 max 482351295 Uo 1 Do 2 3 4 5 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 93 len 744 odd 362 max 7824878985078104 Uo 1 2 4 6 7 8 Do 3 5 9 Ue 1 2 5 6 8 De 3 4 7
x min 93 len 744 odd 358 max 7824878985078104 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 1 2 5 6 8 De 3 4 7
x min 93 len 744 odd 353 max 7824878985078104 Uo 1 2 4 7 8 Do 3 5 6 9 Ue 1 2 5 6 8 De 3 4 7
x min 93 len 744 odd 351 max 7824878985078104 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 1 2 5 6 8 De 3 4 7
x min 93 len 247 odd 122 max 5765281536 Uo 1 3 4 5 7 8 10 Do 2 6 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 121 max 5765281536 Uo 1 3 4 5 7 8 Do 2 6 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 121 max 3843521024 Uo 1 3 4 5 7 8 10 Do 2 6 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 93 len 247 odd 107 max 5765281536 Uo 1 4 5 7 8 10 Do 2 3 6 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 106 max 5765281536 Uo 1 4 5 7 8 Do 2 3 6 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 107 max 3843521024 Uo 1 4 5 7 8 10 Do 2 3 6 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 93 len 247 odd 121 max 5765281536 Uo 1 3 4 5 8 10 Do 2 6 7 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 120 max 5765281536 Uo 1 3 4 5 8 Do 2 6 7 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 120 max 3843521024 Uo 1 3 4 5 8 10 Do 2 6 7 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 93 len 247 odd 106 max 5765281536 Uo 1 4 5 8 10 Do 2 3 6 7 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 105 max 5765281536 Uo 1 4 5 8 Do 2 3 6 7 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 106 max 3843521024 Uo 1 4 5 8 10 Do 2 3 6 7 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 93 len 247 odd 120 max 5765281536 Uo 1 3 4 5 10 Do 2 6 8 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 119 max 5765281536 Uo 1 3 4 5 Do 2 6 8 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 119 max 3843521024 Uo 1 3 4 5 10 Do 2 6 8 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 93 len 247 odd 105 max 5765281536 Uo 1 4 5 10 Do 2 3 6 8 9 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 247 odd 104 max 5765281536 Uo 1 4 5 Do 2 3 6 8 10 Ue 1 2 4 5 6 7 9 De 3 8 11
x min 93 len 246 odd 105 max 3843521024 Uo 1 4 5 10 Do 2 3 6 8 9 Ue 1 2 4 5 6 7 De 3 8 9 11
x min 96 len 584 odd 257 max 101967074 Uo 1 2 3 5 7 9 12 13 Do 4 6 8 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 96 len 584 odd 256 max 101967074 Uo 1 2 3 7 9 12 13 Do 4 5 6 8 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 96 len 584 odd 256 max 101967074 Uo 1 2 3 5 7 9 13 Do 4 6 8 12 Ue 2 3 4 5 7 11 De 1 6 8 9 10
x min 96 len 584 odd 255 max 101967074 Uo 1 2 3 7 9 13 Do 4 5 6 8 12 Ue 2 3 4 5 7 11 De 1 6 8 9 10
x min 96 len 1803 odd 801 max 794749945634946 Uo 1 2 3 5 7 8 10 11 13 Do 4 6 9 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 799 max 794749945634946 Uo 1 2 3 5 7 8 10 13 Do 4 6 9 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 799 max 794749945634946 Uo 1 2 3 5 7 8 11 13 Do 4 6 10 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 798 max 794749945634946 Uo 1 2 3 5 7 8 13 Do 4 6 10 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 779 max 794749945634946 Uo 1 2 3 7 8 10 11 13 Do 4 5 6 9 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 777 max 794749945634946 Uo 1 2 3 7 8 10 13 Do 4 5 6 9 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 777 max 794749945634946 Uo 1 2 3 7 8 11 13 Do 4 5 6 10 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 776 max 794749945634946 Uo 1 2 3 7 8 13 Do 4 5 6 10 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 96 len 584 odd 255 max 101967074 Uo 1 2 3 5 7 9 Do 4 6 8 13 Ue 2 3 4 5 7 11 12 De 1 6 8 9 10
x min 96 len 584 odd 254 max 101967074 Uo 1 2 3 7 9 Do 4 5 6 8 13 Ue 2 3 4 5 7 11 12 De 1 6 8 9 10
x min 96 len 1803 odd 800 max 794749945634946 Uo 1 2 3 5 7 8 10 11 Do 4 6 9 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 798 max 794749945634946 Uo 1 2 3 5 7 8 10 Do 4 6 9 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 798 max 794749945634946 Uo 1 2 3 5 7 8 11 Do 4 6 10 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 797 max 794749945634946 Uo 1 2 3 5 7 8 Do 4 6 10 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 778 max 794749945634946 Uo 1 2 3 7 8 10 11 Do 4 5 6 9 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 776 max 794749945634946 Uo 1 2 3 7 8 10 Do 4 5 6 9 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 776 max 794749945634946 Uo 1 2 3 7 8 11 Do 4 5 6 10 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1803 odd 775 max 794749945634946 Uo 1 2 3 7 8 Do 4 5 6 10 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 96 len 1802 odd 800 max 794749945634946 Uo 1 2 3 5 7 8 10 11 Do 4 6 9 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 798 max 794749945634946 Uo 1 2 3 5 7 8 10 Do 4 6 9 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 798 max 794749945634946 Uo 1 2 3 5 7 8 11 Do 4 6 10 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 797 max 794749945634946 Uo 1 2 3 5 7 8 Do 4 6 10 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 778 max 794749945634946 Uo 1 2 3 7 8 10 11 Do 4 5 6 9 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 776 max 794749945634946 Uo 1 2 3 7 8 10 Do 4 5 6 9 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 776 max 794749945634946 Uo 1 2 3 7 8 11 Do 4 5 6 10 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 96 len 1802 odd 775 max 794749945634946 Uo 1 2 3 7 8 Do 4 5 6 10 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 97 len 230 odd 140 max 126224000 Uo 1 2 3 4 5 8 9 10 Do 6 7 Ue 1 3 4 8 De 2 5 6 7
x min 97 len 231 odd 140 max 126224000 Uo 1 2 3 4 5 Do 6 10 Ue 1 3 4 De 2 5 7 9
x min 102 len 52 odd 23 max 306828 Uo 1 3 4 6 7 Do 2 5 Ue 1 3 4 5 6 10 11 12 De 2 9
x min 102 len 52 odd 22 max 306828 Uo 1 3 4 7 Do 2 6 Ue 1 3 4 5 6 10 11 12 De 2 9
x min 102 len 52 odd 21 max 306828 Uo 1 3 4 Do 2 7 Ue 1 3 4 5 6 10 11 12 De 2 9
x min 103 len 533 odd 295 max 4191009466833536 Uo 1 2 3 5 11 Do 4 6 10 Ue 1 2 6 De 3 4 5 7 8 9 10 11
x min 103 len 532 odd 294 max 4191009466833536 Uo 1 2 3 5 Do 4 6 11 Ue 1 2 6 De 3 4 5 7 8 10 11
x min 103 len 468 odd 237 max 143400331805736 Uo 1 2 3 5 Do 4 7 9 Ue 1 2 4 5 10 11 12 13 14 15 16 17 De 3 6 7 8 9
x min 103 len 468 odd 233 max 143400331805736 Uo 1 2 3 Do 4 5 7 9 Ue 1 2 4 5 10 11 12 13 14 15 16 17 De 3 6 7 8 9
+ min 103 len 39 odd 27 max 6924 Uo 1 2 3 4 5 6 Do Ue 3 De 1 2 4
x min 104 len 178 odd 78 max 482351295 Uo 1 3 5 10 11 12 13 14 Do 2 4 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 104 len 178 odd 77 max 482351295 Uo 1 3 5 11 12 13 14 Do 2 4 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 104 len 178 odd 76 max 482351295 Uo 1 3 5 12 13 14 Do 2 4 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 104 len 178 odd 75 max 482351295 Uo 1 3 5 13 14 Do 2 4 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 104 len 178 odd 74 max 482351295 Uo 1 3 5 14 Do 2 4 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 104 len 178 odd 73 max 482351295 Uo 1 3 5 Do 2 4 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 104 len 178 odd 78 max 17387168 Uo 1 3 5 11 12 13 14 Do 2 4 6 8 10 Ue 1 2 3 De 4 5 7 9
x min 104 len 178 odd 77 max 17387168 Uo 1 3 5 12 13 14 Do 2 4 6 8 11 Ue 1 2 3 10 De 4 5 7 9
x min 104 len 178 odd 76 max 17387168 Uo 1 3 5 13 14 Do 2 4 6 8 12 Ue 1 2 3 10 11 De 4 5 7 9
x min 104 len 178 odd 75 max 17387168 Uo 1 3 5 14 Do 2 4 6 8 13 Ue 1 2 3 10 11 12 De 4 5 7 9
x min 104 len 178 odd 74 max 17387168 Uo 1 3 5 Do 2 4 6 8 14 Ue 1 2 3 10 11 12 13 De 4 5 7 9
x min 104 len 178 odd 75 max 482351295 Uo 1 3 10 11 12 13 14 Do 2 4 5 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 104 len 178 odd 74 max 482351295 Uo 1 3 11 12 13 14 Do 2 4 5 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 104 len 178 odd 73 max 482351295 Uo 1 3 12 13 14 Do 2 4 5 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 104 len 178 odd 72 max 482351295 Uo 1 3 13 14 Do 2 4 5 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 104 len 178 odd 71 max 482351295 Uo 1 3 14 Do 2 4 5 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 104 len 178 odd 70 max 482351295 Uo 1 3 Do 2 4 5 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 105 len 1091 odd 572 max 250903439059968 Uo 1 2 3 5 6 7 8 10 Do 4 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 551 max 250903439059968 Uo 1 2 3 5 6 8 10 Do 4 7 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 546 max 250903439059968 Uo 1 2 3 5 7 8 10 Do 4 6 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 539 max 250903439059968 Uo 1 2 3 5 8 10 Do 4 6 7 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 550 max 250903439059968 Uo 1 2 3 6 7 8 10 Do 4 5 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 536 max 250903439059968 Uo 1 2 3 6 8 10 Do 4 5 7 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 537 max 250903439059968 Uo 1 2 3 7 8 10 Do 4 5 6 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 1091 odd 530 max 250903439059968 Uo 1 2 3 8 10 Do 4 5 6 7 9 Ue 1 2 4 5 6 11 12 13 14 15 De 3 7 8 9 10
x min 105 len 655 odd 365 max 15056113999640 Uo 1 2 3 5 7 9 Do 4 6 8 10 Ue 1 2 5 De 3 4 6 7 9 10
x min 105 len 655 odd 364 max 15056113999640 Uo 1 2 3 5 7 Do 4 6 8 9 10 Ue 1 2 5 8 De 3 4 6 7 9 10
x min 105 len 482 odd 257 max 134209366216568 Uo 1 2 3 5 6 8 9 10 12 Do 4 7 11 Ue 1 2 4 6 8 9 10 11 12 13 14 15 De 3 5 7
x min 105 len 482 odd 256 max 134209366216568 Uo 1 2 3 5 6 8 9 10 Do 4 7 12 Ue 1 2 4 6 8 9 10 11 12 13 14 15 De 3 5 7
x min 105 len 482 odd 251 max 134209366216568 Uo 1 2 3 6 8 9 10 12 Do 4 5 7 11 Ue 1 2 4 6 8 9 10 11 12 13 14 15 De 3 5 7
x min 105 len 482 odd 250 max 134209366216568 Uo 1 2 3 6 8 9 10 Do 4 5 7 12 Ue 1 2 4 6 8 9 10 11 12 13 14 15 De 3 5 7
x min 107 len 114 odd 72 max 2186108 Uo 1 2 3 4 9 Do 5 8 Ue 1 3 De 2 4 5 7
x min 107 len 114 odd 71 max 2186108 Uo 1 2 3 4 Do 5 9 Ue 1 3 8 De 2 4 5 7
+ min 109 len 47 odd 27 max 145920 Uo 1 2 3 4 5 6 Do Ue 1 2 4 5 10 De 3 9
x min 109 len 125 odd 71 max 3160323 Uo 1 3 4 5 6 7 Do 2 9 Ue 1 2 3 De 4 5 8
x min 109 len 122 odd 69 max 3796704 Uo 1 3 4 5 6 7 Do 2 9 Ue 1 2 6 7 De 3 4 5 8
x min 109 len 121 odd 68 max 2531136 Uo 1 3 4 5 6 7 Do 2 9 Ue 1 2 7 De 3 4 5 6 8
x min 109 len 125 odd 61 max 3160323 Uo 1 4 5 6 7 Do 2 3 9 Ue 1 2 3 De 4 5 8
x min 109 len 122 odd 59 max 3796704 Uo 1 4 5 6 7 Do 2 3 9 Ue 1 2 6 7 De 3 4 5 8
x min 109 len 121 odd 59 max 2531136 Uo 1 4 5 6 7 Do 2 3 9 Ue 1 2 7 De 3 4 5 6 8
x min 109 len 125 odd 59 max 3160323 Uo 1 3 5 6 7 Do 2 4 9 Ue 1 2 3 De 4 5 8
x min 109 len 125 odd 55 max 3160323 Uo 1 5 6 7 Do 2 3 4 9 Ue 1 2 3 De 4 5 8
x min 109 len 234 odd 129 max 3187584 Uo 1 2 3 4 5 6 7 9 10 Do 8 Ue 2 3 5 8 9 De 1 4 6 7
x min 109 len 234 odd 128 max 3187584 Uo 1 2 3 4 5 6 7 10 Do 9 Ue 2 3 5 8 9 De 1 4 6 7
x min 109 len 234 odd 127 max 3187584 Uo 1 2 3 4 5 6 7 Do 10 Ue 2 3 5 8 9 De 1 4 6 7
x min 109 len 664 odd 361 max 33432165738 Uo 1 2 3 4 5 6 7 9 Do 8 Ue 2 3 5 7 8 De 1 4 6 9
x min 109 len 664 odd 360 max 33432165738 Uo 1 2 3 4 5 6 7 Do 8 9 Ue 2 3 5 7 8 De 1 4 6 9
x min 109 len 7458 odd 3411 max 13256883707419476318 Uo 1 2 3 5 6 7 9 10 11 12 13 Do 4 8 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3402 max 13256883707419476318 Uo 1 2 3 5 6 7 10 11 12 13 Do 4 8 9 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3401 max 13256883707419476318 Uo 1 2 3 5 6 7 9 11 12 13 Do 4 8 10 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3397 max 13256883707419476318 Uo 1 2 3 5 6 7 11 12 13 Do 4 8 9 10 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3399 max 13256883707419476318 Uo 1 2 3 5 6 7 9 10 12 13 Do 4 8 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3397 max 13256883707419476318 Uo 1 2 3 5 6 7 9 12 13 Do 4 8 10 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3394 max 13256883707419476318 Uo 1 2 3 5 6 7 10 12 13 Do 4 8 9 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3393 max 13256883707419476318 Uo 1 2 3 5 6 7 12 13 Do 4 8 9 10 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 4106 odd 1926 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 12 13 Do 4 9 11 Ue 2 3 4 7 8 10 12 13 De 1 5 6 9 11
x min 109 len 584 odd 271 max 101967074 Uo 1 2 3 5 6 7 9 12 13 Do 4 8 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 109 len 584 odd 270 max 101967074 Uo 1 2 3 5 6 7 9 13 Do 4 8 12 Ue 2 3 4 5 7 11 De 1 6 8 9 10
x min 109 len 2195 odd 1021 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 13 Do 4 9 12 Ue 2 3 4 7 8 12 De 1 5 6 9 11
x min 109 len 1803 odd 827 max 794749945634946 Uo 1 2 3 5 6 7 8 10 11 13 Do 4 9 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 825 max 794749945634946 Uo 1 2 3 5 6 7 8 10 13 Do 4 9 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 825 max 794749945634946 Uo 1 2 3 5 6 7 8 11 13 Do 4 10 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 824 max 794749945634946 Uo 1 2 3 5 6 7 8 13 Do 4 10 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 584 odd 269 max 101967074 Uo 1 2 3 5 6 7 9 Do 4 8 13 Ue 2 3 4 5 7 11 12 De 1 6 8 9 10
x min 109 len 2195 odd 1020 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 Do 4 9 13 Ue 2 3 4 7 8 12 De 1 5 6 9 11
x min 109 len 1803 odd 826 max 794749945634946 Uo 1 2 3 5 6 7 8 10 11 Do 4 9 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 824 max 794749945634946 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 824 max 794749945634946 Uo 1 2 3 5 6 7 8 11 Do 4 10 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 823 max 794749945634946 Uo 1 2 3 5 6 7 8 Do 4 10 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1802 odd 826 max 794749945634946 Uo 1 2 3 5 6 7 8 10 11 Do 4 9 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 824 max 794749945634946 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 824 max 794749945634946 Uo 1 2 3 5 6 7 8 11 Do 4 10 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 823 max 794749945634946 Uo 1 2 3 5 6 7 8 Do 4 10 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 7458 odd 3301 max 13256883707419476318 Uo 1 2 3 6 7 9 10 11 12 13 Do 4 5 8 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3292 max 13256883707419476318 Uo 1 2 3 6 7 10 11 12 13 Do 4 5 8 9 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3291 max 13256883707419476318 Uo 1 2 3 6 7 9 11 12 13 Do 4 5 8 10 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3287 max 13256883707419476318 Uo 1 2 3 6 7 11 12 13 Do 4 5 8 9 10 Ue 2 3 4 6 7 8 9 12 13 De 1 5 11
x min 109 len 7458 odd 3289 max 13256883707419476318 Uo 1 2 3 6 7 9 10 12 13 Do 4 5 8 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3287 max 13256883707419476318 Uo 1 2 3 6 7 9 12 13 Do 4 5 8 10 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3284 max 13256883707419476318 Uo 1 2 3 6 7 10 12 13 Do 4 5 8 9 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 7458 odd 3283 max 13256883707419476318 Uo 1 2 3 6 7 12 13 Do 4 5 8 9 10 11 Ue 2 3 4 6 7 8 9 10 12 13 De 1 5 11
x min 109 len 4106 odd 1857 max 841731726832717602 Uo 1 2 3 6 7 8 10 12 13 Do 4 5 9 11 Ue 2 3 4 7 8 10 12 13 De 1 5 6 9 11
x min 109 len 584 odd 263 max 101967074 Uo 1 2 3 6 7 9 12 13 Do 4 5 8 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 109 len 584 odd 262 max 101967074 Uo 1 2 3 6 7 9 13 Do 4 5 8 12 Ue 2 3 4 5 7 11 De 1 6 8 9 10
x min 109 len 2195 odd 985 max 841731726832717602 Uo 1 2 3 6 7 8 10 13 Do 4 5 9 12 Ue 2 3 4 7 8 12 De 1 5 6 9 11
x min 109 len 1803 odd 792 max 794749945634946 Uo 1 2 3 6 7 8 10 11 13 Do 4 5 9 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 790 max 794749945634946 Uo 1 2 3 6 7 8 10 13 Do 4 5 9 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 790 max 794749945634946 Uo 1 2 3 6 7 8 11 13 Do 4 5 10 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 789 max 794749945634946 Uo 1 2 3 6 7 8 13 Do 4 5 10 11 12 Ue 2 3 4 5 9 10 14 De 1 6 7 8 11 13
x min 109 len 584 odd 261 max 101967074 Uo 1 2 3 6 7 9 Do 4 5 8 13 Ue 2 3 4 5 7 11 12 De 1 6 8 9 10
x min 109 len 2195 odd 984 max 841731726832717602 Uo 1 2 3 6 7 8 10 Do 4 5 9 13 Ue 2 3 4 7 8 12 De 1 5 6 9 11
x min 109 len 1803 odd 791 max 794749945634946 Uo 1 2 3 6 7 8 10 11 Do 4 5 9 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 789 max 794749945634946 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 789 max 794749945634946 Uo 1 2 3 6 7 8 11 Do 4 5 10 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1803 odd 788 max 794749945634946 Uo 1 2 3 6 7 8 Do 4 5 10 11 13 Ue 2 3 4 5 9 10 12 14 De 1 6 7 8 11 13
x min 109 len 1802 odd 791 max 794749945634946 Uo 1 2 3 6 7 8 10 11 Do 4 5 9 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 789 max 794749945634946 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 789 max 794749945634946 Uo 1 2 3 6 7 8 11 Do 4 5 10 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 109 len 1802 odd 788 max 794749945634946 Uo 1 2 3 6 7 8 Do 4 5 10 11 13 Ue 2 3 4 5 9 10 14 De 1 6 7 8 12 13
x min 110 len 182 odd 98 max 43498080 Uo 1 3 4 7 8 9 10 11 12 13 14 Do 2 5 6 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 95 max 43498080 Uo 1 3 4 8 9 10 11 12 13 14 Do 2 5 6 7 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 92 max 43498080 Uo 1 3 4 9 10 11 12 13 14 Do 2 5 6 8 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 95 max 43498080 Uo 1 3 4 7 8 10 11 12 13 14 Do 2 5 6 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 93 max 43498080 Uo 1 3 4 8 10 11 12 13 14 Do 2 5 6 7 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 91 max 43498080 Uo 1 3 4 10 11 12 13 14 Do 2 5 6 8 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 94 max 43498080 Uo 1 3 4 7 8 11 12 13 14 Do 2 5 6 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 92 max 43498080 Uo 1 3 4 8 11 12 13 14 Do 2 5 6 7 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 90 max 43498080 Uo 1 3 4 11 12 13 14 Do 2 5 6 8 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 93 max 43498080 Uo 1 3 4 7 8 12 13 14 Do 2 5 6 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 91 max 43498080 Uo 1 3 4 8 12 13 14 Do 2 5 6 7 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 89 max 43498080 Uo 1 3 4 12 13 14 Do 2 5 6 8 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 92 max 43498080 Uo 1 3 4 7 8 13 14 Do 2 5 6 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 90 max 43498080 Uo 1 3 4 8 13 14 Do 2 5 6 7 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 88 max 43498080 Uo 1 3 4 13 14 Do 2 5 6 8 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 91 max 43498080 Uo 1 3 4 7 8 14 Do 2 5 6 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 89 max 43498080 Uo 1 3 4 8 14 Do 2 5 6 7 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 87 max 43498080 Uo 1 3 4 14 Do 2 5 6 8 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 90 max 43498080 Uo 1 3 4 7 8 Do 2 5 6 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 88 max 43498080 Uo 1 3 4 8 Do 2 5 6 7 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 86 max 43498080 Uo 1 3 4 Do 2 5 6 8 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 181 odd 98 max 28998720 Uo 1 3 4 7 8 9 10 11 12 13 14 Do 2 5 6 Ue 1 2 3 7 8 De 4 5 6
x min 110 len 182 odd 85 max 43498080 Uo 1 4 7 8 9 10 11 12 13 14 Do 2 3 5 6 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 82 max 43498080 Uo 1 4 8 9 10 11 12 13 14 Do 2 3 5 6 7 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 79 max 43498080 Uo 1 4 9 10 11 12 13 14 Do 2 3 5 6 8 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 82 max 43498080 Uo 1 4 7 8 10 11 12 13 14 Do 2 3 5 6 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 80 max 43498080 Uo 1 4 8 10 11 12 13 14 Do 2 3 5 6 7 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 78 max 43498080 Uo 1 4 10 11 12 13 14 Do 2 3 5 6 8 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 81 max 43498080 Uo 1 4 7 8 11 12 13 14 Do 2 3 5 6 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 79 max 43498080 Uo 1 4 8 11 12 13 14 Do 2 3 5 6 7 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 4 11 12 13 14 Do 2 3 5 6 8 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 80 max 43498080 Uo 1 4 7 8 12 13 14 Do 2 3 5 6 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 78 max 43498080 Uo 1 4 8 12 13 14 Do 2 3 5 6 7 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 76 max 43498080 Uo 1 4 12 13 14 Do 2 3 5 6 8 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 79 max 43498080 Uo 1 4 7 8 13 14 Do 2 3 5 6 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 4 8 13 14 Do 2 3 5 6 7 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 75 max 43498080 Uo 1 4 13 14 Do 2 3 5 6 8 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 78 max 43498080 Uo 1 4 7 8 14 Do 2 3 5 6 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 76 max 43498080 Uo 1 4 8 14 Do 2 3 5 6 7 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 74 max 43498080 Uo 1 4 14 Do 2 3 5 6 8 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 4 7 8 Do 2 3 5 6 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 75 max 43498080 Uo 1 4 8 Do 2 3 5 6 7 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 73 max 43498080 Uo 1 4 Do 2 3 5 6 8 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 181 odd 85 max 28998720 Uo 1 4 7 8 9 10 11 12 13 14 Do 2 3 5 6 Ue 1 2 3 7 8 De 4 5 6
x min 110 len 182 odd 88 max 43498080 Uo 1 3 7 8 9 10 11 12 13 14 Do 2 4 5 6 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 85 max 43498080 Uo 1 3 8 9 10 11 12 13 14 Do 2 4 5 6 7 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 82 max 43498080 Uo 1 3 9 10 11 12 13 14 Do 2 4 5 6 8 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 85 max 43498080 Uo 1 3 7 8 10 11 12 13 14 Do 2 4 5 6 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 83 max 43498080 Uo 1 3 8 10 11 12 13 14 Do 2 4 5 6 7 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 81 max 43498080 Uo 1 3 10 11 12 13 14 Do 2 4 5 6 8 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 84 max 43498080 Uo 1 3 7 8 11 12 13 14 Do 2 4 5 6 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 82 max 43498080 Uo 1 3 8 11 12 13 14 Do 2 4 5 6 7 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 80 max 43498080 Uo 1 3 11 12 13 14 Do 2 4 5 6 8 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 83 max 43498080 Uo 1 3 7 8 12 13 14 Do 2 4 5 6 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 81 max 43498080 Uo 1 3 8 12 13 14 Do 2 4 5 6 7 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 79 max 43498080 Uo 1 3 12 13 14 Do 2 4 5 6 8 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 82 max 43498080 Uo 1 3 7 8 13 14 Do 2 4 5 6 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 80 max 43498080 Uo 1 3 8 13 14 Do 2 4 5 6 7 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 78 max 43498080 Uo 1 3 13 14 Do 2 4 5 6 8 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 81 max 43498080 Uo 1 3 7 8 14 Do 2 4 5 6 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 79 max 43498080 Uo 1 3 8 14 Do 2 4 5 6 7 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 3 14 Do 2 4 5 6 8 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 80 max 43498080 Uo 1 3 7 8 Do 2 4 5 6 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 78 max 43498080 Uo 1 3 8 Do 2 4 5 6 7 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 76 max 43498080 Uo 1 3 Do 2 4 5 6 8 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 181 odd 88 max 28998720 Uo 1 3 7 8 9 10 11 12 13 14 Do 2 4 5 6 Ue 1 2 3 7 8 De 4 5 6
x min 110 len 182 odd 80 max 43498080 Uo 1 7 8 9 10 11 12 13 14 Do 2 3 4 5 6 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 8 9 10 11 12 13 14 Do 2 3 4 5 6 7 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 74 max 43498080 Uo 1 9 10 11 12 13 14 Do 2 3 4 5 6 8 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 77 max 43498080 Uo 1 7 8 10 11 12 13 14 Do 2 3 4 5 6 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 75 max 43498080 Uo 1 8 10 11 12 13 14 Do 2 3 4 5 6 7 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 73 max 43498080 Uo 1 10 11 12 13 14 Do 2 3 4 5 6 8 9 Ue 1 2 3 6 7 8 De 4 5
x min 110 len 182 odd 76 max 43498080 Uo 1 7 8 11 12 13 14 Do 2 3 4 5 6 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 74 max 43498080 Uo 1 8 11 12 13 14 Do 2 3 4 5 6 7 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 72 max 43498080 Uo 1 11 12 13 14 Do 2 3 4 5 6 8 10 Ue 1 2 3 6 7 8 9 De 4 5
x min 110 len 182 odd 75 max 43498080 Uo 1 7 8 12 13 14 Do 2 3 4 5 6 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 73 max 43498080 Uo 1 8 12 13 14 Do 2 3 4 5 6 7 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 71 max 43498080 Uo 1 12 13 14 Do 2 3 4 5 6 8 11 Ue 1 2 3 6 7 8 9 10 De 4 5
x min 110 len 182 odd 74 max 43498080 Uo 1 7 8 13 14 Do 2 3 4 5 6 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 72 max 43498080 Uo 1 8 13 14 Do 2 3 4 5 6 7 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 70 max 43498080 Uo 1 13 14 Do 2 3 4 5 6 8 12 Ue 1 2 3 6 7 8 9 10 11 De 4 5
x min 110 len 182 odd 73 max 43498080 Uo 1 7 8 14 Do 2 3 4 5 6 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 71 max 43498080 Uo 1 8 14 Do 2 3 4 5 6 7 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 69 max 43498080 Uo 1 14 Do 2 3 4 5 6 8 13 Ue 1 2 3 6 7 8 9 10 11 12 De 4 5
x min 110 len 182 odd 72 max 43498080 Uo 1 7 8 Do 2 3 4 5 6 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 70 max 43498080 Uo 1 8 Do 2 3 4 5 6 7 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 182 odd 68 max 43498080 Uo 1 Do 2 3 4 5 6 8 14 Ue 1 2 3 6 7 8 9 10 11 12 13 De 4 5
x min 110 len 181 odd 80 max 28998720 Uo 1 7 8 9 10 11 12 13 14 Do 2 3 4 5 6 Ue 1 2 3 7 8 De 4 5 6
x min 111 len 219 odd 122 max 9052856 Uo 1 2 3 4 7 8 11 Do 5 6 10 Ue 1 2 4 De 3 5 6 8 9
x min 111 len 219 odd 121 max 9052856 Uo 1 2 3 4 7 8 Do 5 6 11 Ue 1 2 4 10 De 3 5 6 8 9
x min 111 len 437 odd 215 max 39741056 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 2 3 4 5 De 1 6 7 8
x min 111 len 437 odd 214 max 39741056 Uo 1 2 3 4 5 8 Do 6 7 10 Ue 2 3 4 5 9 De 1 6 7 8
x min 113 len 1095 odd 678 max 5854117580833032 Uo 1 2 3 4 5 6 7 8 12 Do 9 10 11 Ue 1 4 5 6 De 2 3 7 8 9 10 11 14
+ min 113 len 540 odd 357 max 1626989359508 Uo 1 2 3 4 5 6 7 8 9 Do Ue 1 5 8 De 2 3 4 7
+ min 113 len 1281 odd 838 max 14259448787664940748 Uo 1 2 3 4 5 6 7 8 Do Ue 1 5 9 10 De 2 3 4 6 7 8
x min 115 len 845 odd 459 max 6511357800082088 Uo 1 2 3 5 8 Do 4 6 7 Ue 1 2 4 De 3 5 6 7 9 10
x min 115 len 845 odd 445 max 6511357800082088 Uo 1 2 3 8 Do 4 5 6 7 Ue 1 2 4 De 3 5 6 7 9 10
x min 115 len 2332 odd 1119 max 1282836190088811632 Uo 1 2 4 6 7 11 13 Do 3 5 8 9 10 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1118 max 1282836190088811632 Uo 1 2 4 6 7 13 Do 3 5 8 9 10 11 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1118 max 1282836190088811632 Uo 1 2 4 6 7 11 Do 3 5 8 9 10 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1117 max 1282836190088811632 Uo 1 2 4 6 7 Do 3 5 8 9 10 11 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1113 max 1282836190088811632 Uo 1 2 4 6 11 13 Do 3 5 7 8 9 10 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1112 max 1282836190088811632 Uo 1 2 4 6 13 Do 3 5 7 8 9 10 11 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1112 max 1282836190088811632 Uo 1 2 4 6 11 Do 3 5 7 8 9 10 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1111 max 1282836190088811632 Uo 1 2 4 6 Do 3 5 7 8 9 10 11 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1104 max 1282836190088811632 Uo 1 2 4 7 11 13 Do 3 5 6 8 9 10 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1103 max 1282836190088811632 Uo 1 2 4 7 13 Do 3 5 6 8 9 10 11 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1103 max 1282836190088811632 Uo 1 2 4 7 11 Do 3 5 6 8 9 10 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1102 max 1282836190088811632 Uo 1 2 4 7 Do 3 5 6 8 9 10 11 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1101 max 1282836190088811632 Uo 1 2 4 11 13 Do 3 5 6 7 8 9 10 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1100 max 1282836190088811632 Uo 1 2 4 13 Do 3 5 6 7 8 9 10 11 12 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1100 max 1282836190088811632 Uo 1 2 4 11 Do 3 5 6 7 8 9 10 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 2332 odd 1099 max 1282836190088811632 Uo 1 2 4 Do 3 5 6 7 8 9 10 11 13 Ue 1 2 5 6 10 12 De 3 4 7 8 9 11 13
x min 115 len 771 odd 392 max 786805281408 Uo 1 2 3 4 5 7 13 Do 6 12 Ue 2 3 4 6 8 10 De 1 5 7 9 11
x min 115 len 771 odd 391 max 786805281408 Uo 1 2 3 4 5 7 Do 6 13 Ue 2 3 4 6 8 10 12 De 1 5 7 9 11
x min 115 len 3381 odd 1754 max 74007915719686370 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1752 max 74007915719686370 Uo 1 2 3 4 5 7 9 Do 6 8 10 11 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1752 max 74007915719686370 Uo 1 2 3 4 5 7 11 Do 6 8 9 10 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1750 max 74007915719686370 Uo 1 2 3 4 5 7 Do 6 8 9 10 11 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 771 odd 390 max 786805281408 Uo 1 2 3 4 5 13 Do 6 7 12 Ue 2 3 4 6 8 10 De 1 5 7 9 11
x min 115 len 771 odd 389 max 786805281408 Uo 1 2 3 4 5 Do 6 7 13 Ue 2 3 4 6 8 10 12 De 1 5 7 9 11
x min 115 len 3381 odd 1747 max 74007915719686370 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1745 max 74007915719686370 Uo 1 2 3 4 5 9 Do 6 7 8 10 11 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1745 max 74007915719686370 Uo 1 2 3 4 5 11 Do 6 7 8 9 10 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 3381 odd 1743 max 74007915719686370 Uo 1 2 3 4 5 Do 6 7 8 9 10 11 13 Ue 2 3 4 6 8 10 14 15 De 1 5 7 9 12 13
x min 115 len 2864 odd 1468 max 39620767994300960 Uo 1 2 3 4 5 7 8 11 Do 6 9 10 Ue 2 3 4 7 12 De 1 5 6 8 9 10 11
x min 115 len 3127 odd 1488 max 44750116471815026 Uo 1 2 3 4 8 9 12 Do 5 6 7 11 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 3127 odd 1487 max 44750116471815026 Uo 1 2 3 4 8 9 Do 5 6 7 12 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 1582 odd 766 max 44750116471815026 Uo 1 2 3 4 8 9 Do 5 6 7 Ue 2 3 4 7 8 9 De 1 5 6 11
x min 115 len 3127 odd 1485 max 44750116471815026 Uo 1 2 3 4 9 12 Do 5 6 7 8 11 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 3127 odd 1484 max 44750116471815026 Uo 1 2 3 4 9 Do 5 6 7 8 12 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 1582 odd 765 max 44750116471815026 Uo 1 2 3 4 9 Do 5 6 7 8 Ue 2 3 4 7 8 9 De 1 5 6 11
x min 115 len 3127 odd 1482 max 44750116471815026 Uo 1 2 3 4 12 Do 5 6 7 9 11 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 3127 odd 1481 max 44750116471815026 Uo 1 2 3 4 Do 5 6 7 9 12 Ue 2 3 4 7 8 9 11 De 1 5 6 10
x min 115 len 1582 odd 764 max 44750116471815026 Uo 1 2 3 4 Do 5 6 7 9 Ue 2 3 4 7 8 9 De 1 5 6 11
x min 115 len 481 odd 239 max 29438678951082 Uo 1 2 3 4 5 8 9 Do 6 7 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 480 odd 238 max 29438678951082 Uo 1 2 3 4 5 9 Do 6 8 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 480 odd 237 max 29438678951082 Uo 1 2 3 4 5 Do 6 9 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 1000 odd 484 max 240222781009151 Uo 1 2 3 4 9 10 11 12 13 14 Do 5 6 8 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 1000 odd 481 max 160148520672767 Uo 1 2 3 4 10 11 12 13 14 Do 5 6 9 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 2911 odd 1407 max 4582900629983025602 Uo 1 2 3 4 6 8 9 11 12 13 14 16 Do 5 7 10 15 Ue 2 3 4 8 9 10 13 14 De 1 5 6 7 12
x min 115 len 2911 odd 1406 max 4582900629983025602 Uo 1 2 3 4 6 8 9 11 12 13 14 Do 5 7 10 16 Ue 2 3 4 8 9 10 13 14 15 De 1 5 6 7 12
x min 115 len 1000 odd 482 max 120111390504576 Uo 1 2 3 4 9 11 12 13 14 Do 5 6 8 10 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 1000 odd 480 max 120111390504576 Uo 1 2 3 4 11 12 13 14 Do 5 6 9 10 Ue 2 3 4 8 9 De 1 5 6 7
x min 115 len 2911 odd 1405 max 4582900629983025602 Uo 1 2 3 4 6 8 9 12 13 14 16 Do 5 7 11 15 Ue 2 3 4 8 9 10 13 14 De 1 5 6 7 12
x min 115 len 2911 odd 1404 max 4582900629983025602 Uo 1 2 3 4 6 8 9 12 13 14 Do 5 7 11 16 Ue 2 3 4 8 9 10 13 14 15 De 1 5 6 7 12
x min 115 len 1000 odd 481 max 120111390504576 Uo 1 2 3 4 9 12 13 14 Do 5 6 8 11 Ue 2 3 4 8 9 10 De 1 5 6 7
x min 115 len 1000 odd 479 max 120111390504576 Uo 1 2 3 4 12 13 14 Do 5 6 9 11 Ue 2 3 4 8 9 10 De 1 5 6 7
x min 115 len 2911 odd 1403 max 4582900629983025602 Uo 1 2 3 4 6 8 9 13 14 16 Do 5 7 12 15 Ue 2 3 4 8 9 10 11 13 14 De 1 5 6 7 12
x min 115 len 2911 odd 1402 max 4582900629983025602 Uo 1 2 3 4 6 8 9 13 14 Do 5 7 12 16 Ue 2 3 4 8 9 10 11 13 14 15 De 1 5 6 7 12
x min 115 len 1000 odd 480 max 120111390504576 Uo 1 2 3 4 9 13 14 Do 5 6 8 12 Ue 2 3 4 8 9 10 11 De 1 5 6 7
x min 115 len 1000 odd 478 max 120111390504576 Uo 1 2 3 4 13 14 Do 5 6 9 12 Ue 2 3 4 8 9 10 11 De 1 5 6 7
x min 115 len 1005 odd 484 max 47451413532671 Uo 1 2 3 4 6 13 14 Do 5 7 8 12 Ue 2 3 4 8 9 De 1 5 6 7 11
x min 115 len 1000 odd 479 max 120111390504576 Uo 1 2 3 4 9 14 Do 5 6 8 13 Ue 2 3 4 8 9 10 11 12 De 1 5 6 7
x min 115 len 1000 odd 477 max 120111390504576 Uo 1 2 3 4 14 Do 5 6 9 13 Ue 2 3 4 8 9 10 11 12 De 1 5 6 7
x min 115 len 1587 odd 772 max 42179034251262 Uo 1 2 3 4 6 9 12 14 Do 5 7 8 11 13 Ue 2 3 4 8 9 12 De 1 5 6 7 10 11
x min 115 len 1587 odd 771 max 42179034251262 Uo 1 2 3 4 6 12 14 Do 5 7 8 9 11 13 Ue 2 3 4 8 9 12 De 1 5 6 7 10 11
x min 115 len 1005 odd 483 max 42179034251262 Uo 1 2 3 4 6 14 Do 5 7 8 12 13 Ue 2 3 4 8 9 12 De 1 5 6 7 11
x min 115 len 2536 odd 1250 max 42179034251262 Uo 1 2 3 4 7 8 9 14 Do 5 6 13 Ue 2 3 4 8 9 14 15 De 1 5 6 7 12 13
x min 115 len 1000 odd 478 max 120111390504576 Uo 1 2 3 4 9 Do 5 6 8 14 Ue 2 3 4 8 9 10 11 12 13 De 1 5 6 7
x min 115 len 1000 odd 476 max 120111390504576 Uo 1 2 3 4 Do 5 6 9 14 Ue 2 3 4 8 9 10 11 12 13 De 1 5 6 7
x min 115 len 1587 odd 771 max 42179034251262 Uo 1 2 3 4 6 9 12 Do 5 7 8 11 14 Ue 2 3 4 8 9 12 13 De 1 5 6 7 10 11
x min 115 len 1587 odd 770 max 42179034251262 Uo 1 2 3 4 6 12 Do 5 7 8 9 11 14 Ue 2 3 4 8 9 12 13 De 1 5 6 7 10 11
x min 115 len 1005 odd 482 max 42179034251262 Uo 1 2 3 4 6 Do 5 7 8 12 14 Ue 2 3 4 8 9 12 13 De 1 5 6 7 11
x min 115 len 2535 odd 1249 max 42179034251262 Uo 1 2 3 4 7 8 9 Do 5 6 14 Ue 2 3 4 8 9 14 15 De 1 5 6 7 13
x min 115 len 1361 odd 698 max 43553583349768830 Uo 1 2 3 4 5 7 9 11 12 13 14 Do 6 8 10 Ue 2 3 4 9 De 1 5 6 7 8
x min 115 len 1361 odd 697 max 43553583349768830 Uo 1 2 3 4 5 7 9 12 13 14 Do 6 8 10 11 Ue 2 3 4 9 10 De 1 5 6 7 8
x min 115 len 1361 odd 696 max 43553583349768830 Uo 1 2 3 4 5 7 9 13 14 Do 6 8 10 12 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 115 len 1361 odd 695 max 43553583349768830 Uo 1 2 3 4 5 7 9 14 Do 6 8 10 13 Ue 2 3 4 9 10 11 12 De 1 5 6 7 8
x min 115 len 1361 odd 694 max 43553583349768830 Uo 1 2 3 4 5 7 9 Do 6 8 10 14 Ue 2 3 4 9 10 11 12 13 De 1 5 6 7 8
x min 115 len 1660 odd 833 max 29438678951082 Uo 1 2 3 4 7 8 Do 5 6 Ue 2 3 4 9 De 1 5 6 7 8
x min 115 len 2009 odd 1038 max 88041770923518 Uo 1 2 3 4 5 7 9 11 Do 6 8 10 12 Ue 2 3 4 8 De 1 5 6 7 9 11
x min 115 len 2009 odd 1037 max 88041770923518 Uo 1 2 3 4 5 7 9 Do 6 8 11 12 Ue 2 3 4 8 10 De 1 5 6 7 9 11
x min 115 len 2009 odd 1037 max 88041770923518 Uo 1 2 3 4 5 7 11 Do 6 8 9 10 12 Ue 2 3 4 8 De 1 5 6 7 9 11
x min 115 len 2009 odd 1036 max 88041770923518 Uo 1 2 3 4 5 7 Do 6 8 9 11 12 Ue 2 3 4 8 10 De 1 5 6 7 9 11
x min 115 len 1744 odd 862 max 29438678951082 Uo 1 2 3 4 7 8 Do 5 6 Ue 2 3 4 8 De 1 5 6 7 9
x min 115 len 3104 odd 1514 max 31596770204326272 Uo 1 2 3 4 8 11 12 13 14 15 16 Do 5 6 7 9 10 Ue 2 3 4 8 10 11 De 1 5 6 7 9 12
x min 115 len 3104 odd 1511 max 31596770204326272 Uo 1 2 3 4 8 12 13 14 15 16 Do 5 6 7 9 11 Ue 2 3 4 8 10 11 De 1 5 6 7 9 12
x min 115 len 3104 odd 1510 max 31596770204326272 Uo 1 2 3 4 8 11 13 14 15 16 Do 5 6 7 9 10 12 Ue 2 3 4 8 10 11 De 1 5 6 7 9 12
x min 115 len 3104 odd 1509 max 31596770204326272 Uo 1 2 3 4 8 13 14 15 16 Do 5 6 7 9 11 12 Ue 2 3 4 8 10 11 De 1 5 6 7 9 12
x min 115 len 1058 odd 497 max 29438678951082 Uo 1 2 3 4 6 10 11 Do 5 7 9 Ue 2 3 4 De 1 5 6 7 8 9
x min 115 len 2154 odd 999 max 841731726832717602 Uo 1 2 3 5 6 7 8 10 Do 4 9 Ue 2 3 4 7 8 9 12 De 1 5 6 11
x min 115 len 2071 odd 969 max 2584354263689214 Uo 1 2 3 5 6 7 8 10 Do 4 9 Ue 2 3 4 7 11 De 1 5 6 8 10
x min 115 len 2375 odd 1107 max 2584354263689214 Uo 1 2 3 5 6 7 8 10 Do 4 9 Ue 2 3 4 7 De 1 5 6 8 11
x min 115 len 2154 odd 998 max 841731726832717602 Uo 1 2 3 5 6 7 8 Do 4 9 10 Ue 2 3 4 7 8 9 12 De 1 5 6 11
x min 115 len 2071 odd 968 max 2584354263689214 Uo 1 2 3 5 6 7 8 Do 4 9 10 Ue 2 3 4 7 9 11 De 1 5 6 8 10
x min 115 len 2375 odd 1106 max 2584354263689214 Uo 1 2 3 5 6 7 8 Do 4 9 10 Ue 2 3 4 7 9 De 1 5 6 8 11
x min 115 len 2154 odd 963 max 841731726832717602 Uo 1 2 3 6 7 8 10 Do 4 5 9 Ue 2 3 4 7 8 9 12 De 1 5 6 11
x min 115 len 2071 odd 940 max 2584354263689214 Uo 1 2 3 6 7 8 10 Do 4 5 9 Ue 2 3 4 7 11 De 1 5 6 8 10
x min 115 len 2375 odd 1070 max 2584354263689214 Uo 1 2 3 6 7 8 10 Do 4 5 9 Ue 2 3 4 7 De 1 5 6 8 11
x min 115 len 2154 odd 962 max 841731726832717602 Uo 1 2 3 6 7 8 Do 4 5 9 10 Ue 2 3 4 7 8 9 12 De 1 5 6 11
x min 115 len 2071 odd 939 max 2584354263689214 Uo 1 2 3 6 7 8 Do 4 5 9 10 Ue 2 3 4 7 9 11 De 1 5 6 8 10
x min 115 len 2375 odd 1069 max 2584354263689214 Uo 1 2 3 6 7 8 Do 4 5 9 10 Ue 2 3 4 7 9 De 1 5 6 8 11
x min 115 len 1078 odd 485 max 3320833410 Uo 1 2 3 5 6 7 8 Do 4 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 115 len 1013 odd 459 max 3320833410 Uo 1 2 3 5 6 7 Do 4 8 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 115 len 1078 odd 468 max 3320833410 Uo 1 2 3 6 7 8 Do 4 5 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 115 len 1013 odd 444 max 3320833410 Uo 1 2 3 6 7 Do 4 5 8 Ue 2 3 4 9 10 11 De 1 5 6 7 8
x min 119 len 177 odd 102 max 132889256 Uo 1 2 3 5 7 8 9 10 11 12 13 Do 4 6 Ue 1 2 8 De 3 4 5 7
x min 119 len 177 odd 99 max 132889256 Uo 1 2 3 5 8 9 10 11 12 13 Do 4 6 7 Ue 1 2 6 8 De 3 4 5 7
x min 121 len 971 odd 546 max 34075358032820880 Uo 1 2 3 5 6 8 9 10 Do 4 7 Ue 1 2 5 8 9 De 3 4 6 7
x min 121 len 922 odd 571 max 17898293385431247968 Uo 1 2 3 4 5 7 8 9 Do 6 14 Ue 1 3 7 8 De 2 4 5 6 13
x min 122 len 178 odd 96 max 482351295 Uo 1 3 4 5 10 11 12 13 14 Do 2 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 122 len 178 odd 95 max 482351295 Uo 1 3 4 5 11 12 13 14 Do 2 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 122 len 178 odd 94 max 482351295 Uo 1 3 4 5 12 13 14 Do 2 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 122 len 178 odd 93 max 482351295 Uo 1 3 4 5 13 14 Do 2 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 122 len 178 odd 92 max 482351295 Uo 1 3 4 5 14 Do 2 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 122 len 178 odd 91 max 482351295 Uo 1 3 4 5 Do 2 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 122 len 178 odd 100 max 17387168 Uo 1 3 4 5 11 12 13 14 Do 2 6 8 10 Ue 1 2 3 De 4 5 7 9
x min 122 len 178 odd 99 max 17387168 Uo 1 3 4 5 12 13 14 Do 2 6 8 11 Ue 1 2 3 10 De 4 5 7 9
x min 122 len 178 odd 98 max 17387168 Uo 1 3 4 5 13 14 Do 2 6 8 12 Ue 1 2 3 10 11 De 4 5 7 9
x min 122 len 178 odd 97 max 17387168 Uo 1 3 4 5 14 Do 2 6 8 13 Ue 1 2 3 10 11 12 De 4 5 7 9
x min 122 len 178 odd 96 max 17387168 Uo 1 3 4 5 Do 2 6 8 14 Ue 1 2 3 10 11 12 13 De 4 5 7 9
x min 122 len 178 odd 87 max 482351295 Uo 1 3 4 10 11 12 13 14 Do 2 5 6 7 9 Ue 1 2 3 4 De 5 6 8
x min 122 len 178 odd 86 max 482351295 Uo 1 3 4 11 12 13 14 Do 2 5 6 7 10 Ue 1 2 3 4 9 De 5 6 8
x min 122 len 178 odd 85 max 482351295 Uo 1 3 4 12 13 14 Do 2 5 6 7 11 Ue 1 2 3 4 9 10 De 5 6 8
x min 122 len 178 odd 84 max 482351295 Uo 1 3 4 13 14 Do 2 5 6 7 12 Ue 1 2 3 4 9 10 11 De 5 6 8
x min 122 len 178 odd 83 max 482351295 Uo 1 3 4 14 Do 2 5 6 7 13 Ue 1 2 3 4 9 10 11 12 De 5 6 8
x min 122 len 178 odd 82 max 482351295 Uo 1 3 4 Do 2 5 6 7 14 Ue 1 2 3 4 9 10 11 12 13 De 5 6 8
x min 123 len 2218 odd 1152 max 18854062156346196 Uo 1 2 3 5 6 7 8 11 Do 4 10 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2215 odd 1147 max 18854062156346196 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1149 max 18854062156346196 Uo 1 2 3 5 6 7 8 Do 4 10 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1114 max 18854062156346196 Uo 1 2 3 5 7 8 11 Do 4 6 10 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2215 odd 1109 max 18854062156346196 Uo 1 2 3 5 7 8 10 Do 4 6 9 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1111 max 18854062156346196 Uo 1 2 3 5 7 8 Do 4 6 10 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1115 max 18854062156346196 Uo 1 2 3 6 7 8 11 Do 4 5 10 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2215 odd 1112 max 18854062156346196 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1112 max 18854062156346196 Uo 1 2 3 6 7 8 Do 4 5 10 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1096 max 18854062156346196 Uo 1 2 3 7 8 11 Do 4 5 6 10 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2215 odd 1093 max 18854062156346196 Uo 1 2 3 7 8 10 Do 4 5 6 9 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 2218 odd 1093 max 18854062156346196 Uo 1 2 3 7 8 Do 4 5 6 10 11 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 123 len 863 odd 425 max 839338493238634544 Uo 1 2 4 6 7 8 9 12 13 14 Do 3 5 10 11 Ue 1 2 5 6 8 De 3 4 7 9 10
x min 123 len 863 odd 424 max 839338493238634544 Uo 1 2 4 6 7 8 9 13 14 Do 3 5 10 12 Ue 1 2 5 6 8 11 De 3 4 7 9 10
x min 123 len 863 odd 423 max 839338493238634544 Uo 1 2 4 6 7 8 9 14 Do 3 5 10 13 Ue 1 2 5 6 8 11 12 De 3 4 7 9 10
x min 123 len 863 odd 422 max 839338493238634544 Uo 1 2 4 6 7 8 9 Do 3 5 10 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 9 10
x min 123 len 863 odd 415 max 839338493238634544 Uo 1 2 4 7 8 9 12 13 14 Do 3 5 6 10 11 Ue 1 2 5 6 8 De 3 4 7 9 10
x min 123 len 863 odd 414 max 839338493238634544 Uo 1 2 4 7 8 9 13 14 Do 3 5 6 10 12 Ue 1 2 5 6 8 11 De 3 4 7 9 10
x min 123 len 863 odd 413 max 839338493238634544 Uo 1 2 4 7 8 9 14 Do 3 5 6 10 13 Ue 1 2 5 6 8 11 12 De 3 4 7 9 10
x min 123 len 863 odd 412 max 839338493238634544 Uo 1 2 4 7 8 9 Do 3 5 6 10 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 9 10
x min 123 len 863 odd 417 max 839338493238634544 Uo 1 2 4 6 8 9 12 13 14 Do 3 5 7 10 11 Ue 1 2 5 6 8 De 3 4 7 9 10
x min 123 len 863 odd 416 max 839338493238634544 Uo 1 2 4 6 8 9 13 14 Do 3 5 7 10 12 Ue 1 2 5 6 8 11 De 3 4 7 9 10
x min 123 len 863 odd 415 max 839338493238634544 Uo 1 2 4 6 8 9 14 Do 3 5 7 10 13 Ue 1 2 5 6 8 11 12 De 3 4 7 9 10
x min 123 len 863 odd 414 max 839338493238634544 Uo 1 2 4 6 8 9 Do 3 5 7 10 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 9 10
x min 123 len 863 odd 411 max 839338493238634544 Uo 1 2 4 8 9 12 13 14 Do 3 5 6 7 10 11 Ue 1 2 5 6 8 De 3 4 7 9 10
x min 123 len 863 odd 410 max 839338493238634544 Uo 1 2 4 8 9 13 14 Do 3 5 6 7 10 12 Ue 1 2 5 6 8 11 De 3 4 7 9 10
x min 123 len 863 odd 409 max 839338493238634544 Uo 1 2 4 8 9 14 Do 3 5 6 7 10 13 Ue 1 2 5 6 8 11 12 De 3 4 7 9 10
x min 123 len 863 odd 408 max 839338493238634544 Uo 1 2 4 8 9 Do 3 5 6 7 10 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 9 10
x min 123 len 1821 odd 881 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 878 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 877 max 58294498144296384 Uo 1 2 4 6 7 8 10 12 Do 3 5 9 11 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 876 max 58294498144296384 Uo 1 2 4 6 7 8 12 Do 3 5 9 10 11 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 864 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 861 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 860 max 58294498144296384 Uo 1 2 4 7 8 10 12 Do 3 5 6 9 11 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 1821 odd 859 max 58294498144296384 Uo 1 2 4 7 8 12 Do 3 5 6 9 10 11 13 Ue 1 2 5 7 8 9 10 12 14 15 De 3 4 6 11 13
x min 123 len 613 odd 305 max 45124528638 Uo 1 2 3 4 6 7 Do 5 8 Ue 2 3 4 10 De 1 5 6 7 9
x min 124 len 2048 odd 993 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 11 13 14 15 De 3 4 6 10 12
x min 124 len 2047 odd 993 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 11 14 15 De 3 4 6 10 13
x min 124 len 2048 odd 990 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 11 13 14 15 De 3 4 6 10 12
x min 124 len 2047 odd 990 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 11 14 15 De 3 4 6 10 13
x min 124 len 2047 odd 991 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 13 14 15 De 3 4 6 10 11 12
x min 124 len 2046 odd 991 max 58294498144296384 Uo 1 2 4 6 7 8 10 11 12 Do 3 5 9 Ue 1 2 5 7 8 9 14 15 De 3 4 6 10 11 13
x min 124 len 2047 odd 988 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 13 14 15 De 3 4 6 10 11 12
x min 124 len 2046 odd 988 max 58294498144296384 Uo 1 2 4 6 7 8 11 12 Do 3 5 9 10 Ue 1 2 5 7 8 9 14 15 De 3 4 6 10 11 13
x min 124 len 2048 odd 975 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 11 13 14 15 De 3 4 6 10 12
x min 124 len 2047 odd 975 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 11 14 15 De 3 4 6 10 13
x min 124 len 2048 odd 972 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 11 13 14 15 De 3 4 6 10 12
x min 124 len 2047 odd 972 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 11 14 15 De 3 4 6 10 13
x min 124 len 2047 odd 973 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 13 14 15 De 3 4 6 10 11 12
x min 124 len 2046 odd 973 max 58294498144296384 Uo 1 2 4 7 8 10 11 12 Do 3 5 6 9 Ue 1 2 5 7 8 9 14 15 De 3 4 6 10 11 13
x min 124 len 2047 odd 970 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 13 14 15 De 3 4 6 10 11 12
x min 124 len 2046 odd 970 max 58294498144296384 Uo 1 2 4 7 8 11 12 Do 3 5 6 9 10 Ue 1 2 5 7 8 9 14 15 De 3 4 6 10 11 13
+ min 127 len 188 odd 100 max 436256 Uo 1 2 3 4 5 6 7 Do Ue 2 3 7 De 1 4 5 6
x min 127 len 4946 odd 2262 max 2291212265166652320 Uo 1 2 3 5 6 7 9 10 11 12 13 14 15 Do 4 8 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 125 max 18226943 Uo 1 2 3 5 6 7 9 10 11 12 13 14 Do 4 8 Ue 2 3 4 7 De 1 5 6 10
x min 127 len 4946 odd 2255 max 2291212265166652320 Uo 1 2 3 5 6 7 10 11 12 13 14 15 Do 4 8 9 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 123 max 13670208 Uo 1 2 3 5 6 7 10 11 12 13 14 Do 4 9 Ue 2 3 4 7 8 De 1 5 6 10
x min 127 len 4946 odd 2252 max 2291212265166652320 Uo 1 2 3 5 6 7 9 11 12 13 14 15 Do 4 8 10 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 4946 odd 2250 max 2291212265166652320 Uo 1 2 3 5 6 7 11 12 13 14 15 Do 4 8 9 10 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 121 max 13670208 Uo 1 2 3 5 6 7 11 12 13 14 Do 4 10 Ue 2 3 4 7 8 9 De 1 5 6 10
x min 127 len 1406 odd 678 max 762238746087042 Uo 1 2 3 5 6 7 11 12 13 Do 4 8 10 Ue 2 3 4 7 De 1 5 6 9 11
x min 127 len 1406 odd 677 max 762238746087042 Uo 1 2 3 5 6 7 12 13 Do 4 8 11 Ue 2 3 4 7 10 De 1 5 6 9 11
x min 127 len 1355 odd 651 max 11758489237056 Uo 1 2 3 4 6 7 8 10 Do 5 9 Ue 2 3 4 7 10 11 12 13 De 1 5 6 8 9
x min 127 len 4946 odd 2181 max 2291212265166652320 Uo 1 2 3 6 7 9 10 11 12 13 14 15 Do 4 5 8 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 123 max 18226943 Uo 1 2 3 6 7 9 10 11 12 13 14 Do 4 5 8 Ue 2 3 4 7 De 1 5 6 10
x min 127 len 4946 odd 2174 max 2291212265166652320 Uo 1 2 3 6 7 10 11 12 13 14 15 Do 4 5 8 9 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 121 max 13670208 Uo 1 2 3 6 7 10 11 12 13 14 Do 4 5 9 Ue 2 3 4 7 8 De 1 5 6 10
x min 127 len 4946 odd 2171 max 2291212265166652320 Uo 1 2 3 6 7 9 11 12 13 14 15 Do 4 5 8 10 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 4946 odd 2169 max 2291212265166652320 Uo 1 2 3 6 7 11 12 13 14 15 Do 4 5 8 9 10 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 127 len 256 odd 119 max 13670208 Uo 1 2 3 6 7 11 12 13 14 Do 4 5 10 Ue 2 3 4 7 8 9 De 1 5 6 10
x min 127 len 1406 odd 660 max 762238746087042 Uo 1 2 3 6 7 11 12 13 Do 4 5 8 10 Ue 2 3 4 7 De 1 5 6 9 11
x min 127 len 1406 odd 659 max 762238746087042 Uo 1 2 3 6 7 12 13 Do 4 5 8 11 Ue 2 3 4 7 10 De 1 5 6 9 11
x min 131 len 262 odd 150 max 1589120 Uo 1 2 3 4 5 6 Do 7 Ue 2 3 5 6 11 De 1 4 7 10
x min 135 len 2544 odd 1402 max 355290931083221460 Uo 1 2 3 4 6 8 9 10 Do 5 7 11 12 Ue 1 3 4 7 10 De 2 5 6 8 9 11
x min 135 len 2544 odd 1395 max 355290931083221460 Uo 1 2 3 4 6 9 10 Do 5 7 8 11 12 Ue 1 3 4 7 10 De 2 5 6 8 9 11
x min 135 len 185 odd 108 max 25132364 Uo 1 2 3 4 9 Do 5 6 8 Ue 1 3 4 De 2 5 6 7
x min 135 len 185 odd 107 max 25132364 Uo 1 2 3 4 Do 5 6 9 Ue 1 3 4 8 De 2 5 6 7
x min 135 len 181 odd 110 max 7060199900 Uo 1 2 3 4 6 7 8 9 10 11 12 Do 5 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 108 max 7060199900 Uo 1 2 3 4 7 8 9 10 11 12 Do 5 6 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 108 max 7060199900 Uo 1 2 3 4 6 8 9 10 11 12 Do 5 7 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 107 max 7060199900 Uo 1 2 3 4 8 9 10 11 12 Do 5 6 7 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 107 max 7060199900 Uo 1 2 3 4 6 9 10 11 12 Do 5 8 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 106 max 7060199900 Uo 1 2 3 4 9 10 11 12 Do 5 6 8 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 106 max 7060199900 Uo 1 2 3 4 6 10 11 12 Do 5 9 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 105 max 7060199900 Uo 1 2 3 4 10 11 12 Do 5 6 9 Ue 1 3 5 6 7 8 De 2 4
x min 135 len 181 odd 105 max 7060199900 Uo 1 2 3 4 6 11 12 Do 5 10 Ue 1 3 5 6 7 8 9 De 2 4
x min 135 len 181 odd 104 max 7060199900 Uo 1 2 3 4 11 12 Do 5 6 10 Ue 1 3 5 6 7 8 9 De 2 4
x min 135 len 181 odd 104 max 7060199900 Uo 1 2 3 4 6 12 Do 5 11 Ue 1 3 5 6 7 8 9 10 De 2 4
x min 135 len 181 odd 103 max 7060199900 Uo 1 2 3 4 12 Do 5 6 11 Ue 1 3 5 6 7 8 9 10 De 2 4
x min 135 len 181 odd 103 max 7060199900 Uo 1 2 3 4 6 Do 5 12 Ue 1 3 5 6 7 8 9 10 11 De 2 4
x min 135 len 181 odd 102 max 7060199900 Uo 1 2 3 4 Do 5 6 12 Ue 1 3 5 6 7 8 9 10 11 De 2 4
x min 141 len 2007 odd 1097 max 231159747686806335 Uo 1 3 4 5 7 9 10 Do 2 6 8 11 Ue 1 2 7 De 3 4 5 6 8 10
x min 141 len 2007 odd 911 max 231159747686806335 Uo 1 4 5 7 9 10 Do 2 3 6 8 11 Ue 1 2 7 De 3 4 5 6 8 10
x min 143 len 2626 odd 1393 max 18501160358149568 Uo 1 2 3 4 5 7 8 9 10 Do 6 Ue 2 3 4 8 10 De 1 5 6 7 9 15
x min 143 len 54 odd 33 max 85247 Uo 1 2 3 4 5 9 10 Do 8 Ue 2 3 De 1 6 7
x min 143 len 54 odd 32 max 75774 Uo 1 2 3 4 5 10 Do 9 Ue 2 3 8 De 1 6 7
x min 143 len 54 odd 31 max 75774 Uo 1 2 3 4 5 Do 10 Ue 2 3 8 9 De 1 6 7
x min 144 len 277 odd 128 max 221707434 Uo 1 2 3 6 7 8 9 10 11 12 13 Do 4 5 Ue 2 3 4 De 1 5 6 7
x min 145 len 1509 odd 826 max 12877585662903754640 Uo 1 2 3 6 7 10 Do 4 5 8 9 Ue 1 2 5 6 De 3 4 7 8 9 10
x min 145 len 1509 odd 804 max 12877585662903754640 Uo 1 2 3 7 10 Do 4 5 6 8 9 Ue 1 2 5 6 De 3 4 7 8 9 10
x min 145 len 1509 odd 816 max 12877585662903754640 Uo 1 2 3 6 10 Do 4 5 7 8 9 Ue 1 2 5 6 De 3 4 7 8 9 10
x min 145 len 1509 odd 799 max 12877585662903754640 Uo 1 2 3 10 Do 4 5 6 7 8 9 Ue 1 2 5 6 De 3 4 7 8 9 10
x min 145 len 598 odd 342 max 422830836274944 Uo 1 2 3 6 7 8 9 Do 4 5 Ue 1 2 7 9 11 12 De 3 4 5 6 8 10 13
x min 145 len 239 odd 131 max 35751977531711 Uo 1 2 3 7 8 Do 4 5 6 Ue 1 2 6 7 8 De 3 4 5
x min 145 len 596 odd 326 max 208570835031584 Uo 1 2 3 5 6 8 Do 4 7 9 Ue 1 2 6 7 9 13 De 3 4 5 8 12
x min 145 len 239 odd 130 max 23834651687807 Uo 1 2 3 8 Do 4 5 6 7 Ue 1 2 6 7 8 De 3 4 5
x min 145 len 236 odd 135 max 24159834151599 Uo 1 2 3 8 Do 4 5 6 7 Ue 1 2 De 3 4 5 6
x min 145 len 596 odd 324 max 208570835031584 Uo 1 2 3 5 6 Do 4 7 8 9 Ue 1 2 6 7 9 13 De 3 4 5 8 12
x min 145 len 239 odd 129 max 17875988765856 Uo 1 2 3 Do 4 5 6 8 Ue 1 2 6 7 8 De 3 4 5
x min 145 len 236 odd 134 max 24159834151599 Uo 1 2 3 Do 4 5 6 7 8 Ue 1 2 7 De 3 4 5 6
x min 145 len 127 odd 76 max 17796632 Uo 1 3 4 5 6 7 9 10 11 Do 2 8 Ue 1 2 De 3 7
x min 145 len 127 odd 75 max 17796632 Uo 1 3 4 5 6 7 10 11 Do 2 8 9 Ue 1 2 8 De 3 7
x min 145 len 127 odd 74 max 17796632 Uo 1 3 4 5 6 7 11 Do 2 8 10 Ue 1 2 8 9 De 3 7
x min 145 len 127 odd 73 max 17796632 Uo 1 3 4 5 6 7 Do 2 8 11 Ue 1 2 8 9 10 De 3 7
x min 145 len 127 odd 62 max 17796632 Uo 1 4 5 6 7 9 10 11 Do 2 3 8 Ue 1 2 De 3 7
x min 145 len 127 odd 61 max 17796632 Uo 1 4 5 6 7 10 11 Do 2 3 8 9 Ue 1 2 8 De 3 7
x min 145 len 127 odd 60 max 17796632 Uo 1 4 5 6 7 11 Do 2 3 8 10 Ue 1 2 8 9 De 3 7
x min 145 len 127 odd 59 max 17796632 Uo 1 4 5 6 7 Do 2 3 8 11 Ue 1 2 8 9 10 De 3 7
x min 147 len 1224 odd 666 max 1313897981961168 Uo 1 2 3 5 6 7 9 10 11 13 Do 4 8 12 Ue 1 2 5 6 7 9 De 3 4 8 11
x min 147 len 1224 odd 665 max 1313897981961168 Uo 1 2 3 5 6 7 9 10 11 Do 4 8 12 13 Ue 1 2 5 6 7 9 12 De 3 4 8 11
x min 153 len 132 odd 58 max 2157300 Uo 1 3 4 6 7 Do 2 5 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 153 len 132 odd 56 max 2157300 Uo 1 3 4 7 Do 2 5 6 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 153 len 132 odd 56 max 2157300 Uo 1 3 4 6 Do 2 5 7 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 153 len 132 odd 55 max 2157300 Uo 1 3 4 Do 2 5 6 7 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 155 len 1451 odd 703 max 4864565562555320 Uo 1 2 4 6 8 10 11 Do 3 5 7 9 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1451 odd 701 max 4864565562555320 Uo 1 2 4 6 10 11 Do 3 5 7 8 9 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1450 odd 700 max 4864565562555320 Uo 1 2 4 6 8 11 Do 3 5 7 10 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1450 odd 698 max 4864565562555320 Uo 1 2 4 6 11 Do 3 5 7 8 10 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1450 odd 699 max 4864565562555320 Uo 1 2 4 6 8 Do 3 5 7 10 11 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1450 odd 697 max 4864565562555320 Uo 1 2 4 6 Do 3 5 7 8 10 11 Ue 1 2 6 7 10 De 3 4 5 8 9
x min 155 len 1177 odd 582 max 198750319825919 Uo 1 2 4 7 8 9 11 Do 3 5 6 10 Ue 1 2 7 De 3 4 5 6 8 9
x min 155 len 1177 odd 581 max 132500213217279 Uo 1 2 4 7 8 9 Do 3 5 6 11 Ue 1 2 7 10 De 3 4 5 6 8 9
x min 155 len 1175 odd 580 max 298125479738879 Uo 1 2 4 7 8 10 11 Do 3 5 6 9 Ue 1 2 7 De 3 4 5 6 8 9
x min 155 len 1174 odd 579 max 198750319825919 Uo 1 2 4 7 8 11 Do 3 5 6 9 10 Ue 1 2 7 De 3 4 5 6 8 9
x min 155 len 1174 odd 578 max 132500213217279 Uo 1 2 4 7 8 Do 3 5 6 9 11 Ue 1 2 7 10 De 3 4 5 6 8 9
x min 155 len 413 odd 221 max 30293280296 Uo 1 2 3 6 Do 4 5 9 Ue 1 2 5 De 3 4 6 8
x min 155 len 413 odd 220 max 30293280296 Uo 1 2 3 Do 4 5 6 9 Ue 1 2 5 De 3 4 6 8
x min 155 len 348 odd 188 max 32107865174888 Uo 1 2 3 5 Do 4 6 7 Ue 1 2 7 8 De 3 4 5 6
x min 155 len 1017 odd 561 max 2669697673635898767 Uo 1 2 3 6 10 11 12 17 Do 4 5 7 9 16 Ue 1 2 10 De 3 4 5 6 7 8 9 15
x min 155 len 1017 odd 560 max 2669697673635898767 Uo 1 2 3 6 10 11 12 Do 4 5 7 9 17 Ue 1 2 10 16 De 3 4 5 6 7 8 9 15
x min 155 len 1204 odd 635 max 33137115787946538 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 2 3 4 7 8 9 De 1 5 6 12
x min 155 len 1204 odd 634 max 33137115787946538 Uo 1 2 3 4 5 7 10 11 Do 6 9 Ue 2 3 4 7 8 9 De 1 5 6 12
x min 155 len 1204 odd 633 max 33137115787946538 Uo 1 2 3 4 5 7 11 Do 6 10 Ue 2 3 4 7 8 9 De 1 5 6 12
x min 155 len 1204 odd 632 max 33137115787946538 Uo 1 2 3 4 5 7 Do 6 11 Ue 2 3 4 7 8 9 10 De 1 5 6 12
x min 159 len 628 odd 339 max 3890382291840 Uo 1 2 3 4 5 6 9 10 11 Do 7 8 Ue 2 3 4 6 8 De 1 5 7
x min 159 len 628 odd 337 max 3890382291840 Uo 1 2 3 4 5 6 10 11 Do 7 8 9 Ue 2 3 4 6 8 De 1 5 7
x min 159 len 628 odd 335 max 3890382291840 Uo 1 2 3 4 5 6 11 Do 7 8 10 Ue 2 3 4 6 8 9 De 1 5 7
x min 159 len 628 odd 336 max 3890382291840 Uo 1 2 3 4 5 6 9 10 Do 7 8 11 Ue 2 3 4 6 8 9 10 De 1 5 7
x min 159 len 628 odd 335 max 3890382291840 Uo 1 2 3 4 5 6 10 Do 7 8 9 11 Ue 2 3 4 6 8 9 10 De 1 5 7
x min 159 len 628 odd 334 max 3890382291840 Uo 1 2 3 4 5 6 Do 7 8 10 11 Ue 2 3 4 6 8 9 10 De 1 5 7
x min 159 len 1722 odd 901 max 4802134954953042 Uo 1 2 3 4 5 7 8 11 Do 6 10 Ue 2 3 4 6 10 De 1 5 7 8 9
x min 159 len 1722 odd 900 max 4802134954953042 Uo 1 2 3 4 5 7 8 Do 6 11 Ue 2 3 4 6 10 De 1 5 7 8 9
x min 159 len 2731 odd 1450 max 2458800436809195390 Uo 1 2 3 4 5 7 8 10 11 12 Do 6 9 Ue 2 3 4 6 13 14 De 1 5 7 8 10 12
x min 159 len 2731 odd 1449 max 2458800436809195390 Uo 1 2 3 4 5 7 8 11 12 Do 6 10 Ue 2 3 4 6 9 13 14 De 1 5 7 8 10 12
x min 159 len 3612 odd 1901 max 2458800436809195390 Uo 1 2 3 4 5 7 8 9 11 12 Do 6 10 Ue 2 3 4 6 13 14 De 1 5 7 8 9 10 12
x min 159 len 1722 odd 895 max 4802134954953042 Uo 1 2 3 4 5 8 11 Do 6 7 10 Ue 2 3 4 6 10 De 1 5 7 8 9
x min 159 len 1722 odd 894 max 4802134954953042 Uo 1 2 3 4 5 8 Do 6 7 11 Ue 2 3 4 6 10 De 1 5 7 8 9
x min 159 len 2731 odd 1444 max 2458800436809195390 Uo 1 2 3 4 5 8 10 11 12 Do 6 7 9 Ue 2 3 4 6 13 14 De 1 5 7 8 10 12
x min 159 len 2731 odd 1443 max 2458800436809195390 Uo 1 2 3 4 5 8 11 12 Do 6 7 10 Ue 2 3 4 6 9 13 14 De 1 5 7 8 10 12
x min 159 len 3612 odd 1891 max 2458800436809195390 Uo 1 2 3 4 5 8 9 11 12 Do 6 7 10 Ue 2 3 4 6 13 14 De 1 5 7 8 9 10 12
x min 161 len 1047 odd 662 max 3078923073780 Uo 1 2 3 4 5 6 7 9 10 11 12 13 14 15 Do 8 Ue 1 3 7 De 2 4 5 6 8
x min 161 len 1080 odd 489 max 1636099118663007 Uo 1 2 4 6 8 10 11 Do 3 5 7 9 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1080 odd 488 max 1636099118663007 Uo 1 2 4 6 8 11 Do 3 5 7 9 10 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1080 odd 487 max 1636099118663007 Uo 1 2 4 6 8 Do 3 5 7 9 11 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1080 odd 484 max 1636099118663007 Uo 1 2 4 8 10 11 Do 3 5 6 7 9 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1080 odd 483 max 1636099118663007 Uo 1 2 4 8 11 Do 3 5 6 7 9 10 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1080 odd 482 max 1636099118663007 Uo 1 2 4 8 Do 3 5 6 7 9 11 Ue 1 2 4 5 8 9 10 13 14 De 3 6 7 12
x min 161 len 1079 odd 489 max 1636099118663007 Uo 1 2 4 6 8 10 11 Do 3 5 7 9 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 1079 odd 488 max 1636099118663007 Uo 1 2 4 6 8 11 Do 3 5 7 9 10 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 1079 odd 487 max 1636099118663007 Uo 1 2 4 6 8 Do 3 5 7 9 11 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 1079 odd 484 max 1636099118663007 Uo 1 2 4 8 10 11 Do 3 5 6 7 9 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 1079 odd 483 max 1636099118663007 Uo 1 2 4 8 11 Do 3 5 6 7 9 10 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 1079 odd 482 max 1636099118663007 Uo 1 2 4 8 Do 3 5 6 7 9 11 Ue 1 2 4 5 8 9 10 14 De 3 6 7 13
x min 161 len 245 odd 119 max 340345023647 Uo 1 2 4 6 Do 3 5 7 Ue 1 2 De 3 4 5 6 9
x min 163 len 634 odd 306 max 26051570 Uo 1 2 3 4 8 9 10 Do 5 6 7 11 Ue 2 3 4 7 De 1 5 6 10
x min 163 len 634 odd 304 max 26051570 Uo 1 2 3 4 9 10 Do 5 6 7 8 11 Ue 2 3 4 7 De 1 5 6 10
x min 163 len 634 odd 302 max 26051570 Uo 1 2 3 4 10 Do 5 6 7 9 11 Ue 2 3 4 7 8 De 1 5 6 10
x min 163 len 1365 odd 709 max 25929626518271456 Uo 1 2 3 4 5 8 10 11 12 13 14 Do 6 7 9 Ue 2 3 4 8 De 1 5 6 7 9
x min 163 len 634 odd 300 max 26051570 Uo 1 2 3 4 Do 5 6 7 10 11 Ue 2 3 4 7 8 9 De 1 5 6 10
x min 163 len 1879 odd 875 max 136087637474898 Uo 1 2 3 5 6 7 9 10 11 12 13 14 15 Do 4 8 Ue 2 3 4 6 7 10 11 De 1 5 8 9
x min 163 len 1586 odd 742 max 136087637474898 Uo 1 2 3 5 6 7 10 11 12 13 14 15 Do 4 8 9 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 163 len 1879 odd 847 max 136087637474898 Uo 1 2 3 6 7 9 10 11 12 13 14 15 Do 4 5 8 Ue 2 3 4 6 7 10 11 De 1 5 8 9
x min 163 len 1586 odd 717 max 136087637474898 Uo 1 2 3 6 7 10 11 12 13 14 15 Do 4 5 8 9 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 173 len 1600 odd 779 max 33118513819968 Uo 1 2 3 4 7 9 10 11 12 13 14 Do 5 6 8 Ue 2 3 4 7 9 12 De 1 5 6 8 11 14
x min 173 len 3134 odd 1703 max 85363580735117616 Uo 1 2 3 4 5 6 7 9 10 13 Do 8 12 Ue 2 3 5 6 7 10 De 1 4 8 9 11
x min 173 len 3134 odd 1702 max 85363580735117616 Uo 1 2 3 4 5 6 7 9 10 Do 8 13 Ue 2 3 5 6 7 10 12 De 1 4 8 9 11
x min 173 len 338 odd 191 max 15359984 Uo 1 2 3 4 5 6 9 Do 8 Ue 2 3 5 De 1 4 7 9
x min 173 len 2187 odd 1195 max 3164445728626800 Uo 1 2 3 4 5 6 7 8 10 12 14 15 Do 9 11 13 Ue 2 3 5 6 7 8 12 De 1 4 9 10 11
x min 173 len 2187 odd 1194 max 3164445728626800 Uo 1 2 3 4 5 6 7 8 10 12 15 Do 9 11 14 Ue 2 3 5 6 7 8 12 13 De 1 4 9 10 11
x min 173 len 2187 odd 1193 max 3164445728626800 Uo 1 2 3 4 5 6 7 8 10 12 Do 9 11 15 Ue 2 3 5 6 7 8 12 13 14 De 1 4 9 10 11
x min 173 len 1267 odd 706 max 3164445728626800 Uo 1 2 3 4 5 6 7 8 10 Do 9 15 Ue 2 3 5 6 7 8 10 De 1 4 9 14
x min 173 len 338 odd 190 max 15359984 Uo 1 2 3 4 5 6 Do 9 Ue 2 3 5 8 De 1 4 7 9
x min 175 len 896 odd 589 max 1124370322592 Uo 1 2 3 4 5 6 7 8 Do 13 Ue 1 4 7 8 10 De 2 3 5 6 9 12
x min 175 len 892 odd 579 max 1253139405344 Uo 1 2 3 4 5 6 7 8 Do 10 12 13 Ue 1 4 8 10 De 2 3 5 6 7 9 11 12
x min 181 len 757 odd 396 max 1301452128 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 394 max 1301452128 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 395 max 1301452128 Uo 1 2 3 4 5 7 8 Do 6 10 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 393 max 1301452128 Uo 1 2 3 4 5 7 Do 6 8 10 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 2634 odd 1393 max 6064982905067989920 Uo 1 2 3 4 5 7 Do 6 9 10 Ue 2 3 4 6 7 14 15 De 1 5 8 9 11 13
x min 181 len 757 odd 391 max 1301452128 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 390 max 1301452128 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 390 max 1301452128 Uo 1 2 3 4 5 8 Do 6 7 10 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 757 odd 389 max 1301452128 Uo 1 2 3 4 5 Do 6 7 8 10 Ue 2 3 4 6 7 9 De 1 5 8 15
x min 181 len 2634 odd 1391 max 6064982905067989920 Uo 1 2 3 4 5 Do 6 7 9 10 Ue 2 3 4 6 7 14 15 De 1 5 8 9 11 13
x min 181 len 755 odd 396 max 1186148096 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 2 3 4 6 9 De 1 5 7 8 15
x min 181 len 2780 odd 1453 max 18871642195474302 Uo 1 2 3 4 5 7 8 9 11 12 Do 6 10 Ue 2 3 4 6 9 13 14 15 De 1 5 7 8 11 12
x min 181 len 2780 odd 1452 max 18871642195474302 Uo 1 2 3 4 5 7 8 9 12 Do 6 10 11 Ue 2 3 4 6 9 10 13 14 15 De 1 5 7 8 11 12
x min 181 len 755 odd 395 max 1186148096 Uo 1 2 3 4 5 7 8 Do 6 10 Ue 2 3 4 6 9 De 1 5 7 8 15
x min 181 len 1195 odd 620 max 283544255474 Uo 1 2 3 4 5 7 8 Do 6 9 Ue 2 3 4 6 De 1 5 7 8 9 15
x min 181 len 755 odd 391 max 1186148096 Uo 1 2 3 4 5 8 10 Do 6 7 9 Ue 2 3 4 6 9 De 1 5 7 8 15
x min 181 len 2780 odd 1439 max 18871642195474302 Uo 1 2 3 4 5 8 9 11 12 Do 6 7 10 Ue 2 3 4 6 9 13 14 15 De 1 5 7 8 11 12
x min 181 len 2780 odd 1438 max 18871642195474302 Uo 1 2 3 4 5 8 9 12 Do 6 7 10 11 Ue 2 3 4 6 9 10 13 14 15 De 1 5 7 8 11 12
x min 181 len 755 odd 390 max 1186148096 Uo 1 2 3 4 5 8 Do 6 7 10 Ue 2 3 4 6 9 De 1 5 7 8 15
x min 181 len 1195 odd 615 max 283544255474 Uo 1 2 3 4 5 8 Do 6 7 9 Ue 2 3 4 6 De 1 5 7 8 9 15
x min 183 len 231 odd 137 max 5812137503 Uo 1 2 3 4 6 7 8 9 12 13 14 Do 5 11 Ue 1 2 5 8 De 3 4 6 7 10
x min 183 len 231 odd 134 max 5592259904 Uo 1 2 3 4 7 8 9 12 13 14 Do 5 6 11 Ue 1 2 5 8 De 3 4 6 7 10
x min 183 len 231 odd 136 max 5812137503 Uo 1 2 3 4 6 7 8 9 13 14 Do 5 12 Ue 1 2 5 8 11 De 3 4 6 7 10
x min 183 len 231 odd 133 max 5592259904 Uo 1 2 3 4 7 8 9 13 14 Do 5 6 12 Ue 1 2 5 8 11 De 3 4 6 7 10
x min 183 len 231 odd 135 max 5812137503 Uo 1 2 3 4 6 7 8 9 14 Do 5 13 Ue 1 2 5 8 11 12 De 3 4 6 7 10
x min 183 len 231 odd 132 max 5592259904 Uo 1 2 3 4 7 8 9 14 Do 5 6 13 Ue 1 2 5 8 11 12 De 3 4 6 7 10
x min 183 len 231 odd 134 max 5812137503 Uo 1 2 3 4 6 7 8 9 Do 5 14 Ue 1 2 5 8 11 12 13 De 3 4 6 7 10
x min 183 len 231 odd 131 max 5592259904 Uo 1 2 3 4 7 8 9 Do 5 6 14 Ue 1 2 5 8 11 12 13 De 3 4 6 7 10
x min 183 len 60 odd 28 max 32898 Uo 1 2 3 5 8 Do 4 7 Ue 2 3 4 5 De 1 6
x min 183 len 60 odd 27 max 32898 Uo 1 2 3 5 Do 4 8 Ue 2 3 4 5 7 De 1 6
x min 183 len 60 odd 27 max 32898 Uo 1 2 3 8 Do 5 7 Ue 2 3 4 5 De 1 6
x min 183 len 60 odd 26 max 32898 Uo 1 2 3 Do 5 8 Ue 2 3 4 5 7 De 1 6
x min 185 len 1004 odd 512 max 199170190713119 Uo 1 3 4 6 8 10 11 Do 2 5 7 9 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 510 max 199170190713119 Uo 1 3 4 6 8 11 Do 2 5 7 9 10 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 510 max 199170190713119 Uo 1 3 4 6 8 10 Do 2 5 7 9 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 509 max 199170190713119 Uo 1 3 4 6 8 Do 2 5 7 9 10 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 454 max 199170190713119 Uo 1 3 6 8 10 11 Do 2 4 5 7 9 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 452 max 199170190713119 Uo 1 3 6 8 11 Do 2 4 5 7 9 10 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 452 max 199170190713119 Uo 1 3 6 8 10 Do 2 4 5 7 9 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 451 max 199170190713119 Uo 1 3 6 8 Do 2 4 5 7 9 10 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 439 max 199170190713119 Uo 1 4 6 8 10 11 Do 2 3 5 7 9 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 437 max 199170190713119 Uo 1 4 6 8 11 Do 2 3 5 7 9 10 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 437 max 199170190713119 Uo 1 4 6 8 10 Do 2 3 5 7 9 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 436 max 199170190713119 Uo 1 4 6 8 Do 2 3 5 7 9 10 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 410 max 199170190713119 Uo 1 6 8 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 408 max 199170190713119 Uo 1 6 8 11 Do 2 3 4 5 7 9 10 Ue 1 2 3 9 De 4 5 6 7 8
x min 185 len 1004 odd 408 max 199170190713119 Uo 1 6 8 10 Do 2 3 4 5 7 9 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 185 len 1004 odd 407 max 199170190713119 Uo 1 6 8 Do 2 3 4 5 7 9 10 11 Ue 1 2 3 9 10 De 4 5 6 7 8
x min 187 len 238 odd 126 max 3710428703 Uo 1 2 3 6 7 Do 4 5 Ue 1 2 6 7 8 9 De 3 4 5 11
x min 188 len 124 odd 56 max 572826560 Uo 1 4 5 7 11 Do 2 3 6 10 Ue 1 2 3 4 De 5 6 9
x min 188 len 124 odd 55 max 572826560 Uo 1 4 5 7 Do 2 3 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 188 len 123 odd 55 max 572826560 Uo 1 4 5 7 Do 2 3 6 11 Ue 1 2 3 4 De 5 6 10
x min 188 len 127 odd 56 max 572826560 Uo 1 4 5 Do 2 3 6 7 Ue 1 2 3 4 De 5 6
x min 188 len 124 odd 50 max 572826560 Uo 1 5 7 11 Do 2 3 4 6 10 Ue 1 2 3 4 De 5 6 9
x min 188 len 124 odd 49 max 572826560 Uo 1 5 7 Do 2 3 4 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 188 len 123 odd 49 max 572826560 Uo 1 5 7 Do 2 3 4 6 11 Ue 1 2 3 4 De 5 6 10
x min 188 len 127 odd 49 max 572826560 Uo 1 5 Do 2 3 4 6 7 Ue 1 2 3 4 De 5 6
x min 188 len 124 odd 48 max 572826560 Uo 1 4 7 11 Do 2 3 5 6 10 Ue 1 2 3 4 De 5 6 9
x min 188 len 124 odd 47 max 572826560 Uo 1 4 7 Do 2 3 5 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 188 len 123 odd 47 max 572826560 Uo 1 4 7 Do 2 3 5 6 11 Ue 1 2 3 4 De 5 6 10
x min 188 len 127 odd 50 max 572826560 Uo 1 4 Do 2 3 5 6 7 Ue 1 2 3 4 De 5 6
x min 188 len 124 odd 46 max 572826560 Uo 1 7 11 Do 2 3 4 5 6 10 Ue 1 2 3 4 De 5 6 9
x min 188 len 124 odd 45 max 572826560 Uo 1 7 Do 2 3 4 5 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 188 len 123 odd 45 max 572826560 Uo 1 7 Do 2 3 4 5 6 11 Ue 1 2 3 4 De 5 6 10
x min 188 len 127 odd 46 max 572826560 Uo 1 Do 2 3 4 5 6 7 Ue 1 2 3 4 De 5 6
x min 191 len 835 odd 549 max 1124370322592 Uo 1 2 3 4 5 6 7 Do 8 13 Ue 1 4 7 8 De 2 3 5 6 12
x min 191 len 277 odd 133 max 221707434 Uo 1 2 3 5 6 7 8 9 10 11 12 13 Do 4 Ue 2 3 4 De 1 5 6 7
x min 193 len 243 odd 123 max 965508997352 Uo 1 2 4 6 Do 3 5 7 Ue 1 2 5 De 3 4 6
x min 193 len 243 odd 122 max 965508997352 Uo 1 2 4 Do 3 5 6 7 Ue 1 2 5 De 3 4 6
x min 193 len 244 odd 118 max 429110354768 Uo 1 2 4 Do 3 5 6 Ue 1 2 De 3 4 5 6
x min 193 len 1173 odd 683 max 971962076504242368 Uo 1 2 3 4 5 7 8 10 11 Do 6 9 Ue 1 3 4 7 8 De 2 5 6 9
x min 195 len 1806 odd 895 max 33118513819968 Uo 1 2 3 4 7 8 9 10 Do 5 6 Ue 2 3 4 7 10 11 12 De 1 5 6 8 9
x min 199 len 230 odd 129 max 367868595248 Uo 1 2 3 4 7 8 Do 5 6 Ue 1 2 7 8 9 10 De 3 4 5 6 11
x min 199 len 742 odd 427 max 30979124944087544 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 423 max 30979124944087544 Uo 1 2 3 4 5 7 9 Do 6 8 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 424 max 30979124944087544 Uo 1 2 3 4 5 7 8 Do 6 9 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 422 max 30979124944087544 Uo 1 2 3 4 5 7 Do 6 8 9 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 419 max 30979124944087544 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 417 max 30979124944087544 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 417 max 30979124944087544 Uo 1 2 3 4 5 8 Do 6 7 9 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 742 odd 416 max 30979124944087544 Uo 1 2 3 4 5 Do 6 7 8 9 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 199 len 292 odd 172 max 11142734516 Uo 1 2 3 4 5 6 8 Do 7 Ue 1 5 6 7 8 De 2 3 4
x min 199 len 292 odd 171 max 11142734516 Uo 1 2 3 4 5 6 Do 8 Ue 1 5 6 7 8 De 2 3 4
x min 205 len 397 odd 201 max 1028837376 Uo 1 2 3 4 5 6 20 Do 8 9 19 Ue 2 3 4 5 9 13 14 15 16 De 1 6 7 8 12 18
x min 205 len 397 odd 200 max 1028837376 Uo 1 2 3 4 5 6 Do 8 9 20 Ue 2 3 4 5 9 13 14 15 16 19 De 1 6 7 8 12 18
+ min 215 len 2568 odd 1442 max 5455703580384 Uo 1 2 3 4 5 6 7 8 9 10 Do Ue 2 3 6 7 8 9 De 1 4 5 10 13
x min 215 len 427 odd 254 max 126224000 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 3 4 8 9 10 De 2 5 6 7
x min 217 len 1009 odd 589 max 471549539693611200 Uo 1 2 3 4 6 8 9 10 11 Do 5 7 Ue 1 2 7 10 De 3 4 5 6 8 9
x min 217 len 1009 odd 585 max 471549539693611200 Uo 1 2 3 4 6 9 10 11 Do 5 7 8 Ue 1 2 7 10 De 3 4 5 6 8 9
x min 217 len 605 odd 325 max 6511357800082088 Uo 1 2 3 5 9 10 11 Do 4 7 8 12 Ue 1 2 4 5 De 3 6 7 9 10 11
x min 217 len 605 odd 324 max 6511357800082088 Uo 1 2 3 5 10 11 Do 4 7 8 9 12 Ue 1 2 4 5 8 De 3 6 7 9 10 11
x min 217 len 605 odd 319 max 6511357800082088 Uo 1 2 3 9 10 11 Do 4 5 7 8 12 Ue 1 2 4 5 De 3 6 7 9 10 11
x min 217 len 605 odd 318 max 6511357800082088 Uo 1 2 3 10 11 Do 4 5 7 8 9 12 Ue 1 2 4 5 8 De 3 6 7 9 10 11
x min 217 len 561 odd 270 max 4664981352829887 Uo 1 2 5 8 9 10 11 12 Do 3 4 6 7 Ue 1 2 4 8 De 3 5 6 7
x min 217 len 561 odd 266 max 4664981352829887 Uo 1 2 8 9 10 11 12 Do 3 4 5 6 7 Ue 1 2 4 8 De 3 5 6 7
x min 218 len 336 odd 175 max 8585708 Uo 1 3 4 5 6 8 9 11 12 13 14 Do 2 7 10 Ue 1 3 4 5 6 8 9 De 2 7
x min 218 len 336 odd 174 max 8585708 Uo 1 3 4 5 6 8 9 12 13 14 Do 2 7 11 Ue 1 3 4 5 6 8 9 10 De 2 7
x min 218 len 336 odd 173 max 8585708 Uo 1 3 4 5 6 8 9 13 14 Do 2 7 12 Ue 1 3 4 5 6 8 9 10 11 De 2 7
x min 218 len 336 odd 172 max 8585708 Uo 1 3 4 5 6 8 9 14 Do 2 7 13 Ue 1 3 4 5 6 8 9 10 11 12 De 2 7
x min 218 len 336 odd 171 max 8585708 Uo 1 3 4 5 6 8 9 Do 2 7 14 Ue 1 3 4 5 6 8 9 10 11 12 13 De 2 7
x min 218 len 1467 odd 773 max 1277267760034815 Uo 1 3 4 5 6 9 Do 2 7 8 10 Ue 1 3 4 5 6 10 11 De 2 7 8 9
x min 218 len 962 odd 512 max 508945653756 Uo 1 3 4 5 6 7 9 Do 2 8 11 Ue 1 3 4 5 6 De 2 7 8 10 11
x min 219 len 632 odd 342 max 115717433684 Uo 1 2 3 4 6 Do 5 7 8 9 Ue 1 3 4 5 9 11 De 2 6 7 8 10
x min 219 len 631 odd 341 max 115717433684 Uo 1 2 3 4 6 Do 5 7 8 9 Ue 1 3 4 5 11 De 2 6 7 8 9 10
x min 219 len 632 odd 338 max 115717433684 Uo 1 2 3 4 Do 5 6 7 8 9 Ue 1 3 4 5 9 11 De 2 6 7 8 10
x min 219 len 631 odd 338 max 115717433684 Uo 1 2 3 4 Do 5 6 7 8 9 Ue 1 3 4 5 11 De 2 6 7 8 9 10
x min 219 len 216 odd 99 max 143049042 Uo 1 2 3 8 10 Do 4 7 9 Ue 2 3 4 5 De 1 6 8
x min 219 len 216 odd 98 max 143049042 Uo 1 2 3 8 Do 4 7 10 Ue 2 3 4 5 9 De 1 6 8
x min 219 len 216 odd 98 max 143049042 Uo 1 2 3 10 Do 4 7 8 9 Ue 2 3 4 5 7 De 1 6 8
x min 219 len 216 odd 97 max 143049042 Uo 1 2 3 Do 4 7 8 10 Ue 2 3 4 5 7 9 De 1 6 8
x min 221 len 606 odd 344 max 15190519437039 Uo 1 2 3 5 6 7 8 9 10 Do 4 Ue 1 2 5 De 3 4 6 7 8 10 12
x min 221 len 610 odd 348 max 15190519437039 Uo 1 2 3 5 6 7 8 9 Do 4 10 Ue 1 2 5 De 3 4 6 7 8 9
x min 221 len 962 odd 534 max 507717957007481336 Uo 1 2 3 5 6 7 8 11 12 13 Do 4 9 10 Ue 1 2 8 11 12 13 14 15 De 3 4 5 6 7 9 10
x min 221 len 178 odd 100 max 30293280296 Uo 1 2 3 5 6 7 Do 4 9 Ue 1 2 De 3 4 5 8
x min 221 len 176 odd 98 max 30293280296 Uo 1 2 3 5 6 Do 4 7 9 Ue 1 2 6 De 3 4 5 7 8
x min 221 len 605 odd 334 max 326586552656 Uo 1 2 3 5 6 8 Do 4 7 9 Ue 1 2 De 3 4 5 6 7 8
x min 222 len 260 odd 143 max 8194340132384 Uo 1 3 4 5 6 7 8 Do 2 9 Ue 1 2 3 6 7 8 12 De 4 5 11
x min 222 len 259 odd 141 max 8194340132384 Uo 1 3 4 5 6 7 8 Do 2 9 Ue 1 2 3 6 7 8 De 4 5 12
x min 222 len 2048 odd 1030 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 10 11 12 13 14 De 4 5 6 9
x min 222 len 2047 odd 1030 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 1028 max 272909924373058623 Uo 1 3 4 7 8 Do 2 5 6 9 10 Ue 1 2 3 7 8 9 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 1030 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 12 13 14 De 4 5 6 11
x min 222 len 2047 odd 1028 max 272909924373058623 Uo 1 3 4 7 8 Do 2 5 6 9 10 Ue 1 2 3 7 8 9 12 13 14 De 4 5 6 11
x min 222 len 2046 odd 1030 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 13 14 De 4 5 6 12
x min 222 len 2046 odd 1028 max 272909924373058623 Uo 1 3 4 7 8 Do 2 5 6 9 10 Ue 1 2 3 7 8 9 13 14 De 4 5 6 12
x min 222 len 2049 odd 1034 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 14 De 4 5 6 13
x min 222 len 2049 odd 1032 max 272909924373058623 Uo 1 3 4 7 8 Do 2 5 6 9 10 Ue 1 2 3 7 8 9 14 De 4 5 6 13
x min 222 len 2048 odd 1034 max 272909924373058623 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 3 7 8 De 4 5 6 14
x min 222 len 2048 odd 1032 max 272909924373058623 Uo 1 3 4 7 8 Do 2 5 6 9 10 Ue 1 2 3 7 8 9 De 4 5 6 14
x min 222 len 260 odd 120 max 8194340132384 Uo 1 4 5 6 7 8 Do 2 3 9 Ue 1 2 3 6 7 8 12 De 4 5 11
x min 222 len 259 odd 119 max 8194340132384 Uo 1 4 5 6 7 8 Do 2 3 9 Ue 1 2 3 6 7 8 De 4 5 12
x min 222 len 2048 odd 876 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 10 11 12 13 14 De 4 5 6 9
x min 222 len 2047 odd 876 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 874 max 272909924373058623 Uo 1 4 7 8 Do 2 3 5 6 9 10 Ue 1 2 3 7 8 9 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 877 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 12 13 14 De 4 5 6 11
x min 222 len 2047 odd 875 max 272909924373058623 Uo 1 4 7 8 Do 2 3 5 6 9 10 Ue 1 2 3 7 8 9 12 13 14 De 4 5 6 11
x min 222 len 2046 odd 877 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 13 14 De 4 5 6 12
x min 222 len 2046 odd 875 max 272909924373058623 Uo 1 4 7 8 Do 2 3 5 6 9 10 Ue 1 2 3 7 8 9 13 14 De 4 5 6 12
x min 222 len 2049 odd 879 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 14 De 4 5 6 13
x min 222 len 2049 odd 877 max 272909924373058623 Uo 1 4 7 8 Do 2 3 5 6 9 10 Ue 1 2 3 7 8 9 14 De 4 5 6 13
x min 222 len 2048 odd 879 max 272909924373058623 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 3 7 8 De 4 5 6 14
x min 222 len 2048 odd 877 max 272909924373058623 Uo 1 4 7 8 Do 2 3 5 6 9 10 Ue 1 2 3 7 8 9 De 4 5 6 14
x min 222 len 260 odd 107 max 8194340132384 Uo 1 3 5 6 7 8 Do 2 4 9 Ue 1 2 3 6 7 8 12 De 4 5 11
x min 222 len 259 odd 107 max 8194340132384 Uo 1 3 5 6 7 8 Do 2 4 9 Ue 1 2 3 6 7 8 De 4 5 12
x min 222 len 260 odd 102 max 8194340132384 Uo 1 5 6 7 8 Do 2 3 4 9 Ue 1 2 3 6 7 8 12 De 4 5 11
x min 222 len 259 odd 102 max 8194340132384 Uo 1 5 6 7 8 Do 2 3 4 9 Ue 1 2 3 6 7 8 De 4 5 12
x min 222 len 2048 odd 920 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 10 11 12 13 14 De 4 5 6 9
x min 222 len 2047 odd 920 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 918 max 272909924373058623 Uo 1 3 7 8 Do 2 4 5 6 9 10 Ue 1 2 3 7 8 9 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 918 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 12 13 14 De 4 5 6 11
x min 222 len 2047 odd 916 max 272909924373058623 Uo 1 3 7 8 Do 2 4 5 6 9 10 Ue 1 2 3 7 8 9 12 13 14 De 4 5 6 11
x min 222 len 2046 odd 918 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 13 14 De 4 5 6 12
x min 222 len 2046 odd 916 max 272909924373058623 Uo 1 3 7 8 Do 2 4 5 6 9 10 Ue 1 2 3 7 8 9 13 14 De 4 5 6 12
x min 222 len 2049 odd 922 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 14 De 4 5 6 13
x min 222 len 2049 odd 920 max 272909924373058623 Uo 1 3 7 8 Do 2 4 5 6 9 10 Ue 1 2 3 7 8 9 14 De 4 5 6 13
x min 222 len 2048 odd 922 max 272909924373058623 Uo 1 3 7 8 10 Do 2 4 5 6 9 Ue 1 2 3 7 8 De 4 5 6 14
x min 222 len 2048 odd 920 max 272909924373058623 Uo 1 3 7 8 Do 2 4 5 6 9 10 Ue 1 2 3 7 8 9 De 4 5 6 14
x min 222 len 2048 odd 821 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 10 11 12 13 14 De 4 5 6 9
x min 222 len 2047 odd 821 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 819 max 272909924373058623 Uo 1 7 8 Do 2 3 4 5 6 9 10 Ue 1 2 3 7 8 9 11 12 13 14 De 4 5 6 10
x min 222 len 2047 odd 821 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 12 13 14 De 4 5 6 11
x min 222 len 2047 odd 819 max 272909924373058623 Uo 1 7 8 Do 2 3 4 5 6 9 10 Ue 1 2 3 7 8 9 12 13 14 De 4 5 6 11
x min 222 len 2046 odd 821 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 13 14 De 4 5 6 12
x min 222 len 2046 odd 819 max 272909924373058623 Uo 1 7 8 Do 2 3 4 5 6 9 10 Ue 1 2 3 7 8 9 13 14 De 4 5 6 12
x min 222 len 2049 odd 823 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 14 De 4 5 6 13
x min 222 len 2049 odd 821 max 272909924373058623 Uo 1 7 8 Do 2 3 4 5 6 9 10 Ue 1 2 3 7 8 9 14 De 4 5 6 13
x min 222 len 2048 odd 823 max 272909924373058623 Uo 1 7 8 10 Do 2 3 4 5 6 9 Ue 1 2 3 7 8 De 4 5 6 14
x min 222 len 2048 odd 821 max 272909924373058623 Uo 1 7 8 Do 2 3 4 5 6 9 10 Ue 1 2 3 7 8 9 De 4 5 6 14
x min 223 len 203 odd 110 max 204270560 Uo 1 2 3 4 5 6 8 Do 7 Ue 2 3 4 De 1 5 6 8
x min 223 len 203 odd 108 max 204270560 Uo 1 2 3 4 5 6 Do 8 Ue 2 3 4 7 De 1 5 6 8
x min 223 len 1147 odd 580 max 169266777116970 Uo 1 2 3 4 5 7 9 10 Do 6 8 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 223 len 1147 odd 578 max 169266777116970 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 223 len 1147 odd 578 max 169266777116970 Uo 1 2 3 4 5 9 10 Do 6 7 8 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 223 len 1147 odd 576 max 169266777116970 Uo 1 2 3 4 5 10 Do 6 7 8 9 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 225 len 245 odd 139 max 380076024 Uo 1 2 3 4 6 7 8 9 11 12 Do 5 10 Ue 1 4 5 6 De 2 3 9
x min 225 len 245 odd 138 max 380076024 Uo 1 2 3 4 7 8 9 11 12 Do 5 6 10 Ue 1 4 5 6 De 2 3 9
x min 225 len 245 odd 137 max 380076024 Uo 1 2 3 4 8 9 11 12 Do 5 7 10 Ue 1 4 5 6 De 2 3 9
x min 225 len 245 odd 136 max 380076024 Uo 1 2 3 4 9 11 12 Do 5 8 10 Ue 1 4 5 6 7 De 2 3 9
x min 225 len 245 odd 135 max 380076024 Uo 1 2 3 4 11 12 Do 5 9 10 Ue 1 4 5 6 7 8 De 2 3 9
x min 225 len 245 odd 138 max 380076024 Uo 1 2 3 4 6 7 8 9 12 Do 5 11 Ue 1 4 5 6 10 De 2 3 9
x min 225 len 245 odd 137 max 380076024 Uo 1 2 3 4 7 8 9 12 Do 5 6 11 Ue 1 4 5 6 10 De 2 3 9
x min 225 len 245 odd 136 max 380076024 Uo 1 2 3 4 8 9 12 Do 5 7 11 Ue 1 4 5 6 10 De 2 3 9
x min 225 len 245 odd 135 max 380076024 Uo 1 2 3 4 9 12 Do 5 8 11 Ue 1 4 5 6 7 10 De 2 3 9
x min 225 len 245 odd 134 max 380076024 Uo 1 2 3 4 12 Do 5 9 11 Ue 1 4 5 6 7 8 10 De 2 3 9
x min 225 len 245 odd 137 max 380076024 Uo 1 2 3 4 6 7 8 9 Do 5 12 Ue 1 4 5 6 10 11 De 2 3 9
x min 225 len 245 odd 136 max 380076024 Uo 1 2 3 4 7 8 9 Do 5 6 12 Ue 1 4 5 6 10 11 De 2 3 9
x min 225 len 245 odd 135 max 380076024 Uo 1 2 3 4 8 9 Do 5 7 12 Ue 1 4 5 6 10 11 De 2 3 9
x min 225 len 245 odd 134 max 380076024 Uo 1 2 3 4 9 Do 5 8 12 Ue 1 4 5 6 7 10 11 De 2 3 9
x min 225 len 245 odd 133 max 380076024 Uo 1 2 3 4 Do 5 9 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 230 len 128 odd 73 max 17796632 Uo 1 3 4 5 6 7 Do 2 11 Ue 1 2 4 5 6 De 3 7 10
x min 230 len 128 odd 60 max 17796632 Uo 1 4 5 6 7 Do 2 3 11 Ue 1 2 4 5 6 De 3 7 10
x min 230 len 127 odd 73 max 17796632 Uo 1 3 4 5 6 7 Do 2 11 Ue 1 2 5 6 De 3 4 7 10
x min 230 len 127 odd 60 max 17796632 Uo 1 4 5 6 7 Do 2 3 11 Ue 1 2 5 6 De 3 4 7 10
x min 232 len 1785 odd 835 max 603867656742570336 Uo 1 2 3 5 6 8 9 10 11 12 13 Do 4 7 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1290 max 603867656742570336 Uo 1 2 3 5 6 8 9 10 11 12 13 Do 4 7 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 825 max 603867656742570336 Uo 1 2 3 5 6 8 9 10 11 12 13 Do 4 7 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 232 len 1785 odd 832 max 603867656742570336 Uo 1 2 3 5 6 9 10 11 12 13 Do 4 7 8 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1283 max 603867656742570336 Uo 1 2 3 5 6 9 10 11 12 13 Do 4 7 8 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 822 max 603867656742570336 Uo 1 2 3 5 6 9 10 11 12 13 Do 4 7 8 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 232 len 1785 odd 829 max 603867656742570336 Uo 1 2 3 5 6 10 11 12 13 Do 4 7 9 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1282 max 603867656742570336 Uo 1 2 3 5 6 8 10 11 12 13 Do 4 7 9 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 2773 odd 1279 max 603867656742570336 Uo 1 2 3 5 6 10 11 12 13 Do 4 7 8 9 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 819 max 603867656742570336 Uo 1 2 3 5 6 10 11 12 13 Do 4 7 9 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 232 len 1785 odd 813 max 603867656742570336 Uo 1 2 3 6 8 9 10 11 12 13 Do 4 5 7 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1255 max 603867656742570336 Uo 1 2 3 6 8 9 10 11 12 13 Do 4 5 7 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 802 max 603867656742570336 Uo 1 2 3 6 8 9 10 11 12 13 Do 4 5 7 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 232 len 1785 odd 810 max 603867656742570336 Uo 1 2 3 6 9 10 11 12 13 Do 4 5 7 8 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1248 max 603867656742570336 Uo 1 2 3 6 9 10 11 12 13 Do 4 5 7 8 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 799 max 603867656742570336 Uo 1 2 3 6 9 10 11 12 13 Do 4 5 7 8 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 232 len 1785 odd 807 max 603867656742570336 Uo 1 2 3 6 10 11 12 13 Do 4 5 7 9 Ue 2 3 4 6 7 8 10 11 De 1 5 9
x min 232 len 2773 odd 1247 max 603867656742570336 Uo 1 2 3 6 8 10 11 12 13 Do 4 5 7 9 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 2773 odd 1244 max 603867656742570336 Uo 1 2 3 6 10 11 12 13 Do 4 5 7 8 9 Ue 2 3 4 6 7 8 11 12 13 14 De 1 5 9 10
x min 232 len 1789 odd 796 max 603867656742570336 Uo 1 2 3 6 10 11 12 13 Do 4 5 7 9 Ue 2 3 4 6 7 8 11 13 14 De 1 5 9 10 12
x min 235 len 615 odd 390 max 128676517388 Uo 1 2 3 4 5 6 Do 7 Ue 1 4 6 11 12 De 2 3 5 7 10
x min 235 len 614 odd 390 max 128676517388 Uo 1 2 3 4 5 6 Do 7 Ue 1 4 6 12 De 2 3 5 7 11
+ min 235 len 854 odd 548 max 128676517388 Uo 1 2 3 4 5 6 7 8 Do Ue 1 4 9 10 11 12 De 2 3 5 6 7 8
x min 237 len 171 odd 100 max 14679752696 Uo 1 2 3 4 6 7 9 10 Do 5 8 11 Ue 1 2 7 10 De 3 4 5 6 9
x min 237 len 171 odd 99 max 14679752696 Uo 1 2 3 4 6 7 10 Do 5 9 11 Ue 1 2 7 8 10 De 3 4 5 6 9
x min 237 len 976 odd 499 max 903550264045794 Uo 1 2 3 4 5 6 8 9 Do 7 10 Ue 2 3 4 6 8 De 1 5 7 9 10
x min 237 len 5077 odd 2670 max 5989068040132819754 Uo 1 2 3 4 5 7 8 9 10 11 15 16 17 Do 6 14 Ue 2 3 4 7 9 10 14 De 1 5 6 8 11 13
x min 237 len 5077 odd 2669 max 5989068040132819754 Uo 1 2 3 4 5 7 8 9 10 11 16 17 Do 6 15 Ue 2 3 4 7 9 10 14 De 1 5 6 8 11 13
x min 237 len 5077 odd 2668 max 5989068040132819754 Uo 1 2 3 4 5 7 8 9 10 11 17 Do 6 16 Ue 2 3 4 7 9 10 14 15 De 1 5 6 8 11 13
x min 237 len 5077 odd 2667 max 5989068040132819754 Uo 1 2 3 4 5 7 8 9 10 11 Do 6 17 Ue 2 3 4 7 9 10 14 15 16 De 1 5 6 8 11 13
x min 237 len 2742 odd 1437 max 6231432308554466 Uo 1 2 3 4 5 7 8 Do 6 9 Ue 2 3 4 7 9 10 13 De 1 5 6 8 12
x min 237 len 61 odd 28 max 20222 Uo 1 2 3 5 7 Do 4 6 Ue 2 3 De 1 5
x min 237 len 61 odd 27 max 20222 Uo 1 2 3 5 Do 4 7 Ue 2 3 6 De 1 5
x min 237 len 61 odd 27 max 20222 Uo 1 2 3 7 Do 5 6 Ue 2 3 4 De 1 5
x min 237 len 61 odd 26 max 20222 Uo 1 2 3 Do 5 7 Ue 2 3 4 6 De 1 5
x min 243 len 671 odd 370 max 84465657426792632 Uo 1 2 3 5 6 7 9 10 11 Do 4 8 Ue 1 2 5 6 7 8 De 3 4 9 10
x min 243 len 671 odd 368 max 84465657426792632 Uo 1 2 3 5 6 7 10 11 Do 4 9 Ue 1 2 5 6 7 8 De 3 4 9 10
x min 243 len 1266 odd 685 max 229556904606720 Uo 1 2 3 4 5 6 8 9 10 Do 7 Ue 2 3 5 6 7 9 11 12 De 1 4 8 10
x min 243 len 1266 odd 681 max 229556904606720 Uo 1 2 3 4 5 6 9 10 Do 7 8 Ue 2 3 5 6 7 9 11 12 De 1 4 8 10
x min 243 len 131 odd 66 max 22050912 Uo 1 2 3 4 7 8 9 10 11 Do 5 6 Ue 2 3 4 6 De 1 5 7
x min 243 len 131 odd 65 max 22050912 Uo 1 2 3 4 8 9 10 11 Do 5 7 Ue 2 3 4 6 De 1 5 7
x min 245 len 579 odd 282 max 268511570 Uo 1 2 3 4 5 7 Do 6 8 Ue 2 3 4 7 8 De 1 5 6
x min 247 len 1484 odd 808 max 5297372543103898872 Uo 1 2 3 5 6 7 8 10 11 Do 4 9 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 806 max 5297372543103898872 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 806 max 5297372543103898872 Uo 1 2 3 5 6 7 8 11 Do 4 9 10 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 805 max 5297372543103898872 Uo 1 2 3 5 6 7 8 Do 4 9 10 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 778 max 5297372543103898872 Uo 1 2 3 5 7 8 10 11 Do 4 6 9 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 776 max 5297372543103898872 Uo 1 2 3 5 7 8 10 Do 4 6 9 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 776 max 5297372543103898872 Uo 1 2 3 5 7 8 11 Do 4 6 9 10 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 775 max 5297372543103898872 Uo 1 2 3 5 7 8 Do 4 6 9 10 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 773 max 5297372543103898872 Uo 1 2 3 6 7 8 10 11 Do 4 5 9 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 771 max 5297372543103898872 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 771 max 5297372543103898872 Uo 1 2 3 6 7 8 11 Do 4 5 9 10 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 770 max 5297372543103898872 Uo 1 2 3 6 7 8 Do 4 5 9 10 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 758 max 5297372543103898872 Uo 1 2 3 7 8 10 11 Do 4 5 6 9 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 756 max 5297372543103898872 Uo 1 2 3 7 8 10 Do 4 5 6 9 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1484 odd 756 max 5297372543103898872 Uo 1 2 3 7 8 11 Do 4 5 6 9 10 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 247 len 1484 odd 755 max 5297372543103898872 Uo 1 2 3 7 8 Do 4 5 6 9 10 11 Ue 1 2 4 5 8 9 10 De 3 6 7 11
x min 247 len 1590 odd 816 max 1175289480993618 Uo 1 2 3 4 5 9 11 Do 6 7 8 10 Ue 2 3 4 8 De 1 5 6 7 9
x min 247 len 1590 odd 815 max 1175289480993618 Uo 1 2 3 4 5 9 Do 6 7 8 10 11 Ue 2 3 4 8 10 De 1 5 6 7 9
x min 247 len 1590 odd 815 max 1175289480993618 Uo 1 2 3 4 5 11 Do 6 7 8 9 10 Ue 2 3 4 8 De 1 5 6 7 9
x min 247 len 1590 odd 814 max 1175289480993618 Uo 1 2 3 4 5 Do 6 7 8 9 10 11 Ue 2 3 4 8 10 De 1 5 6 7 9
x min 247 len 634 odd 337 max 1175289480993618 Uo 1 2 3 4 5 11 Do 6 7 10 Ue 2 3 4 7 De 1 5 6 8 9
x min 247 len 634 odd 336 max 1175289480993618 Uo 1 2 3 4 5 Do 6 7 11 Ue 2 3 4 7 10 De 1 5 6 8 9
x min 247 len 4009 odd 1975 max 1271190333029362914 Uo 1 2 3 4 8 9 10 11 12 13 14 Do 5 6 7 Ue 2 3 4 7 10 De 1 5 6 8 9 11
x min 247 len 4009 odd 1963 max 1271190333029362914 Uo 1 2 3 4 9 10 11 12 13 14 Do 5 6 7 8 Ue 2 3 4 7 10 De 1 5 6 8 9 11
x min 248 len 1697 odd 744 max 17958047187455 Uo 1 2 3 5 6 10 11 14 15 Do 4 8 9 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 743 max 17958047187455 Uo 1 2 3 5 6 10 11 15 Do 4 8 9 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 742 max 17958047187455 Uo 1 2 3 5 6 10 11 Do 4 8 9 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 740 max 15962708611070 Uo 1 2 3 5 6 10 14 15 Do 4 8 9 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 739 max 15962708611070 Uo 1 2 3 5 6 10 15 Do 4 8 9 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 738 max 15962708611070 Uo 1 2 3 5 6 10 Do 4 8 9 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 732 max 17958047187455 Uo 1 2 3 5 10 11 14 15 Do 4 6 8 9 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 731 max 17958047187455 Uo 1 2 3 5 10 11 15 Do 4 6 8 9 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 730 max 17958047187455 Uo 1 2 3 5 10 11 Do 4 6 8 9 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 728 max 15962708611070 Uo 1 2 3 5 10 14 15 Do 4 6 8 9 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 727 max 15962708611070 Uo 1 2 3 5 10 15 Do 4 6 8 9 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 726 max 15962708611070 Uo 1 2 3 5 10 Do 4 6 8 9 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 740 max 15962708611070 Uo 1 2 3 5 6 11 14 15 Do 4 8 9 10 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 739 max 15962708611070 Uo 1 2 3 5 6 11 15 Do 4 8 9 10 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 738 max 15962708611070 Uo 1 2 3 5 6 11 Do 4 8 9 10 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 738 max 15962708611070 Uo 1 2 3 5 6 14 15 Do 4 8 9 10 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 737 max 15962708611070 Uo 1 2 3 5 6 15 Do 4 8 9 10 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 736 max 15962708611070 Uo 1 2 3 5 6 Do 4 8 9 10 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 728 max 15962708611070 Uo 1 2 3 5 11 14 15 Do 4 6 8 9 10 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 727 max 15962708611070 Uo 1 2 3 5 11 15 Do 4 6 8 9 10 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 726 max 15962708611070 Uo 1 2 3 5 11 Do 4 6 8 9 10 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 726 max 15962708611070 Uo 1 2 3 5 14 15 Do 4 6 8 9 10 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 725 max 15962708611070 Uo 1 2 3 5 15 Do 4 6 8 9 10 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 724 max 15962708611070 Uo 1 2 3 5 Do 4 6 8 9 10 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 715 max 17958047187455 Uo 1 2 3 6 10 11 14 15 Do 4 5 8 9 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 714 max 17958047187455 Uo 1 2 3 6 10 11 15 Do 4 5 8 9 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 713 max 17958047187455 Uo 1 2 3 6 10 11 Do 4 5 8 9 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 711 max 15962708611070 Uo 1 2 3 6 10 14 15 Do 4 5 8 9 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 710 max 15962708611070 Uo 1 2 3 6 10 15 Do 4 5 8 9 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 709 max 15962708611070 Uo 1 2 3 6 10 Do 4 5 8 9 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 709 max 17958047187455 Uo 1 2 3 10 11 14 15 Do 4 5 6 8 9 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 708 max 17958047187455 Uo 1 2 3 10 11 15 Do 4 5 6 8 9 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 707 max 17958047187455 Uo 1 2 3 10 11 Do 4 5 6 8 9 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 705 max 15962708611070 Uo 1 2 3 10 14 15 Do 4 5 6 8 9 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 704 max 15962708611070 Uo 1 2 3 10 15 Do 4 5 6 8 9 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 703 max 15962708611070 Uo 1 2 3 10 Do 4 5 6 8 9 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 711 max 15962708611070 Uo 1 2 3 6 11 14 15 Do 4 5 8 9 10 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 710 max 15962708611070 Uo 1 2 3 6 11 15 Do 4 5 8 9 10 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 709 max 15962708611070 Uo 1 2 3 6 11 Do 4 5 8 9 10 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 709 max 15962708611070 Uo 1 2 3 6 14 15 Do 4 5 8 9 10 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 708 max 15962708611070 Uo 1 2 3 6 15 Do 4 5 8 9 10 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 707 max 15962708611070 Uo 1 2 3 6 Do 4 5 8 9 10 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 705 max 15962708611070 Uo 1 2 3 11 14 15 Do 4 5 6 8 9 10 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 704 max 15962708611070 Uo 1 2 3 11 15 Do 4 5 6 8 9 10 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 703 max 15962708611070 Uo 1 2 3 11 Do 4 5 6 8 9 10 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1697 odd 703 max 15962708611070 Uo 1 2 3 14 15 Do 4 5 6 8 9 10 11 13 Ue 2 3 4 5 6 9 10 11 De 1 7 8 12
x min 248 len 1697 odd 702 max 15962708611070 Uo 1 2 3 15 Do 4 5 6 8 9 10 11 13 14 Ue 2 3 4 5 6 9 10 11 13 De 1 7 8 12
x min 248 len 1697 odd 701 max 15962708611070 Uo 1 2 3 Do 4 5 6 8 9 10 11 13 15 Ue 2 3 4 5 6 9 10 11 13 14 De 1 7 8 12
x min 248 len 1758 odd 784 max 365720052690 Uo 1 2 3 5 6 7 9 10 13 Do 4 8 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1758 odd 783 max 365720052690 Uo 1 2 3 5 6 7 9 10 Do 4 8 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1757 odd 783 max 365720052690 Uo 1 2 3 5 6 7 9 10 Do 4 8 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 661 max 140453980842 Uo 1 2 3 5 6 7 10 13 Do 4 9 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 660 max 140453980842 Uo 1 2 3 5 6 7 10 Do 4 9 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 660 max 140453980842 Uo 1 2 3 5 6 7 10 Do 4 9 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 660 max 140453980842 Uo 1 2 3 5 6 7 13 Do 4 10 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 659 max 140453980842 Uo 1 2 3 5 6 7 Do 4 10 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 659 max 140453980842 Uo 1 2 3 5 6 7 Do 4 10 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 428 odd 194 max 35800050 Uo 1 2 3 5 6 7 Do 4 Ue 2 3 4 8 9 10 11 De 1 5 6 7
x min 248 len 570 odd 259 max 35800050 Uo 1 2 3 5 6 7 Do 4 13 Ue 2 3 4 10 11 De 1 5 6 7 9 12
x min 248 len 569 odd 258 max 35800050 Uo 1 2 3 5 6 7 Do 4 13 Ue 2 3 4 11 De 1 5 6 7 10 12
x min 248 len 1758 odd 763 max 365720052690 Uo 1 2 3 6 7 9 10 13 Do 4 5 8 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1758 odd 762 max 365720052690 Uo 1 2 3 6 7 9 10 Do 4 5 8 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1757 odd 762 max 365720052690 Uo 1 2 3 6 7 9 10 Do 4 5 8 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 641 max 140453980842 Uo 1 2 3 6 7 10 13 Do 4 5 9 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 640 max 140453980842 Uo 1 2 3 6 7 10 Do 4 5 9 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 640 max 140453980842 Uo 1 2 3 6 7 10 Do 4 5 9 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 640 max 140453980842 Uo 1 2 3 6 7 13 Do 4 5 10 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 639 max 140453980842 Uo 1 2 3 6 7 Do 4 5 10 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 639 max 140453980842 Uo 1 2 3 6 7 Do 4 5 10 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 428 odd 189 max 35800050 Uo 1 2 3 6 7 Do 4 5 Ue 2 3 4 8 9 10 11 De 1 5 6 7
x min 248 len 570 odd 252 max 35800050 Uo 1 2 3 6 7 Do 4 5 13 Ue 2 3 4 10 11 De 1 5 6 7 9 12
x min 248 len 569 odd 252 max 35800050 Uo 1 2 3 6 7 Do 4 5 13 Ue 2 3 4 11 De 1 5 6 7 10 12
x min 248 len 1758 odd 766 max 365720052690 Uo 1 2 3 5 7 9 10 13 Do 4 6 8 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1758 odd 765 max 365720052690 Uo 1 2 3 5 7 9 10 Do 4 6 8 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1757 odd 765 max 365720052690 Uo 1 2 3 5 7 9 10 Do 4 6 8 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 647 max 140453980842 Uo 1 2 3 5 7 10 13 Do 4 6 9 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 646 max 140453980842 Uo 1 2 3 5 7 10 Do 4 6 9 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 646 max 140453980842 Uo 1 2 3 5 7 10 Do 4 6 9 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 646 max 140453980842 Uo 1 2 3 5 7 13 Do 4 6 10 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 645 max 140453980842 Uo 1 2 3 5 7 Do 4 6 10 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 645 max 140453980842 Uo 1 2 3 5 7 Do 4 6 10 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1758 odd 754 max 365720052690 Uo 1 2 3 7 9 10 13 Do 4 5 6 8 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1758 odd 753 max 365720052690 Uo 1 2 3 7 9 10 Do 4 5 6 8 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1757 odd 753 max 365720052690 Uo 1 2 3 7 9 10 Do 4 5 6 8 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 634 max 140453980842 Uo 1 2 3 7 10 13 Do 4 5 6 9 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 633 max 140453980842 Uo 1 2 3 7 10 Do 4 5 6 9 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 633 max 140453980842 Uo 1 2 3 7 10 Do 4 5 6 9 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 248 len 1453 odd 633 max 140453980842 Uo 1 2 3 7 13 Do 4 5 6 10 12 Ue 2 3 4 5 9 10 De 1 6 7 8 11 14
x min 248 len 1453 odd 632 max 140453980842 Uo 1 2 3 7 Do 4 5 6 10 13 Ue 2 3 4 5 9 10 12 De 1 6 7 8 11 14
x min 248 len 1452 odd 632 max 140453980842 Uo 1 2 3 7 Do 4 5 6 10 13 Ue 2 3 4 5 9 10 De 1 6 7 8 12 14
x min 250 len 124 odd 68 max 572826560 Uo 1 3 4 5 7 11 Do 2 6 10 Ue 1 2 3 4 De 5 6 9
x min 250 len 124 odd 67 max 572826560 Uo 1 3 4 5 7 Do 2 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 250 len 123 odd 66 max 572826560 Uo 1 3 4 5 7 Do 2 6 11 Ue 1 2 3 4 De 5 6 10
x min 250 len 127 odd 69 max 572826560 Uo 1 3 4 5 Do 2 6 7 Ue 1 2 3 4 De 5 6
x min 250 len 124 odd 56 max 572826560 Uo 1 3 5 7 11 Do 2 4 6 10 Ue 1 2 3 4 De 5 6 9
x min 250 len 124 odd 55 max 572826560 Uo 1 3 5 7 Do 2 4 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 250 len 123 odd 54 max 572826560 Uo 1 3 5 7 Do 2 4 6 11 Ue 1 2 3 4 De 5 6 10
x min 250 len 127 odd 55 max 572826560 Uo 1 3 5 Do 2 4 6 7 Ue 1 2 3 4 De 5 6
x min 250 len 124 odd 56 max 572826560 Uo 1 3 4 7 11 Do 2 5 6 10 Ue 1 2 3 4 De 5 6 9
x min 250 len 124 odd 55 max 572826560 Uo 1 3 4 7 Do 2 5 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 250 len 123 odd 54 max 572826560 Uo 1 3 4 7 Do 2 5 6 11 Ue 1 2 3 4 De 5 6 10
x min 250 len 127 odd 60 max 572826560 Uo 1 3 4 Do 2 5 6 7 Ue 1 2 3 4 De 5 6
x min 250 len 124 odd 52 max 572826560 Uo 1 3 7 11 Do 2 4 5 6 10 Ue 1 2 3 4 De 5 6 9
x min 250 len 124 odd 51 max 572826560 Uo 1 3 7 Do 2 4 5 6 11 Ue 1 2 3 4 10 De 5 6 9
x min 250 len 123 odd 50 max 572826560 Uo 1 3 7 Do 2 4 5 6 11 Ue 1 2 3 4 De 5 6 10
x min 250 len 127 odd 52 max 572826560 Uo 1 3 Do 2 4 5 6 7 Ue 1 2 3 4 De 5 6
x min 251 len 1008 odd 581 max 70383068786371935 Uo 1 2 3 4 8 9 Do 5 6 7 Ue 1 2 7 8 De 3 4 5 6
x min 251 len 1008 odd 579 max 70383068786371935 Uo 1 2 3 4 8 Do 5 6 7 9 Ue 1 2 7 8 De 3 4 5 6
x min 251 len 1008 odd 577 max 70383068786371935 Uo 1 2 3 4 9 Do 5 6 7 8 Ue 1 2 7 8 De 3 4 5 6
x min 251 len 1008 odd 576 max 70383068786371935 Uo 1 2 3 4 Do 5 6 7 8 9 Ue 1 2 7 8 De 3 4 5 6
+ min 255 len 126 odd 71 max 269364 Uo 1 2 3 4 5 6 7 8 Do Ue 3 4 5 6 7 De 1 2
x min 263 len 1369 odd 828 max 19500820769771936 Uo 1 2 3 4 5 6 8 9 12 Do 7 11 Ue 1 3 4 De 2 5 6 7 8 9 10
x min 263 len 1369 odd 827 max 19500820769771936 Uo 1 2 3 4 5 6 8 9 Do 7 12 Ue 1 3 4 11 De 2 5 6 7 8 9 10
x min 263 len 565 odd 305 max 1664913401172 Uo 1 2 3 4 5 Do 6 7 8 9 Ue 1 3 4 5 De 2 6 7 8 9 10
x min 263 len 1366 odd 803 max 3718000190472512 Uo 1 2 3 4 5 7 8 9 10 11 13 Do 6 12 Ue 1 3 4 13 14 De 2 5 6 7 8 9 11 12
x min 267 len 673 odd 420 max 2099563202132 Uo 1 2 3 4 5 Do 6 Ue 1 4 5 De 2 3 6 7 8
+ min 271 len 558 odd 304 max 7409556 Uo 1 2 3 4 5 6 Do Ue 3 4 5 6 7 8 9 De 1 2
x min 273 len 606 odd 333 max 2112292356717983792 Uo 1 2 3 5 6 8 Do 4 7 Ue 1 2 5 7 De 3 4 6
x min 273 len 606 odd 330 max 2112292356717983792 Uo 1 2 3 5 6 Do 4 7 8 Ue 1 2 5 7 De 3 4 6
x min 281 len 675 odd 400 max 4311866231424000 Uo 1 2 3 4 5 8 10 11 12 13 14 Do 6 7 9 Ue 1 3 5 8 11 12 13 De 2 4 6 7 9 10
x min 281 len 1142 odd 651 max 48115595084778876 Uo 1 2 3 4 6 7 Do 5 8 Ue 1 3 4 6 8 9 De 2 5 7 13
x min 281 len 682 odd 418 max 4015026904112 Uo 1 2 3 4 6 7 Do 5 8 Ue 1 3 9 De 2 4 5 6 7 8
x min 281 len 684 odd 418 max 4015026904112 Uo 1 2 3 4 6 Do 5 7 8 Ue 1 3 De 2 4 5 6 7 8
x min 281 len 273 odd 141 max 130674416 Uo 1 3 4 9 10 11 Do 2 5 7 8 Ue 1 2 3 De 4 6 7 10
x min 281 len 273 odd 140 max 130674416 Uo 1 3 4 10 11 Do 2 5 7 9 Ue 1 2 3 8 De 4 6 7 10
x min 281 len 272 odd 140 max 130674416 Uo 1 3 4 10 11 Do 2 5 7 9 Ue 1 2 3 De 4 6 8 10
x min 281 len 273 odd 139 max 130674416 Uo 1 3 4 11 Do 2 5 7 10 Ue 1 2 3 8 9 De 4 6 7 10
x min 281 len 272 odd 139 max 130674416 Uo 1 3 4 11 Do 2 5 7 10 Ue 1 2 3 9 De 4 6 8 10
x min 281 len 685 odd 345 max 47985096690687 Uo 1 3 4 11 Do 2 5 7 9 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 281 len 685 odd 344 max 47985096690687 Uo 1 3 4 Do 2 5 7 9 10 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 281 len 684 odd 338 max 22749263775 Uo 1 3 4 6 Do 2 5 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 336 max 22749263775 Uo 1 3 4 Do 2 5 6 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 343 max 47985096690687 Uo 1 3 4 Do 2 5 7 9 10 11 Ue 1 2 3 5 De 4 6 7 8 9 10
x min 281 len 273 odd 129 max 130674416 Uo 1 3 9 10 11 Do 2 4 5 7 8 Ue 1 2 3 De 4 6 7 10
x min 281 len 273 odd 128 max 130674416 Uo 1 3 10 11 Do 2 4 5 7 9 Ue 1 2 3 8 De 4 6 7 10
x min 281 len 272 odd 128 max 130674416 Uo 1 3 10 11 Do 2 4 5 7 9 Ue 1 2 3 De 4 6 8 10
x min 281 len 273 odd 127 max 130674416 Uo 1 3 11 Do 2 4 5 7 10 Ue 1 2 3 8 9 De 4 6 7 10
x min 281 len 272 odd 127 max 130674416 Uo 1 3 11 Do 2 4 5 7 10 Ue 1 2 3 9 De 4 6 8 10
x min 281 len 685 odd 313 max 47985096690687 Uo 1 3 11 Do 2 4 5 7 9 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 281 len 685 odd 312 max 47985096690687 Uo 1 3 Do 2 4 5 7 9 10 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 281 len 684 odd 308 max 22749263775 Uo 1 3 6 Do 2 4 5 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 306 max 22749263775 Uo 1 3 Do 2 4 5 6 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 311 max 47985096690687 Uo 1 3 Do 2 4 5 7 9 10 11 Ue 1 2 3 5 De 4 6 7 8 9 10
x min 281 len 273 odd 122 max 130674416 Uo 1 4 9 10 11 Do 2 3 5 7 8 Ue 1 2 3 De 4 6 7 10
x min 281 len 273 odd 121 max 130674416 Uo 1 4 10 11 Do 2 3 5 7 9 Ue 1 2 3 8 De 4 6 7 10
x min 281 len 272 odd 121 max 130674416 Uo 1 4 10 11 Do 2 3 5 7 9 Ue 1 2 3 De 4 6 8 10
x min 281 len 273 odd 120 max 130674416 Uo 1 4 11 Do 2 3 5 7 10 Ue 1 2 3 8 9 De 4 6 7 10
x min 281 len 272 odd 120 max 130674416 Uo 1 4 11 Do 2 3 5 7 10 Ue 1 2 3 9 De 4 6 8 10
x min 281 len 685 odd 292 max 47985096690687 Uo 1 4 11 Do 2 3 5 7 9 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 281 len 685 odd 291 max 47985096690687 Uo 1 4 Do 2 3 5 7 9 10 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 281 len 684 odd 297 max 22749263775 Uo 1 4 6 Do 2 3 5 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 295 max 22749263775 Uo 1 4 Do 2 3 5 6 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 291 max 47985096690687 Uo 1 4 Do 2 3 5 7 9 10 11 Ue 1 2 3 5 De 4 6 7 8 9 10
x min 281 len 273 odd 116 max 130674416 Uo 1 9 10 11 Do 2 3 4 5 7 8 Ue 1 2 3 De 4 6 7 10
x min 281 len 273 odd 115 max 130674416 Uo 1 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 8 De 4 6 7 10
x min 281 len 272 odd 115 max 130674416 Uo 1 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 De 4 6 8 10
x min 281 len 273 odd 114 max 130674416 Uo 1 11 Do 2 3 4 5 7 10 Ue 1 2 3 8 9 De 4 6 7 10
x min 281 len 272 odd 114 max 130674416 Uo 1 11 Do 2 3 4 5 7 10 Ue 1 2 3 9 De 4 6 8 10
x min 281 len 685 odd 276 max 47985096690687 Uo 1 11 Do 2 3 4 5 7 9 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 281 len 685 odd 275 max 47985096690687 Uo 1 Do 2 3 4 5 7 9 10 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 281 len 684 odd 282 max 22749263775 Uo 1 6 Do 2 3 4 5 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 280 max 22749263775 Uo 1 Do 2 3 4 5 6 7 11 Ue 1 2 3 5 7 8 9 De 4 6 10
x min 281 len 684 odd 275 max 47985096690687 Uo 1 Do 2 3 4 5 7 9 10 11 Ue 1 2 3 5 De 4 6 7 8 9 10
x min 289 len 539 odd 284 max 201135566912 Uo 1 3 4 5 11 Do 2 6 7 8 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 289 len 539 odd 283 max 201135566912 Uo 1 3 4 5 Do 2 6 7 8 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 289 len 538 odd 283 max 201135566912 Uo 1 3 4 5 Do 2 6 7 8 11 Ue 1 2 3 5 De 4 6 7 8 10
x min 289 len 539 odd 239 max 201135566912 Uo 1 4 5 11 Do 2 3 6 7 8 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 289 len 539 odd 238 max 201135566912 Uo 1 4 5 Do 2 3 6 7 8 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 289 len 538 odd 238 max 201135566912 Uo 1 4 5 Do 2 3 6 7 8 11 Ue 1 2 3 5 De 4 6 7 8 10
x min 289 len 539 odd 240 max 201135566912 Uo 1 3 5 11 Do 2 4 6 7 8 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 289 len 539 odd 239 max 201135566912 Uo 1 3 5 Do 2 4 6 7 8 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 289 len 538 odd 239 max 201135566912 Uo 1 3 5 Do 2 4 6 7 8 11 Ue 1 2 3 5 De 4 6 7 8 10
x min 289 len 539 odd 217 max 201135566912 Uo 1 5 11 Do 2 3 4 6 7 8 10 Ue 1 2 3 5 De 4 6 7 8 9
x min 289 len 539 odd 216 max 201135566912 Uo 1 5 Do 2 3 4 6 7 8 11 Ue 1 2 3 5 10 De 4 6 7 8 9
x min 289 len 538 odd 216 max 201135566912 Uo 1 5 Do 2 3 4 6 7 8 11 Ue 1 2 3 5 De 4 6 7 8 10
x min 292 len 612 odd 302 max 7199919635188528191 Uo 1 2 4 5 7 Do 3 6 8 11 12 Ue 1 2 6 8 De 3 4 5 7 10 11
x min 292 len 612 odd 301 max 7199919635188528191 Uo 1 2 4 5 Do 3 6 7 8 11 12 Ue 1 2 6 8 De 3 4 5 7 10 11
x min 293 len 1138 odd 630 max 3164445728626800 Uo 1 2 3 4 5 6 7 8 10 Do 9 15 Ue 2 3 5 6 7 8 De 1 4 9 10 14
x min 297 len 747 odd 363 max 376255861127744 Uo 1 2 4 6 7 9 10 12 13 Do 3 5 8 11 Ue 1 2 7 10 De 3 4 5 6 8 9 13
x min 297 len 747 odd 362 max 376255861127744 Uo 1 2 4 6 7 9 10 13 Do 3 5 8 11 12 Ue 1 2 7 10 11 De 3 4 5 6 8 9 13
x min 297 len 747 odd 361 max 376255861127744 Uo 1 2 4 6 7 9 10 Do 3 5 8 11 13 Ue 1 2 7 10 11 12 De 3 4 5 6 8 9 13
x min 297 len 747 odd 370 max 2686828510604408 Uo 1 2 4 6 11 12 13 Do 3 5 7 9 10 Ue 1 2 De 3 4 5 6 7 8 9
x min 297 len 747 odd 369 max 2686828510604408 Uo 1 2 4 6 12 13 Do 3 5 7 9 10 11 Ue 1 2 10 De 3 4 5 6 7 8 9
x min 297 len 747 odd 368 max 2686828510604408 Uo 1 2 4 6 13 Do 3 5 7 9 10 12 Ue 1 2 10 11 De 3 4 5 6 7 8 9
x min 297 len 747 odd 367 max 2686828510604408 Uo 1 2 4 6 Do 3 5 7 9 10 13 Ue 1 2 10 11 12 De 3 4 5 6 7 8 9
x min 298 len 126 odd 69 max 537983 Uo 1 3 4 5 6 8 9 Do 2 7 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 68 max 358655 Uo 1 3 4 5 6 9 Do 2 8 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 67 max 318803 Uo 1 3 4 5 6 Do 2 9 Ue 1 2 3 7 8 De 5 6
x min 298 len 126 odd 58 max 537983 Uo 1 4 5 6 8 9 Do 2 3 7 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 57 max 358655 Uo 1 4 5 6 9 Do 2 3 8 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 56 max 268992 Uo 1 4 5 6 Do 2 3 9 Ue 1 2 3 7 8 De 5 6
x min 298 len 126 odd 59 max 537983 Uo 1 3 5 6 8 9 Do 2 4 7 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 58 max 358655 Uo 1 3 5 6 9 Do 2 4 8 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 57 max 318803 Uo 1 3 5 6 Do 2 4 9 Ue 1 2 3 7 8 De 5 6
x min 298 len 126 odd 53 max 537983 Uo 1 5 6 8 9 Do 2 3 4 7 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 52 max 358655 Uo 1 5 6 9 Do 2 3 4 8 Ue 1 2 3 7 De 5 6
x min 298 len 126 odd 51 max 268992 Uo 1 5 6 Do 2 3 4 9 Ue 1 2 3 7 8 De 5 6
x min 298 len 126 odd 60 max 537983 Uo 1 3 4 6 8 9 Do 2 5 7 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 56 max 537983 Uo 1 3 6 8 9 Do 2 4 5 7 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 59 max 358655 Uo 1 3 4 6 9 Do 2 5 8 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 55 max 358655 Uo 1 3 6 9 Do 2 4 5 8 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 58 max 318803 Uo 1 3 4 6 Do 2 5 9 Ue 1 2 3 4 7 8 De 5 6
x min 298 len 126 odd 54 max 318803 Uo 1 3 6 Do 2 4 5 9 Ue 1 2 3 4 7 8 De 5 6
x min 298 len 126 odd 52 max 537983 Uo 1 4 6 8 9 Do 2 3 5 7 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 50 max 537983 Uo 1 6 8 9 Do 2 3 4 5 7 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 51 max 358655 Uo 1 4 6 9 Do 2 3 5 8 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 49 max 358655 Uo 1 6 9 Do 2 3 4 5 8 Ue 1 2 3 4 7 De 5 6
x min 298 len 126 odd 50 max 268992 Uo 1 4 6 Do 2 3 5 9 Ue 1 2 3 4 7 8 De 5 6
x min 298 len 126 odd 48 max 268992 Uo 1 6 Do 2 3 4 5 9 Ue 1 2 3 4 7 8 De 5 6
x min 299 len 1526 odd 750 max 401854721978896680 Uo 1 2 5 6 7 8 10 Do 3 4 9 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 749 max 401854721978896680 Uo 1 2 5 6 7 8 Do 3 4 10 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 721 max 401854721978896680 Uo 1 2 6 7 8 10 Do 3 4 5 9 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 720 max 401854721978896680 Uo 1 2 6 7 8 Do 3 4 5 10 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 714 max 401854721978896680 Uo 1 2 5 7 8 10 Do 3 4 6 9 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 713 max 401854721978896680 Uo 1 2 5 7 8 Do 3 4 6 10 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 703 max 401854721978896680 Uo 1 2 7 8 10 Do 3 4 5 6 9 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 299 len 1526 odd 702 max 401854721978896680 Uo 1 2 7 8 Do 3 4 5 6 10 12 Ue 1 2 4 5 8 9 De 3 6 7 11
x min 307 len 1140 odd 605 max 153037936404480 Uo 1 2 3 4 5 6 8 9 Do 7 10 Ue 2 3 5 6 7 9 12 De 1 4 8 11
x min 307 len 1140 odd 603 max 153037936404480 Uo 1 2 3 4 5 6 9 Do 7 8 10 Ue 2 3 5 6 7 9 12 De 1 4 8 11
x min 307 len 2395 odd 1078 max 4752434291258016 Uo 1 2 3 5 6 7 8 10 Do 4 9 13 14 Ue 2 3 4 6 7 8 9 10 De 1 5 12 13
x min 307 len 2395 odd 1077 max 4752434291258016 Uo 1 2 3 5 6 7 8 Do 4 10 13 14 Ue 2 3 4 6 7 8 9 10 De 1 5 12 13
x min 307 len 2395 odd 1034 max 4752434291258016 Uo 1 2 3 6 7 8 10 Do 4 5 9 13 14 Ue 2 3 4 6 7 8 9 10 De 1 5 12 13
x min 307 len 2395 odd 1033 max 4752434291258016 Uo 1 2 3 6 7 8 Do 4 5 10 13 14 Ue 2 3 4 6 7 8 9 10 De 1 5 12 13
x min 313 len 604 odd 320 max 3235326291688651775 Uo 1 3 4 5 11 12 13 Do 2 6 7 9 10 Ue 1 2 4 5 7 De 3 6 8 9
x min 313 len 604 odd 319 max 2156884194459101183 Uo 1 3 4 5 12 13 Do 2 6 7 9 11 Ue 1 2 4 5 7 10 De 3 6 8 9
x min 313 len 604 odd 318 max 1617663145844325888 Uo 1 3 4 5 13 Do 2 6 7 9 12 Ue 1 2 4 5 7 10 11 De 3 6 8 9
x min 313 len 604 odd 317 max 1617663145844325888 Uo 1 3 4 5 Do 2 6 7 9 13 Ue 1 2 4 5 7 10 11 12 De 3 6 8 9
x min 313 len 603 odd 320 max 3235326291688651775 Uo 1 3 4 5 11 12 13 Do 2 6 7 9 10 Ue 1 2 4 5 De 3 6 7 8 9
x min 313 len 603 odd 319 max 2156884194459101183 Uo 1 3 4 5 12 13 Do 2 6 7 9 11 Ue 1 2 4 5 10 De 3 6 7 8 9
x min 313 len 603 odd 318 max 1617663145844325888 Uo 1 3 4 5 13 Do 2 6 7 9 12 Ue 1 2 4 5 10 11 De 3 6 7 8 9
x min 313 len 603 odd 317 max 1617663145844325888 Uo 1 3 4 5 Do 2 6 7 9 13 Ue 1 2 4 5 10 11 12 De 3 6 7 8 9
x min 313 len 604 odd 266 max 3235326291688651775 Uo 1 4 5 11 12 13 Do 2 3 6 7 9 10 Ue 1 2 4 5 7 De 3 6 8 9
x min 313 len 604 odd 265 max 2156884194459101183 Uo 1 4 5 12 13 Do 2 3 6 7 9 11 Ue 1 2 4 5 7 10 De 3 6 8 9
x min 313 len 604 odd 264 max 1617663145844325888 Uo 1 4 5 13 Do 2 3 6 7 9 12 Ue 1 2 4 5 7 10 11 De 3 6 8 9
x min 313 len 604 odd 263 max 1617663145844325888 Uo 1 4 5 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 10 11 12 De 3 6 8 9
x min 313 len 603 odd 266 max 3235326291688651775 Uo 1 4 5 11 12 13 Do 2 3 6 7 9 10 Ue 1 2 4 5 De 3 6 7 8 9
x min 313 len 603 odd 265 max 2156884194459101183 Uo 1 4 5 12 13 Do 2 3 6 7 9 11 Ue 1 2 4 5 10 De 3 6 7 8 9
x min 313 len 603 odd 264 max 1617663145844325888 Uo 1 4 5 13 Do 2 3 6 7 9 12 Ue 1 2 4 5 10 11 De 3 6 7 8 9
x min 313 len 603 odd 263 max 1617663145844325888 Uo 1 4 5 Do 2 3 6 7 9 13 Ue 1 2 4 5 10 11 12 De 3 6 7 8 9
x min 317 len 182 odd 87 max 1036320224 Uo 1 2 4 Do 3 5 6 Ue 1 2 6 7 8 De 3 4 5
x min 317 len 2529 odd 1109 max 2035371964629504 Uo 1 2 3 5 6 8 9 Do 4 7 10 13 Ue 2 3 4 5 10 11 De 1 6 7 8 9 12
x min 317 len 2529 odd 1075 max 2035371964629504 Uo 1 2 3 6 8 9 Do 4 5 7 10 13 Ue 2 3 4 5 10 11 De 1 6 7 8 9 12
x min 317 len 2529 odd 1089 max 2035371964629504 Uo 1 2 3 5 8 9 Do 4 6 7 10 13 Ue 2 3 4 5 10 11 De 1 6 7 8 9 12
x min 317 len 2529 odd 1065 max 2035371964629504 Uo 1 2 3 8 9 Do 4 5 6 7 10 13 Ue 2 3 4 5 10 11 De 1 6 7 8 9 12
x min 325 len 1933 odd 1045 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 10 11 12 Do 7 13 Ue 2 3 5 6 7 8 10 De 1 4 9 12
x min 325 len 1933 odd 1043 max 1153382383729858482 Uo 1 2 3 4 5 6 8 10 11 12 Do 7 9 13 Ue 2 3 5 6 7 8 10 De 1 4 9 12
x min 325 len 1933 odd 1041 max 1153382383729858482 Uo 1 2 3 4 5 6 9 10 11 12 Do 7 8 13 Ue 2 3 5 6 7 8 10 De 1 4 9 12
x min 325 len 1933 odd 1040 max 1153382383729858482 Uo 1 2 3 4 5 6 10 11 12 Do 7 8 9 13 Ue 2 3 5 6 7 8 10 De 1 4 9 12
x min 325 len 2085 odd 1102 max 10384546488078008226 Uo 1 2 3 4 5 8 9 Do 6 7 Ue 2 3 4 8 10 De 1 5 6 7 9
x min 325 len 515 odd 232 max 52063916786 Uo 1 2 3 5 6 8 11 12 13 Do 4 7 10 Ue 2 3 4 5 De 1 6 7 9
x min 325 len 515 odd 231 max 52063916786 Uo 1 2 3 5 6 8 12 13 Do 4 7 11 Ue 2 3 4 5 10 De 1 6 7 9
x min 325 len 515 odd 230 max 52063916786 Uo 1 2 3 5 6 8 13 Do 4 7 12 Ue 2 3 4 5 10 11 De 1 6 7 9
x min 325 len 515 odd 229 max 52063916786 Uo 1 2 3 5 6 8 Do 4 7 13 Ue 2 3 4 5 10 11 12 De 1 6 7 9
x min 325 len 515 odd 220 max 52063916786 Uo 1 2 3 5 8 11 12 13 Do 4 6 7 10 Ue 2 3 4 5 De 1 6 7 9
x min 325 len 515 odd 219 max 52063916786 Uo 1 2 3 5 8 12 13 Do 4 6 7 11 Ue 2 3 4 5 10 De 1 6 7 9
x min 325 len 515 odd 218 max 52063916786 Uo 1 2 3 5 8 13 Do 4 6 7 12 Ue 2 3 4 5 10 11 De 1 6 7 9
x min 325 len 515 odd 217 max 52063916786 Uo 1 2 3 5 8 Do 4 6 7 13 Ue 2 3 4 5 10 11 12 De 1 6 7 9
x min 325 len 515 odd 224 max 52063916786 Uo 1 2 3 6 8 11 12 13 Do 4 5 7 10 Ue 2 3 4 5 De 1 6 7 9
x min 325 len 515 odd 223 max 52063916786 Uo 1 2 3 6 8 12 13 Do 4 5 7 11 Ue 2 3 4 5 10 De 1 6 7 9
x min 325 len 515 odd 222 max 52063916786 Uo 1 2 3 6 8 13 Do 4 5 7 12 Ue 2 3 4 5 10 11 De 1 6 7 9
x min 325 len 515 odd 221 max 52063916786 Uo 1 2 3 6 8 Do 4 5 7 13 Ue 2 3 4 5 10 11 12 De 1 6 7 9
x min 325 len 515 odd 218 max 52063916786 Uo 1 2 3 8 11 12 13 Do 4 5 6 7 10 Ue 2 3 4 5 De 1 6 7 9
x min 325 len 515 odd 217 max 52063916786 Uo 1 2 3 8 12 13 Do 4 5 6 7 11 Ue 2 3 4 5 10 De 1 6 7 9
x min 325 len 515 odd 216 max 52063916786 Uo 1 2 3 8 13 Do 4 5 6 7 12 Ue 2 3 4 5 10 11 De 1 6 7 9
x min 325 len 515 odd 215 max 52063916786 Uo 1 2 3 8 Do 4 5 6 7 13 Ue 2 3 4 5 10 11 12 De 1 6 7 9
x min 326 len 1005 odd 569 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 14 15 16 Do 2 13 Ue 1 2 5 6 8 10 11 De 3 4 7 9 12
x min 326 len 1005 odd 568 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 15 16 Do 2 13 14 Ue 1 2 5 6 8 10 11 13 De 3 4 7 9 12
x min 326 len 1004 odd 568 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 15 16 Do 2 13 14 Ue 1 2 5 6 8 10 11 De 3 4 7 9 12 13
x min 326 len 1005 odd 567 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 16 Do 2 13 15 Ue 1 2 5 6 8 10 11 13 14 De 3 4 7 9 12
x min 326 len 1004 odd 567 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 16 Do 2 13 15 Ue 1 2 5 6 8 10 11 14 De 3 4 7 9 12 13
x min 326 len 1005 odd 566 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 Do 2 13 16 Ue 1 2 5 6 8 10 11 13 14 15 De 3 4 7 9 12
x min 326 len 1004 odd 566 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 Do 2 13 16 Ue 1 2 5 6 8 10 11 14 15 De 3 4 7 9 12 13
x min 326 len 1004 odd 569 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 14 15 16 Do 2 13 Ue 1 2 5 6 8 11 De 3 4 7 9 10 12
x min 326 len 1004 odd 568 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 15 16 Do 2 13 14 Ue 1 2 5 6 8 11 13 De 3 4 7 9 10 12
x min 326 len 1003 odd 568 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 15 16 Do 2 13 14 Ue 1 2 5 6 8 11 De 3 4 7 9 10 12 13
x min 326 len 1004 odd 567 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 16 Do 2 13 15 Ue 1 2 5 6 8 11 13 14 De 3 4 7 9 10 12
x min 326 len 1003 odd 567 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 16 Do 2 13 15 Ue 1 2 5 6 8 11 14 De 3 4 7 9 10 12 13
x min 326 len 1004 odd 566 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 Do 2 13 16 Ue 1 2 5 6 8 11 13 14 15 De 3 4 7 9 10 12
x min 326 len 1003 odd 566 max 4801394933997584 Uo 1 3 4 5 6 7 8 9 10 11 12 Do 2 13 16 Ue 1 2 5 6 8 11 14 15 De 3 4 7 9 10 12 13
x min 326 len 1214 odd 646 max 1037245364801208707 Uo 1 3 4 5 6 8 9 10 11 12 Do 2 7 Ue 1 2 5 6 De 3 4 7 8 9
x min 326 len 1005 odd 482 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 14 15 16 Do 2 3 13 Ue 1 2 5 6 8 10 11 De 3 4 7 9 12
x min 326 len 1005 odd 481 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 15 16 Do 2 3 13 14 Ue 1 2 5 6 8 10 11 13 De 3 4 7 9 12
x min 326 len 1004 odd 481 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 15 16 Do 2 3 13 14 Ue 1 2 5 6 8 10 11 De 3 4 7 9 12 13
x min 326 len 1005 odd 480 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 16 Do 2 3 13 15 Ue 1 2 5 6 8 10 11 13 14 De 3 4 7 9 12
x min 326 len 1004 odd 480 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 16 Do 2 3 13 15 Ue 1 2 5 6 8 10 11 14 De 3 4 7 9 12 13
x min 326 len 1005 odd 479 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 Do 2 3 13 16 Ue 1 2 5 6 8 10 11 13 14 15 De 3 4 7 9 12
x min 326 len 1004 odd 479 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 Do 2 3 13 16 Ue 1 2 5 6 8 10 11 14 15 De 3 4 7 9 12 13
x min 326 len 1004 odd 482 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 14 15 16 Do 2 3 13 Ue 1 2 5 6 8 11 De 3 4 7 9 10 12
x min 326 len 1004 odd 481 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 15 16 Do 2 3 13 14 Ue 1 2 5 6 8 11 13 De 3 4 7 9 10 12
x min 326 len 1003 odd 481 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 15 16 Do 2 3 13 14 Ue 1 2 5 6 8 11 De 3 4 7 9 10 12 13
x min 326 len 1004 odd 480 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 16 Do 2 3 13 15 Ue 1 2 5 6 8 11 13 14 De 3 4 7 9 10 12
x min 326 len 1003 odd 480 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 16 Do 2 3 13 15 Ue 1 2 5 6 8 11 14 De 3 4 7 9 10 12 13
x min 326 len 1004 odd 479 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 Do 2 3 13 16 Ue 1 2 5 6 8 11 13 14 15 De 3 4 7 9 10 12
x min 326 len 1003 odd 479 max 4801394933997584 Uo 1 4 5 6 7 8 9 10 11 12 Do 2 3 13 16 Ue 1 2 5 6 8 11 14 15 De 3 4 7 9 10 12 13
x min 326 len 1214 odd 548 max 819551893176263667 Uo 1 4 5 6 8 9 10 11 12 Do 2 3 7 Ue 1 2 5 6 De 3 4 7 8 9
x min 327 len 1394 odd 757 max 170520171935689728 Uo 1 2 3 5 7 9 Do 4 6 8 Ue 1 2 4 11 12 13 De 3 5 6 7 9 10
x min 327 len 1394 odd 754 max 170520171935689728 Uo 1 2 3 5 7 Do 4 6 8 9 Ue 1 2 4 8 11 12 13 De 3 5 6 7 9 10
x min 327 len 1394 odd 743 max 170520171935689728 Uo 1 2 3 7 9 Do 4 5 6 8 Ue 1 2 4 11 12 13 De 3 5 6 7 9 10
x min 327 len 1394 odd 740 max 170520171935689728 Uo 1 2 3 7 Do 4 5 6 8 9 Ue 1 2 4 8 11 12 13 De 3 5 6 7 9 10
x min 331 len 3044 odd 1513 max 23204806199683392 Uo 1 2 3 4 6 8 9 11 12 Do 5 7 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1512 max 23204806199683392 Uo 1 2 3 4 6 8 9 12 Do 5 7 10 11 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1511 max 23204806199683392 Uo 1 2 3 4 6 8 9 Do 5 7 10 12 Ue 2 3 4 7 8 10 11 De 1 5 6 9
x min 331 len 3044 odd 1508 max 23204806199683392 Uo 1 2 3 4 6 9 11 12 Do 5 7 8 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1507 max 23204806199683392 Uo 1 2 3 4 6 9 12 Do 5 7 8 10 11 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1506 max 23204806199683392 Uo 1 2 3 4 6 9 Do 5 7 8 10 12 Ue 2 3 4 7 8 10 11 De 1 5 6 9
x min 331 len 3044 odd 1507 max 23204806199683392 Uo 1 2 3 4 6 8 11 12 Do 5 7 9 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1506 max 23204806199683392 Uo 1 2 3 4 6 8 12 Do 5 7 9 10 11 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1505 max 23204806199683392 Uo 1 2 3 4 6 8 Do 5 7 9 10 12 Ue 2 3 4 7 8 10 11 De 1 5 6 9
x min 331 len 3044 odd 1505 max 23204806199683392 Uo 1 2 3 4 6 11 12 Do 5 7 8 9 10 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1504 max 23204806199683392 Uo 1 2 3 4 6 12 Do 5 7 8 9 10 11 Ue 2 3 4 7 8 10 De 1 5 6 9
x min 331 len 3044 odd 1503 max 23204806199683392 Uo 1 2 3 4 6 Do 5 7 8 9 10 12 Ue 2 3 4 7 8 10 11 De 1 5 6 9
x min 331 len 2617 odd 1263 max 2746325589903791072 Uo 1 2 3 4 6 9 10 12 13 Do 5 7 8 11 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1262 max 2746325589903791072 Uo 1 2 3 4 6 9 10 13 Do 5 7 8 12 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1261 max 2746325589903791072 Uo 1 2 3 4 6 9 10 Do 5 7 8 13 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1262 max 2746325589903791072 Uo 1 2 3 4 6 10 12 13 Do 5 7 8 9 11 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1261 max 2746325589903791072 Uo 1 2 3 4 6 10 13 Do 5 7 8 9 12 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1260 max 2746325589903791072 Uo 1 2 3 4 6 10 Do 5 7 8 9 13 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1261 max 2746325589903791072 Uo 1 2 3 4 6 12 13 Do 5 7 8 10 11 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1260 max 2746325589903791072 Uo 1 2 3 4 6 13 Do 5 7 8 10 12 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 2617 odd 1259 max 2746325589903791072 Uo 1 2 3 4 6 Do 5 7 8 10 13 Ue 2 3 4 6 8 9 11 12 13 14 15 De 1 5 7 10
x min 331 len 3072 odd 1377 max 603867656742570336 Uo 1 2 3 5 6 8 9 10 11 12 13 Do 4 7 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1395 max 1662329861917856 Uo 1 2 3 5 6 7 9 10 11 12 13 Do 4 8 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1370 max 603867656742570336 Uo 1 2 3 5 6 9 10 11 12 13 Do 4 7 8 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1390 max 1662329861917856 Uo 1 2 3 5 6 7 10 11 12 13 Do 4 8 9 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1367 max 603867656742570336 Uo 1 2 3 5 6 8 10 11 12 13 Do 4 7 9 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1365 max 603867656742570336 Uo 1 2 3 5 6 10 11 12 13 Do 4 7 8 9 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1389 max 1662329861917856 Uo 1 2 3 5 6 7 9 11 12 13 Do 4 8 10 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3078 odd 1387 max 1662329861917856 Uo 1 2 3 5 6 7 11 12 13 Do 4 8 9 10 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1371 max 603867656742570336 Uo 1 2 3 5 6 8 9 11 12 13 Do 4 7 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1366 max 603867656742570336 Uo 1 2 3 5 6 9 11 12 13 Do 4 7 8 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1365 max 603867656742570336 Uo 1 2 3 5 6 8 11 12 13 Do 4 7 9 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1363 max 603867656742570336 Uo 1 2 3 5 6 11 12 13 Do 4 7 8 9 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1338 max 603867656742570336 Uo 1 2 3 6 8 9 10 11 12 13 Do 4 5 7 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1347 max 1662329861917856 Uo 1 2 3 6 7 9 10 11 12 13 Do 4 5 8 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1331 max 603867656742570336 Uo 1 2 3 6 9 10 11 12 13 Do 4 5 7 8 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1342 max 1662329861917856 Uo 1 2 3 6 7 10 11 12 13 Do 4 5 8 9 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1328 max 603867656742570336 Uo 1 2 3 6 8 10 11 12 13 Do 4 5 7 9 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1326 max 603867656742570336 Uo 1 2 3 6 10 11 12 13 Do 4 5 7 8 9 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3078 odd 1341 max 1662329861917856 Uo 1 2 3 6 7 9 11 12 13 Do 4 5 8 10 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3078 odd 1339 max 1662329861917856 Uo 1 2 3 6 7 11 12 13 Do 4 5 8 9 10 Ue 2 3 4 6 7 8 9 De 1 5 10 13
x min 331 len 3072 odd 1332 max 603867656742570336 Uo 1 2 3 6 8 9 11 12 13 Do 4 5 7 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1327 max 603867656742570336 Uo 1 2 3 6 9 11 12 13 Do 4 5 7 8 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1326 max 603867656742570336 Uo 1 2 3 6 8 11 12 13 Do 4 5 7 9 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 331 len 3072 odd 1324 max 603867656742570336 Uo 1 2 3 6 11 12 13 Do 4 5 7 8 9 10 Ue 2 3 4 6 7 8 9 11 12 13 14 De 1 5 10
x min 335 len 1143 odd 610 max 79919781531632 Uo 1 2 3 4 5 6 7 9 10 Do 8 11 Ue 2 3 5 6 7 De 1 4 10
x min 335 len 1143 odd 608 max 79919781531632 Uo 1 2 3 4 5 6 7 10 Do 8 9 11 Ue 2 3 5 6 7 8 De 1 4 10
x min 335 len 1143 odd 606 max 79919781531632 Uo 1 2 3 4 5 6 7 Do 8 10 11 Ue 2 3 5 6 7 8 9 De 1 4 10
x min 335 len 114 odd 73 max 189336000 Uo 1 2 3 4 5 Do 7 Ue 1 3 4 7 De 2 6
x min 335 len 860 odd 530 max 1015776869041706864 Uo 1 2 3 4 5 6 7 8 11 Do 9 10 Ue 1 3 5 6 7 11 De 2 4 8 9 10
x min 335 len 486 odd 303 max 16482571384064 Uo 1 2 3 4 5 6 7 8 10 11 Do 9 Ue 1 3 7 De 2 4 5 6 8
x min 335 len 486 odd 301 max 16482571384064 Uo 1 2 3 4 5 6 7 8 11 Do 9 10 Ue 1 3 7 9 De 2 4 5 6 8
x min 335 len 486 odd 301 max 16482571384064 Uo 1 2 3 4 5 6 7 8 10 Do 9 11 Ue 1 3 7 9 10 De 2 4 5 6 8
x min 335 len 486 odd 300 max 16482571384064 Uo 1 2 3 4 5 6 7 8 Do 9 10 11 Ue 1 3 7 9 10 De 2 4 5 6 8
x min 335 len 485 odd 303 max 16482571384064 Uo 1 2 3 4 5 6 7 8 10 Do 9 11 Ue 1 3 7 10 De 2 4 5 6 8 9
x min 337 len 670 odd 378 max 636095172303999 Uo 1 2 3 5 6 9 Do 4 7 8 10 Ue 1 2 5 De 3 4 6 7 8 9
+ min 347 len 55 odd 26 max 6924 Uo 1 2 3 4 5 Do Ue 3 4 5 6 7 De 1 2
x min 348 len 176 odd 90 max 8345994912 Uo 1 2 4 5 6 Do 3 10 11 Ue 1 2 6 7 De 3 4 5 8 9 10
x min 348 len 174 odd 90 max 5563996608 Uo 1 2 4 5 6 Do 3 Ue 1 2 5 7 9 11 De 3 4 6 8 10
x min 348 len 247 odd 124 max 5563996608 Uo 1 2 4 6 8 Do 3 5 7 Ue 1 2 4 7 De 3 6 9
x min 348 len 247 odd 122 max 5563996608 Uo 1 2 4 6 Do 3 5 8 Ue 1 2 4 7 De 3 6 9
x min 348 len 247 odd 121 max 5563996608 Uo 1 2 4 8 Do 3 5 6 7 Ue 1 2 4 5 7 De 3 6 9
x min 348 len 247 odd 119 max 5563996608 Uo 1 2 4 Do 3 5 6 8 Ue 1 2 4 5 7 De 3 6 9
x min 348 len 173 odd 90 max 3907772648 Uo 1 2 4 5 6 Do 3 Ue 1 2 5 9 11 De 3 4 7 8 10
x min 348 len 554 odd 279 max 3023005269809343 Uo 1 2 4 5 7 8 Do 3 6 Ue 1 2 6 De 3 4 5 7 8 9
x min 348 len 554 odd 276 max 3023005269809343 Uo 1 2 4 5 8 Do 3 6 7 Ue 1 2 6 De 3 4 5 7 8 9
x min 349 len 733 odd 406 max 17898856815977384 Uo 1 2 3 6 7 8 9 10 11 12 13 Do 4 5 Ue 1 2 5 9 10 11 12 13 14 De 3 4 6 7 8
x min 349 len 733 odd 394 max 17898856815977384 Uo 1 2 3 7 8 9 10 11 12 13 Do 4 5 6 Ue 1 2 5 9 10 11 12 13 14 De 3 4 6 7 8
x min 349 len 301 odd 171 max 11462955152 Uo 1 2 3 5 6 7 8 9 Do 4 Ue 1 2 5 14 De 3 4 7 13
x min 349 len 737 odd 405 max 55924534553909007 Uo 1 2 3 5 8 10 11 Do 4 6 7 9 Ue 1 2 5 De 3 4 6 7 8 14
x min 349 len 737 odd 404 max 55924534553909007 Uo 1 2 3 5 8 11 Do 4 6 7 10 Ue 1 2 5 9 De 3 4 6 7 8 14
x min 349 len 737 odd 403 max 55924534553909007 Uo 1 2 3 5 8 Do 4 6 7 11 Ue 1 2 5 9 10 De 3 4 6 7 8 14
x min 359 len 183 odd 105 max 8644657140 Uo 1 2 3 4 5 6 11 Do 7 10 Ue 1 3 4 6 7 De 2 5 9
x min 359 len 183 odd 104 max 8644657140 Uo 1 2 3 4 5 6 Do 7 11 Ue 1 3 4 6 7 10 De 2 5 9
x min 359 len 185 odd 103 max 865449980 Uo 1 2 3 4 7 9 Do 5 6 8 Ue 1 3 4 De 2 5 7
x min 359 len 185 odd 102 max 865449980 Uo 1 2 3 4 7 Do 5 6 9 Ue 1 3 4 8 De 2 5 7
x min 359 len 185 odd 101 max 865449980 Uo 1 2 3 4 9 Do 5 7 8 Ue 1 3 4 6 De 2 5 7
x min 359 len 185 odd 100 max 865449980 Uo 1 2 3 4 Do 5 7 9 Ue 1 3 4 6 8 De 2 5 7
x min 363 len 1883 odd 1100 max 2836071580625247360 Uo 1 2 3 4 6 7 8 9 10 Do 5 Ue 1 4 5 6 8 De 2 3 7 9
x min 363 len 1883 odd 1084 max 2836071580625247360 Uo 1 2 3 4 6 8 9 10 Do 5 7 Ue 1 4 5 6 8 De 2 3 7 9
x min 363 len 1883 odd 1078 max 2836071580625247360 Uo 1 2 3 4 7 8 9 10 Do 5 6 Ue 1 4 5 6 8 De 2 3 7 9
x min 363 len 1883 odd 1070 max 2836071580625247360 Uo 1 2 3 4 8 9 10 Do 5 6 7 Ue 1 4 5 6 8 De 2 3 7 9
x min 363 len 296 odd 166 max 7737507308093432 Uo 1 2 3 4 6 8 9 11 Do 5 7 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 296 odd 164 max 7737507308093432 Uo 1 2 3 4 8 9 11 Do 5 6 7 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 295 odd 166 max 7737507308093432 Uo 1 2 3 4 6 8 9 11 Do 5 7 10 Ue 1 2 5 De 3 4 6 7 8 9
x min 363 len 295 odd 164 max 7737507308093432 Uo 1 2 3 4 8 9 11 Do 5 6 7 10 Ue 1 2 5 De 3 4 6 7 8 9
x min 363 len 297 odd 164 max 7737507308093432 Uo 1 2 3 4 6 9 11 Do 5 8 10 Ue 1 2 5 6 De 3 4 7 9
x min 363 len 297 odd 162 max 7737507308093432 Uo 1 2 3 4 9 11 Do 5 6 8 10 Ue 1 2 5 6 De 3 4 7 9
x min 363 len 295 odd 164 max 7737507308093432 Uo 1 2 3 4 6 9 11 Do 5 8 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 295 odd 162 max 7737507308093432 Uo 1 2 3 4 9 11 Do 5 6 8 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 294 odd 164 max 7737507308093432 Uo 1 2 3 4 6 9 11 Do 5 8 10 Ue 1 2 5 De 3 4 6 7 8 9
x min 363 len 294 odd 162 max 7737507308093432 Uo 1 2 3 4 9 11 Do 5 6 8 10 Ue 1 2 5 De 3 4 6 7 8 9
x min 363 len 297 odd 163 max 7737507308093432 Uo 1 2 3 4 6 11 Do 5 9 10 Ue 1 2 5 6 8 De 3 4 7 9
x min 363 len 297 odd 161 max 7737507308093432 Uo 1 2 3 4 11 Do 5 6 9 10 Ue 1 2 5 6 8 De 3 4 7 9
x min 363 len 295 odd 163 max 7737507308093432 Uo 1 2 3 4 6 11 Do 5 9 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 295 odd 161 max 7737507308093432 Uo 1 2 3 4 11 Do 5 6 9 10 Ue 1 2 5 8 De 3 4 6 7 9
x min 363 len 296 odd 165 max 7737507308093432 Uo 1 2 3 4 6 8 9 Do 5 7 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 363 len 296 odd 163 max 7737507308093432 Uo 1 2 3 4 8 9 Do 5 6 7 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 363 len 295 odd 165 max 7737507308093432 Uo 1 2 3 4 6 8 9 Do 5 7 11 Ue 1 2 5 10 De 3 4 6 7 8 9
x min 363 len 295 odd 163 max 7737507308093432 Uo 1 2 3 4 8 9 Do 5 6 7 11 Ue 1 2 5 10 De 3 4 6 7 8 9
x min 363 len 297 odd 163 max 7737507308093432 Uo 1 2 3 4 6 9 Do 5 8 11 Ue 1 2 5 6 10 De 3 4 7 9
x min 363 len 297 odd 161 max 7737507308093432 Uo 1 2 3 4 9 Do 5 6 8 11 Ue 1 2 5 6 10 De 3 4 7 9
x min 363 len 295 odd 163 max 7737507308093432 Uo 1 2 3 4 6 9 Do 5 8 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 363 len 295 odd 161 max 7737507308093432 Uo 1 2 3 4 9 Do 5 6 8 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 363 len 294 odd 163 max 7737507308093432 Uo 1 2 3 4 6 9 Do 5 8 11 Ue 1 2 5 10 De 3 4 6 7 8 9
x min 363 len 294 odd 161 max 7737507308093432 Uo 1 2 3 4 9 Do 5 6 8 11 Ue 1 2 5 10 De 3 4 6 7 8 9
x min 363 len 297 odd 162 max 7737507308093432 Uo 1 2 3 4 6 Do 5 9 11 Ue 1 2 5 6 8 10 De 3 4 7 9
x min 363 len 297 odd 160 max 7737507308093432 Uo 1 2 3 4 Do 5 6 9 11 Ue 1 2 5 6 8 10 De 3 4 7 9
x min 363 len 295 odd 162 max 7737507308093432 Uo 1 2 3 4 6 Do 5 9 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 363 len 295 odd 160 max 7737507308093432 Uo 1 2 3 4 Do 5 6 9 11 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 368 len 2341 odd 1133 max 8943622321418238 Uo 1 2 3 4 6 7 11 13 14 Do 5 8 10 12 Ue 2 3 4 7 11 13 De 1 5 6 9 10 12
x min 373 len 1155 odd 604 max 108684069920 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 6 De 1 5 7 9 10
x min 373 len 1155 odd 599 max 108684069920 Uo 1 2 3 4 5 8 9 Do 6 7 11 Ue 2 3 4 6 De 1 5 7 9 10
x min 373 len 832 odd 384 max 815217758 Uo 1 2 3 5 6 8 9 11 12 13 Do 4 7 10 Ue 2 3 4 6 8 De 1 5 7 9
x min 373 len 832 odd 383 max 815217758 Uo 1 2 3 5 6 8 9 12 13 Do 4 7 11 Ue 2 3 4 6 8 10 De 1 5 7 9
x min 373 len 832 odd 382 max 815217758 Uo 1 2 3 5 6 8 9 13 Do 4 7 12 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 373 len 832 odd 381 max 815217758 Uo 1 2 3 5 6 8 9 Do 4 7 13 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 373 len 832 odd 372 max 815217758 Uo 1 2 3 6 8 9 11 12 13 Do 4 5 7 10 Ue 2 3 4 6 8 De 1 5 7 9
x min 373 len 832 odd 371 max 815217758 Uo 1 2 3 6 8 9 12 13 Do 4 5 7 11 Ue 2 3 4 6 8 10 De 1 5 7 9
x min 373 len 832 odd 370 max 815217758 Uo 1 2 3 6 8 9 13 Do 4 5 7 12 Ue 2 3 4 6 8 10 11 De 1 5 7 9
x min 373 len 832 odd 369 max 815217758 Uo 1 2 3 6 8 9 Do 4 5 7 13 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 379 len 306 odd 151 max 19160256823861248 Uo 1 2 4 5 7 8 11 12 Do 3 6 10 Ue 1 2 7 8 14 15 De 3 4 5 6 9 13
x min 379 len 306 odd 150 max 19160256823861248 Uo 1 2 4 5 7 8 12 Do 3 6 11 Ue 1 2 7 8 10 14 15 De 3 4 5 6 9 13
x min 379 len 306 odd 149 max 19160256823861248 Uo 1 2 4 5 7 8 Do 3 6 12 Ue 1 2 7 8 10 11 14 15 De 3 4 5 6 9 13
x min 395 len 228 odd 135 max 501250040 Uo 1 2 3 4 5 7 8 10 Do 6 9 Ue 1 2 5 9 10 11 De 3 4 6 8
x min 395 len 228 odd 134 max 501250040 Uo 1 2 3 4 5 7 8 Do 6 10 Ue 1 2 5 9 10 11 De 3 4 6 8
x min 395 len 234 odd 133 max 6835143703872 Uo 1 2 3 5 6 7 8 9 10 Do 4 Ue 1 2 7 12 De 3 4 5 6 8 11
x min 395 len 299 odd 171 max 6835143703872 Uo 1 2 3 5 8 9 13 14 15 Do 4 6 7 12 Ue 1 2 7 10 De 3 4 5 6 8 9 11
x min 395 len 299 odd 170 max 6835143703872 Uo 1 2 3 5 8 9 14 15 Do 4 6 7 13 Ue 1 2 7 10 12 De 3 4 5 6 8 9 11
x min 395 len 299 odd 169 max 6835143703872 Uo 1 2 3 5 8 9 15 Do 4 6 7 14 Ue 1 2 7 10 12 13 De 3 4 5 6 8 9 11
x min 395 len 299 odd 168 max 6835143703872 Uo 1 2 3 5 8 9 Do 4 6 7 15 Ue 1 2 7 10 12 13 14 De 3 4 5 6 8 9 11
x min 395 len 299 odd 170 max 6835143703872 Uo 1 2 3 5 9 13 14 15 Do 4 6 8 12 Ue 1 2 7 10 De 3 4 5 6 8 9 11
x min 395 len 299 odd 169 max 6835143703872 Uo 1 2 3 5 9 14 15 Do 4 6 8 13 Ue 1 2 7 10 12 De 3 4 5 6 8 9 11
x min 395 len 299 odd 168 max 6835143703872 Uo 1 2 3 5 9 15 Do 4 6 8 14 Ue 1 2 7 10 12 13 De 3 4 5 6 8 9 11
x min 395 len 299 odd 167 max 6835143703872 Uo 1 2 3 5 9 Do 4 6 8 15 Ue 1 2 7 10 12 13 14 De 3 4 5 6 8 9 11
x min 397 len 1214 odd 688 max 334126374201652856 Uo 1 3 4 5 6 7 8 Do 2 9 10 Ue 1 2 7 8 De 3 4 5 6 9 11 13
x min 397 len 1214 odd 574 max 334126374201652856 Uo 1 4 5 6 7 8 Do 2 3 9 10 Ue 1 2 7 8 De 3 4 5 6 9 11 13
x min 401 len 1029 odd 675 max 1629678030526810848 Uo 1 2 3 4 5 6 7 8 9 10 Do 13 Ue 1 4 6 11 De 2 3 5 7 8 9 10 12
x min 403 len 143 odd 61 max 506574 Uo 1 2 4 5 6 7 8 9 Do 3 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 59 max 506574 Uo 1 2 5 6 7 8 9 Do 3 4 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 57 max 506574 Uo 1 2 6 7 8 9 Do 3 5 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 58 max 506574 Uo 1 2 4 5 7 8 9 Do 3 6 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 57 max 506574 Uo 1 2 5 7 8 9 Do 3 4 6 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 56 max 506574 Uo 1 2 7 8 9 Do 3 5 6 Ue 2 3 4 5 De 1 7
x min 403 len 143 odd 57 max 506574 Uo 1 2 4 5 8 9 Do 3 7 Ue 2 3 4 5 6 De 1 7
x min 403 len 143 odd 56 max 506574 Uo 1 2 5 8 9 Do 3 4 7 Ue 2 3 4 5 6 De 1 7
x min 403 len 143 odd 55 max 506574 Uo 1 2 8 9 Do 3 5 7 Ue 2 3 4 5 6 De 1 7
x min 404 len 127 odd 57 max 444671 Uo 1 4 5 6 9 10 Do 2 3 7 8 Ue 1 2 4 6 De 3 5 7
x min 404 len 127 odd 56 max 296447 Uo 1 4 5 6 10 Do 2 3 7 9 Ue 1 2 4 6 8 De 3 5 7
x min 404 len 127 odd 55 max 222336 Uo 1 4 5 6 Do 2 3 7 10 Ue 1 2 4 6 8 9 De 3 5 7
x min 405 len 223 odd 90 max 182592 Uo 1 2 4 5 Do 3 Ue 2 3 4 5 7 8 9 10 De 1 6
x min 405 len 223 odd 86 max 182592 Uo 1 2 4 Do 3 5 Ue 2 3 4 5 7 8 9 10 De 1 6
x min 405 len 223 odd 83 max 182592 Uo 1 2 5 Do 3 4 Ue 2 3 4 5 7 8 9 10 De 1 6
x min 405 len 223 odd 81 max 182592 Uo 1 2 Do 3 4 5 Ue 2 3 4 5 7 8 9 10 De 1 6
x min 409 len 2882 odd 1599 max 3342326456293154384 Uo 1 3 4 5 6 8 10 11 12 Do 2 7 9 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1598 max 3342326456293154384 Uo 1 3 4 5 6 8 11 12 Do 2 7 9 10 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1597 max 3342326456293154384 Uo 1 3 4 5 6 8 12 Do 2 7 9 11 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1596 max 3342326456293154384 Uo 1 3 4 5 6 8 Do 2 7 9 12 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1328 max 3342326456293154384 Uo 1 4 5 6 8 10 11 12 Do 2 3 7 9 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1327 max 3342326456293154384 Uo 1 4 5 6 8 11 12 Do 2 3 7 9 10 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1326 max 3342326456293154384 Uo 1 4 5 6 8 12 Do 2 3 7 9 11 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 409 len 2882 odd 1325 max 3342326456293154384 Uo 1 4 5 6 8 Do 2 3 7 9 12 Ue 1 2 6 8 9 10 11 12 13 14 15 De 3 4 5 7
x min 411 len 554 odd 274 max 2151846912 Uo 1 2 3 4 5 6 9 Do 8 10 11 Ue 2 3 4 5 11 14 15 De 1 6 7 9 10 13 16
x min 411 len 554 odd 273 max 2151846912 Uo 1 2 3 4 5 6 Do 9 10 11 Ue 2 3 4 5 8 11 14 15 De 1 6 7 9 10 13 16
x min 417 len 4142 odd 2155 max 10917022078629800276 Uo 1 2 3 5 6 7 8 10 11 12 13 14 Do 4 9 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2153 max 10917022078629800276 Uo 1 2 3 5 6 7 8 10 12 13 14 Do 4 9 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2152 max 10917022078629800276 Uo 1 2 3 5 6 7 8 10 13 14 Do 4 9 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2152 max 10917022078629800276 Uo 1 2 3 5 6 7 8 11 12 13 14 Do 4 9 10 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2151 max 10917022078629800276 Uo 1 2 3 5 6 7 8 12 13 14 Do 4 9 10 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2150 max 10917022078629800276 Uo 1 2 3 5 6 7 8 13 14 Do 4 9 10 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2071 max 10917022078629800276 Uo 1 2 3 5 7 8 10 11 12 13 14 Do 4 6 9 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2069 max 10917022078629800276 Uo 1 2 3 5 7 8 10 12 13 14 Do 4 6 9 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2068 max 10917022078629800276 Uo 1 2 3 5 7 8 10 13 14 Do 4 6 9 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2068 max 10917022078629800276 Uo 1 2 3 5 7 8 11 12 13 14 Do 4 6 9 10 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2067 max 10917022078629800276 Uo 1 2 3 5 7 8 12 13 14 Do 4 6 9 10 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2066 max 10917022078629800276 Uo 1 2 3 5 7 8 13 14 Do 4 6 9 10 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2066 max 10917022078629800276 Uo 1 2 3 6 7 8 10 11 12 13 14 Do 4 5 9 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2064 max 10917022078629800276 Uo 1 2 3 6 7 8 10 12 13 14 Do 4 5 9 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2063 max 10917022078629800276 Uo 1 2 3 6 7 8 10 13 14 Do 4 5 9 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2063 max 10917022078629800276 Uo 1 2 3 6 7 8 11 12 13 14 Do 4 5 9 10 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2062 max 10917022078629800276 Uo 1 2 3 6 7 8 12 13 14 Do 4 5 9 10 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2061 max 10917022078629800276 Uo 1 2 3 6 7 8 13 14 Do 4 5 9 10 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2024 max 10917022078629800276 Uo 1 2 3 7 8 10 11 12 13 14 Do 4 5 6 9 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2022 max 10917022078629800276 Uo 1 2 3 7 8 10 12 13 14 Do 4 5 6 9 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2021 max 10917022078629800276 Uo 1 2 3 7 8 10 13 14 Do 4 5 6 9 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2021 max 10917022078629800276 Uo 1 2 3 7 8 11 12 13 14 Do 4 5 6 9 10 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2020 max 10917022078629800276 Uo 1 2 3 7 8 12 13 14 Do 4 5 6 9 10 11 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 4142 odd 2019 max 10917022078629800276 Uo 1 2 3 7 8 13 14 Do 4 5 6 9 10 12 Ue 1 3 4 5 7 8 9 10 11 De 2 6 12
x min 417 len 1002 odd 481 max 1282836190088811632 Uo 1 2 4 6 7 8 10 12 13 14 Do 3 5 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 478 max 1282836190088811632 Uo 1 2 4 6 7 10 12 13 14 Do 3 5 8 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 480 max 1282836190088811632 Uo 1 2 4 6 7 8 10 13 14 Do 3 5 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 477 max 1282836190088811632 Uo 1 2 4 6 7 10 13 14 Do 3 5 8 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 479 max 1282836190088811632 Uo 1 2 4 6 7 8 10 14 Do 3 5 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 476 max 1282836190088811632 Uo 1 2 4 6 7 10 14 Do 3 5 8 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 478 max 1282836190088811632 Uo 1 2 4 6 7 8 10 Do 3 5 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 7 10 Do 3 5 8 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 480 max 1282836190088811632 Uo 1 2 4 6 7 8 12 13 14 Do 3 5 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 477 max 1282836190088811632 Uo 1 2 4 6 7 12 13 14 Do 3 5 8 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 479 max 1282836190088811632 Uo 1 2 4 6 7 8 13 14 Do 3 5 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 476 max 1282836190088811632 Uo 1 2 4 6 7 13 14 Do 3 5 8 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 478 max 1282836190088811632 Uo 1 2 4 6 7 8 14 Do 3 5 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 7 14 Do 3 5 8 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 477 max 1282836190088811632 Uo 1 2 4 6 7 8 Do 3 5 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 474 max 1282836190088811632 Uo 1 2 4 6 7 Do 3 5 8 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 477 max 1282836190088811632 Uo 1 2 4 6 8 10 12 13 14 Do 3 5 7 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 476 max 1282836190088811632 Uo 1 2 4 6 10 12 13 14 Do 3 5 7 8 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 476 max 1282836190088811632 Uo 1 2 4 6 8 10 13 14 Do 3 5 7 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 10 13 14 Do 3 5 7 8 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 8 10 14 Do 3 5 7 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 474 max 1282836190088811632 Uo 1 2 4 6 10 14 Do 3 5 7 8 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 474 max 1282836190088811632 Uo 1 2 4 6 8 10 Do 3 5 7 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 473 max 1282836190088811632 Uo 1 2 4 6 10 Do 3 5 7 8 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 476 max 1282836190088811632 Uo 1 2 4 6 8 12 13 14 Do 3 5 7 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 12 13 14 Do 3 5 7 8 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 475 max 1282836190088811632 Uo 1 2 4 6 8 13 14 Do 3 5 7 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 474 max 1282836190088811632 Uo 1 2 4 6 13 14 Do 3 5 7 8 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 474 max 1282836190088811632 Uo 1 2 4 6 8 14 Do 3 5 7 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 473 max 1282836190088811632 Uo 1 2 4 6 14 Do 3 5 7 8 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 473 max 1282836190088811632 Uo 1 2 4 6 8 Do 3 5 7 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 472 max 1282836190088811632 Uo 1 2 4 6 Do 3 5 7 8 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 473 max 1282836190088811632 Uo 1 2 4 7 8 10 12 13 14 Do 3 5 6 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 471 max 1282836190088811632 Uo 1 2 4 7 10 12 13 14 Do 3 5 6 8 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 472 max 1282836190088811632 Uo 1 2 4 7 8 10 13 14 Do 3 5 6 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 7 10 13 14 Do 3 5 6 8 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 471 max 1282836190088811632 Uo 1 2 4 7 8 10 14 Do 3 5 6 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 7 10 14 Do 3 5 6 8 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 7 8 10 Do 3 5 6 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 7 10 Do 3 5 6 8 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 472 max 1282836190088811632 Uo 1 2 4 7 8 12 13 14 Do 3 5 6 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 7 12 13 14 Do 3 5 6 8 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 471 max 1282836190088811632 Uo 1 2 4 7 8 13 14 Do 3 5 6 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 7 13 14 Do 3 5 6 8 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 7 8 14 Do 3 5 6 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 7 14 Do 3 5 6 8 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 7 8 Do 3 5 6 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 467 max 1282836190088811632 Uo 1 2 4 7 Do 3 5 6 8 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 471 max 1282836190088811632 Uo 1 2 4 8 10 12 13 14 Do 3 5 6 7 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 10 12 13 14 Do 3 5 6 7 8 9 11 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 8 10 13 14 Do 3 5 6 7 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 10 13 14 Do 3 5 6 7 8 9 12 Ue 1 2 5 6 7 11 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 8 10 14 Do 3 5 6 7 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 10 14 Do 3 5 6 7 8 9 13 Ue 1 2 5 6 7 11 12 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 8 10 Do 3 5 6 7 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 467 max 1282836190088811632 Uo 1 2 4 10 Do 3 5 6 7 8 9 14 Ue 1 2 5 6 7 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 470 max 1282836190088811632 Uo 1 2 4 8 12 13 14 Do 3 5 6 7 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 12 13 14 Do 3 5 6 7 8 9 10 11 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 469 max 1282836190088811632 Uo 1 2 4 8 13 14 Do 3 5 6 7 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 13 14 Do 3 5 6 7 8 9 10 12 Ue 1 2 5 6 7 9 11 De 3 4 8 10
x min 417 len 1002 odd 468 max 1282836190088811632 Uo 1 2 4 8 14 Do 3 5 6 7 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 467 max 1282836190088811632 Uo 1 2 4 14 Do 3 5 6 7 8 9 10 13 Ue 1 2 5 6 7 9 11 12 De 3 4 8 10
x min 417 len 1002 odd 467 max 1282836190088811632 Uo 1 2 4 8 Do 3 5 6 7 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 417 len 1002 odd 466 max 1282836190088811632 Uo 1 2 4 Do 3 5 6 7 8 9 10 14 Ue 1 2 5 6 7 9 11 12 13 De 3 4 8 10
x min 420 len 2346 odd 1102 max 14367040102405416 Uo 1 2 4 7 8 10 11 12 13 14 15 Do 3 5 6 9 16 Ue 1 2 4 6 7 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1096 max 14367040102405416 Uo 1 2 4 7 10 11 12 13 14 15 Do 3 5 6 8 9 16 Ue 1 2 4 6 7 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1098 max 14367040102405416 Uo 1 2 4 7 8 11 12 13 14 15 Do 3 5 6 9 10 16 Ue 1 2 4 6 7 9 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1092 max 14367040102405416 Uo 1 2 4 7 11 12 13 14 15 Do 3 5 6 8 9 10 16 Ue 1 2 4 6 7 9 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1093 max 14367040102405416 Uo 1 2 4 8 10 11 12 13 14 15 Do 3 5 6 7 9 16 Ue 1 2 4 6 7 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1090 max 14367040102405416 Uo 1 2 4 10 11 12 13 14 15 Do 3 5 6 7 8 9 16 Ue 1 2 4 6 7 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1089 max 14367040102405416 Uo 1 2 4 8 11 12 13 14 15 Do 3 5 6 7 9 10 16 Ue 1 2 4 6 7 9 11 15 De 3 5 8 10 14
x min 420 len 2346 odd 1086 max 14367040102405416 Uo 1 2 4 11 12 13 14 15 Do 3 5 6 7 8 9 10 16 Ue 1 2 4 6 7 9 11 15 De 3 5 8 10 14
x min 422 len 274 odd 141 max 130674416 Uo 1 3 4 9 10 11 Do 2 5 7 8 Ue 1 2 3 10 De 4 6 7 9
x min 422 len 274 odd 140 max 130674416 Uo 1 3 4 10 11 Do 2 5 7 9 Ue 1 2 3 8 10 De 4 6 7 9
x min 422 len 273 odd 140 max 130674416 Uo 1 3 4 10 11 Do 2 5 7 9 Ue 1 2 3 10 De 4 6 8 9
x min 422 len 274 odd 129 max 130674416 Uo 1 3 9 10 11 Do 2 4 5 7 8 Ue 1 2 3 10 De 4 6 7 9
x min 422 len 274 odd 128 max 130674416 Uo 1 3 10 11 Do 2 4 5 7 9 Ue 1 2 3 8 10 De 4 6 7 9
x min 422 len 273 odd 128 max 130674416 Uo 1 3 10 11 Do 2 4 5 7 9 Ue 1 2 3 10 De 4 6 8 9
x min 422 len 274 odd 122 max 130674416 Uo 1 4 9 10 11 Do 2 3 5 7 8 Ue 1 2 3 10 De 4 6 7 9
x min 422 len 274 odd 121 max 130674416 Uo 1 4 10 11 Do 2 3 5 7 9 Ue 1 2 3 8 10 De 4 6 7 9
x min 422 len 273 odd 121 max 130674416 Uo 1 4 10 11 Do 2 3 5 7 9 Ue 1 2 3 10 De 4 6 8 9
x min 422 len 274 odd 116 max 130674416 Uo 1 9 10 11 Do 2 3 4 5 7 8 Ue 1 2 3 10 De 4 6 7 9
x min 422 len 274 odd 115 max 130674416 Uo 1 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 8 10 De 4 6 7 9
x min 422 len 273 odd 115 max 130674416 Uo 1 10 11 Do 2 3 4 5 7 9 Ue 1 2 3 10 De 4 6 8 9
x min 432 len 727 odd 350 max 27593194511456 Uo 1 2 3 4 6 Do 5 7 9 Ue 2 3 4 7 De 1 5 6 8
x min 435 len 1560 odd 762 max 14661615583686992 Uo 1 2 4 6 7 9 12 Do 3 5 8 10 11 Ue 1 2 5 7 De 3 4 6 8 9 10
x min 435 len 1560 odd 761 max 14661615583686992 Uo 1 2 4 6 7 9 Do 3 5 8 10 12 Ue 1 2 5 7 11 De 3 4 6 8 9 10
x min 435 len 1559 odd 761 max 14661615583686992 Uo 1 2 4 6 7 9 Do 3 5 8 10 12 Ue 1 2 5 7 De 3 4 6 8 9 11
x min 435 len 1560 odd 748 max 14661615583686992 Uo 1 2 4 7 9 12 Do 3 5 6 8 10 11 Ue 1 2 5 7 De 3 4 6 8 9 10
x min 435 len 1560 odd 747 max 14661615583686992 Uo 1 2 4 7 9 Do 3 5 6 8 10 12 Ue 1 2 5 7 11 De 3 4 6 8 9 10
x min 435 len 1559 odd 747 max 14661615583686992 Uo 1 2 4 7 9 Do 3 5 6 8 10 12 Ue 1 2 5 7 De 3 4 6 8 9 11
x min 439 len 2164 odd 933 max 26772547484996778 Uo 1 2 3 5 6 9 10 12 Do 4 7 8 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 439 len 2164 odd 932 max 26772547484996778 Uo 1 2 3 5 6 9 10 Do 4 7 8 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 439 len 295 odd 134 max 1045290 Uo 1 2 3 5 6 7 Do 4 8 Ue 2 3 4 6 De 1 5 7
x min 439 len 2164 odd 911 max 26772547484996778 Uo 1 2 3 5 9 10 12 Do 4 6 7 8 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 439 len 2164 odd 910 max 26772547484996778 Uo 1 2 3 5 9 10 Do 4 6 7 8 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 439 len 792 odd 402 max 6661595664575 Uo 1 2 3 4 7 8 Do 5 6 9 Ue 2 3 4 6 8 De 1 5 7
x min 439 len 792 odd 398 max 6238202067234 Uo 1 2 3 4 8 Do 5 6 7 9 Ue 2 3 4 6 8 De 1 5 7
x min 439 len 2164 odd 905 max 26772547484996778 Uo 1 2 3 6 9 10 12 Do 4 5 7 8 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 439 len 2164 odd 904 max 26772547484996778 Uo 1 2 3 6 9 10 Do 4 5 7 8 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 439 len 295 odd 128 max 1045290 Uo 1 2 3 6 7 Do 4 5 8 Ue 2 3 4 6 De 1 5 7
x min 439 len 2164 odd 894 max 26772547484996778 Uo 1 2 3 9 10 12 Do 4 5 6 7 8 11 Ue 2 3 4 5 9 10 De 1 6 7 8
x min 439 len 2164 odd 893 max 26772547484996778 Uo 1 2 3 9 10 Do 4 5 6 7 8 12 Ue 2 3 4 5 9 10 11 De 1 6 7 8
x min 441 len 462 odd 246 max 2146850819 Uo 1 3 4 5 8 9 10 Do 2 6 7 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 545 odd 279 max 148231490259 Uo 1 3 4 6 7 8 10 Do 2 5 9 Ue 1 2 4 5 8 De 3 6 7
x min 441 len 545 odd 278 max 148231490259 Uo 1 3 4 6 7 8 Do 2 5 10 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 545 odd 273 max 148231490259 Uo 1 3 4 7 8 10 Do 2 5 6 9 Ue 1 2 4 5 8 De 3 6 7
x min 441 len 545 odd 272 max 148231490259 Uo 1 3 4 7 8 Do 2 5 6 10 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 831 odd 448 max 61499240916287 Uo 1 3 4 5 7 8 9 10 12 Do 2 6 11 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 447 max 61499240916287 Uo 1 3 4 5 7 8 9 10 Do 2 6 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 448 max 61499240916287 Uo 1 3 4 5 7 8 9 10 Do 2 6 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 441 len 831 odd 441 max 46124430687216 Uo 1 3 4 5 8 9 10 12 Do 2 6 7 11 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 440 max 46124430687216 Uo 1 3 4 5 8 9 10 Do 2 6 7 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 441 max 46124430687216 Uo 1 3 4 5 8 9 10 Do 2 6 7 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 441 len 462 odd 207 max 1610138115 Uo 1 4 5 8 9 10 Do 2 3 6 7 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 545 odd 233 max 148231490259 Uo 1 4 6 7 8 10 Do 2 3 5 9 Ue 1 2 4 5 8 De 3 6 7
x min 441 len 545 odd 232 max 148231490259 Uo 1 4 6 7 8 Do 2 3 5 10 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 545 odd 227 max 148231490259 Uo 1 4 7 8 10 Do 2 3 5 6 9 Ue 1 2 4 5 8 De 3 6 7
x min 441 len 545 odd 226 max 148231490259 Uo 1 4 7 8 Do 2 3 5 6 10 Ue 1 2 4 5 8 9 De 3 6 7
x min 441 len 831 odd 376 max 61499240916287 Uo 1 4 5 7 8 9 10 12 Do 2 3 6 11 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 375 max 61499240916287 Uo 1 4 5 7 8 9 10 Do 2 3 6 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 375 max 61499240916287 Uo 1 4 5 7 8 9 10 Do 2 3 6 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 441 len 831 odd 369 max 46124430687216 Uo 1 4 5 8 9 10 12 Do 2 3 6 7 11 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 368 max 46124430687216 Uo 1 4 5 8 9 10 Do 2 3 6 7 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 441 len 831 odd 368 max 46124430687216 Uo 1 4 5 8 9 10 Do 2 3 6 7 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 443 len 1959 odd 1115 max 9599929151585672132 Uo 1 2 3 4 8 9 10 11 12 Do 5 6 7 Ue 1 3 4 8 9 De 2 5 6 7 11
x min 449 len 713 odd 359 max 22504779503 Uo 1 2 3 5 6 7 8 9 11 12 13 Do 4 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 358 max 22504779503 Uo 1 2 3 5 6 7 8 9 12 13 Do 4 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 357 max 22504779503 Uo 1 2 3 5 6 7 8 9 13 Do 4 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 356 max 22504779503 Uo 1 2 3 5 6 7 8 9 Do 4 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 352 max 17781554172 Uo 1 2 3 6 7 8 9 11 12 13 Do 4 5 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 351 max 17781554172 Uo 1 2 3 6 7 8 9 12 13 Do 4 5 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 350 max 17781554172 Uo 1 2 3 6 7 8 9 13 Do 4 5 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 349 max 17781554172 Uo 1 2 3 6 7 8 9 Do 4 5 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 349 max 17781554172 Uo 1 2 3 5 7 8 9 11 12 13 Do 4 6 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 347 max 17781554172 Uo 1 2 3 7 8 9 11 12 13 Do 4 5 6 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 348 max 17781554172 Uo 1 2 3 5 7 8 9 12 13 Do 4 6 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 346 max 17781554172 Uo 1 2 3 7 8 9 12 13 Do 4 5 6 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 347 max 17781554172 Uo 1 2 3 5 7 8 9 13 Do 4 6 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 345 max 17781554172 Uo 1 2 3 7 8 9 13 Do 4 5 6 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 346 max 17781554172 Uo 1 2 3 5 7 8 9 Do 4 6 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 344 max 17781554172 Uo 1 2 3 7 8 9 Do 4 5 6 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 353 max 17781554172 Uo 1 2 3 5 6 8 9 11 12 13 Do 4 7 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 348 max 17781554172 Uo 1 2 3 6 8 9 11 12 13 Do 4 5 7 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 347 max 17781554172 Uo 1 2 3 5 8 9 11 12 13 Do 4 6 7 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 345 max 17781554172 Uo 1 2 3 8 9 11 12 13 Do 4 5 6 7 10 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 352 max 17781554172 Uo 1 2 3 5 6 8 9 12 13 Do 4 7 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 347 max 17781554172 Uo 1 2 3 6 8 9 12 13 Do 4 5 7 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 346 max 17781554172 Uo 1 2 3 5 8 9 12 13 Do 4 6 7 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 344 max 17781554172 Uo 1 2 3 8 9 12 13 Do 4 5 6 7 11 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 351 max 17781554172 Uo 1 2 3 5 6 8 9 13 Do 4 7 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 346 max 17781554172 Uo 1 2 3 6 8 9 13 Do 4 5 7 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 345 max 17781554172 Uo 1 2 3 5 8 9 13 Do 4 6 7 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 343 max 17781554172 Uo 1 2 3 8 9 13 Do 4 5 6 7 12 Ue 1 3 4 5 6 8 10 11 De 2 7 9
x min 449 len 713 odd 350 max 17781554172 Uo 1 2 3 5 6 8 9 Do 4 7 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 345 max 17781554172 Uo 1 2 3 6 8 9 Do 4 5 7 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 344 max 17781554172 Uo 1 2 3 5 8 9 Do 4 6 7 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 449 len 713 odd 342 max 17781554172 Uo 1 2 3 8 9 Do 4 5 6 7 13 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 452 len 1908 odd 880 max 2021433814149944 Uo 1 4 5 6 8 9 11 12 13 14 Do 2 3 7 10 Ue 1 2 6 8 9 De 3 4 5 7
x min 452 len 1908 odd 877 max 2021433814149944 Uo 1 4 5 6 8 9 11 12 14 Do 2 3 7 10 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 452 len 1908 odd 876 max 2021433814149944 Uo 1 4 5 6 8 9 11 12 Do 2 3 7 10 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 452 len 1908 odd 878 max 2021433814149944 Uo 1 4 5 6 8 9 12 13 14 Do 2 3 7 10 11 Ue 1 2 6 8 9 10 De 3 4 5 7
x min 452 len 1908 odd 876 max 2021433814149944 Uo 1 4 5 6 8 9 12 14 Do 2 3 7 10 11 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 452 len 1908 odd 875 max 2021433814149944 Uo 1 4 5 6 8 9 12 Do 2 3 7 10 11 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 452 len 1908 odd 876 max 2021433814149944 Uo 1 4 5 6 8 9 13 14 Do 2 3 7 10 12 Ue 1 2 6 8 9 10 11 De 3 4 5 7
x min 452 len 1908 odd 875 max 2021433814149944 Uo 1 4 5 6 8 9 14 Do 2 3 7 10 12 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 452 len 1908 odd 874 max 2021433814149944 Uo 1 4 5 6 8 9 Do 2 3 7 10 12 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 459 len 311 odd 171 max 5818762961996 Uo 1 2 3 4 11 Do 5 10 Ue 1 3 4 6 7 8 De 2 5 9
x min 459 len 311 odd 170 max 5818762961996 Uo 1 2 3 4 Do 5 10 11 Ue 1 3 4 6 7 8 10 De 2 5 9
x min 461 len 206 odd 99 max 22050912 Uo 1 2 3 4 Do 5 Ue 2 3 4 6 7 De 1 5 8
x min 463 len 2119 odd 1045 max 501726786176834 Uo 1 2 3 4 6 7 8 11 Do 5 9 10 Ue 2 3 4 7 12 13 17 18 19 20 21 22 23 De 1 5 6 8 9 11 16
x min 463 len 2119 odd 1044 max 501726786176834 Uo 1 2 3 4 6 7 8 Do 5 9 10 11 Ue 2 3 4 7 10 12 13 17 18 19 20 21 22 23 De 1 5 6 8 9 11 16
x min 463 len 2118 odd 1045 max 501726786176834 Uo 1 2 3 4 6 7 8 11 Do 5 9 10 Ue 2 3 4 7 13 17 18 19 20 21 22 23 De 1 5 6 8 9 12 16
x min 463 len 2118 odd 1044 max 501726786176834 Uo 1 2 3 4 6 7 8 Do 5 9 10 11 Ue 2 3 4 7 10 13 17 18 19 20 21 22 23 De 1 5 6 8 9 12 16
x min 463 len 1644 odd 1051 max 2777604469011700304 Uo 1 2 3 4 5 6 7 8 9 11 Do 10 Ue 1 6 7 8 9 10 De 2 3 4 5 11
x min 463 len 1644 odd 1050 max 2777604469011700304 Uo 1 2 3 4 5 6 7 8 9 Do 10 11 Ue 1 6 7 8 9 10 De 2 3 4 5 11
+ min 463 len 114 odd 72 max 24101468 Uo 1 2 3 4 5 6 7 8 Do Ue 1 4 5 6 De 2 3 10
x min 475 len 1464 odd 813 max 278280862487946068 Uo 1 2 3 4 6 7 11 14 Do 5 8 9 10 13 Ue 1 3 4 10 11 De 2 5 6 7 8 9 12
x min 475 len 1464 odd 812 max 278280862487946068 Uo 1 2 3 4 6 7 14 Do 5 8 9 11 13 Ue 1 3 4 10 11 De 2 5 6 7 8 9 12
x min 475 len 1464 odd 812 max 278280862487946068 Uo 1 2 3 4 6 7 11 Do 5 8 9 10 14 Ue 1 3 4 10 11 13 De 2 5 6 7 8 9 12
x min 475 len 1464 odd 811 max 278280862487946068 Uo 1 2 3 4 6 7 Do 5 8 9 11 14 Ue 1 3 4 10 11 13 De 2 5 6 7 8 9 12
x min 477 len 1109 odd 616 max 26465780547729903 Uo 1 2 3 5 6 7 8 12 13 Do 4 9 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 477 len 1109 odd 615 max 26465780547729903 Uo 1 2 3 5 6 7 8 13 Do 4 9 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 477 len 1109 odd 614 max 26465780547729903 Uo 1 2 3 5 6 7 8 Do 4 9 13 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 477 len 1109 odd 593 max 26465780547729903 Uo 1 2 3 6 7 8 12 13 Do 4 5 9 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 477 len 1109 odd 592 max 26465780547729903 Uo 1 2 3 6 7 8 13 Do 4 5 9 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 477 len 1109 odd 591 max 26465780547729903 Uo 1 2 3 6 7 8 Do 4 5 9 13 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 477 len 1109 odd 596 max 26465780547729903 Uo 1 2 3 5 7 8 12 13 Do 4 6 9 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 477 len 1109 odd 595 max 26465780547729903 Uo 1 2 3 5 7 8 13 Do 4 6 9 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 477 len 1109 odd 594 max 26465780547729903 Uo 1 2 3 5 7 8 Do 4 6 9 13 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 477 len 1109 odd 583 max 26465780547729903 Uo 1 2 3 7 8 12 13 Do 4 5 6 9 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 477 len 1109 odd 582 max 26465780547729903 Uo 1 2 3 7 8 13 Do 4 5 6 9 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 477 len 1109 odd 581 max 26465780547729903 Uo 1 2 3 7 8 Do 4 5 6 9 13 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 481 len 737 odd 474 max 2670906353174411880 Uo 1 2 3 4 5 7 8 9 10 11 12 Do 6 Ue 1 4 6 8 De 2 3 5 7 9
x min 481 len 737 odd 472 max 2670906353174411880 Uo 1 2 3 4 5 8 9 10 11 12 Do 6 7 Ue 1 4 6 8 De 2 3 5 7 9
x min 484 len 1230 odd 537 max 4733102748072059976 Uo 1 4 5 8 9 10 11 12 Do 2 3 6 7 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1229 odd 537 max 4733102748072059976 Uo 1 4 5 8 9 10 11 12 Do 2 3 6 7 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1230 odd 534 max 4733102748072059976 Uo 1 4 5 9 10 11 12 Do 2 3 6 7 8 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1229 odd 534 max 4733102748072059976 Uo 1 4 5 9 10 11 12 Do 2 3 6 7 8 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1230 odd 533 max 4733102748072059976 Uo 1 4 5 8 10 11 12 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 532 max 4733102748072059976 Uo 1 4 5 10 11 12 Do 2 3 6 7 8 9 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1229 odd 533 max 4733102748072059976 Uo 1 4 5 8 10 11 12 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 532 max 4733102748072059976 Uo 1 4 5 10 11 12 Do 2 3 6 7 8 9 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1230 odd 531 max 4733102748072059976 Uo 1 4 5 8 11 12 Do 2 3 6 7 10 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 530 max 4733102748072059976 Uo 1 4 5 11 12 Do 2 3 6 7 8 10 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 8 11 12 Do 2 3 6 7 10 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 11 12 Do 2 3 6 7 8 10 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 484 len 1230 odd 533 max 4733102748072059976 Uo 1 4 5 8 9 10 12 Do 2 3 6 7 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 531 max 4733102748072059976 Uo 1 4 5 8 10 12 Do 2 3 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 530 max 4733102748072059976 Uo 1 4 5 8 12 Do 2 3 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 531 max 4733102748072059976 Uo 1 4 5 9 10 12 Do 2 3 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 530 max 4733102748072059976 Uo 1 4 5 10 12 Do 2 3 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1230 odd 529 max 4733102748072059976 Uo 1 4 5 12 Do 2 3 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 484 len 1229 odd 533 max 4733102748072059976 Uo 1 4 5 8 9 10 12 Do 2 3 6 7 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 8 10 12 Do 2 3 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 8 12 Do 2 3 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 9 10 12 Do 2 3 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 10 12 Do 2 3 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 529 max 4733102748072059976 Uo 1 4 5 12 Do 2 3 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 484 len 1229 odd 537 max 4733102748072059976 Uo 1 4 5 8 9 10 11 12 Do 2 3 6 7 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 537 max 4733102748072059976 Uo 1 4 5 8 9 10 11 12 Do 2 3 6 7 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1229 odd 534 max 4733102748072059976 Uo 1 4 5 9 10 11 12 Do 2 3 6 7 8 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 534 max 4733102748072059976 Uo 1 4 5 9 10 11 12 Do 2 3 6 7 8 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1229 odd 533 max 4733102748072059976 Uo 1 4 5 8 10 11 12 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 532 max 4733102748072059976 Uo 1 4 5 10 11 12 Do 2 3 6 7 8 9 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 533 max 4733102748072059976 Uo 1 4 5 8 10 11 12 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 532 max 4733102748072059976 Uo 1 4 5 10 11 12 Do 2 3 6 7 8 9 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 8 11 12 Do 2 3 6 7 10 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 11 12 Do 2 3 6 7 8 10 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 531 max 4733102748072059976 Uo 1 4 5 8 11 12 Do 2 3 6 7 10 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 530 max 4733102748072059976 Uo 1 4 5 11 12 Do 2 3 6 7 8 10 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 484 len 1229 odd 533 max 4733102748072059976 Uo 1 4 5 8 9 10 12 Do 2 3 6 7 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 8 10 12 Do 2 3 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 8 12 Do 2 3 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 531 max 4733102748072059976 Uo 1 4 5 9 10 12 Do 2 3 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 10 12 Do 2 3 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 529 max 4733102748072059976 Uo 1 4 5 12 Do 2 3 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 533 max 4733102748072059976 Uo 1 4 5 8 9 10 12 Do 2 3 6 7 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 531 max 4733102748072059976 Uo 1 4 5 8 10 12 Do 2 3 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 530 max 4733102748072059976 Uo 1 4 5 8 12 Do 2 3 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 531 max 4733102748072059976 Uo 1 4 5 9 10 12 Do 2 3 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 530 max 4733102748072059976 Uo 1 4 5 10 12 Do 2 3 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 529 max 4733102748072059976 Uo 1 4 5 12 Do 2 3 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 484 len 1229 odd 532 max 4733102748072059976 Uo 1 4 5 8 9 10 Do 2 3 6 7 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 8 10 Do 2 3 6 7 9 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 529 max 4733102748072059976 Uo 1 4 5 8 Do 2 3 6 7 10 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 530 max 4733102748072059976 Uo 1 4 5 9 10 Do 2 3 6 7 8 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 529 max 4733102748072059976 Uo 1 4 5 10 Do 2 3 6 7 8 9 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1229 odd 528 max 4733102748072059976 Uo 1 4 5 Do 2 3 6 7 8 10 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 484 len 1228 odd 532 max 4733102748072059976 Uo 1 4 5 8 9 10 Do 2 3 6 7 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 530 max 4733102748072059976 Uo 1 4 5 8 10 Do 2 3 6 7 9 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 529 max 4733102748072059976 Uo 1 4 5 8 Do 2 3 6 7 10 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 530 max 4733102748072059976 Uo 1 4 5 9 10 Do 2 3 6 7 8 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 529 max 4733102748072059976 Uo 1 4 5 10 Do 2 3 6 7 8 9 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 484 len 1228 odd 528 max 4733102748072059976 Uo 1 4 5 Do 2 3 6 7 8 10 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 488 len 670 odd 296 max 11997816116819 Uo 1 3 5 7 9 Do 2 4 6 8 Ue 1 2 3 5 7 8 9 De 4 6
x min 488 len 670 odd 294 max 11997816116819 Uo 1 3 5 7 Do 2 4 6 8 9 Ue 1 2 3 5 7 8 9 De 4 6
x min 488 len 670 odd 270 max 8998362087615 Uo 1 5 7 9 Do 2 3 4 6 8 Ue 1 2 3 5 7 8 9 De 4 6
x min 488 len 670 odd 268 max 8998362087615 Uo 1 5 7 Do 2 3 4 6 8 9 Ue 1 2 3 5 7 8 9 De 4 6
x min 489 len 611 odd 321 max 4187349075 Uo 1 3 4 5 7 8 9 10 11 12 Do 2 6 Ue 1 2 5 7 8 9 De 3 4 6 12
x min 489 len 611 odd 278 max 4187349075 Uo 1 4 5 7 8 9 10 11 12 Do 2 3 6 Ue 1 2 5 7 8 9 De 3 4 6 12
x min 491 len 2321 odd 1277 max 964207613470465664 Uo 1 2 3 5 6 8 9 11 13 15 16 17 Do 4 7 10 12 14 Ue 1 2 4 6 10 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1276 max 964207613470465664 Uo 1 2 3 5 6 8 9 11 13 16 17 Do 4 7 10 12 15 Ue 1 2 4 6 10 14 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1275 max 964207613470465664 Uo 1 2 3 5 6 8 9 11 13 17 Do 4 7 10 12 16 Ue 1 2 4 6 10 14 15 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1274 max 964207613470465664 Uo 1 2 3 5 6 8 9 11 13 Do 4 7 10 12 17 Ue 1 2 4 6 10 14 15 16 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1275 max 964207613470465664 Uo 1 2 3 5 6 8 9 13 15 16 17 Do 4 7 10 11 12 14 Ue 1 2 4 6 10 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1274 max 964207613470465664 Uo 1 2 3 5 6 8 9 13 16 17 Do 4 7 10 11 12 15 Ue 1 2 4 6 10 14 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1273 max 964207613470465664 Uo 1 2 3 5 6 8 9 13 17 Do 4 7 10 11 12 16 Ue 1 2 4 6 10 14 15 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1272 max 964207613470465664 Uo 1 2 3 5 6 8 9 13 Do 4 7 10 11 12 17 Ue 1 2 4 6 10 14 15 16 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1242 max 964207613470465664 Uo 1 2 3 6 8 9 11 13 15 16 17 Do 4 5 7 10 12 14 Ue 1 2 4 6 10 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1241 max 964207613470465664 Uo 1 2 3 6 8 9 11 13 16 17 Do 4 5 7 10 12 15 Ue 1 2 4 6 10 14 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1240 max 964207613470465664 Uo 1 2 3 6 8 9 11 13 17 Do 4 5 7 10 12 16 Ue 1 2 4 6 10 14 15 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1239 max 964207613470465664 Uo 1 2 3 6 8 9 11 13 Do 4 5 7 10 12 17 Ue 1 2 4 6 10 14 15 16 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1240 max 964207613470465664 Uo 1 2 3 6 8 9 13 15 16 17 Do 4 5 7 10 11 12 14 Ue 1 2 4 6 10 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1239 max 964207613470465664 Uo 1 2 3 6 8 9 13 16 17 Do 4 5 7 10 11 12 15 Ue 1 2 4 6 10 14 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1238 max 964207613470465664 Uo 1 2 3 6 8 9 13 17 Do 4 5 7 10 11 12 16 Ue 1 2 4 6 10 14 15 De 3 5 7 8 9 11 12 13
x min 491 len 2321 odd 1237 max 964207613470465664 Uo 1 2 3 6 8 9 13 Do 4 5 7 10 11 12 17 Ue 1 2 4 6 10 14 15 16 De 3 5 7 8 9 11 12 13
x min 491 len 750 odd 367 max 17027862116832 Uo 1 2 5 7 8 10 11 Do 3 4 6 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 365 max 17027862116832 Uo 1 2 5 7 8 10 Do 3 4 6 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 365 max 17027862116832 Uo 1 2 5 8 10 11 Do 3 4 6 7 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 363 max 17027862116832 Uo 1 2 5 8 10 Do 3 4 6 7 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 365 max 17027862116832 Uo 1 2 5 7 10 11 Do 3 4 6 8 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 363 max 17027862116832 Uo 1 2 5 7 10 Do 3 4 6 8 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 364 max 17027862116832 Uo 1 2 5 10 11 Do 3 4 6 7 8 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 362 max 17027862116832 Uo 1 2 5 10 Do 3 4 6 7 8 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 360 max 17027862116832 Uo 1 2 7 8 10 11 Do 3 4 5 6 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 358 max 17027862116832 Uo 1 2 7 8 10 Do 3 4 5 6 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 358 max 17027862116832 Uo 1 2 8 10 11 Do 3 4 5 6 7 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 356 max 17027862116832 Uo 1 2 8 10 Do 3 4 5 6 7 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 358 max 17027862116832 Uo 1 2 7 10 11 Do 3 4 5 6 8 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 356 max 17027862116832 Uo 1 2 7 10 Do 3 4 5 6 8 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 357 max 17027862116832 Uo 1 2 10 11 Do 3 4 5 6 7 8 9 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 491 len 750 odd 355 max 17027862116832 Uo 1 2 10 Do 3 4 5 6 7 8 9 11 Ue 1 2 4 6 7 De 3 5 8 9 10
x min 495 len 137 odd 81 max 113642 Uo 1 2 3 4 5 7 Do 6 Ue 2 5 De 1 3 4
x min 495 len 137 odd 80 max 113642 Uo 1 2 3 4 5 Do 7 Ue 2 5 6 De 1 3 4
x min 496 len 2266 odd 1124 max 501726786176834 Uo 1 2 3 4 6 7 8 12 13 14 Do 5 9 10 11 Ue 2 3 4 7 12 13 18 19 20 21 22 23 De 1 5 6 8 9 10 11 17
x min 496 len 2265 odd 1124 max 501726786176834 Uo 1 2 3 4 6 7 8 12 13 14 Do 5 9 10 11 Ue 2 3 4 7 13 18 19 20 21 22 23 De 1 5 6 8 9 10 12 17
x min 496 len 2265 odd 1123 max 501726786176834 Uo 1 2 3 4 6 7 8 13 14 Do 5 9 10 12 Ue 2 3 4 7 11 13 18 19 20 21 22 23 De 1 5 6 8 9 10 12 17
x min 503 len 1752 odd 857 max 2516761207148470272 Uo 1 2 3 4 6 7 10 11 14 Do 5 8 9 12 13 Ue 2 3 4 7 10 14 15 16 De 1 5 6 8 9 11 12 13
x min 503 len 1703 odd 938 max 69233931932592 Uo 1 2 3 4 5 6 7 8 10 11 12 13 Do 9 Ue 2 3 5 7 8 10 11 12 De 1 4 6 9
x min 503 len 640 odd 362 max 6640836222 Uo 1 2 3 4 5 8 9 Do 6 7 Ue 2 3 5 8 10 De 1 4 6 7 9
x min 523 len 1458 odd 780 max 2578882032271403679 Uo 1 2 3 6 7 10 11 12 13 14 15 16 Do 4 5 9 Ue 1 2 5 6 7 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 779 max 2578882032271403679 Uo 1 2 3 6 7 11 12 13 14 15 16 Do 4 5 9 10 Ue 1 2 5 6 7 9 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 776 max 2578882032271403679 Uo 1 2 3 6 10 11 12 13 14 15 16 Do 4 5 7 9 Ue 1 2 5 6 7 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 775 max 2578882032271403679 Uo 1 2 3 6 11 12 13 14 15 16 Do 4 5 7 9 10 Ue 1 2 5 6 7 9 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 771 max 2578882032271403679 Uo 1 2 3 7 10 11 12 13 14 15 16 Do 4 5 6 9 Ue 1 2 5 6 7 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 770 max 2578882032271403679 Uo 1 2 3 7 11 12 13 14 15 16 Do 4 5 6 9 10 Ue 1 2 5 6 7 9 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 769 max 2578882032271403679 Uo 1 2 3 10 11 12 13 14 15 16 Do 4 5 6 7 9 Ue 1 2 5 6 7 11 De 3 4 8 10 12 13
x min 523 len 1458 odd 768 max 2578882032271403679 Uo 1 2 3 11 12 13 14 15 16 Do 4 5 6 7 9 10 Ue 1 2 5 6 7 9 11 De 3 4 8 10 12 13
x min 529 len 1104 odd 605 max 6535697741390244632 Uo 1 2 3 5 7 8 10 Do 4 6 9 Ue 1 2 4 8 12 13 De 3 5 6 7 9 11
x min 529 len 1104 odd 595 max 6535697741390244632 Uo 1 2 3 7 8 10 Do 4 5 6 9 Ue 1 2 4 8 12 13 De 3 5 6 7 9 11
x min 532 len 682 odd 332 max 8709575811240 Uo 1 2 4 7 8 10 11 12 13 Do 3 5 6 9 Ue 1 2 4 8 9 De 3 5 6 7
x min 532 len 682 odd 331 max 8709575811240 Uo 1 2 4 7 8 11 12 13 Do 3 5 6 10 Ue 1 2 4 8 9 De 3 5 6 7
x min 532 len 682 odd 330 max 8709575811240 Uo 1 2 4 7 8 12 13 Do 3 5 6 11 Ue 1 2 4 8 9 10 De 3 5 6 7
x min 532 len 682 odd 329 max 8709575811240 Uo 1 2 4 7 8 13 Do 3 5 6 12 Ue 1 2 4 8 9 10 11 De 3 5 6 7
x min 532 len 682 odd 328 max 8709575811240 Uo 1 2 4 7 8 Do 3 5 6 13 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 537 len 1097 odd 612 max 34075358032820880 Uo 1 2 3 5 6 8 Do 4 7 9 Ue 1 2 5 8 9 De 3 4 6 7
x min 538 len 127 odd 68 max 444671 Uo 1 3 4 5 6 9 10 Do 2 7 8 Ue 1 2 4 6 De 3 5 7
x min 538 len 127 odd 67 max 296447 Uo 1 3 4 5 6 10 Do 2 7 9 Ue 1 2 4 6 8 De 3 5 7
x min 538 len 127 odd 66 max 222336 Uo 1 3 4 5 6 Do 2 7 10 Ue 1 2 4 6 8 9 De 3 5 7
x min 542 len 346 odd 177 max 2284553552 Uo 1 3 4 5 7 8 Do 2 6 Ue 1 2 5 6 7 8 9 De 3 4
x min 542 len 346 odd 176 max 2284553552 Uo 1 3 4 5 8 Do 2 6 7 Ue 1 2 5 6 7 8 9 De 3 4
x min 542 len 346 odd 175 max 2284553552 Uo 1 3 4 5 Do 2 6 8 Ue 1 2 5 6 7 8 9 De 3 4
x min 542 len 346 odd 150 max 2284553552 Uo 1 4 5 7 8 Do 2 3 6 Ue 1 2 5 6 7 8 9 De 3 4
x min 542 len 346 odd 149 max 2284553552 Uo 1 4 5 8 Do 2 3 6 7 Ue 1 2 5 6 7 8 9 De 3 4
x min 542 len 346 odd 148 max 2284553552 Uo 1 4 5 Do 2 3 6 8 Ue 1 2 5 6 7 8 9 De 3 4
x min 545 len 1550 odd 951 max 23679532777570239 Uo 1 2 3 4 5 11 12 13 14 Do 6 7 8 10 Ue 1 3 5 8 11 12 13 De 2 4 6 7 9 10 15
x min 545 len 2328 odd 1329 max 179298029828521844 Uo 1 2 3 4 6 7 8 9 10 12 Do 5 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1328 max 179298029828521844 Uo 1 2 3 4 6 7 8 9 10 Do 5 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1317 max 179298029828521844 Uo 1 2 3 4 6 7 9 10 12 Do 5 8 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1316 max 179298029828521844 Uo 1 2 3 4 6 7 9 10 Do 5 8 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1313 max 179298029828521844 Uo 1 2 3 4 6 7 10 12 Do 5 9 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1312 max 179298029828521844 Uo 1 2 3 4 6 7 10 Do 5 9 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1307 max 179298029828521844 Uo 1 2 3 4 6 8 9 10 12 Do 5 7 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1306 max 179298029828521844 Uo 1 2 3 4 6 8 9 10 Do 5 7 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1303 max 179298029828521844 Uo 1 2 3 4 6 9 10 12 Do 5 7 8 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1302 max 179298029828521844 Uo 1 2 3 4 6 9 10 Do 5 7 8 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1299 max 179298029828521844 Uo 1 2 3 4 6 10 12 Do 5 7 9 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1298 max 179298029828521844 Uo 1 2 3 4 6 10 Do 5 7 9 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1313 max 179298029828521844 Uo 1 2 3 4 7 8 9 10 12 Do 5 6 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1312 max 179298029828521844 Uo 1 2 3 4 7 8 9 10 Do 5 6 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1305 max 179298029828521844 Uo 1 2 3 4 7 9 10 12 Do 5 6 8 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1304 max 179298029828521844 Uo 1 2 3 4 7 9 10 Do 5 6 8 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1301 max 179298029828521844 Uo 1 2 3 4 7 10 12 Do 5 6 9 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1300 max 179298029828521844 Uo 1 2 3 4 7 10 Do 5 6 9 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1302 max 179298029828521844 Uo 1 2 3 4 8 9 10 12 Do 5 6 7 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1301 max 179298029828521844 Uo 1 2 3 4 8 9 10 Do 5 6 7 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1298 max 179298029828521844 Uo 1 2 3 4 9 10 12 Do 5 6 7 8 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1297 max 179298029828521844 Uo 1 2 3 4 9 10 Do 5 6 7 8 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1294 max 179298029828521844 Uo 1 2 3 4 10 12 Do 5 6 7 9 11 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 545 len 2328 odd 1293 max 179298029828521844 Uo 1 2 3 4 10 Do 5 6 7 9 11 12 Ue 1 4 5 6 7 8 10 11 De 2 3 9
x min 557 len 1170 odd 584 max 134056771712 Uo 1 2 3 4 Do 5 6 7 8 Ue 2 3 4 8 9 De 1 5 6 7
x min 569 len 729 odd 409 max 441076030354582736 Uo 1 2 3 5 6 8 Do 4 7 9 Ue 1 2 8 De 3 4 5 6 7
x min 573 len 714 odd 384 max 60496455554 Uo 1 2 3 4 5 6 Do 7 Ue 2 3 4 8 De 1 5 6 7 11
x min 573 len 741 odd 329 max 22731598944 Uo 1 2 3 5 6 7 8 10 12 13 14 Do 4 9 11 Ue 2 3 4 6 7 8 De 1 5 10
x min 573 len 741 odd 328 max 22731598944 Uo 1 2 3 5 6 7 8 12 13 14 Do 4 10 11 Ue 2 3 4 6 7 8 9 De 1 5 10
x min 573 len 741 odd 328 max 22731598944 Uo 1 2 3 5 6 7 8 10 13 14 Do 4 9 12 Ue 2 3 4 6 7 8 11 De 1 5 10
x min 573 len 741 odd 327 max 22731598944 Uo 1 2 3 5 6 7 8 13 14 Do 4 10 12 Ue 2 3 4 6 7 8 9 11 De 1 5 10
x min 573 len 741 odd 327 max 22731598944 Uo 1 2 3 5 6 7 8 10 14 Do 4 9 13 Ue 2 3 4 6 7 8 11 12 De 1 5 10
x min 573 len 741 odd 326 max 22731598944 Uo 1 2 3 5 6 7 8 14 Do 4 10 13 Ue 2 3 4 6 7 8 9 11 12 De 1 5 10
x min 573 len 741 odd 326 max 22731598944 Uo 1 2 3 5 6 7 8 10 Do 4 9 14 Ue 2 3 4 6 7 8 11 12 13 De 1 5 10
x min 573 len 741 odd 325 max 22731598944 Uo 1 2 3 5 6 7 8 Do 4 10 14 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 573 len 741 odd 318 max 22731598944 Uo 1 2 3 6 7 8 10 12 13 14 Do 4 5 9 11 Ue 2 3 4 6 7 8 De 1 5 10
x min 573 len 741 odd 317 max 22731598944 Uo 1 2 3 6 7 8 12 13 14 Do 4 5 10 11 Ue 2 3 4 6 7 8 9 De 1 5 10
x min 573 len 741 odd 317 max 22731598944 Uo 1 2 3 6 7 8 10 13 14 Do 4 5 9 12 Ue 2 3 4 6 7 8 11 De 1 5 10
x min 573 len 741 odd 316 max 22731598944 Uo 1 2 3 6 7 8 13 14 Do 4 5 10 12 Ue 2 3 4 6 7 8 9 11 De 1 5 10
x min 573 len 741 odd 316 max 22731598944 Uo 1 2 3 6 7 8 10 14 Do 4 5 9 13 Ue 2 3 4 6 7 8 11 12 De 1 5 10
x min 573 len 741 odd 315 max 22731598944 Uo 1 2 3 6 7 8 14 Do 4 5 10 13 Ue 2 3 4 6 7 8 9 11 12 De 1 5 10
x min 573 len 741 odd 315 max 22731598944 Uo 1 2 3 6 7 8 10 Do 4 5 9 14 Ue 2 3 4 6 7 8 11 12 13 De 1 5 10
x min 573 len 741 odd 314 max 22731598944 Uo 1 2 3 6 7 8 Do 4 5 10 14 Ue 2 3 4 6 7 8 9 11 12 13 De 1 5 10
x min 583 len 1414 odd 931 max 388827064691083220 Uo 1 2 3 4 5 6 7 8 10 11 12 Do 9 Ue 1 6 7 8 13 De 2 3 4 5 10 12
x min 583 len 1414 odd 930 max 388827064691083220 Uo 1 2 3 4 5 6 7 8 11 12 Do 9 10 Ue 1 6 7 8 9 13 De 2 3 4 5 10 12
x min 583 len 307 odd 205 max 1108121936 Uo 1 2 3 4 5 6 Do 7 8 Ue 1 3 De 2 4 5 6 7 8
x min 585 len 670 odd 336 max 11997816116819 Uo 1 3 4 5 7 9 Do 2 6 8 Ue 1 2 3 5 7 8 9 De 4 6
x min 585 len 670 odd 334 max 11997816116819 Uo 1 3 4 5 7 Do 2 6 8 9 Ue 1 2 3 5 7 8 9 De 4 6
x min 585 len 670 odd 290 max 8998362087615 Uo 1 4 5 7 9 Do 2 3 6 8 Ue 1 2 3 5 7 8 9 De 4 6
x min 585 len 670 odd 288 max 8998362087615 Uo 1 4 5 7 Do 2 3 6 8 9 Ue 1 2 3 5 7 8 9 De 4 6
x min 593 len 301 odd 172 max 6835143703872 Uo 1 2 3 5 6 8 9 Do 4 7 Ue 1 2 7 10 De 3 4 5 6 9
x min 593 len 301 odd 171 max 6835143703872 Uo 1 2 3 5 6 9 Do 4 8 Ue 1 2 7 10 De 3 4 5 6 9
x min 593 len 301 odd 170 max 6835143703872 Uo 1 2 3 5 6 Do 4 9 Ue 1 2 7 8 10 De 3 4 5 6 9
x min 595 len 1782 odd 806 max 10573598623010130 Uo 1 2 3 5 6 8 Do 4 7 Ue 2 3 4 5 8 10 De 1 6 7 9 11
x min 595 len 1782 odd 798 max 10573598623010130 Uo 1 2 3 5 8 Do 4 6 7 Ue 2 3 4 5 8 10 De 1 6 7 9 11
x min 595 len 1782 odd 783 max 10573598623010130 Uo 1 2 3 6 8 Do 4 5 7 Ue 2 3 4 5 8 10 De 1 6 7 9 11
x min 595 len 1782 odd 779 max 10573598623010130 Uo 1 2 3 8 Do 4 5 6 7 Ue 2 3 4 5 8 10 De 1 6 7 9 11
x min 602 len 1908 odd 1053 max 2021433814149944 Uo 1 3 4 5 6 8 9 11 12 13 14 Do 2 7 10 Ue 1 2 6 8 9 De 3 4 5 7
x min 602 len 1908 odd 1050 max 2021433814149944 Uo 1 3 4 5 6 8 9 11 12 14 Do 2 7 10 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 602 len 1908 odd 1049 max 2021433814149944 Uo 1 3 4 5 6 8 9 11 12 Do 2 7 10 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 602 len 1908 odd 1051 max 2021433814149944 Uo 1 3 4 5 6 8 9 12 13 14 Do 2 7 10 11 Ue 1 2 6 8 9 10 De 3 4 5 7
x min 602 len 1908 odd 1049 max 2021433814149944 Uo 1 3 4 5 6 8 9 12 14 Do 2 7 10 11 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 602 len 1908 odd 1048 max 2021433814149944 Uo 1 3 4 5 6 8 9 12 Do 2 7 10 11 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 602 len 1908 odd 1049 max 2021433814149944 Uo 1 3 4 5 6 8 9 13 14 Do 2 7 10 12 Ue 1 2 6 8 9 10 11 De 3 4 5 7
x min 602 len 1908 odd 1048 max 2021433814149944 Uo 1 3 4 5 6 8 9 14 Do 2 7 10 12 13 Ue 1 2 6 8 9 10 11 12 De 3 4 5 7
x min 602 len 1908 odd 1047 max 2021433814149944 Uo 1 3 4 5 6 8 9 Do 2 7 10 12 14 Ue 1 2 6 8 9 10 11 12 13 De 3 4 5 7
x min 609 len 328 odd 163 max 2605509120 Uo 1 3 4 5 7 8 Do 2 6 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 161 max 2605509120 Uo 1 3 4 5 8 Do 2 6 7 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 137 max 2605509120 Uo 1 4 5 7 8 Do 2 3 6 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 135 max 2605509120 Uo 1 4 5 8 Do 2 3 6 7 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 143 max 2605509120 Uo 1 3 5 7 8 Do 2 4 6 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 141 max 2605509120 Uo 1 3 5 8 Do 2 4 6 7 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 127 max 2605509120 Uo 1 5 7 8 Do 2 3 4 6 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 609 len 328 odd 125 max 2605509120 Uo 1 5 8 Do 2 3 4 6 7 10 Ue 1 2 3 6 10 De 4 5 7 9
x min 613 len 2215 odd 1167 max 75362558848187232 Uo 1 2 3 4 5 6 8 9 10 Do 7 Ue 2 3 4 6 De 1 5 7 8 9
x min 613 len 4595 odd 2136 max 77652666190219842 Uo 1 2 3 5 6 7 8 9 10 16 17 Do 4 11 15 Ue 2 3 4 7 10 11 12 13 De 1 5 6 8 9 14
x min 613 len 4595 odd 2135 max 77652666190219842 Uo 1 2 3 5 6 7 8 9 10 17 Do 4 11 16 Ue 2 3 4 7 10 11 12 13 15 De 1 5 6 8 9 14
x min 613 len 4594 odd 2135 max 77652666190219842 Uo 1 2 3 5 6 7 8 9 10 17 Do 4 11 16 Ue 2 3 4 7 10 11 12 13 De 1 5 6 8 9 15
x min 613 len 4595 odd 2134 max 77652666190219842 Uo 1 2 3 5 6 7 8 9 10 Do 4 11 17 Ue 2 3 4 7 10 11 12 13 15 16 De 1 5 6 8 9 14
x min 613 len 4594 odd 2134 max 77652666190219842 Uo 1 2 3 5 6 7 8 9 10 Do 4 11 17 Ue 2 3 4 7 10 11 12 13 16 De 1 5 6 8 9 15
x min 613 len 4595 odd 2062 max 77652666190219842 Uo 1 2 3 6 7 8 9 10 16 17 Do 4 5 11 15 Ue 2 3 4 7 10 11 12 13 De 1 5 6 8 9 14
x min 613 len 4595 odd 2061 max 77652666190219842 Uo 1 2 3 6 7 8 9 10 17 Do 4 5 11 16 Ue 2 3 4 7 10 11 12 13 15 De 1 5 6 8 9 14
x min 613 len 4594 odd 2061 max 77652666190219842 Uo 1 2 3 6 7 8 9 10 17 Do 4 5 11 16 Ue 2 3 4 7 10 11 12 13 De 1 5 6 8 9 15
x min 613 len 4595 odd 2060 max 77652666190219842 Uo 1 2 3 6 7 8 9 10 Do 4 5 11 17 Ue 2 3 4 7 10 11 12 13 15 16 De 1 5 6 8 9 14
x min 613 len 4594 odd 2060 max 77652666190219842 Uo 1 2 3 6 7 8 9 10 Do 4 5 11 17 Ue 2 3 4 7 10 11 12 13 16 De 1 5 6 8 9 15
x min 614 len 340 odd 178 max 4857745235 Uo 1 3 4 6 8 10 11 12 Do 2 5 7 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 339 odd 178 max 4857745235 Uo 1 3 4 6 8 10 11 12 Do 2 5 7 9 Ue 1 2 3 De 4 5 6 8 10
x min 614 len 340 odd 177 max 4857745235 Uo 1 3 4 6 8 11 12 Do 2 5 7 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 339 odd 177 max 4857745235 Uo 1 3 4 6 8 11 12 Do 2 5 7 10 Ue 1 2 3 9 De 4 5 6 8 10
x min 614 len 339 odd 176 max 4857745235 Uo 1 3 4 6 10 11 12 Do 2 5 7 8 9 Ue 1 2 3 7 De 4 5 6 8 10
x min 614 len 339 odd 175 max 4857745235 Uo 1 3 4 6 11 12 Do 2 5 7 8 10 Ue 1 2 3 7 9 De 4 5 6 8 10
x min 614 len 338 odd 174 max 4857745235 Uo 1 3 4 6 9 10 11 12 Do 2 5 7 8 Ue 1 2 3 De 4 5 6 7 10
x min 614 len 338 odd 173 max 4857745235 Uo 1 3 4 6 10 11 12 Do 2 5 7 8 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 337 odd 173 max 4857745235 Uo 1 3 4 6 10 11 12 Do 2 5 7 8 9 Ue 1 2 3 De 4 5 6 7 8 10
x min 614 len 338 odd 172 max 4857745235 Uo 1 3 4 6 11 12 Do 2 5 7 8 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 337 odd 172 max 4857745235 Uo 1 3 4 6 11 12 Do 2 5 7 8 10 Ue 1 2 3 9 De 4 5 6 7 8 10
x min 614 len 340 odd 154 max 4857745235 Uo 1 3 6 8 10 11 12 Do 2 4 5 7 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 339 odd 154 max 4857745235 Uo 1 3 6 8 10 11 12 Do 2 4 5 7 9 Ue 1 2 3 De 4 5 6 8 10
x min 614 len 340 odd 153 max 4857745235 Uo 1 3 6 8 11 12 Do 2 4 5 7 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 339 odd 153 max 4857745235 Uo 1 3 6 8 11 12 Do 2 4 5 7 10 Ue 1 2 3 9 De 4 5 6 8 10
x min 614 len 339 odd 152 max 4857745235 Uo 1 3 6 10 11 12 Do 2 4 5 7 8 9 Ue 1 2 3 7 De 4 5 6 8 10
x min 614 len 339 odd 151 max 4857745235 Uo 1 3 6 11 12 Do 2 4 5 7 8 10 Ue 1 2 3 7 9 De 4 5 6 8 10
x min 614 len 338 odd 152 max 4857745235 Uo 1 3 6 9 10 11 12 Do 2 4 5 7 8 Ue 1 2 3 De 4 5 6 7 10
x min 614 len 338 odd 151 max 4857745235 Uo 1 3 6 10 11 12 Do 2 4 5 7 8 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 337 odd 151 max 4857745235 Uo 1 3 6 10 11 12 Do 2 4 5 7 8 9 Ue 1 2 3 De 4 5 6 7 8 10
x min 614 len 338 odd 150 max 4857745235 Uo 1 3 6 11 12 Do 2 4 5 7 8 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 337 odd 150 max 4857745235 Uo 1 3 6 11 12 Do 2 4 5 7 8 10 Ue 1 2 3 9 De 4 5 6 7 8 10
x min 614 len 334 odd 194 max 6086693375 Uo 1 3 4 5 6 7 10 11 12 Do 2 8 9 Ue 1 2 6 De 3 4 5 7 8
x min 614 len 334 odd 192 max 4057795583 Uo 1 3 4 5 6 7 11 12 Do 2 8 10 Ue 1 2 6 9 De 3 4 5 7 8
x min 614 len 334 odd 192 max 3043346688 Uo 1 3 4 5 6 7 10 12 Do 2 8 9 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 614 len 334 odd 191 max 3043346688 Uo 1 3 4 5 6 7 12 Do 2 8 10 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 614 len 334 odd 191 max 3043346688 Uo 1 3 4 5 6 7 10 Do 2 8 9 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 614 len 334 odd 190 max 3043346688 Uo 1 3 4 5 6 7 Do 2 8 10 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 614 len 340 odd 148 max 3643308927 Uo 1 4 6 8 10 11 12 Do 2 3 5 7 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 339 odd 148 max 3643308927 Uo 1 4 6 8 10 11 12 Do 2 3 5 7 9 Ue 1 2 3 De 4 5 6 8 10
x min 614 len 340 odd 147 max 3643308927 Uo 1 4 6 8 11 12 Do 2 3 5 7 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 339 odd 147 max 3643308927 Uo 1 4 6 8 11 12 Do 2 3 5 7 10 Ue 1 2 3 9 De 4 5 6 8 10
x min 614 len 339 odd 146 max 3643308927 Uo 1 4 6 10 11 12 Do 2 3 5 7 8 9 Ue 1 2 3 7 De 4 5 6 8 10
x min 614 len 339 odd 145 max 3643308927 Uo 1 4 6 11 12 Do 2 3 5 7 8 10 Ue 1 2 3 7 9 De 4 5 6 8 10
x min 614 len 338 odd 146 max 3643308927 Uo 1 4 6 9 10 11 12 Do 2 3 5 7 8 Ue 1 2 3 De 4 5 6 7 10
x min 614 len 338 odd 145 max 3643308927 Uo 1 4 6 10 11 12 Do 2 3 5 7 8 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 337 odd 145 max 3643308927 Uo 1 4 6 10 11 12 Do 2 3 5 7 8 9 Ue 1 2 3 De 4 5 6 7 8 10
x min 614 len 338 odd 144 max 3643308927 Uo 1 4 6 11 12 Do 2 3 5 7 8 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 337 odd 144 max 3643308927 Uo 1 4 6 11 12 Do 2 3 5 7 8 10 Ue 1 2 3 9 De 4 5 6 7 8 10
x min 614 len 340 odd 136 max 3643308927 Uo 1 6 8 10 11 12 Do 2 3 4 5 7 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 339 odd 136 max 3643308927 Uo 1 6 8 10 11 12 Do 2 3 4 5 7 9 Ue 1 2 3 De 4 5 6 8 10
x min 614 len 340 odd 135 max 3643308927 Uo 1 6 8 11 12 Do 2 3 4 5 7 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 339 odd 135 max 3643308927 Uo 1 6 8 11 12 Do 2 3 4 5 7 10 Ue 1 2 3 9 De 4 5 6 8 10
x min 614 len 339 odd 134 max 3643308927 Uo 1 6 10 11 12 Do 2 3 4 5 7 8 9 Ue 1 2 3 7 De 4 5 6 8 10
x min 614 len 339 odd 133 max 3643308927 Uo 1 6 11 12 Do 2 3 4 5 7 8 10 Ue 1 2 3 7 9 De 4 5 6 8 10
x min 614 len 338 odd 135 max 3643308927 Uo 1 6 9 10 11 12 Do 2 3 4 5 7 8 Ue 1 2 3 De 4 5 6 7 10
x min 614 len 338 odd 134 max 3643308927 Uo 1 6 10 11 12 Do 2 3 4 5 7 8 9 Ue 1 2 3 8 De 4 5 6 7 10
x min 614 len 337 odd 134 max 3643308927 Uo 1 6 10 11 12 Do 2 3 4 5 7 8 9 Ue 1 2 3 De 4 5 6 7 8 10
x min 614 len 338 odd 133 max 3643308927 Uo 1 6 11 12 Do 2 3 4 5 7 8 10 Ue 1 2 3 8 9 De 4 5 6 7 10
x min 614 len 337 odd 133 max 3643308927 Uo 1 6 11 12 Do 2 3 4 5 7 8 10 Ue 1 2 3 9 De 4 5 6 7 8 10
x min 614 len 334 odd 162 max 6086693375 Uo 1 4 5 6 7 10 11 12 Do 2 3 8 9 Ue 1 2 6 De 3 4 5 7 8
x min 614 len 334 odd 160 max 4057795583 Uo 1 4 5 6 7 11 12 Do 2 3 8 10 Ue 1 2 6 9 De 3 4 5 7 8
x min 614 len 334 odd 160 max 3043346688 Uo 1 4 5 6 7 10 12 Do 2 3 8 9 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 614 len 334 odd 159 max 3043346688 Uo 1 4 5 6 7 12 Do 2 3 8 10 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 614 len 334 odd 159 max 3043346688 Uo 1 4 5 6 7 10 Do 2 3 8 9 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 614 len 334 odd 158 max 3043346688 Uo 1 4 5 6 7 Do 2 3 8 10 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 615 len 674 odd 429 max 39080463268688 Uo 1 2 3 4 5 6 7 8 9 11 12 Do 10 Ue 1 3 5 8 9 De 2 4 6 7 10 11
x min 619 len 302 odd 167 max 83839655528 Uo 1 2 3 5 6 7 Do 4 Ue 1 2 4 7 9 10 11 De 3 5 6 8
x min 619 len 302 odd 160 max 83839655528 Uo 1 2 3 6 7 Do 4 5 Ue 1 2 4 7 9 10 11 De 3 5 6 8
x min 619 len 672 odd 360 max 20211086844480 Uo 1 2 3 5 6 7 8 Do 4 9 Ue 1 2 5 7 8 14 De 3 4 6 13
x min 633 len 2801 odd 1550 max 112756851606694908 Uo 1 2 3 4 6 9 10 11 Do 5 7 8 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1546 max 112756851606694908 Uo 1 2 3 4 6 9 11 Do 5 7 8 10 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1547 max 112756851606694908 Uo 1 2 3 4 6 9 10 Do 5 7 8 11 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1545 max 112756851606694908 Uo 1 2 3 4 6 9 Do 5 7 8 10 11 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2358 odd 1314 max 16407399776387161140 Uo 1 2 3 4 6 9 10 11 12 13 14 15 Do 5 7 8 Ue 1 3 4 6 8 12 De 2 5 7 11
x min 633 len 2358 odd 1312 max 16407399776387161140 Uo 1 2 3 4 6 9 11 12 13 14 15 Do 5 7 8 10 Ue 1 3 4 6 8 9 12 De 2 5 7 11
x min 633 len 2358 odd 1311 max 16407399776387161140 Uo 1 2 3 4 6 9 12 13 14 15 Do 5 7 8 11 Ue 1 3 4 6 8 9 10 12 De 2 5 7 11
x min 633 len 2801 odd 1546 max 112756851606694908 Uo 1 2 3 4 6 10 11 Do 5 7 8 9 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1544 max 112756851606694908 Uo 1 2 3 4 6 11 Do 5 7 8 9 10 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1544 max 112756851606694908 Uo 1 2 3 4 6 10 Do 5 7 8 9 11 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2801 odd 1543 max 112756851606694908 Uo 1 2 3 4 6 Do 5 7 8 9 10 11 Ue 1 3 4 6 8 9 10 11 12 De 2 5 7
x min 633 len 2358 odd 1312 max 16407399776387161140 Uo 1 2 3 4 6 10 11 12 13 14 15 Do 5 7 8 9 Ue 1 3 4 6 8 12 De 2 5 7 11
x min 633 len 2358 odd 1311 max 16407399776387161140 Uo 1 2 3 4 6 11 12 13 14 15 Do 5 7 8 9 10 Ue 1 3 4 6 8 9 12 De 2 5 7 11
x min 633 len 2358 odd 1310 max 16407399776387161140 Uo 1 2 3 4 6 12 13 14 15 Do 5 7 8 9 11 Ue 1 3 4 6 8 9 10 12 De 2 5 7 11
x min 639 len 239 odd 150 max 106821936 Uo 1 2 3 4 5 6 7 10 13 Do 8 9 12 Ue 1 5 6 7 De 2 3 4 8 11
x min 639 len 239 odd 149 max 106821936 Uo 1 2 3 4 5 6 7 10 Do 8 9 13 Ue 1 5 6 7 12 De 2 3 4 8 11
x min 639 len 239 odd 149 max 106821936 Uo 1 2 3 4 5 6 7 13 Do 8 10 12 Ue 1 5 6 7 9 De 2 3 4 8 11
x min 639 len 239 odd 148 max 106821936 Uo 1 2 3 4 5 6 7 Do 8 10 13 Ue 1 5 6 7 9 12 De 2 3 4 8 11
x min 641 len 329 odd 158 max 625968444 Uo 1 2 3 5 6 7 8 9 10 11 Do 4 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 155 max 625968444 Uo 1 2 3 6 7 8 9 10 11 Do 4 5 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 154 max 625968444 Uo 1 2 3 5 7 8 9 10 11 Do 4 6 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 153 max 625968444 Uo 1 2 3 7 8 9 10 11 Do 4 5 6 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 155 max 625968444 Uo 1 2 3 5 6 8 9 10 11 Do 4 7 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 153 max 625968444 Uo 1 2 3 5 8 9 10 11 Do 4 6 7 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 153 max 625968444 Uo 1 2 3 6 8 9 10 11 Do 4 5 7 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 152 max 625968444 Uo 1 2 3 8 9 10 11 Do 4 5 6 7 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 154 max 625968444 Uo 1 2 3 5 6 9 10 11 Do 4 8 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 152 max 625968444 Uo 1 2 3 5 9 10 11 Do 4 6 8 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 152 max 625968444 Uo 1 2 3 6 9 10 11 Do 4 5 8 Ue 1 3 4 5 6 7 De 2 8
x min 641 len 329 odd 151 max 625968444 Uo 1 2 3 9 10 11 Do 4 5 6 8 Ue 1 3 4 5 6 7 De 2 8
x min 647 len 770 odd 412 max 2593340684468 Uo 1 2 3 4 6 7 Do 5 8 9 11 Ue 1 3 4 5 6 9 De 2 7 8 10
x min 647 len 770 odd 408 max 2593340684468 Uo 1 2 3 4 6 Do 5 7 8 9 11 Ue 1 3 4 5 6 9 De 2 7 8 10
x min 647 len 770 odd 408 max 2593340684468 Uo 1 2 3 4 7 Do 5 6 8 9 11 Ue 1 3 4 5 6 9 De 2 7 8 10
x min 647 len 770 odd 406 max 2593340684468 Uo 1 2 3 4 Do 5 6 7 8 9 11 Ue 1 3 4 5 6 9 De 2 7 8 10
x min 653 len 706 odd 390 max 15335428224 Uo 1 2 3 4 5 6 7 8 Do 9 Ue 2 3 8 11 12 De 1 4 5 6 7 10
x min 659 len 1310 odd 633 max 778754414078 Uo 1 2 3 4 6 8 Do 5 7 9 Ue 2 3 4 7 De 1 5 6 8 13
x min 659 len 1310 odd 631 max 778754414078 Uo 1 2 3 4 6 Do 5 7 8 9 Ue 2 3 4 7 De 1 5 6 8 13
x min 662 len 831 odd 446 max 61499240916287 Uo 1 3 4 5 7 8 9 10 Do 2 6 Ue 1 2 5 6 9 10 11 De 3 4 7 8
x min 662 len 831 odd 439 max 46124430687216 Uo 1 3 4 5 8 9 10 Do 2 6 7 Ue 1 2 5 6 9 10 11 De 3 4 7 8
x min 662 len 831 odd 375 max 61499240916287 Uo 1 4 5 7 8 9 10 Do 2 3 6 Ue 1 2 5 6 9 10 11 De 3 4 7 8
x min 662 len 831 odd 368 max 46124430687216 Uo 1 4 5 8 9 10 Do 2 3 6 7 Ue 1 2 5 6 9 10 11 De 3 4 7 8
x min 665 len 308 odd 175 max 24289139660 Uo 1 2 3 4 9 10 11 12 13 Do 5 6 8 Ue 1 3 4 De 2 5 6 7 8 9 11
x min 680 len 1215 odd 543 max 6079356083784704 Uo 1 3 5 7 9 10 11 12 13 14 Do 2 4 6 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 543 max 6079356083784704 Uo 1 3 5 7 9 10 11 12 13 14 Do 2 4 6 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 680 len 1215 odd 541 max 6079356083784704 Uo 1 3 5 7 10 11 12 13 14 Do 2 4 6 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 541 max 6079356083784704 Uo 1 3 5 7 10 11 12 13 14 Do 2 4 6 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 680 len 1215 odd 536 max 6079356083784704 Uo 1 3 5 9 10 11 12 13 14 Do 2 4 6 7 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 536 max 6079356083784704 Uo 1 3 5 9 10 11 12 13 14 Do 2 4 6 7 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 680 len 1215 odd 534 max 6079356083784704 Uo 1 3 5 10 11 12 13 14 Do 2 4 6 7 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 534 max 6079356083784704 Uo 1 3 5 10 11 12 13 14 Do 2 4 6 7 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 680 len 1215 odd 495 max 6079356083784704 Uo 1 5 7 9 10 11 12 13 14 Do 2 3 4 6 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 495 max 6079356083784704 Uo 1 5 7 9 10 11 12 13 14 Do 2 3 4 6 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 680 len 1215 odd 493 max 6079356083784704 Uo 1 5 7 10 11 12 13 14 Do 2 3 4 6 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 493 max 6079356083784704 Uo 1 5 7 10 11 12 13 14 Do 2 3 4 6 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 680 len 1215 odd 488 max 6079356083784704 Uo 1 5 9 10 11 12 13 14 Do 2 3 4 6 7 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 488 max 6079356083784704 Uo 1 5 9 10 11 12 13 14 Do 2 3 4 6 7 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 680 len 1215 odd 486 max 6079356083784704 Uo 1 5 10 11 12 13 14 Do 2 3 4 6 7 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 680 len 1214 odd 486 max 6079356083784704 Uo 1 5 10 11 12 13 14 Do 2 3 4 6 7 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 697 len 366 odd 219 max 55811629547560832 Uo 1 2 3 4 Do 5 6 Ue 1 3 De 2 4 5 6 7 9
x min 699 len 322 odd 170 max 13026756 Uo 1 2 3 Do 4 6 Ue 1 3 4 6 7 8 12 13 14 De 2 5 11
+ min 703 len 304 odd 195 max 3514124768 Uo 1 2 3 4 5 6 7 8 Do Ue 1 3 6 8 De 2 4 5 7 9
x min 709 len 3212 odd 1611 max 12425628570025732064 Uo 1 2 3 4 6 9 10 Do 5 7 8 17 Ue 2 3 4 11 12 De 1 5 6 7 8 9 10 13 16
x min 711 len 213 odd 101 max 3102434 Uo 1 2 3 5 7 8 9 Do 4 6 Ue 2 3 4 6 De 1 5
x min 711 len 213 odd 99 max 3102434 Uo 1 2 3 5 8 9 Do 4 7 Ue 2 3 4 6 De 1 5
x min 711 len 213 odd 97 max 3102434 Uo 1 2 3 5 9 Do 4 8 Ue 2 3 4 6 7 De 1 5
x min 711 len 213 odd 98 max 3102434 Uo 1 2 3 5 7 8 Do 4 6 9 Ue 2 3 4 6 7 8 De 1 5
x min 711 len 213 odd 97 max 3102434 Uo 1 2 3 5 8 Do 4 7 9 Ue 2 3 4 6 7 8 De 1 5
x min 711 len 213 odd 96 max 3102434 Uo 1 2 3 5 Do 4 8 9 Ue 2 3 4 6 7 8 De 1 5
x min 711 len 213 odd 100 max 3102434 Uo 1 2 3 7 8 9 Do 4 5 6 Ue 2 3 4 6 De 1 5
x min 711 len 213 odd 98 max 3102434 Uo 1 2 3 8 9 Do 4 5 7 Ue 2 3 4 6 De 1 5
x min 711 len 213 odd 96 max 3102434 Uo 1 2 3 9 Do 4 5 8 Ue 2 3 4 6 7 De 1 5
x min 711 len 213 odd 97 max 3102434 Uo 1 2 3 7 8 Do 4 5 6 9 Ue 2 3 4 6 7 8 De 1 5
x min 711 len 213 odd 96 max 3102434 Uo 1 2 3 8 Do 4 5 7 9 Ue 2 3 4 6 7 8 De 1 5
x min 711 len 213 odd 95 max 3102434 Uo 1 2 3 Do 4 5 8 9 Ue 2 3 4 6 7 8 De 1 5
x min 715 len 1145 odd 622 max 159455804470331648 Uo 1 2 3 4 6 7 9 10 11 Do 5 8 Ue 1 3 4 5 9 11 12 13 De 2 6 7 8 10
x min 715 len 1145 odd 613 max 159455804470331648 Uo 1 2 3 4 7 9 10 11 Do 5 6 8 Ue 1 3 4 5 9 11 12 13 De 2 6 7 8 10
x min 716 len 1216 odd 552 max 3188571838146582528 Uo 1 4 5 7 9 10 Do 2 3 6 8 11 Ue 1 2 4 7 12 De 3 5 6 10 11
x min 716 len 1215 odd 552 max 2150221606899782952 Uo 1 4 5 7 9 10 Do 2 3 6 8 11 Ue 1 2 4 7 De 3 5 6 10 12
x min 716 len 1216 odd 550 max 3188571838146582528 Uo 1 4 5 7 10 Do 2 3 6 8 9 11 Ue 1 2 4 7 8 12 De 3 5 6 10 11
x min 716 len 1215 odd 550 max 2150221606899782952 Uo 1 4 5 7 10 Do 2 3 6 8 9 11 Ue 1 2 4 7 8 De 3 5 6 10 12
x min 716 len 1234 odd 570 max 426058266537158000 Uo 1 4 5 7 8 9 11 Do 2 3 6 10 Ue 1 2 7 8 9 De 3 4 5 6
x min 716 len 1234 odd 569 max 426058266537158000 Uo 1 4 5 7 8 9 Do 2 3 6 10 11 Ue 1 2 7 8 9 10 De 3 4 5 6
x min 716 len 1216 odd 548 max 3188571838146582528 Uo 1 4 5 7 Do 2 3 6 8 10 11 Ue 1 2 4 7 8 9 12 De 3 5 6 10 11
x min 716 len 1215 odd 548 max 2150221606899782952 Uo 1 4 5 7 Do 2 3 6 8 10 11 Ue 1 2 4 7 8 9 De 3 5 6 10 12
x min 717 len 3972 odd 2071 max 11946839077538558 Uo 1 2 3 4 5 7 8 9 10 14 15 Do 6 13 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2070 max 11946839077538558 Uo 1 2 3 4 5 7 8 9 10 15 Do 6 14 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2069 max 11946839077538558 Uo 1 2 3 4 5 7 8 9 10 Do 6 15 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2054 max 11946839077538558 Uo 1 2 3 4 5 8 9 10 14 15 Do 6 7 13 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2053 max 11946839077538558 Uo 1 2 3 4 5 8 9 10 15 Do 6 7 14 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2052 max 11946839077538558 Uo 1 2 3 4 5 8 9 10 Do 6 7 15 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2053 max 11946839077538558 Uo 1 2 3 4 5 7 9 10 14 15 Do 6 8 13 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2052 max 11946839077538558 Uo 1 2 3 4 5 7 9 10 15 Do 6 8 14 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2051 max 11946839077538558 Uo 1 2 3 4 5 7 9 10 Do 6 8 15 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2045 max 11946839077538558 Uo 1 2 3 4 5 9 10 14 15 Do 6 7 8 13 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2044 max 11946839077538558 Uo 1 2 3 4 5 9 10 15 Do 6 7 8 14 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 717 len 3972 odd 2043 max 11946839077538558 Uo 1 2 3 4 5 9 10 Do 6 7 8 15 Ue 2 3 4 6 7 10 11 13 14 15 16 De 1 5 8 9 12
x min 719 len 710 odd 379 max 2247480288 Uo 1 2 3 4 5 6 8 9 Do 7 Ue 2 3 6 7 8 9 10 11 De 1 4 5
x min 719 len 710 odd 378 max 2247480288 Uo 1 2 3 4 5 6 9 Do 7 8 Ue 2 3 6 7 8 9 10 11 De 1 4 5
x min 719 len 710 odd 377 max 2247480288 Uo 1 2 3 4 5 6 Do 7 9 Ue 2 3 6 7 8 9 10 11 De 1 4 5
x min 726 len 1230 odd 638 max 4733102748072059976 Uo 1 3 4 5 8 9 10 11 12 Do 2 6 7 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1229 odd 637 max 4733102748072059976 Uo 1 3 4 5 8 9 10 11 12 Do 2 6 7 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1230 odd 635 max 4733102748072059976 Uo 1 3 4 5 9 10 11 12 Do 2 6 7 8 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1229 odd 634 max 4733102748072059976 Uo 1 3 4 5 9 10 11 12 Do 2 6 7 8 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1230 odd 634 max 4733102748072059976 Uo 1 3 4 5 8 10 11 12 Do 2 6 7 9 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 633 max 4733102748072059976 Uo 1 3 4 5 10 11 12 Do 2 6 7 8 9 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1229 odd 633 max 4733102748072059976 Uo 1 3 4 5 8 10 11 12 Do 2 6 7 9 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 632 max 4733102748072059976 Uo 1 3 4 5 10 11 12 Do 2 6 7 8 9 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1230 odd 632 max 4733102748072059976 Uo 1 3 4 5 8 11 12 Do 2 6 7 10 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 631 max 4733102748072059976 Uo 1 3 4 5 11 12 Do 2 6 7 8 10 13 Ue 1 2 4 5 7 8 9 12 15 16 17 18 De 3 6 11 14
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 11 12 Do 2 6 7 10 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 11 12 Do 2 6 7 8 10 13 Ue 1 2 4 5 7 8 9 12 16 17 18 De 3 6 11 15
x min 726 len 1230 odd 634 max 4733102748072059976 Uo 1 3 4 5 8 9 10 12 Do 2 6 7 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 632 max 4733102748072059976 Uo 1 3 4 5 8 10 12 Do 2 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 12 Do 2 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 632 max 4733102748072059976 Uo 1 3 4 5 9 10 12 Do 2 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 631 max 4733102748072059976 Uo 1 3 4 5 10 12 Do 2 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1230 odd 630 max 4733102748072059976 Uo 1 3 4 5 12 Do 2 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 12 15 16 17 18 De 3 6 11 14
x min 726 len 1229 odd 633 max 4733102748072059976 Uo 1 3 4 5 8 9 10 12 Do 2 6 7 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 10 12 Do 2 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 8 12 Do 2 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 9 10 12 Do 2 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 10 12 Do 2 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 629 max 4733102748072059976 Uo 1 3 4 5 12 Do 2 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 12 16 17 18 De 3 6 11 15
x min 726 len 1229 odd 637 max 4733102748072059976 Uo 1 3 4 5 8 9 10 11 12 Do 2 6 7 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 636 max 4733102748072059976 Uo 1 3 4 5 8 9 10 11 12 Do 2 6 7 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1229 odd 634 max 4733102748072059976 Uo 1 3 4 5 9 10 11 12 Do 2 6 7 8 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 633 max 4733102748072059976 Uo 1 3 4 5 9 10 11 12 Do 2 6 7 8 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1229 odd 633 max 4733102748072059976 Uo 1 3 4 5 8 10 11 12 Do 2 6 7 9 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 632 max 4733102748072059976 Uo 1 3 4 5 10 11 12 Do 2 6 7 8 9 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 632 max 4733102748072059976 Uo 1 3 4 5 8 10 11 12 Do 2 6 7 9 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 631 max 4733102748072059976 Uo 1 3 4 5 10 11 12 Do 2 6 7 8 9 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 11 12 Do 2 6 7 10 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 11 12 Do 2 6 7 8 10 13 Ue 1 2 4 5 7 8 9 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 630 max 4733102748072059976 Uo 1 3 4 5 8 11 12 Do 2 6 7 10 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 629 max 4733102748072059976 Uo 1 3 4 5 11 12 Do 2 6 7 8 10 13 Ue 1 2 4 5 7 8 9 16 17 18 De 3 6 12 15
x min 726 len 1229 odd 633 max 4733102748072059976 Uo 1 3 4 5 8 9 10 12 Do 2 6 7 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 10 12 Do 2 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 8 12 Do 2 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 631 max 4733102748072059976 Uo 1 3 4 5 9 10 12 Do 2 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 10 12 Do 2 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 629 max 4733102748072059976 Uo 1 3 4 5 12 Do 2 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 632 max 4733102748072059976 Uo 1 3 4 5 8 9 10 12 Do 2 6 7 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 630 max 4733102748072059976 Uo 1 3 4 5 8 10 12 Do 2 6 7 9 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 629 max 4733102748072059976 Uo 1 3 4 5 8 12 Do 2 6 7 10 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 630 max 4733102748072059976 Uo 1 3 4 5 9 10 12 Do 2 6 7 8 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 629 max 4733102748072059976 Uo 1 3 4 5 10 12 Do 2 6 7 8 9 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 628 max 4733102748072059976 Uo 1 3 4 5 12 Do 2 6 7 8 10 11 13 Ue 1 2 4 5 7 8 9 10 16 17 18 De 3 6 12 15
x min 726 len 1229 odd 632 max 4733102748072059976 Uo 1 3 4 5 8 9 10 Do 2 6 7 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 8 10 Do 2 6 7 9 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 629 max 4733102748072059976 Uo 1 3 4 5 8 Do 2 6 7 10 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 630 max 4733102748072059976 Uo 1 3 4 5 9 10 Do 2 6 7 8 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 629 max 4733102748072059976 Uo 1 3 4 5 10 Do 2 6 7 8 9 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1229 odd 628 max 4733102748072059976 Uo 1 3 4 5 Do 2 6 7 8 10 12 13 Ue 1 2 4 5 7 8 9 10 11 15 16 17 18 De 3 6 12 14
x min 726 len 1228 odd 631 max 4733102748072059976 Uo 1 3 4 5 8 9 10 Do 2 6 7 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 629 max 4733102748072059976 Uo 1 3 4 5 8 10 Do 2 6 7 9 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 628 max 4733102748072059976 Uo 1 3 4 5 8 Do 2 6 7 10 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 629 max 4733102748072059976 Uo 1 3 4 5 9 10 Do 2 6 7 8 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 628 max 4733102748072059976 Uo 1 3 4 5 10 Do 2 6 7 8 9 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 726 len 1228 odd 627 max 4733102748072059976 Uo 1 3 4 5 Do 2 6 7 8 10 12 13 Ue 1 2 4 5 7 8 9 10 11 16 17 18 De 3 6 12 15
x min 727 len 740 odd 463 max 554661462870578784 Uo 1 2 3 4 5 6 7 8 12 13 14 Do 9 11 Ue 1 3 6 7 8 De 2 4 5 10 11
x min 729 len 277 odd 145 max 2334776 Uo 1 3 4 6 7 9 10 11 12 Do 2 5 8 Ue 1 2 4 6 7 De 3 5
x min 729 len 277 odd 144 max 2334776 Uo 1 3 4 6 7 10 11 12 Do 2 5 9 Ue 1 2 4 6 7 8 De 3 5
x min 729 len 277 odd 143 max 2334776 Uo 1 3 4 6 7 11 12 Do 2 5 10 Ue 1 2 4 6 7 8 9 De 3 5
x min 729 len 277 odd 142 max 2334776 Uo 1 3 4 6 7 12 Do 2 5 11 Ue 1 2 4 6 7 8 9 10 De 3 5
x min 729 len 277 odd 141 max 2334776 Uo 1 3 4 6 7 Do 2 5 12 Ue 1 2 4 6 7 8 9 10 11 De 3 5
x min 729 len 539 odd 284 max 14338328 Uo 1 3 4 5 6 9 10 11 12 13 14 Do 2 8 Ue 1 2 5 9 De 3 4 7 8
x min 729 len 277 odd 124 max 2334776 Uo 1 4 6 7 9 10 11 12 Do 2 3 5 8 Ue 1 2 4 6 7 De 3 5
x min 729 len 277 odd 123 max 2334776 Uo 1 4 6 7 10 11 12 Do 2 3 5 9 Ue 1 2 4 6 7 8 De 3 5
x min 729 len 277 odd 122 max 2334776 Uo 1 4 6 7 11 12 Do 2 3 5 10 Ue 1 2 4 6 7 8 9 De 3 5
x min 729 len 277 odd 121 max 2334776 Uo 1 4 6 7 12 Do 2 3 5 11 Ue 1 2 4 6 7 8 9 10 De 3 5
x min 729 len 277 odd 120 max 2334776 Uo 1 4 6 7 Do 2 3 5 12 Ue 1 2 4 6 7 8 9 10 11 De 3 5
x min 729 len 539 odd 246 max 14338328 Uo 1 4 5 6 9 10 11 12 13 14 Do 2 3 8 Ue 1 2 5 9 De 3 4 7 8
x min 729 len 309 odd 200 max 63482590463 Uo 1 2 3 4 5 9 10 11 12 13 Do 8 Ue 1 5 8 De 2 3 4 7
x min 729 len 309 odd 198 max 63482590463 Uo 1 2 3 4 5 9 11 12 13 Do 8 10 Ue 1 5 8 9 De 2 3 4 7
x min 729 len 309 odd 197 max 63482590463 Uo 1 2 3 4 5 9 12 13 Do 8 11 Ue 1 5 8 9 10 De 2 3 4 7
x min 729 len 309 odd 196 max 63482590463 Uo 1 2 3 4 5 9 13 Do 8 12 Ue 1 5 8 9 10 11 De 2 3 4 7
x min 729 len 309 odd 195 max 63482590463 Uo 1 2 3 4 5 9 Do 8 13 Ue 1 5 8 9 10 11 12 De 2 3 4 7
x min 729 len 309 odd 198 max 42321726975 Uo 1 2 3 4 5 10 11 12 13 Do 9 Ue 1 5 8 De 2 3 4 7
x min 729 len 309 odd 197 max 42321726975 Uo 1 2 3 4 5 11 12 13 Do 9 10 Ue 1 5 8 9 De 2 3 4 7
x min 729 len 309 odd 196 max 42321726975 Uo 1 2 3 4 5 12 13 Do 9 11 Ue 1 5 8 9 10 De 2 3 4 7
x min 729 len 309 odd 195 max 42321726975 Uo 1 2 3 4 5 13 Do 9 12 Ue 1 5 8 9 10 11 De 2 3 4 7
x min 729 len 309 odd 194 max 42321726975 Uo 1 2 3 4 5 Do 9 13 Ue 1 5 8 9 10 11 12 De 2 3 4 7
x min 733 len 264 odd 133 max 689727312 Uo 1 3 4 5 6 7 8 10 11 12 Do 2 9 Ue 1 2 5 6 7 8 De 3 4
x min 733 len 264 odd 132 max 689727312 Uo 1 3 4 5 6 7 8 11 12 Do 2 9 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 733 len 264 odd 131 max 689727312 Uo 1 3 4 5 6 7 8 12 Do 2 9 11 Ue 1 2 5 6 7 8 9 10 De 3 4
x min 733 len 264 odd 130 max 689727312 Uo 1 3 4 5 6 7 8 Do 2 9 12 Ue 1 2 5 6 7 8 9 10 11 De 3 4
x min 733 len 264 odd 120 max 689727312 Uo 1 4 5 6 7 8 10 11 12 Do 2 3 9 Ue 1 2 5 6 7 8 De 3 4
x min 733 len 264 odd 119 max 689727312 Uo 1 4 5 6 7 8 11 12 Do 2 3 9 10 Ue 1 2 5 6 7 8 9 De 3 4
x min 733 len 264 odd 118 max 689727312 Uo 1 4 5 6 7 8 12 Do 2 3 9 11 Ue 1 2 5 6 7 8 9 10 De 3 4
x min 733 len 264 odd 117 max 689727312 Uo 1 4 5 6 7 8 Do 2 3 9 12 Ue 1 2 5 6 7 8 9 10 11 De 3 4
x min 737 len 1503 odd 736 max 20084250593842176 Uo 1 2 4 7 8 12 13 Do 3 5 6 11 Ue 1 2 7 11 De 3 4 5 6 8 10
x min 737 len 1503 odd 735 max 20084250593842176 Uo 1 2 4 7 8 13 Do 3 5 6 11 12 Ue 1 2 7 11 De 3 4 5 6 8 10
x min 737 len 1503 odd 734 max 20084250593842176 Uo 1 2 4 7 8 Do 3 5 6 11 13 Ue 1 2 7 11 12 De 3 4 5 6 8 10
x min 737 len 365 odd 198 max 23834651687807 Uo 1 2 3 5 6 8 Do 4 7 Ue 1 2 6 7 8 12 13 De 3 4 5 11
x min 737 len 365 odd 197 max 17875988765856 Uo 1 2 3 5 6 Do 4 8 Ue 1 2 6 7 8 12 13 De 3 4 5 11
x min 737 len 379 odd 181 max 2951558975424 Uo 1 2 5 8 Do 3 4 6 7 Ue 1 2 4 7 8 9 10 De 3 5 6
x min 737 len 379 odd 180 max 2951558975424 Uo 1 2 5 Do 3 4 6 7 8 Ue 1 2 4 7 8 9 10 De 3 5 6
x min 737 len 379 odd 179 max 2951558975424 Uo 1 2 8 Do 3 4 5 6 7 Ue 1 2 4 7 8 9 10 De 3 5 6
x min 737 len 379 odd 178 max 2951558975424 Uo 1 2 Do 3 4 5 6 7 8 Ue 1 2 4 7 8 9 10 De 3 5 6
x min 743 len 779 odd 435 max 490932181999119 Uo 1 2 3 5 6 7 10 12 13 14 Do 4 9 11 Ue 1 3 4 10 De 2 5 6 7 8 9
x min 743 len 779 odd 434 max 490932181999119 Uo 1 2 3 5 6 7 10 13 14 Do 4 9 12 Ue 1 3 4 10 11 De 2 5 6 7 8 9
x min 743 len 779 odd 433 max 490932181999119 Uo 1 2 3 5 6 7 10 14 Do 4 9 13 Ue 1 3 4 10 11 12 De 2 5 6 7 8 9
x min 743 len 779 odd 432 max 490932181999119 Uo 1 2 3 5 6 7 10 Do 4 9 14 Ue 1 3 4 10 11 12 13 De 2 5 6 7 8 9
x min 743 len 779 odd 415 max 490932181999119 Uo 1 2 3 6 7 10 12 13 14 Do 4 5 9 11 Ue 1 3 4 10 De 2 5 6 7 8 9
x min 743 len 779 odd 414 max 490932181999119 Uo 1 2 3 6 7 10 13 14 Do 4 5 9 12 Ue 1 3 4 10 11 De 2 5 6 7 8 9
x min 743 len 779 odd 413 max 490932181999119 Uo 1 2 3 6 7 10 14 Do 4 5 9 13 Ue 1 3 4 10 11 12 De 2 5 6 7 8 9
x min 743 len 779 odd 412 max 490932181999119 Uo 1 2 3 6 7 10 Do 4 5 9 14 Ue 1 3 4 10 11 12 13 De 2 5 6 7 8 9
x min 747 len 761 odd 429 max 2256188690244036 Uo 1 2 3 4 10 11 Do 5 6 8 9 Ue 1 3 4 6 De 2 5 7 8 9 10
x min 751 len 802 odd 382 max 24843402141182 Uo 1 2 3 4 6 7 9 10 11 Do 5 8 Ue 2 3 4 10 12 13 De 1 5 6 7 8 9 11
x min 753 len 696 odd 373 max 196297161836 Uo 1 3 4 5 6 7 8 10 Do 2 9 Ue 1 3 4 5 6 8 De 2 7
x min 753 len 696 odd 372 max 196297161836 Uo 1 3 4 5 6 7 8 Do 2 9 10 Ue 1 3 4 5 6 8 9 De 2 7
x min 753 len 2633 odd 1391 max 2873852460078335 Uo 1 3 4 5 6 9 10 11 12 Do 2 7 8 Ue 1 3 4 5 6 10 11 De 2 7 8 9
x min 753 len 1289 odd 685 max 1277267760034815 Uo 1 3 4 5 6 8 9 11 Do 2 7 10 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 753 len 1289 odd 684 max 1277267760034815 Uo 1 3 4 5 6 8 9 Do 2 7 10 11 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 753 len 1289 odd 684 max 1277267760034815 Uo 1 3 4 5 6 9 11 Do 2 7 8 10 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 753 len 1289 odd 683 max 1277267760034815 Uo 1 3 4 5 6 9 Do 2 7 8 10 11 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 755 len 353 odd 218 max 38176561817889272 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 1 2 De 3 4 5 6 7 8
x min 757 len 2564 odd 1228 max 7170547269817576002 Uo 1 2 3 4 6 9 10 11 12 Do 5 7 8 13 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 757 len 2564 odd 1225 max 7170547269817576002 Uo 1 2 3 4 6 10 11 12 Do 5 7 8 9 13 Ue 2 3 4 6 8 10 11 12 De 1 5 7 9
x min 763 len 1733 odd 785 max 146920638791082 Uo 1 2 3 5 6 9 Do 4 7 8 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 783 max 146920638791082 Uo 1 2 3 5 6 Do 4 7 8 9 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 761 max 146920638791082 Uo 1 2 3 6 9 Do 4 5 7 8 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 759 max 146920638791082 Uo 1 2 3 6 Do 4 5 7 8 9 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 767 max 146920638791082 Uo 1 2 3 5 9 Do 4 6 7 8 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 765 max 146920638791082 Uo 1 2 3 5 Do 4 6 7 8 9 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 752 max 146920638791082 Uo 1 2 3 9 Do 4 5 6 7 8 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 763 len 1733 odd 750 max 146920638791082 Uo 1 2 3 Do 4 5 6 7 8 9 11 13 Ue 2 3 4 5 8 De 1 6 7 10 12
x min 773 len 1844 odd 845 max 3445919851738080 Uo 1 2 3 4 6 7 9 11 Do 5 8 10 12 Ue 2 3 4 6 7 10 13 De 1 5 8 9 11 12
x min 773 len 1844 odd 844 max 3445919851738080 Uo 1 2 3 4 6 7 9 Do 5 8 10 11 12 Ue 2 3 4 6 7 10 13 De 1 5 8 9 11 12
x min 773 len 1843 odd 845 max 3445919851738080 Uo 1 2 3 4 6 7 9 11 Do 5 8 10 12 Ue 2 3 4 6 7 13 De 1 5 8 9 10 11 12
x min 773 len 1842 odd 844 max 3445919851738080 Uo 1 2 3 4 6 7 9 Do 5 8 10 11 12 Ue 2 3 4 6 7 13 De 1 5 8 9 10 11 12
x min 773 len 3318 odd 1531 max 8709989242506848 Uo 1 2 3 5 6 7 10 Do 4 8 9 12 14 Ue 2 3 4 6 7 9 De 1 5 8 10 11 13
x min 773 len 3318 odd 1530 max 8709989242506848 Uo 1 2 3 5 6 7 Do 4 8 9 10 12 14 Ue 2 3 4 6 7 9 De 1 5 8 10 11 13
x min 773 len 3318 odd 1482 max 8709989242506848 Uo 1 2 3 6 7 10 Do 4 5 8 9 12 14 Ue 2 3 4 6 7 9 De 1 5 8 10 11 13
x min 773 len 3318 odd 1481 max 8709989242506848 Uo 1 2 3 6 7 Do 4 5 8 9 10 12 14 Ue 2 3 4 6 7 9 De 1 5 8 10 11 13
x min 785 len 256 odd 136 max 13353984 Uo 1 2 3 5 6 7 8 9 Do 4 Ue 1 3 4 6 11 12 13 14 De 2 5 10
x min 785 len 1511 odd 854 max 278280862487946068 Uo 1 2 3 4 6 7 10 Do 5 8 9 Ue 1 3 4 De 2 5 6 7 8 9 10 11 13
x min 785 len 256 odd 130 max 13353984 Uo 1 2 3 6 7 8 9 Do 4 5 Ue 1 3 4 6 11 12 13 14 De 2 5 10
x min 795 len 631 odd 357 max 276484608 Uo 1 2 3 4 5 6 7 9 Do 8 Ue 2 3 5 7 10 11 De 1 4 6 8 9
x min 795 len 631 odd 357 max 122882048 Uo 1 2 3 4 5 6 7 9 Do 8 Ue 2 3 5 7 De 1 4 6 8 11
x min 795 len 641 odd 370 max 696500226 Uo 1 2 3 4 5 6 7 9 Do 8 Ue 2 3 7 De 1 4 5 6 9
x min 795 len 641 odd 369 max 696500226 Uo 1 2 3 4 5 6 7 Do 9 Ue 2 3 7 8 De 1 4 5 6 9
x min 795 len 2178 odd 991 max 536936679210 Uo 1 2 3 5 6 7 8 9 Do 4 Ue 2 3 4 7 8 9 10 11 De 1 5 6 14
x min 795 len 2178 odd 953 max 536936679210 Uo 1 2 3 6 7 8 9 Do 4 5 Ue 2 3 4 7 8 9 10 11 De 1 5 6 14
x min 806 len 1216 odd 655 max 3188571838146582528 Uo 1 3 4 5 7 9 10 Do 2 6 8 11 Ue 1 2 4 7 12 De 3 5 6 10 11
x min 806 len 1215 odd 655 max 2150221606899782952 Uo 1 3 4 5 7 9 10 Do 2 6 8 11 Ue 1 2 4 7 De 3 5 6 10 12
x min 806 len 1216 odd 653 max 3188571838146582528 Uo 1 3 4 5 7 10 Do 2 6 8 9 11 Ue 1 2 4 7 8 12 De 3 5 6 10 11
x min 806 len 1215 odd 653 max 2150221606899782952 Uo 1 3 4 5 7 10 Do 2 6 8 9 11 Ue 1 2 4 7 8 De 3 5 6 10 12
x min 806 len 1234 odd 675 max 426058266537158000 Uo 1 3 4 5 7 8 9 11 Do 2 6 10 Ue 1 2 7 8 9 De 3 4 5 6
x min 806 len 1234 odd 674 max 426058266537158000 Uo 1 3 4 5 7 8 9 Do 2 6 10 11 Ue 1 2 7 8 9 10 De 3 4 5 6
x min 806 len 2120 odd 1139 max 3188571838146582528 Uo 1 3 4 5 7 8 9 Do 2 6 10 11 Ue 1 2 4 7 8 9 12 De 3 5 6 10 11
x min 806 len 1216 odd 651 max 3188571838146582528 Uo 1 3 4 5 7 Do 2 6 8 10 11 Ue 1 2 4 7 8 9 12 De 3 5 6 10 11
x min 806 len 2119 odd 1139 max 2150221606899782952 Uo 1 3 4 5 7 8 9 Do 2 6 10 11 Ue 1 2 4 7 8 9 De 3 5 6 10 12
x min 806 len 1215 odd 651 max 2150221606899782952 Uo 1 3 4 5 7 Do 2 6 8 10 11 Ue 1 2 4 7 8 9 De 3 5 6 10 12
x min 806 len 2120 odd 964 max 3188571838146582528 Uo 1 4 5 7 8 9 Do 2 3 6 10 11 Ue 1 2 4 7 8 9 12 De 3 5 6 10 11
x min 806 len 2119 odd 964 max 2150221606899782952 Uo 1 4 5 7 8 9 Do 2 3 6 10 11 Ue 1 2 4 7 8 9 De 3 5 6 10 12
x min 807 len 359 odd 194 max 410884128 Uo 1 2 3 4 5 7 8 9 Do 6 Ue 2 3 6 7 8 De 1 4 5 11
x min 807 len 359 odd 193 max 410884128 Uo 1 2 3 4 5 8 9 Do 7 Ue 2 3 6 7 8 De 1 4 5 11
x min 807 len 359 odd 192 max 410884128 Uo 1 2 3 4 5 9 Do 8 Ue 2 3 6 7 8 De 1 4 5 11
x min 807 len 359 odd 191 max 410884128 Uo 1 2 3 4 5 Do 9 Ue 2 3 6 7 8 De 1 4 5 11
x min 811 len 755 odd 359 max 11456984705031896 Uo 1 2 4 6 11 12 13 Do 3 5 7 9 10 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 811 len 755 odd 357 max 11456984705031896 Uo 1 2 4 6 11 13 Do 3 5 7 9 10 12 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 811 len 755 odd 356 max 11456984705031896 Uo 1 2 4 6 11 Do 3 5 7 9 10 13 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 811 len 755 odd 357 max 11456984705031896 Uo 1 2 4 6 12 13 Do 3 5 7 9 11 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 811 len 755 odd 356 max 11456984705031896 Uo 1 2 4 6 13 Do 3 5 7 9 11 12 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 811 len 755 odd 355 max 11456984705031896 Uo 1 2 4 6 Do 3 5 7 9 11 13 Ue 1 2 4 7 10 11 12 De 3 5 6 8 9
x min 813 len 813 odd 442 max 37354928281200 Uo 1 3 4 5 6 7 9 10 12 13 14 15 Do 2 8 11 Ue 1 2 5 6 10 De 3 4 7 9
x min 813 len 812 odd 441 max 37354928281200 Uo 1 3 4 5 6 7 9 10 12 13 14 15 Do 2 8 11 Ue 1 2 5 6 De 3 4 7 10
x min 813 len 813 odd 441 max 37354928281200 Uo 1 3 4 5 6 7 9 10 13 14 15 Do 2 8 12 Ue 1 2 5 6 10 11 De 3 4 7 9
x min 813 len 812 odd 440 max 37354928281200 Uo 1 3 4 5 6 7 9 10 13 14 15 Do 2 8 12 Ue 1 2 5 6 11 De 3 4 7 10
x min 813 len 813 odd 440 max 37354928281200 Uo 1 3 4 5 6 7 9 10 14 15 Do 2 8 13 Ue 1 2 5 6 10 11 12 De 3 4 7 9
x min 813 len 812 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 9 10 14 15 Do 2 8 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 813 len 813 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 9 10 15 Do 2 8 14 Ue 1 2 5 6 10 11 12 13 De 3 4 7 9
x min 813 len 812 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 9 10 15 Do 2 8 14 Ue 1 2 5 6 11 12 13 De 3 4 7 10
x min 813 len 813 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 9 10 Do 2 8 15 Ue 1 2 5 6 10 11 12 13 14 De 3 4 7 9
x min 813 len 812 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 9 10 Do 2 8 15 Ue 1 2 5 6 11 12 13 14 De 3 4 7 10
x min 813 len 813 odd 440 max 37354928281200 Uo 1 3 4 5 6 7 10 12 13 14 15 Do 2 8 9 11 Ue 1 2 5 6 8 10 De 3 4 7 9
x min 813 len 812 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 10 12 13 14 15 Do 2 8 9 11 Ue 1 2 5 6 8 De 3 4 7 10
x min 813 len 813 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 10 13 14 15 Do 2 8 9 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 813 len 812 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 10 13 14 15 Do 2 8 9 12 Ue 1 2 5 6 8 11 De 3 4 7 10
x min 813 len 813 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 10 14 15 Do 2 8 9 13 Ue 1 2 5 6 8 10 11 12 De 3 4 7 9
x min 813 len 812 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 10 14 15 Do 2 8 9 13 Ue 1 2 5 6 8 11 12 De 3 4 7 10
x min 813 len 813 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 10 15 Do 2 8 9 14 Ue 1 2 5 6 8 10 11 12 13 De 3 4 7 9
x min 813 len 812 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 10 15 Do 2 8 9 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 10
x min 813 len 813 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 10 Do 2 8 9 15 Ue 1 2 5 6 8 10 11 12 13 14 De 3 4 7 9
x min 813 len 812 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 10 Do 2 8 9 15 Ue 1 2 5 6 8 11 12 13 14 De 3 4 7 10
x min 813 len 811 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 10 12 13 14 15 Do 2 8 9 11 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 813 len 810 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 10 12 13 14 15 Do 2 8 9 11 Ue 1 2 5 6 De 3 4 7 8 10
x min 813 len 811 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 10 13 14 15 Do 2 8 9 12 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 813 len 810 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 10 13 14 15 Do 2 8 9 12 Ue 1 2 5 6 11 De 3 4 7 8 10
x min 813 len 811 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 10 14 15 Do 2 8 9 13 Ue 1 2 5 6 10 11 12 De 3 4 7 8 9
x min 813 len 810 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 10 14 15 Do 2 8 9 13 Ue 1 2 5 6 11 12 De 3 4 7 8 10
x min 813 len 811 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 10 15 Do 2 8 9 14 Ue 1 2 5 6 10 11 12 13 De 3 4 7 8 9
x min 813 len 810 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 10 15 Do 2 8 9 14 Ue 1 2 5 6 11 12 13 De 3 4 7 8 10
x min 813 len 811 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 10 Do 2 8 9 15 Ue 1 2 5 6 10 11 12 13 14 De 3 4 7 8 9
x min 813 len 810 odd 434 max 37354928281200 Uo 1 3 4 5 6 7 10 Do 2 8 9 15 Ue 1 2 5 6 11 12 13 14 De 3 4 7 8 10
x min 813 len 812 odd 439 max 37354928281200 Uo 1 3 4 5 6 7 9 12 13 14 15 Do 2 8 10 11 Ue 1 2 5 6 8 9 De 3 4 7 10
x min 813 len 812 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 12 13 14 15 Do 2 8 9 10 11 Ue 1 2 5 6 8 9 De 3 4 7 10
x min 813 len 812 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 9 13 14 15 Do 2 8 10 12 Ue 1 2 5 6 8 9 11 De 3 4 7 10
x min 813 len 812 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 13 14 15 Do 2 8 9 10 12 Ue 1 2 5 6 8 9 11 De 3 4 7 10
x min 813 len 812 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 9 14 15 Do 2 8 10 13 Ue 1 2 5 6 8 9 11 12 De 3 4 7 10
x min 813 len 812 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 14 15 Do 2 8 9 10 13 Ue 1 2 5 6 8 9 11 12 De 3 4 7 10
x min 813 len 812 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 9 15 Do 2 8 10 14 Ue 1 2 5 6 8 9 11 12 13 De 3 4 7 10
x min 813 len 812 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 15 Do 2 8 9 10 14 Ue 1 2 5 6 8 9 11 12 13 De 3 4 7 10
x min 813 len 812 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 9 Do 2 8 10 15 Ue 1 2 5 6 8 9 11 12 13 14 De 3 4 7 10
x min 813 len 812 odd 434 max 37354928281200 Uo 1 3 4 5 6 7 Do 2 8 9 10 15 Ue 1 2 5 6 8 9 11 12 13 14 De 3 4 7 10
x min 813 len 811 odd 438 max 37354928281200 Uo 1 3 4 5 6 7 9 12 13 14 15 Do 2 8 10 11 Ue 1 2 5 6 9 De 3 4 7 8 10
x min 813 len 810 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 12 13 14 15 Do 2 8 9 10 11 Ue 1 2 5 6 9 De 3 4 7 8 10
x min 813 len 811 odd 437 max 37354928281200 Uo 1 3 4 5 6 7 9 13 14 15 Do 2 8 10 12 Ue 1 2 5 6 9 11 De 3 4 7 8 10
x min 813 len 810 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 13 14 15 Do 2 8 9 10 12 Ue 1 2 5 6 9 11 De 3 4 7 8 10
x min 813 len 811 odd 436 max 37354928281200 Uo 1 3 4 5 6 7 9 14 15 Do 2 8 10 13 Ue 1 2 5 6 9 11 12 De 3 4 7 8 10
x min 813 len 810 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 14 15 Do 2 8 9 10 13 Ue 1 2 5 6 9 11 12 De 3 4 7 8 10
x min 813 len 811 odd 435 max 37354928281200 Uo 1 3 4 5 6 7 9 15 Do 2 8 10 14 Ue 1 2 5 6 9 11 12 13 De 3 4 7 8 10
x min 813 len 810 odd 434 max 37354928281200 Uo 1 3 4 5 6 7 15 Do 2 8 9 10 14 Ue 1 2 5 6 9 11 12 13 De 3 4 7 8 10
x min 813 len 811 odd 434 max 37354928281200 Uo 1 3 4 5 6 7 9 Do 2 8 10 15 Ue 1 2 5 6 9 11 12 13 14 De 3 4 7 8 10
x min 813 len 810 odd 433 max 37354928281200 Uo 1 3 4 5 6 7 Do 2 8 9 10 15 Ue 1 2 5 6 9 11 12 13 14 De 3 4 7 8 10
x min 813 len 1310 odd 741 max 14490361921783350056 Uo 1 3 4 5 6 7 9 Do 2 8 Ue 1 2 5 De 3 4 6 7 8 11
x min 813 len 2188 odd 1164 max 12750910609258904 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 5 7 10 12 13 14 15 16 17 18 19 20 De 3 4 6 8 9 11
x min 813 len 2187 odd 1164 max 12750910609258904 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 5 7 12 13 14 15 16 17 18 19 20 De 3 4 6 8 9 10 11
x min 813 len 2187 odd 1164 max 12750910609258904 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 5 7 10 13 14 15 16 17 18 19 20 De 3 4 6 8 9 12
x min 813 len 2186 odd 1164 max 12750910609258904 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 5 7 13 14 15 16 17 18 19 20 De 3 4 6 8 9 10 12
x min 813 len 813 odd 376 max 37354928281200 Uo 1 4 5 6 7 9 10 12 13 14 15 Do 2 3 8 11 Ue 1 2 5 6 10 De 3 4 7 9
x min 813 len 812 odd 376 max 37354928281200 Uo 1 4 5 6 7 9 10 12 13 14 15 Do 2 3 8 11 Ue 1 2 5 6 De 3 4 7 10
x min 813 len 813 odd 375 max 37354928281200 Uo 1 4 5 6 7 9 10 13 14 15 Do 2 3 8 12 Ue 1 2 5 6 10 11 De 3 4 7 9
x min 813 len 812 odd 375 max 37354928281200 Uo 1 4 5 6 7 9 10 13 14 15 Do 2 3 8 12 Ue 1 2 5 6 11 De 3 4 7 10
x min 813 len 813 odd 374 max 37354928281200 Uo 1 4 5 6 7 9 10 14 15 Do 2 3 8 13 Ue 1 2 5 6 10 11 12 De 3 4 7 9
x min 813 len 812 odd 374 max 37354928281200 Uo 1 4 5 6 7 9 10 14 15 Do 2 3 8 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 813 len 813 odd 373 max 37354928281200 Uo 1 4 5 6 7 9 10 15 Do 2 3 8 14 Ue 1 2 5 6 10 11 12 13 De 3 4 7 9
x min 813 len 812 odd 373 max 37354928281200 Uo 1 4 5 6 7 9 10 15 Do 2 3 8 14 Ue 1 2 5 6 11 12 13 De 3 4 7 10
x min 813 len 813 odd 372 max 37354928281200 Uo 1 4 5 6 7 9 10 Do 2 3 8 15 Ue 1 2 5 6 10 11 12 13 14 De 3 4 7 9
x min 813 len 812 odd 372 max 37354928281200 Uo 1 4 5 6 7 9 10 Do 2 3 8 15 Ue 1 2 5 6 11 12 13 14 De 3 4 7 10
x min 813 len 813 odd 374 max 37354928281200 Uo 1 4 5 6 7 10 12 13 14 15 Do 2 3 8 9 11 Ue 1 2 5 6 8 10 De 3 4 7 9
x min 813 len 812 odd 374 max 37354928281200 Uo 1 4 5 6 7 10 12 13 14 15 Do 2 3 8 9 11 Ue 1 2 5 6 8 De 3 4 7 10
x min 813 len 813 odd 373 max 37354928281200 Uo 1 4 5 6 7 10 13 14 15 Do 2 3 8 9 12 Ue 1 2 5 6 8 10 11 De 3 4 7 9
x min 813 len 812 odd 373 max 37354928281200 Uo 1 4 5 6 7 10 13 14 15 Do 2 3 8 9 12 Ue 1 2 5 6 8 11 De 3 4 7 10
x min 813 len 813 odd 372 max 37354928281200 Uo 1 4 5 6 7 10 14 15 Do 2 3 8 9 13 Ue 1 2 5 6 8 10 11 12 De 3 4 7 9
x min 813 len 812 odd 372 max 37354928281200 Uo 1 4 5 6 7 10 14 15 Do 2 3 8 9 13 Ue 1 2 5 6 8 11 12 De 3 4 7 10
x min 813 len 813 odd 371 max 37354928281200 Uo 1 4 5 6 7 10 15 Do 2 3 8 9 14 Ue 1 2 5 6 8 10 11 12 13 De 3 4 7 9
x min 813 len 812 odd 371 max 37354928281200 Uo 1 4 5 6 7 10 15 Do 2 3 8 9 14 Ue 1 2 5 6 8 11 12 13 De 3 4 7 10
x min 813 len 813 odd 370 max 37354928281200 Uo 1 4 5 6 7 10 Do 2 3 8 9 15 Ue 1 2 5 6 8 10 11 12 13 14 De 3 4 7 9
x min 813 len 812 odd 370 max 37354928281200 Uo 1 4 5 6 7 10 Do 2 3 8 9 15 Ue 1 2 5 6 8 11 12 13 14 De 3 4 7 10
x min 813 len 811 odd 374 max 37354928281200 Uo 1 4 5 6 7 10 12 13 14 15 Do 2 3 8 9 11 Ue 1 2 5 6 10 De 3 4 7 8 9
x min 813 len 810 odd 374 max 37354928281200 Uo 1 4 5 6 7 10 12 13 14 15 Do 2 3 8 9 11 Ue 1 2 5 6 De 3 4 7 8 10
x min 813 len 811 odd 373 max 37354928281200 Uo 1 4 5 6 7 10 13 14 15 Do 2 3 8 9 12 Ue 1 2 5 6 10 11 De 3 4 7 8 9
x min 813 len 810 odd 373 max 37354928281200 Uo 1 4 5 6 7 10 13 14 15 Do 2 3 8 9 12 Ue 1 2 5 6 11 De 3 4 7 8 10
x min 813 len 811 odd 372 max 37354928281200 Uo 1 4 5 6 7 10 14 15 Do 2 3 8 9 13 Ue 1 2 5 6 10 11 12 De 3 4 7 8 9
x min 813 len 810 odd 372 max 37354928281200 Uo 1 4 5 6 7 10 14 15 Do 2 3 8 9 13 Ue 1 2 5 6 11 12 De 3 4 7 8 10
x min 813 len 811 odd 371 max 37354928281200 Uo 1 4 5 6 7 10 15 Do 2 3 8 9 14 Ue 1 2 5 6 10 11 12 13 De 3 4 7 8 9
x min 813 len 810 odd 371 max 37354928281200 Uo 1 4 5 6 7 10 15 Do 2 3 8 9 14 Ue 1 2 5 6 11 12 13 De 3 4 7 8 10
x min 813 len 811 odd 370 max 37354928281200 Uo 1 4 5 6 7 10 Do 2 3 8 9 15 Ue 1 2 5 6 10 11 12 13 14 De 3 4 7 8 9
x min 813 len 810 odd 370 max 37354928281200 Uo 1 4 5 6 7 10 Do 2 3 8 9 15 Ue 1 2 5 6 11 12 13 14 De 3 4 7 8 10
x min 813 len 812 odd 374 max 37354928281200 Uo 1 4 5 6 7 9 12 13 14 15 Do 2 3 8 10 11 Ue 1 2 5 6 8 9 De 3 4 7 10
x min 813 len 812 odd 373 max 37354928281200 Uo 1 4 5 6 7 12 13 14 15 Do 2 3 8 9 10 11 Ue 1 2 5 6 8 9 De 3 4 7 10
x min 813 len 812 odd 373 max 37354928281200 Uo 1 4 5 6 7 9 13 14 15 Do 2 3 8 10 12 Ue 1 2 5 6 8 9 11 De 3 4 7 10
x min 813 len 812 odd 372 max 37354928281200 Uo 1 4 5 6 7 13 14 15 Do 2 3 8 9 10 12 Ue 1 2 5 6 8 9 11 De 3 4 7 10
x min 813 len 812 odd 372 max 37354928281200 Uo 1 4 5 6 7 9 14 15 Do 2 3 8 10 13 Ue 1 2 5 6 8 9 11 12 De 3 4 7 10
x min 813 len 812 odd 371 max 37354928281200 Uo 1 4 5 6 7 14 15 Do 2 3 8 9 10 13 Ue 1 2 5 6 8 9 11 12 De 3 4 7 10
x min 813 len 812 odd 371 max 37354928281200 Uo 1 4 5 6 7 9 15 Do 2 3 8 10 14 Ue 1 2 5 6 8 9 11 12 13 De 3 4 7 10
x min 813 len 812 odd 370 max 37354928281200 Uo 1 4 5 6 7 15 Do 2 3 8 9 10 14 Ue 1 2 5 6 8 9 11 12 13 De 3 4 7 10
x min 813 len 812 odd 370 max 37354928281200 Uo 1 4 5 6 7 9 Do 2 3 8 10 15 Ue 1 2 5 6 8 9 11 12 13 14 De 3 4 7 10
x min 813 len 812 odd 369 max 37354928281200 Uo 1 4 5 6 7 Do 2 3 8 9 10 15 Ue 1 2 5 6 8 9 11 12 13 14 De 3 4 7 10
x min 813 len 811 odd 374 max 37354928281200 Uo 1 4 5 6 7 9 12 13 14 15 Do 2 3 8 10 11 Ue 1 2 5 6 9 De 3 4 7 8 10
x min 813 len 810 odd 373 max 37354928281200 Uo 1 4 5 6 7 12 13 14 15 Do 2 3 8 9 10 11 Ue 1 2 5 6 9 De 3 4 7 8 10
x min 813 len 811 odd 373 max 37354928281200 Uo 1 4 5 6 7 9 13 14 15 Do 2 3 8 10 12 Ue 1 2 5 6 9 11 De 3 4 7 8 10
x min 813 len 810 odd 372 max 37354928281200 Uo 1 4 5 6 7 13 14 15 Do 2 3 8 9 10 12 Ue 1 2 5 6 9 11 De 3 4 7 8 10
x min 813 len 811 odd 372 max 37354928281200 Uo 1 4 5 6 7 9 14 15 Do 2 3 8 10 13 Ue 1 2 5 6 9 11 12 De 3 4 7 8 10
x min 813 len 810 odd 371 max 37354928281200 Uo 1 4 5 6 7 14 15 Do 2 3 8 9 10 13 Ue 1 2 5 6 9 11 12 De 3 4 7 8 10
x min 813 len 811 odd 371 max 37354928281200 Uo 1 4 5 6 7 9 15 Do 2 3 8 10 14 Ue 1 2 5 6 9 11 12 13 De 3 4 7 8 10
x min 813 len 810 odd 370 max 37354928281200 Uo 1 4 5 6 7 15 Do 2 3 8 9 10 14 Ue 1 2 5 6 9 11 12 13 De 3 4 7 8 10
x min 813 len 811 odd 370 max 37354928281200 Uo 1 4 5 6 7 9 Do 2 3 8 10 15 Ue 1 2 5 6 9 11 12 13 14 De 3 4 7 8 10
x min 813 len 810 odd 369 max 37354928281200 Uo 1 4 5 6 7 Do 2 3 8 9 10 15 Ue 1 2 5 6 9 11 12 13 14 De 3 4 7 8 10
x min 813 len 1310 odd 611 max 14490361921783350056 Uo 1 4 5 6 7 9 Do 2 3 8 Ue 1 2 5 De 3 4 6 7 8 11
x min 813 len 2188 odd 984 max 12750910609258904 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 5 7 10 12 13 14 15 16 17 18 19 20 De 3 4 6 8 9 11
x min 813 len 2187 odd 984 max 12750910609258904 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 5 7 12 13 14 15 16 17 18 19 20 De 3 4 6 8 9 10 11
x min 813 len 2187 odd 984 max 12750910609258904 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 5 7 10 13 14 15 16 17 18 19 20 De 3 4 6 8 9 12
x min 813 len 2186 odd 984 max 12750910609258904 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 5 7 13 14 15 16 17 18 19 20 De 3 4 6 8 9 10 12
x min 819 len 749 odd 357 max 1593777116550648344 Uo 1 2 4 7 Do 3 5 6 8 9 Ue 1 2 4 10 12 13 De 3 5 6 7 8 9 11
x min 825 len 374 odd 172 max 48236792832 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 825 len 374 odd 171 max 48236792832 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 1 2 4 5 9 11 12 De 3 6 7 8 10
x min 827 len 1162 odd 644 max 18508170784753832 Uo 1 2 3 5 6 8 11 12 Do 4 7 9 10 Ue 1 2 6 8 10 De 3 4 5 7 9
x min 827 len 1162 odd 642 max 18508170784753832 Uo 1 2 3 5 6 8 11 Do 4 7 9 10 12 Ue 1 2 6 8 10 11 De 3 4 5 7 9
x min 827 len 1162 odd 641 max 18508170784753832 Uo 1 2 3 5 6 8 12 Do 4 7 9 11 Ue 1 2 6 8 10 De 3 4 5 7 9
x min 827 len 1162 odd 640 max 18508170784753832 Uo 1 2 3 5 6 8 Do 4 7 9 11 12 Ue 1 2 6 8 10 11 De 3 4 5 7 9
x min 833 len 311 odd 191 max 1159412108 Uo 1 2 3 4 5 7 8 9 Do 6 Ue 1 3 4 6 De 2 5 7
x min 833 len 311 odd 189 max 1159412108 Uo 1 2 3 4 5 8 9 Do 6 7 Ue 1 3 4 6 De 2 5 7
x min 836 len 1223 odd 537 max 527066367999803199 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 836 len 1220 odd 537 max 527066367999803199 Uo 1 4 5 7 Do 2 3 6 8 9 10 Ue 1 2 3 De 4 5 6 7 8 9 12
x min 836 len 1223 odd 530 max 527066367999803199 Uo 1 4 5 Do 2 3 6 7 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 836 len 1223 odd 496 max 527066367999803199 Uo 1 5 7 Do 2 3 4 6 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 836 len 1220 odd 496 max 527066367999803199 Uo 1 5 7 Do 2 3 4 6 8 9 10 Ue 1 2 3 De 4 5 6 7 8 9 12
x min 836 len 1223 odd 489 max 527066367999803199 Uo 1 5 Do 2 3 4 6 7 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 839 len 309 odd 189 max 9347965852764 Uo 1 2 3 4 6 10 Do 5 9 Ue 1 3 6 De 2 4 5 8 9
x min 839 len 312 odd 188 max 9347965852764 Uo 1 2 3 4 6 8 9 Do 5 7 10 Ue 1 3 6 8 9 De 2 4 5 7
x min 847 len 366 odd 177 max 8508643136 Uo 1 2 3 4 6 7 8 Do 5 Ue 2 3 4 5 De 1 6 8 12
x min 847 len 366 odd 171 max 8508643136 Uo 1 2 3 4 7 8 Do 5 6 Ue 2 3 4 5 De 1 6 8 12
x min 862 len 1303 odd 728 max 156188547562778456 Uo 1 3 4 5 6 7 10 11 12 13 Do 2 8 9 Ue 1 2 4 7 De 3 5 6 8 9
x min 862 len 349 odd 197 max 17439656 Uo 1 3 4 5 6 8 Do 2 7 Ue 1 2 6 7 De 3 4 5 9
x min 862 len 349 odd 195 max 17439656 Uo 1 3 4 5 6 Do 2 7 8 Ue 1 2 6 7 De 3 4 5 9
x min 862 len 1303 odd 598 max 156188547562778456 Uo 1 4 5 6 7 10 11 12 13 Do 2 3 8 9 Ue 1 2 4 7 De 3 5 6 8 9
x min 862 len 349 odd 159 max 17439656 Uo 1 4 5 6 8 Do 2 3 7 Ue 1 2 6 7 De 3 4 5 9
x min 862 len 349 odd 157 max 17439656 Uo 1 4 5 6 Do 2 3 7 8 Ue 1 2 6 7 De 3 4 5 9
x min 865 len 374 odd 173 max 5270610077466848 Uo 1 2 4 6 8 9 Do 3 5 7 10 Ue 1 2 4 6 7 8 12 17 De 3 5 9 11 16
x min 865 len 373 odd 173 max 5270610077466848 Uo 1 2 4 6 8 9 Do 3 5 7 10 Ue 1 2 4 6 7 8 17 De 3 5 9 12 16
x min 865 len 374 odd 172 max 5270610077466848 Uo 1 2 4 6 9 Do 3 5 7 8 10 Ue 1 2 4 6 7 8 12 17 De 3 5 9 11 16
x min 865 len 373 odd 172 max 5270610077466848 Uo 1 2 4 6 9 Do 3 5 7 8 10 Ue 1 2 4 6 7 8 17 De 3 5 9 12 16
x min 865 len 374 odd 171 max 5270610077466848 Uo 1 2 4 6 Do 3 5 7 9 10 Ue 1 2 4 6 7 8 12 17 De 3 5 9 11 16
x min 865 len 373 odd 171 max 5270610077466848 Uo 1 2 4 6 Do 3 5 7 9 10 Ue 1 2 4 6 7 8 17 De 3 5 9 12 16
x min 875 len 381 odd 204 max 49338122292 Uo 1 2 3 4 6 7 9 13 14 Do 5 8 12 Ue 1 3 4 6 7 8 De 2 5 10 11
x min 875 len 381 odd 203 max 49338122292 Uo 1 2 3 4 6 7 9 14 Do 5 8 13 Ue 1 3 4 6 7 8 12 De 2 5 10 11
x min 875 len 381 odd 202 max 49338122292 Uo 1 2 3 4 6 7 9 Do 5 8 14 Ue 1 3 4 6 7 8 12 13 De 2 5 10 11
x min 875 len 381 odd 203 max 49338122292 Uo 1 2 3 4 6 7 13 14 Do 5 9 12 Ue 1 3 4 6 7 8 De 2 5 10 11
x min 875 len 381 odd 202 max 49338122292 Uo 1 2 3 4 6 7 14 Do 5 9 13 Ue 1 3 4 6 7 8 12 De 2 5 10 11
x min 875 len 381 odd 201 max 49338122292 Uo 1 2 3 4 6 7 Do 5 9 14 Ue 1 3 4 6 7 8 12 13 De 2 5 10 11
+ min 875 len 1102 odd 714 max 92553377166309560 Uo 1 2 3 4 5 6 7 8 9 Do Ue 1 4 6 De 2 3 5 7 8 10 16
x min 891 len 1579 odd 834 max 4413310585779311 Uo 1 2 3 5 6 7 8 Do 4 Ue 1 3 4 5 7 9 10 11 De 2 6 8
x min 891 len 717 odd 378 max 2649429332 Uo 1 2 3 5 6 7 8 9 10 Do 4 Ue 1 3 4 5 10 11 12 De 2 6 7 8 9
x min 891 len 1579 odd 802 max 3309982939334484 Uo 1 2 3 5 7 8 Do 4 6 Ue 1 3 4 5 7 9 10 11 De 2 6 8
x min 891 len 717 odd 364 max 2649429332 Uo 1 2 3 5 7 8 9 10 Do 4 6 Ue 1 3 4 5 10 11 12 De 2 6 7 8 9
x min 891 len 1579 odd 798 max 3309982939334484 Uo 1 2 3 6 7 8 Do 4 5 Ue 1 3 4 5 7 9 10 11 De 2 6 8
x min 891 len 717 odd 364 max 2649429332 Uo 1 2 3 6 7 8 9 10 Do 4 5 Ue 1 3 4 5 10 11 12 De 2 6 7 8 9
x min 891 len 1579 odd 782 max 3309982939334484 Uo 1 2 3 7 8 Do 4 5 6 Ue 1 3 4 5 7 9 10 11 De 2 6 8
x min 891 len 717 odd 357 max 2649429332 Uo 1 2 3 7 8 9 10 Do 4 5 6 Ue 1 3 4 5 10 11 12 De 2 6 7 8 9
x min 891 len 1139 odd 625 max 4366790873388 Uo 1 2 3 4 6 8 9 10 12 13 14 Do 5 7 11 Ue 1 3 4 6 8 10 De 2 5 7 9
x min 891 len 1140 odd 626 max 4366790873388 Uo 1 2 3 4 6 8 9 10 12 13 14 Do 5 7 11 Ue 1 3 4 6 8 De 2 5 7 10
x min 891 len 1139 odd 624 max 4366790873388 Uo 1 2 3 4 6 8 9 10 13 14 Do 5 7 12 Ue 1 3 4 6 8 10 11 De 2 5 7 9
x min 891 len 1140 odd 625 max 4366790873388 Uo 1 2 3 4 6 8 9 10 13 14 Do 5 7 12 Ue 1 3 4 6 8 11 De 2 5 7 10
x min 891 len 1139 odd 623 max 4366790873388 Uo 1 2 3 4 6 8 9 10 14 Do 5 7 13 Ue 1 3 4 6 8 10 11 12 De 2 5 7 9
x min 891 len 1140 odd 624 max 4366790873388 Uo 1 2 3 4 6 8 9 10 14 Do 5 7 13 Ue 1 3 4 6 8 11 12 De 2 5 7 10
x min 891 len 1139 odd 622 max 4366790873388 Uo 1 2 3 4 6 8 9 10 Do 5 7 14 Ue 1 3 4 6 8 10 11 12 13 De 2 5 7 9
x min 891 len 1140 odd 623 max 4366790873388 Uo 1 2 3 4 6 8 9 10 Do 5 7 14 Ue 1 3 4 6 8 11 12 13 De 2 5 7 10
x min 891 len 312 odd 169 max 5091088212 Uo 1 2 3 4 6 7 9 10 12 13 14 Do 5 8 11 Ue 1 3 4 6 7 10 De 2 5 9
x min 891 len 313 odd 170 max 5091088212 Uo 1 2 3 4 6 7 9 10 12 13 14 Do 5 8 11 Ue 1 3 4 6 7 De 2 5 10
x min 891 len 312 odd 168 max 5091088212 Uo 1 2 3 4 6 7 9 10 13 14 Do 5 8 12 Ue 1 3 4 6 7 10 11 De 2 5 9
x min 891 len 313 odd 169 max 5091088212 Uo 1 2 3 4 6 7 9 10 13 14 Do 5 8 12 Ue 1 3 4 6 7 11 De 2 5 10
x min 891 len 312 odd 167 max 5091088212 Uo 1 2 3 4 6 7 9 10 14 Do 5 8 13 Ue 1 3 4 6 7 10 11 12 De 2 5 9
x min 891 len 313 odd 168 max 5091088212 Uo 1 2 3 4 6 7 9 10 14 Do 5 8 13 Ue 1 3 4 6 7 11 12 De 2 5 10
x min 891 len 312 odd 166 max 5091088212 Uo 1 2 3 4 6 7 9 10 Do 5 8 14 Ue 1 3 4 6 7 10 11 12 13 De 2 5 9
x min 891 len 313 odd 167 max 5091088212 Uo 1 2 3 4 6 7 9 10 Do 5 8 14 Ue 1 3 4 6 7 11 12 13 De 2 5 10
x min 891 len 312 odd 168 max 5091088212 Uo 1 2 3 4 6 7 10 12 13 14 Do 5 9 11 Ue 1 3 4 6 7 8 10 De 2 5 9
x min 891 len 313 odd 169 max 5091088212 Uo 1 2 3 4 6 7 10 12 13 14 Do 5 9 11 Ue 1 3 4 6 7 8 De 2 5 10
x min 891 len 312 odd 167 max 5091088212 Uo 1 2 3 4 6 7 10 13 14 Do 5 9 12 Ue 1 3 4 6 7 8 10 11 De 2 5 9
x min 891 len 313 odd 168 max 5091088212 Uo 1 2 3 4 6 7 10 13 14 Do 5 9 12 Ue 1 3 4 6 7 8 11 De 2 5 10
x min 891 len 312 odd 166 max 5091088212 Uo 1 2 3 4 6 7 10 14 Do 5 9 13 Ue 1 3 4 6 7 8 10 11 12 De 2 5 9
x min 891 len 313 odd 167 max 5091088212 Uo 1 2 3 4 6 7 10 14 Do 5 9 13 Ue 1 3 4 6 7 8 11 12 De 2 5 10
x min 891 len 312 odd 165 max 5091088212 Uo 1 2 3 4 6 7 10 Do 5 9 14 Ue 1 3 4 6 7 8 10 11 12 13 De 2 5 9
x min 891 len 313 odd 166 max 5091088212 Uo 1 2 3 4 6 7 10 Do 5 9 14 Ue 1 3 4 6 7 8 11 12 13 De 2 5 10
x min 891 len 313 odd 168 max 5091088212 Uo 1 2 3 4 6 7 12 13 14 Do 5 10 11 Ue 1 3 4 6 7 8 9 De 2 5 10
x min 891 len 313 odd 167 max 5091088212 Uo 1 2 3 4 6 7 13 14 Do 5 10 12 Ue 1 3 4 6 7 8 9 11 De 2 5 10
x min 891 len 313 odd 166 max 5091088212 Uo 1 2 3 4 6 7 14 Do 5 10 13 Ue 1 3 4 6 7 8 9 11 12 De 2 5 10
x min 891 len 313 odd 165 max 5091088212 Uo 1 2 3 4 6 7 Do 5 10 14 Ue 1 3 4 6 7 8 9 11 12 13 De 2 5 10
x min 893 len 1223 odd 630 max 702755157333070931 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 893 len 1220 odd 629 max 702755157333070931 Uo 1 3 4 5 7 Do 2 6 8 9 10 Ue 1 2 3 De 4 5 6 7 8 9 12
x min 893 len 1223 odd 623 max 702755157333070931 Uo 1 3 4 5 Do 2 6 7 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 893 len 1223 odd 548 max 702755157333070931 Uo 1 3 5 7 Do 2 4 6 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 893 len 1220 odd 547 max 702755157333070931 Uo 1 3 5 7 Do 2 4 6 8 9 10 Ue 1 2 3 De 4 5 6 7 8 9 12
x min 893 len 1223 odd 541 max 702755157333070931 Uo 1 3 5 Do 2 4 6 7 8 9 10 Ue 1 2 3 6 De 4 5 7 8 9 12
x min 893 len 796 odd 387 max 130970101986 Uo 1 2 3 4 6 10 11 Do 5 7 9 Ue 2 3 4 6 De 1 5 7 8 9 12
x min 895 len 3676 odd 1673 max 4614790916217024 Uo 1 2 3 5 6 7 8 9 Do 4 10 Ue 2 3 4 7 8 9 10 11 12 13 14 De 1 5 6
x min 895 len 3676 odd 1600 max 4614790916217024 Uo 1 2 3 6 7 8 9 Do 4 5 10 Ue 2 3 4 7 8 9 10 11 12 13 14 De 1 5 6
x min 906 len 1215 odd 617 max 6079356083784704 Uo 1 3 4 5 7 9 10 11 12 13 14 Do 2 6 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 617 max 6079356083784704 Uo 1 3 4 5 7 9 10 11 12 13 14 Do 2 6 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 906 len 1215 odd 615 max 6079356083784704 Uo 1 3 4 5 7 10 11 12 13 14 Do 2 6 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 615 max 6079356083784704 Uo 1 3 4 5 7 10 11 12 13 14 Do 2 6 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 906 len 1215 odd 610 max 6079356083784704 Uo 1 3 4 5 9 10 11 12 13 14 Do 2 6 7 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 610 max 6079356083784704 Uo 1 3 4 5 9 10 11 12 13 14 Do 2 6 7 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 906 len 1215 odd 608 max 6079356083784704 Uo 1 3 4 5 10 11 12 13 14 Do 2 6 7 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 608 max 6079356083784704 Uo 1 3 4 5 10 11 12 13 14 Do 2 6 7 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 906 len 1215 odd 532 max 6079356083784704 Uo 1 4 5 7 9 10 11 12 13 14 Do 2 3 6 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 532 max 6079356083784704 Uo 1 4 5 7 9 10 11 12 13 14 Do 2 3 6 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 906 len 1215 odd 530 max 6079356083784704 Uo 1 4 5 7 10 11 12 13 14 Do 2 3 6 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 530 max 6079356083784704 Uo 1 4 5 7 10 11 12 13 14 Do 2 3 6 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 906 len 1215 odd 525 max 6079356083784704 Uo 1 4 5 9 10 11 12 13 14 Do 2 3 6 7 8 Ue 1 2 3 6 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 525 max 6079356083784704 Uo 1 4 5 9 10 11 12 13 14 Do 2 3 6 7 8 Ue 1 2 3 6 De 4 5 7 9 10 12
x min 906 len 1215 odd 523 max 6079356083784704 Uo 1 4 5 10 11 12 13 14 Do 2 3 6 7 8 9 Ue 1 2 3 6 8 12 De 4 5 7 9 10 11
x min 906 len 1214 odd 523 max 6079356083784704 Uo 1 4 5 10 11 12 13 14 Do 2 3 6 7 8 9 Ue 1 2 3 6 8 De 4 5 7 9 10 12
x min 913 len 677 odd 429 max 2636166912584 Uo 1 2 3 4 5 6 Do 7 8 Ue 1 4 5 8 De 2 3 6 7
x min 921 len 317 odd 180 max 83442452 Uo 1 2 3 4 6 7 11 Do 5 10 Ue 1 3 4 7 8 De 2 5 6 9
x min 921 len 317 odd 179 max 83442452 Uo 1 2 3 4 6 7 Do 5 11 Ue 1 3 4 7 8 10 De 2 5 6 9
x min 923 len 1098 odd 711 max 11660832582756631988 Uo 1 2 3 4 5 6 12 13 18 Do 7 11 17 Ue 1 6 7 8 15 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 712 max 11660832582756631988 Uo 1 2 3 4 5 6 12 13 18 Do 7 11 17 Ue 1 6 7 8 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 13 18 Do 7 12 17 Ue 1 6 7 8 11 15 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 710 max 11660832582756631988 Uo 1 2 3 4 5 6 13 18 Do 7 12 17 Ue 1 6 7 8 11 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 12 18 Do 7 11 13 17 Ue 1 6 7 8 11 12 15 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 708 max 11660832582756631988 Uo 1 2 3 4 5 6 18 Do 7 12 13 17 Ue 1 6 7 8 11 12 15 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 710 max 11660832582756631988 Uo 1 2 3 4 5 6 12 18 Do 7 11 13 17 Ue 1 6 7 8 11 12 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 18 Do 7 12 13 17 Ue 1 6 7 8 11 12 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 710 max 11660832582756631988 Uo 1 2 3 4 5 6 12 18 Do 7 11 13 17 Ue 1 6 7 8 12 15 De 2 3 4 5 10 11 14 16
x min 923 len 1098 odd 711 max 11660832582756631988 Uo 1 2 3 4 5 6 12 18 Do 7 11 13 17 Ue 1 6 7 8 12 De 2 3 4 5 10 11 15 16
x min 923 len 1104 odd 710 max 6324269937956676692 Uo 1 2 3 4 5 6 18 Do 7 13 17 Ue 1 6 7 8 De 2 3 4 5 10 12 16
x min 923 len 1098 odd 710 max 11660832582756631988 Uo 1 2 3 4 5 6 12 13 Do 7 11 18 Ue 1 6 7 8 15 17 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 711 max 11660832582756631988 Uo 1 2 3 4 5 6 12 13 Do 7 11 18 Ue 1 6 7 8 17 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 708 max 11660832582756631988 Uo 1 2 3 4 5 6 13 Do 7 12 18 Ue 1 6 7 8 11 15 17 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 13 Do 7 12 18 Ue 1 6 7 8 11 17 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 708 max 11660832582756631988 Uo 1 2 3 4 5 6 12 Do 7 11 13 18 Ue 1 6 7 8 11 12 15 17 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 707 max 11660832582756631988 Uo 1 2 3 4 5 6 Do 7 12 13 18 Ue 1 6 7 8 11 12 15 17 De 2 3 4 5 10 14 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 12 Do 7 11 13 18 Ue 1 6 7 8 11 12 17 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 708 max 11660832582756631988 Uo 1 2 3 4 5 6 Do 7 12 13 18 Ue 1 6 7 8 11 12 17 De 2 3 4 5 10 15 16
x min 923 len 1098 odd 709 max 11660832582756631988 Uo 1 2 3 4 5 6 12 Do 7 11 13 18 Ue 1 6 7 8 12 15 17 De 2 3 4 5 10 11 14 16
x min 923 len 1098 odd 710 max 11660832582756631988 Uo 1 2 3 4 5 6 12 Do 7 11 13 18 Ue 1 6 7 8 12 17 De 2 3 4 5 10 11 15 16
x min 923 len 1104 odd 709 max 6324269937956676692 Uo 1 2 3 4 5 6 Do 7 13 18 Ue 1 6 7 8 17 De 2 3 4 5 10 12 16
x min 923 len 681 odd 433 max 297524389652 Uo 1 2 3 4 5 8 9 10 11 Do 6 7 Ue 1 5 8 De 2 3 4 6 7
x min 923 len 678 odd 432 max 297524389652 Uo 1 2 3 4 5 8 9 Do 6 7 11 Ue 1 5 8 De 2 3 4 6 7 10
x min 923 len 1120 odd 714 max 23254637885712548 Uo 1 2 3 4 5 6 8 9 10 Do 7 Ue 1 5 6 De 2 3 4 7 8
x min 924 len 311 odd 150 max 11740594559 Uo 1 2 4 5 8 Do 3 6 7 Ue 1 2 5 9 De 3 4 6 7 8
x min 945 len 315 odd 150 max 3166784159 Uo 1 2 4 6 7 8 Do 3 5 9 Ue 1 2 6 8 De 3 4 5 7
x min 955 len 367 odd 183 max 71791232936 Uo 1 2 5 6 Do 3 4 7 Ue 1 2 4 De 3 5 6 7 9
x min 955 len 367 odd 182 max 71791232936 Uo 1 2 6 Do 3 4 5 7 Ue 1 2 4 De 3 5 6 7 9
x min 955 len 1350 odd 614 max 10573598623010130 Uo 1 2 3 5 6 8 Do 4 7 Ue 2 3 4 5 9 De 1 6 7 8 10
x min 955 len 1350 odd 608 max 10573598623010130 Uo 1 2 3 5 8 Do 4 6 7 Ue 2 3 4 5 9 De 1 6 7 8 10
x min 955 len 1350 odd 595 max 10573598623010130 Uo 1 2 3 6 8 Do 4 5 7 Ue 2 3 4 5 9 De 1 6 7 8 10
x min 955 len 1350 odd 592 max 10573598623010130 Uo 1 2 3 8 Do 4 5 6 7 Ue 2 3 4 5 9 De 1 6 7 8 10
x min 955 len 876 odd 429 max 130970101986 Uo 1 2 3 4 Do 5 6 8 Ue 2 3 4 6 10 De 1 5 7 8 9
x min 972 len 314 odd 155 max 160434431 Uo 1 2 4 9 10 11 12 13 Do 3 5 6 8 Ue 1 2 De 3 4 5 6 7
x min 972 len 314 odd 154 max 106956287 Uo 1 2 4 10 11 12 13 Do 3 5 6 9 Ue 1 2 8 De 3 4 5 6 7
x min 972 len 314 odd 153 max 80217216 Uo 1 2 4 11 12 13 Do 3 5 6 10 Ue 1 2 8 9 De 3 4 5 6 7
x min 972 len 314 odd 152 max 80217216 Uo 1 2 4 12 13 Do 3 5 6 11 Ue 1 2 8 9 10 De 3 4 5 6 7
x min 972 len 314 odd 151 max 80217216 Uo 1 2 4 13 Do 3 5 6 12 Ue 1 2 8 9 10 11 De 3 4 5 6 7
x min 972 len 314 odd 150 max 80217216 Uo 1 2 4 Do 3 5 6 13 Ue 1 2 8 9 10 11 12 De 3 4 5 6 7
x min 979 len 297 odd 138 max 6789600 Uo 1 2 3 5 7 8 Do 4 6 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 136 max 6789600 Uo 1 2 3 7 8 Do 4 5 6 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 136 max 6789600 Uo 1 2 3 5 8 Do 4 7 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 134 max 6789600 Uo 1 2 3 8 Do 4 5 7 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 136 max 6789600 Uo 1 2 3 5 7 Do 4 6 8 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 135 max 6789600 Uo 1 2 3 5 Do 4 7 8 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 134 max 6789600 Uo 1 2 3 7 Do 4 5 6 8 Ue 2 3 4 6 7 De 1 5
x min 979 len 297 odd 133 max 6789600 Uo 1 2 3 Do 4 5 7 8 Ue 2 3 4 6 7 De 1 5
x min 979 len 817 odd 384 max 9565086432 Uo 1 2 3 5 6 7 Do 4 Ue 2 3 4 6 De 1 5 7 8
x min 979 len 817 odd 374 max 9565086432 Uo 1 2 3 6 7 Do 4 5 Ue 2 3 4 6 De 1 5 7 8
x min 993 len 1544 odd 974 max 8740035906182294864 Uo 1 2 3 4 5 6 7 Do 8 10 Ue 1 3 10 11 De 2 4 5 6 7 8 9
x min 997 len 2163 odd 1180 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 9 11 12 15 Do 10 14 Ue 2 3 5 6 8 De 1 4 7 9 11 12 13
x min 997 len 2163 odd 1179 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 9 11 12 Do 10 15 Ue 2 3 5 6 8 14 De 1 4 7 9 11 12 13
x min 997 len 2163 odd 1179 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 9 12 15 Do 11 14 Ue 2 3 5 6 8 10 De 1 4 7 9 11 12 13
x min 997 len 2163 odd 1178 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 9 12 Do 11 15 Ue 2 3 5 6 8 10 14 De 1 4 7 9 11 12 13
x min 1000 len 826 odd 369 max 3320833410 Uo 1 2 3 5 6 7 8 Do 4 9 Ue 2 3 4 8 De 1 5 6 7
x min 1000 len 826 odd 347 max 3320833410 Uo 1 2 3 6 7 8 Do 4 5 9 Ue 2 3 4 8 De 1 5 6 7
x min 1021 len 1115 odd 589 max 5020849695318107727 Uo 1 2 3 5 6 7 8 9 11 Do 4 10 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 588 max 5020849695318107727 Uo 1 2 3 5 6 7 8 9 Do 4 11 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 565 max 5020849695318107727 Uo 1 2 3 6 7 8 9 11 Do 4 5 10 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 564 max 5020849695318107727 Uo 1 2 3 6 7 8 9 Do 4 5 11 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 567 max 5020849695318107727 Uo 1 2 3 5 7 8 9 11 Do 4 6 10 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 566 max 5020849695318107727 Uo 1 2 3 5 7 8 9 Do 4 6 11 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 554 max 5020849695318107727 Uo 1 2 3 7 8 9 11 Do 4 5 6 10 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 1115 odd 553 max 5020849695318107727 Uo 1 2 3 7 8 9 Do 4 5 6 11 Ue 1 2 4 5 7 9 10 De 3 6 8
x min 1021 len 351 odd 208 max 106365361215 Uo 1 2 3 4 5 7 8 9 Do 6 Ue 1 2 De 3 4 5 6 7
x min 1035 len 1159 odd 633 max 51518775245698016 Uo 1 2 3 4 6 7 9 12 13 14 Do 5 8 11 Ue 1 3 4 6 7 8 9 De 2 5 10
x min 1035 len 1159 odd 632 max 51518775245698016 Uo 1 2 3 4 6 7 9 13 14 Do 5 8 12 Ue 1 3 4 6 7 8 9 11 De 2 5 10
x min 1035 len 1159 odd 631 max 51518775245698016 Uo 1 2 3 4 6 7 9 14 Do 5 8 13 Ue 1 3 4 6 7 8 9 11 12 De 2 5 10
x min 1035 len 1159 odd 630 max 51518775245698016 Uo 1 2 3 4 6 7 9 Do 5 8 14 Ue 1 3 4 6 7 8 9 11 12 13 De 2 5 10
x min 1035 len 1159 odd 632 max 51518775245698016 Uo 1 2 3 4 6 7 12 13 14 Do 5 8 9 11 Ue 1 3 4 6 7 8 9 De 2 5 10
x min 1035 len 1159 odd 631 max 51518775245698016 Uo 1 2 3 4 6 7 13 14 Do 5 8 9 12 Ue 1 3 4 6 7 8 9 11 De 2 5 10
x min 1035 len 1159 odd 630 max 51518775245698016 Uo 1 2 3 4 6 7 14 Do 5 8 9 13 Ue 1 3 4 6 7 8 9 11 12 De 2 5 10
x min 1035 len 1159 odd 629 max 51518775245698016 Uo 1 2 3 4 6 7 Do 5 8 9 14 Ue 1 3 4 6 7 8 9 11 12 13 De 2 5 10
x min 1037 len 385 odd 186 max 431021915184 Uo 1 2 4 6 7 8 Do 3 5 Ue 1 2 5 6 8 9 De 3 4 7
x min 1037 len 385 odd 182 max 431021915184 Uo 1 2 4 6 8 Do 3 5 7 Ue 1 2 5 6 8 9 De 3 4 7
x min 1037 len 385 odd 178 max 431021915184 Uo 1 2 4 7 8 Do 3 5 6 Ue 1 2 5 6 8 9 De 3 4 7
x min 1037 len 385 odd 176 max 431021915184 Uo 1 2 4 8 Do 3 5 6 7 Ue 1 2 5 6 8 9 De 3 4 7
x min 1052 len 2489 odd 1148 max 53656762266896 Uo 1 4 5 6 8 10 11 12 Do 2 3 7 9 Ue 1 2 6 9 De 3 4 5 7 8
x min 1052 len 2489 odd 1145 max 53656762266896 Uo 1 4 5 6 8 11 12 Do 2 3 7 9 10 Ue 1 2 6 9 De 3 4 5 7 8
x min 1052 len 2489 odd 1144 max 53656762266896 Uo 1 4 5 6 8 10 12 Do 2 3 7 9 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 1052 len 2489 odd 1143 max 53656762266896 Uo 1 4 5 6 8 12 Do 2 3 7 9 10 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 1052 len 2489 odd 1145 max 53656762266896 Uo 1 4 5 6 8 10 11 Do 2 3 7 9 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1052 len 2489 odd 1143 max 53656762266896 Uo 1 4 5 6 8 11 Do 2 3 7 9 10 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1052 len 2489 odd 1143 max 53656762266896 Uo 1 4 5 6 8 10 Do 2 3 7 9 11 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1052 len 2489 odd 1142 max 53656762266896 Uo 1 4 5 6 8 Do 2 3 7 9 10 11 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1063 len 1288 odd 728 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 15 16 17 18 19 Do 10 14 Ue 2 3 9 10 11 12 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 727 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 15 16 17 18 19 Do 11 14 Ue 2 3 9 10 11 12 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 727 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 16 17 18 19 Do 10 15 Ue 2 3 9 10 11 12 14 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 726 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 16 17 18 19 Do 11 15 Ue 2 3 9 10 11 12 14 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 726 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 17 18 19 Do 10 16 Ue 2 3 9 10 11 12 14 15 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 725 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 17 18 19 Do 11 16 Ue 2 3 9 10 11 12 14 15 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 725 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 18 19 Do 10 17 Ue 2 3 9 10 11 12 14 15 16 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 724 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 18 19 Do 11 17 Ue 2 3 9 10 11 12 14 15 16 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 724 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 19 Do 10 18 Ue 2 3 9 10 11 12 14 15 16 17 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 723 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 19 Do 11 18 Ue 2 3 9 10 11 12 14 15 16 17 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 723 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 11 Do 10 19 Ue 2 3 9 10 11 12 14 15 16 17 18 De 1 4 5 6 7 8 13
x min 1063 len 1288 odd 722 max 16660196117507586 Uo 1 2 3 4 5 6 7 8 9 Do 11 19 Ue 2 3 9 10 11 12 14 15 16 17 18 De 1 4 5 6 7 8 13
x min 1067 len 737 odd 467 max 311084665067660 Uo 1 2 3 4 5 6 8 9 11 12 Do 7 10 Ue 1 5 6 7 8 De 2 3 4 9
x min 1067 len 737 odd 466 max 311084665067660 Uo 1 2 3 4 5 6 9 11 12 Do 7 8 10 Ue 1 5 6 7 8 De 2 3 4 9
x min 1067 len 737 odd 465 max 311084665067660 Uo 1 2 3 4 5 6 11 12 Do 7 9 10 Ue 1 5 6 7 8 De 2 3 4 9
x min 1067 len 737 odd 466 max 311084665067660 Uo 1 2 3 4 5 6 8 9 12 Do 7 10 11 Ue 1 5 6 7 8 10 De 2 3 4 9
x min 1067 len 737 odd 465 max 311084665067660 Uo 1 2 3 4 5 6 9 12 Do 7 8 10 11 Ue 1 5 6 7 8 10 De 2 3 4 9
x min 1067 len 737 odd 464 max 311084665067660 Uo 1 2 3 4 5 6 12 Do 7 9 10 11 Ue 1 5 6 7 8 10 De 2 3 4 9
x min 1067 len 737 odd 465 max 311084665067660 Uo 1 2 3 4 5 6 8 9 Do 7 10 12 Ue 1 5 6 7 8 10 11 De 2 3 4 9
x min 1067 len 737 odd 464 max 311084665067660 Uo 1 2 3 4 5 6 9 Do 7 8 10 12 Ue 1 5 6 7 8 10 11 De 2 3 4 9
x min 1067 len 737 odd 463 max 311084665067660 Uo 1 2 3 4 5 6 Do 7 9 10 12 Ue 1 5 6 7 8 10 11 De 2 3 4 9
x min 1073 len 316 odd 169 max 458897346572 Uo 1 2 3 4 6 7 8 9 10 11 Do 5 12 Ue 1 3 4 5 7 11 De 2 6 8 10
x min 1073 len 316 odd 166 max 458897346572 Uo 1 2 3 4 7 8 9 10 11 Do 5 6 12 Ue 1 3 4 5 7 11 De 2 6 8 10
x min 1089 len 1164 odd 650 max 4954130873625868415 Uo 1 2 3 5 6 8 9 10 Do 4 7 Ue 1 2 7 8 10 11 De 3 4 5 6 9
x min 1089 len 1164 odd 645 max 3302753915750578943 Uo 1 2 3 5 6 9 10 Do 4 7 8 Ue 1 2 7 8 10 11 De 3 4 5 6 9
x min 1089 len 1164 odd 642 max 2477065436812934208 Uo 1 2 3 5 6 8 10 Do 4 7 9 Ue 1 2 7 8 10 11 De 3 4 5 6 9
x min 1089 len 1164 odd 641 max 2477065436812934208 Uo 1 2 3 5 6 10 Do 4 7 8 9 Ue 1 2 7 8 10 11 De 3 4 5 6 9
x min 1095 len 1240 odd 661 max 6151144854411828 Uo 1 2 3 5 6 7 9 Do 4 8 Ue 1 3 4 5 De 2 6 7 9 10
x min 1095 len 1240 odd 658 max 6151144854411828 Uo 1 2 3 5 6 7 Do 4 8 9 Ue 1 3 4 5 8 De 2 6 7 9 10
x min 1095 len 1240 odd 643 max 6151144854411828 Uo 1 2 3 5 7 9 Do 4 6 8 Ue 1 3 4 5 De 2 6 7 9 10
x min 1095 len 1240 odd 640 max 6151144854411828 Uo 1 2 3 5 7 Do 4 6 8 9 Ue 1 3 4 5 8 De 2 6 7 9 10
x min 1095 len 1240 odd 645 max 6151144854411828 Uo 1 2 3 6 7 9 Do 4 5 8 Ue 1 3 4 5 De 2 6 7 9 10
x min 1095 len 1240 odd 642 max 6151144854411828 Uo 1 2 3 6 7 Do 4 5 8 9 Ue 1 3 4 5 8 De 2 6 7 9 10
x min 1095 len 1240 odd 636 max 6151144854411828 Uo 1 2 3 7 9 Do 4 5 6 8 Ue 1 3 4 5 De 2 6 7 9 10
x min 1095 len 1240 odd 633 max 6151144854411828 Uo 1 2 3 7 Do 4 5 6 8 9 Ue 1 3 4 5 8 De 2 6 7 9 10
x min 1095 len 816 odd 388 max 8943622321418238 Uo 1 2 3 4 6 7 11 Do 5 8 10 Ue 2 3 4 7 10 De 1 6 9
x min 1095 len 812 odd 384 max 8943622321418238 Uo 1 2 3 4 6 7 10 Do 5 8 9 11 Ue 2 3 4 5 7 10 De 1 6 8 9
x min 1095 len 816 odd 387 max 8943622321418238 Uo 1 2 3 4 6 7 Do 5 8 10 11 Ue 2 3 4 7 10 De 1 6 9
x min 1095 len 816 odd 382 max 8943622321418238 Uo 1 2 3 4 7 11 Do 5 6 8 10 Ue 2 3 4 5 7 10 De 1 6 9
x min 1095 len 812 odd 379 max 8943622321418238 Uo 1 2 3 4 7 10 Do 5 6 8 9 11 Ue 2 3 4 5 7 10 De 1 6 8 9
x min 1095 len 816 odd 381 max 8943622321418238 Uo 1 2 3 4 7 Do 5 6 8 10 11 Ue 2 3 4 5 7 10 De 1 6 9
x min 1149 len 357 odd 191 max 6870697644672 Uo 1 2 3 4 8 10 11 12 13 Do 5 7 9 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 1149 len 357 odd 190 max 6870697644672 Uo 1 2 3 4 8 11 12 13 Do 5 7 10 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 1149 len 357 odd 189 max 6870697644672 Uo 1 2 3 4 8 12 13 Do 5 7 11 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 1149 len 357 odd 188 max 6870697644672 Uo 1 2 3 4 8 13 Do 5 7 12 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 1149 len 357 odd 187 max 6870697644672 Uo 1 2 3 4 8 Do 5 7 13 Ue 1 2 4 8 9 10 11 12 De 3 5 6 7
x min 1171 len 312 odd 155 max 81498992 Uo 1 2 4 6 7 8 9 10 11 12 Do 3 5 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 1171 len 312 odd 151 max 81498992 Uo 1 2 4 6 8 9 10 11 12 Do 3 5 7 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 1171 len 312 odd 152 max 81498992 Uo 1 2 4 7 8 9 10 11 12 Do 3 5 6 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 1171 len 312 odd 150 max 81498992 Uo 1 2 4 8 9 10 11 12 Do 3 5 6 7 13 Ue 1 2 5 6 11 12 De 3 4 7 10
x min 1171 len 288 odd 132 max 26051570 Uo 1 2 3 4 10 11 Do 7 9 Ue 2 3 4 5 De 1 6 8
x min 1171 len 288 odd 130 max 26051570 Uo 1 2 3 4 10 Do 7 9 11 Ue 2 3 4 5 9 10 De 1 6 8
x min 1171 len 288 odd 130 max 26051570 Uo 1 2 3 4 11 Do 7 10 Ue 2 3 4 5 9 De 1 6 8
x min 1171 len 288 odd 129 max 26051570 Uo 1 2 3 4 Do 7 10 11 Ue 2 3 4 5 9 10 De 1 6 8
x min 1185 len 380 odd 188 max 374005627652264 Uo 1 2 5 6 7 Do 3 4 Ue 1 2 5 6 8 De 3 4 7
x min 1185 len 378 odd 184 max 374005627652264 Uo 1 2 5 7 Do 3 4 6 Ue 1 2 5 6 8 De 3 4 7
x min 1185 len 379 odd 185 max 374005627652264 Uo 1 2 5 6 Do 3 4 7 Ue 1 2 5 6 8 De 3 4 7
x min 1185 len 378 odd 183 max 374005627652264 Uo 1 2 5 Do 3 4 6 7 Ue 1 2 5 6 8 De 3 4 7
x min 1185 len 319 odd 149 max 207377779103 Uo 1 2 4 6 7 8 Do 3 5 9 Ue 1 2 4 5 6 8 De 3 7 9
x min 1185 len 319 odd 146 max 155533334328 Uo 1 2 4 7 8 Do 3 5 6 9 Ue 1 2 4 5 6 8 De 3 7 9
x min 1185 len 319 odd 145 max 155533334328 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 1 2 4 5 6 8 De 3 7 9
x min 1185 len 319 odd 144 max 155533334328 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 1 2 4 5 6 8 De 3 7 9
x min 1193 len 361 odd 210 max 128853968304 Uo 1 2 3 4 6 7 8 Do 5 Ue 1 2 5 7 8 De 3 4 6
x min 1193 len 361 odd 204 max 128853968304 Uo 1 2 3 4 7 8 Do 5 6 Ue 1 2 5 7 8 De 3 4 6
x min 1206 len 407 odd 202 max 93873432371072 Uo 1 3 4 6 7 9 Do 2 5 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 200 max 93873432371072 Uo 1 3 4 6 9 Do 2 5 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 201 max 93873432371072 Uo 1 3 4 6 7 Do 2 5 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 199 max 93873432371072 Uo 1 3 4 6 Do 2 5 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 195 max 93873432371072 Uo 1 3 4 7 9 Do 2 5 6 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 194 max 93873432371072 Uo 1 3 4 9 Do 2 5 6 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 194 max 93873432371072 Uo 1 3 4 7 Do 2 5 6 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 193 max 93873432371072 Uo 1 3 4 Do 2 5 6 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 178 max 93873432371072 Uo 1 3 6 7 9 Do 2 4 5 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 176 max 93873432371072 Uo 1 3 6 9 Do 2 4 5 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 177 max 93873432371072 Uo 1 3 6 7 Do 2 4 5 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 175 max 93873432371072 Uo 1 3 6 Do 2 4 5 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 171 max 93873432371072 Uo 1 3 7 9 Do 2 4 5 6 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 170 max 93873432371072 Uo 1 3 9 Do 2 4 5 6 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 170 max 93873432371072 Uo 1 3 7 Do 2 4 5 6 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 169 max 93873432371072 Uo 1 3 Do 2 4 5 6 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 174 max 93873432371072 Uo 1 4 6 7 9 Do 2 3 5 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 172 max 93873432371072 Uo 1 4 6 9 Do 2 3 5 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 173 max 93873432371072 Uo 1 4 6 7 Do 2 3 5 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 171 max 93873432371072 Uo 1 4 6 Do 2 3 5 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 167 max 93873432371072 Uo 1 4 7 9 Do 2 3 5 6 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 166 max 93873432371072 Uo 1 4 9 Do 2 3 5 6 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 166 max 93873432371072 Uo 1 4 7 Do 2 3 5 6 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 165 max 93873432371072 Uo 1 4 Do 2 3 5 6 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 162 max 93873432371072 Uo 1 6 7 9 Do 2 3 4 5 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 160 max 93873432371072 Uo 1 6 9 Do 2 3 4 5 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 161 max 93873432371072 Uo 1 6 7 Do 2 3 4 5 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 159 max 93873432371072 Uo 1 6 Do 2 3 4 5 7 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 155 max 93873432371072 Uo 1 7 9 Do 2 3 4 5 6 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 154 max 93873432371072 Uo 1 9 Do 2 3 4 5 6 7 8 Ue 1 2 3 5 6 De 4 7
x min 1206 len 407 odd 154 max 93873432371072 Uo 1 7 Do 2 3 4 5 6 8 9 Ue 1 2 3 5 6 8 De 4 7
x min 1206 len 407 odd 153 max 93873432371072 Uo 1 Do 2 3 4 5 6 7 8 9 Ue 1 2 3 5 6 8 De 4 7
+ min 1211 len 369 odd 240 max 4495519512 Uo 1 2 3 4 5 6 Do Ue 1 4 5 11 12 De 2 3 6 7 10
x min 1227 len 1192 odd 705 max 4311866231424000 Uo 1 2 3 4 5 7 8 9 Do 6 Ue 1 3 5 6 8 9 11 12 13 De 2 4 7 10
x min 1227 len 1192 odd 700 max 4311866231424000 Uo 1 2 3 4 5 8 9 Do 6 7 Ue 1 3 5 6 8 9 11 12 13 De 2 4 7 10
x min 1228 len 1214 odd 570 max 8147215928250624 Uo 1 2 4 6 7 8 10 Do 3 5 9 Ue 1 2 4 6 9 De 3 5 7 8 10
x min 1228 len 1214 odd 569 max 8147215928250624 Uo 1 2 4 6 7 8 Do 3 5 10 Ue 1 2 4 6 9 De 3 5 7 8 10
x min 1233 len 1627 odd 831 max 56601583077716 Uo 1 2 3 5 6 7 8 9 10 12 13 Do 4 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 601 max 2667024625788 Uo 1 2 3 5 6 7 8 9 12 13 Do 4 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 805 max 56601583077716 Uo 1 2 3 6 7 8 9 10 12 13 Do 4 5 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 580 max 2667024625788 Uo 1 2 3 6 7 8 9 12 13 Do 4 5 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 805 max 56601583077716 Uo 1 2 3 5 7 8 9 10 12 13 Do 4 6 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 577 max 2667024625788 Uo 1 2 3 5 7 8 9 12 13 Do 4 6 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 792 max 56601583077716 Uo 1 2 3 7 8 9 10 12 13 Do 4 5 6 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 568 max 2667024625788 Uo 1 2 3 7 8 9 12 13 Do 4 5 6 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 813 max 56601583077716 Uo 1 2 3 5 6 8 9 10 12 13 Do 4 7 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 580 max 2667024625788 Uo 1 2 3 5 6 8 9 12 13 Do 4 7 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 799 max 56601583077716 Uo 1 2 3 5 8 9 10 12 13 Do 4 6 7 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 570 max 2667024625788 Uo 1 2 3 5 8 9 12 13 Do 4 6 7 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 793 max 56601583077716 Uo 1 2 3 6 8 9 10 12 13 Do 4 5 7 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 566 max 2667024625788 Uo 1 2 3 6 8 9 12 13 Do 4 5 7 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 1627 odd 786 max 56601583077716 Uo 1 2 3 8 9 10 12 13 Do 4 5 6 7 11 Ue 1 3 4 5 6 8 13 14 15 De 2 7 10 11 12
x min 1233 len 1173 odd 561 max 2667024625788 Uo 1 2 3 8 9 12 13 Do 4 5 6 7 10 11 Ue 1 3 4 5 6 8 9 13 14 15 De 2 7 10 11 12
x min 1233 len 311 odd 170 max 30046464 Uo 1 2 3 5 7 8 9 10 11 12 13 14 Do 4 6 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1233 len 311 odd 169 max 30046464 Uo 1 2 3 5 8 9 10 11 12 13 14 Do 4 6 7 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1233 len 311 odd 168 max 30046464 Uo 1 2 3 5 9 10 11 12 13 14 Do 4 6 8 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1233 len 311 odd 168 max 30046464 Uo 1 2 3 7 8 9 10 11 12 13 14 Do 4 5 6 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1233 len 311 odd 167 max 30046464 Uo 1 2 3 8 9 10 11 12 13 14 Do 4 5 6 7 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1233 len 311 odd 166 max 30046464 Uo 1 2 3 9 10 11 12 13 14 Do 4 5 6 8 Ue 1 3 4 6 7 9 10 11 12 13 14 De 2 5 8
x min 1240 len 1272 odd 590 max 9746055390 Uo 1 2 3 5 6 7 8 Do 4 9 Ue 2 3 4 7 10 11 De 1 5 6 8 9
x min 1240 len 1272 odd 569 max 9746055390 Uo 1 2 3 6 7 8 Do 4 5 9 Ue 2 3 4 7 10 11 De 1 5 6 8 9
x min 1243 len 2253 odd 1162 max 74007915719686370 Uo 1 2 3 4 5 7 11 Do 6 8 10 Ue 2 3 4 6 8 10 12 13 14 15 De 1 5 7 9 11
x min 1243 len 2253 odd 1161 max 74007915719686370 Uo 1 2 3 4 5 7 Do 6 8 10 11 Ue 2 3 4 6 8 10 12 13 14 15 De 1 5 7 9 11
x min 1243 len 2253 odd 1157 max 74007915719686370 Uo 1 2 3 4 5 11 Do 6 7 8 10 Ue 2 3 4 6 8 10 12 13 14 15 De 1 5 7 9 11
x min 1243 len 2253 odd 1156 max 74007915719686370 Uo 1 2 3 4 5 Do 6 7 8 10 11 Ue 2 3 4 6 8 10 12 13 14 15 De 1 5 7 9 11
x min 1243 len 4500 odd 2560 max 651815245367479296 Uo 1 2 3 4 5 6 7 8 Do 9 11 Ue 2 3 5 11 12 De 1 4 6 7 8 9 10
x min 1243 len 1293 odd 701 max 114896366235648 Uo 1 2 3 4 5 6 Do 7 Ue 2 3 5 7 9 13 14 De 1 4 6 8 12
x min 1243 len 1295 odd 702 max 79609260064688 Uo 1 2 3 4 5 6 8 Do 7 Ue 2 3 5 9 14 De 1 4 6 8 13
x min 1243 len 1295 odd 701 max 79609260064688 Uo 1 2 3 4 5 6 Do 7 8 Ue 2 3 5 7 9 14 De 1 4 6 8 13
x min 1243 len 3317 odd 1522 max 80180775631106994 Uo 1 2 3 5 6 7 8 9 Do 4 10 Ue 2 3 4 6 7 8 9 De 1 5 11
x min 1243 len 3317 odd 1466 max 80180775631106994 Uo 1 2 3 6 7 8 9 Do 4 5 10 Ue 2 3 4 6 7 8 9 De 1 5 11
x min 1247 len 1726 odd 949 max 172344549353472 Uo 1 2 3 4 5 6 8 Do 7 9 Ue 2 3 5 9 12 13 14 De 1 4 6 8 11
x min 1247 len 1726 odd 947 max 172344549353472 Uo 1 2 3 4 5 6 Do 7 8 9 Ue 2 3 5 7 9 12 13 14 De 1 4 6 8 11
x min 1255 len 2774 odd 1378 max 244301309884448 Uo 1 2 3 4 16 Do 5 6 7 15 Ue 2 3 4 8 De 1 5 6 7 9 12 14
x min 1255 len 2774 odd 1377 max 244301309884448 Uo 1 2 3 4 Do 5 6 7 16 Ue 2 3 4 8 15 De 1 5 6 7 9 12 14
x min 1270 len 3209 odd 1781 max 10729341877123002612 Uo 1 3 4 5 6 7 8 9 11 12 13 14 Do 2 10 Ue 1 3 4 6 7 8 9 10 11 De 2 5
x min 1270 len 3209 odd 1780 max 10729341877123002612 Uo 1 3 4 5 6 7 8 9 12 13 14 Do 2 10 11 Ue 1 3 4 6 7 8 9 10 11 De 2 5
x min 1270 len 3209 odd 1779 max 10729341877123002612 Uo 1 3 4 5 6 7 8 9 13 14 Do 2 10 12 Ue 1 3 4 6 7 8 9 10 11 De 2 5
x min 1270 len 3209 odd 1778 max 10729341877123002612 Uo 1 3 4 5 6 7 8 9 14 Do 2 10 13 Ue 1 3 4 6 7 8 9 10 11 12 De 2 5
x min 1270 len 3209 odd 1777 max 10729341877123002612 Uo 1 3 4 5 6 7 8 9 Do 2 10 14 Ue 1 3 4 6 7 8 9 10 11 12 13 De 2 5
x min 1279 len 2227 odd 1216 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 11 12 14 15 Do 10 13 Ue 2 3 5 6 10 De 1 4 7 8 9 11 12
x min 1279 len 2227 odd 1215 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 11 12 15 Do 10 14 Ue 2 3 5 6 10 13 De 1 4 7 8 9 11 12
x min 1279 len 2227 odd 1214 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 11 12 Do 10 15 Ue 2 3 5 6 10 13 14 De 1 4 7 8 9 11 12
x min 1279 len 2227 odd 1215 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 12 14 15 Do 11 13 Ue 2 3 5 6 10 De 1 4 7 8 9 11 12
x min 1279 len 2227 odd 1214 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 12 15 Do 11 14 Ue 2 3 5 6 10 13 De 1 4 7 8 9 11 12
x min 1279 len 2227 odd 1213 max 168254275277289986 Uo 1 2 3 4 5 6 7 8 12 Do 11 15 Ue 2 3 5 6 10 13 14 De 1 4 7 8 9 11 12
x min 1311 len 439 odd 226 max 5110274588736 Uo 1 2 3 4 5 7 10 Do 6 8 9 Ue 2 3 4 5 7 De 1 6 8 10
x min 1311 len 439 odd 225 max 5110274588736 Uo 1 2 3 4 5 7 Do 6 8 10 Ue 2 3 4 5 7 9 De 1 6 8 10
x min 1337 len 1175 odd 741 max 3045400974059840 Uo 1 2 3 4 5 6 9 10 11 Do 7 8 Ue 1 3 5 8 18 19 20 De 2 4 6 7 9 17
x min 1337 len 1175 odd 739 max 3045400974059840 Uo 1 2 3 4 5 6 10 11 Do 7 8 9 Ue 1 3 5 8 18 19 20 De 2 4 6 7 9 17
x min 1337 len 371 odd 241 max 193131705976592 Uo 1 2 3 4 5 6 10 12 13 14 Do 9 11 Ue 1 3 5 10 De 2 4 6 8 9
x min 1337 len 371 odd 240 max 193131705976592 Uo 1 2 3 4 5 6 10 13 14 Do 9 12 Ue 1 3 5 10 11 De 2 4 6 8 9
x min 1337 len 371 odd 239 max 193131705976592 Uo 1 2 3 4 5 6 10 14 Do 9 13 Ue 1 3 5 10 11 12 De 2 4 6 8 9
x min 1337 len 371 odd 238 max 193131705976592 Uo 1 2 3 4 5 6 10 Do 9 14 Ue 1 3 5 10 11 12 13 De 2 4 6 8 9
x min 1351 len 369 odd 193 max 75893358004815 Uo 1 2 3 5 6 Do 4 7 Ue 1 2 4 5 7 8 9 De 3 6
x min 1351 len 368 odd 195 max 75893358004815 Uo 1 2 3 5 6 Do 4 7 Ue 1 2 4 5 7 11 12 13 De 3 6 8 10
x min 1351 len 367 odd 195 max 75893358004815 Uo 1 2 3 5 6 Do 4 7 Ue 1 2 4 5 7 12 13 De 3 6 8 11
x min 1351 len 369 odd 189 max 75893358004815 Uo 1 2 3 5 Do 4 6 7 Ue 1 2 4 5 7 8 9 De 3 6
x min 1351 len 368 odd 191 max 75893358004815 Uo 1 2 3 5 Do 4 6 7 Ue 1 2 4 5 7 11 12 13 De 3 6 8 10
x min 1351 len 367 odd 191 max 75893358004815 Uo 1 2 3 5 Do 4 6 7 Ue 1 2 4 5 7 12 13 De 3 6 8 11
x min 1351 len 369 odd 185 max 75893358004815 Uo 1 2 3 6 Do 4 5 7 Ue 1 2 4 5 7 8 9 De 3 6
x min 1351 len 368 odd 187 max 75893358004815 Uo 1 2 3 6 Do 4 5 7 Ue 1 2 4 5 7 11 12 13 De 3 6 8 10
x min 1351 len 367 odd 187 max 75893358004815 Uo 1 2 3 6 Do 4 5 7 Ue 1 2 4 5 7 12 13 De 3 6 8 11
x min 1351 len 369 odd 183 max 75893358004815 Uo 1 2 3 Do 4 5 6 7 Ue 1 2 4 5 7 8 9 De 3 6
x min 1351 len 368 odd 185 max 75893358004815 Uo 1 2 3 Do 4 5 6 7 Ue 1 2 4 5 7 11 12 13 De 3 6 8 10
x min 1351 len 367 odd 185 max 75893358004815 Uo 1 2 3 Do 4 5 6 7 Ue 1 2 4 5 7 12 13 De 3 6 8 11
x min 1351 len 729 odd 477 max 364569050636 Uo 1 2 3 4 5 6 7 8 9 Do 10 Ue 1 4 10 De 2 3 5 6 7 8 9
+ min 1351 len 571 odd 345 max 67021424 Uo 1 2 3 4 5 6 7 8 9 10 11 Do Ue 2 5 6 7 8 De 1 3 4 11
x min 1361 len 356 odd 204 max 70383068786371935 Uo 1 2 3 4 Do 5 6 7 8 Ue 1 2 10 11 De 3 4 5 6 7 9
x min 1372 len 691 odd 335 max 5523722385087 Uo 1 2 4 7 Do 3 5 6 9 Ue 1 2 4 7 De 3 5 6 8 9
x min 1372 len 690 odd 334 max 5523722385087 Uo 1 2 4 Do 3 5 6 7 9 Ue 1 2 4 7 De 3 5 6 8 9
x min 1391 len 368 odd 232 max 202995158315926028 Uo 1 2 3 4 5 7 8 9 10 11 12 Do 6 Ue 1 4 9 De 2 3 5 6 8
x min 1399 len 4477 odd 2423 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 11 12 13 Do 7 10 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2419 max 1153382383729858482 Uo 1 2 3 4 5 6 8 11 12 13 Do 7 9 10 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2420 max 1153382383729858482 Uo 1 2 3 4 5 6 8 9 12 13 Do 7 10 11 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2416 max 1153382383729858482 Uo 1 2 3 4 5 6 8 12 13 Do 7 9 10 11 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2414 max 1153382383729858482 Uo 1 2 3 4 5 6 9 11 12 13 Do 7 8 10 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2412 max 1153382383729858482 Uo 1 2 3 4 5 6 11 12 13 Do 7 8 9 10 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2411 max 1153382383729858482 Uo 1 2 3 4 5 6 9 12 13 Do 7 8 10 11 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1399 len 4477 odd 2409 max 1153382383729858482 Uo 1 2 3 4 5 6 12 13 Do 7 8 9 10 11 Ue 2 3 5 6 7 8 10 De 1 4 9 11
x min 1402 len 2489 odd 1395 max 53656762266896 Uo 1 3 4 5 6 8 10 11 12 Do 2 7 9 Ue 1 2 6 9 De 3 4 5 7 8
x min 1402 len 2489 odd 1392 max 53656762266896 Uo 1 3 4 5 6 8 11 12 Do 2 7 9 10 Ue 1 2 6 9 De 3 4 5 7 8
x min 1402 len 2489 odd 1391 max 53656762266896 Uo 1 3 4 5 6 8 10 12 Do 2 7 9 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 1402 len 2489 odd 1390 max 53656762266896 Uo 1 3 4 5 6 8 12 Do 2 7 9 10 11 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 1402 len 2489 odd 1392 max 53656762266896 Uo 1 3 4 5 6 8 10 11 Do 2 7 9 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1402 len 2489 odd 1390 max 53656762266896 Uo 1 3 4 5 6 8 11 Do 2 7 9 10 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1402 len 2489 odd 1390 max 53656762266896 Uo 1 3 4 5 6 8 10 Do 2 7 9 11 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1402 len 2489 odd 1389 max 53656762266896 Uo 1 3 4 5 6 8 Do 2 7 9 10 11 12 Ue 1 2 6 9 10 11 De 3 4 5 7 8
x min 1406 len 1730 odd 875 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 13 14 Do 2 5 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 874 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 14 Do 2 5 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 874 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 14 Do 2 5 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 873 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 Do 2 5 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 873 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 Do 2 5 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 872 max 657524383497083304 Uo 1 3 4 6 7 8 9 10 Do 2 5 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 856 max 657524383497083304 Uo 1 3 4 7 8 9 10 13 14 Do 2 5 6 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 855 max 657524383497083304 Uo 1 3 4 7 8 9 10 14 Do 2 5 6 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 855 max 657524383497083304 Uo 1 3 4 7 8 9 10 14 Do 2 5 6 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 854 max 657524383497083304 Uo 1 3 4 7 8 9 10 Do 2 5 6 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 854 max 657524383497083304 Uo 1 3 4 7 8 9 10 Do 2 5 6 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 853 max 657524383497083304 Uo 1 3 4 7 8 9 10 Do 2 5 6 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 857 max 657524383497083304 Uo 1 3 4 6 8 9 10 13 14 Do 2 5 7 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 856 max 657524383497083304 Uo 1 3 4 6 8 9 10 14 Do 2 5 7 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 856 max 657524383497083304 Uo 1 3 4 6 8 9 10 14 Do 2 5 7 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 855 max 657524383497083304 Uo 1 3 4 6 8 9 10 Do 2 5 7 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 855 max 657524383497083304 Uo 1 3 4 6 8 9 10 Do 2 5 7 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 854 max 657524383497083304 Uo 1 3 4 6 8 9 10 Do 2 5 7 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 847 max 657524383497083304 Uo 1 3 4 8 9 10 13 14 Do 2 5 6 7 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 846 max 657524383497083304 Uo 1 3 4 8 9 10 14 Do 2 5 6 7 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 846 max 657524383497083304 Uo 1 3 4 8 9 10 14 Do 2 5 6 7 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 845 max 657524383497083304 Uo 1 3 4 8 9 10 Do 2 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 845 max 657524383497083304 Uo 1 3 4 8 9 10 Do 2 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 844 max 657524383497083304 Uo 1 3 4 8 9 10 Do 2 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 869 max 657524383497083304 Uo 1 3 4 6 7 9 10 13 14 Do 2 5 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 868 max 657524383497083304 Uo 1 3 4 6 7 9 10 14 Do 2 5 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 868 max 657524383497083304 Uo 1 3 4 6 7 9 10 14 Do 2 5 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 867 max 657524383497083304 Uo 1 3 4 6 7 9 10 Do 2 5 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 867 max 657524383497083304 Uo 1 3 4 6 7 9 10 Do 2 5 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 866 max 657524383497083304 Uo 1 3 4 6 7 9 10 Do 2 5 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 855 max 657524383497083304 Uo 1 3 4 6 9 10 13 14 Do 2 5 7 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 854 max 657524383497083304 Uo 1 3 4 6 9 10 14 Do 2 5 7 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 854 max 657524383497083304 Uo 1 3 4 6 9 10 14 Do 2 5 7 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 853 max 657524383497083304 Uo 1 3 4 6 9 10 Do 2 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 853 max 657524383497083304 Uo 1 3 4 6 9 10 Do 2 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 852 max 657524383497083304 Uo 1 3 4 6 9 10 Do 2 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 852 max 657524383497083304 Uo 1 3 4 7 9 10 13 14 Do 2 5 6 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 851 max 657524383497083304 Uo 1 3 4 7 9 10 14 Do 2 5 6 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 851 max 657524383497083304 Uo 1 3 4 7 9 10 14 Do 2 5 6 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 850 max 657524383497083304 Uo 1 3 4 7 9 10 Do 2 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 850 max 657524383497083304 Uo 1 3 4 7 9 10 Do 2 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 849 max 657524383497083304 Uo 1 3 4 7 9 10 Do 2 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 845 max 657524383497083304 Uo 1 3 4 9 10 13 14 Do 2 5 6 7 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 844 max 657524383497083304 Uo 1 3 4 9 10 14 Do 2 5 6 7 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 844 max 657524383497083304 Uo 1 3 4 9 10 14 Do 2 5 6 7 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 843 max 657524383497083304 Uo 1 3 4 9 10 Do 2 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 843 max 657524383497083304 Uo 1 3 4 9 10 Do 2 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 842 max 657524383497083304 Uo 1 3 4 9 10 Do 2 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 737 max 657524383497083304 Uo 1 4 6 7 8 9 10 13 14 Do 2 3 5 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 736 max 657524383497083304 Uo 1 4 6 7 8 9 10 14 Do 2 3 5 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 736 max 657524383497083304 Uo 1 4 6 7 8 9 10 14 Do 2 3 5 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 735 max 657524383497083304 Uo 1 4 6 7 8 9 10 Do 2 3 5 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 735 max 657524383497083304 Uo 1 4 6 7 8 9 10 Do 2 3 5 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 735 max 657524383497083304 Uo 1 4 6 7 8 9 10 Do 2 3 5 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 718 max 657524383497083304 Uo 1 4 7 8 9 10 13 14 Do 2 3 5 6 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 717 max 657524383497083304 Uo 1 4 7 8 9 10 14 Do 2 3 5 6 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 717 max 657524383497083304 Uo 1 4 7 8 9 10 14 Do 2 3 5 6 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 716 max 657524383497083304 Uo 1 4 7 8 9 10 Do 2 3 5 6 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 716 max 657524383497083304 Uo 1 4 7 8 9 10 Do 2 3 5 6 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 716 max 657524383497083304 Uo 1 4 7 8 9 10 Do 2 3 5 6 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 719 max 657524383497083304 Uo 1 4 6 8 9 10 13 14 Do 2 3 5 7 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 718 max 657524383497083304 Uo 1 4 6 8 9 10 14 Do 2 3 5 7 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 718 max 657524383497083304 Uo 1 4 6 8 9 10 14 Do 2 3 5 7 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 717 max 657524383497083304 Uo 1 4 6 8 9 10 Do 2 3 5 7 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 717 max 657524383497083304 Uo 1 4 6 8 9 10 Do 2 3 5 7 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 717 max 657524383497083304 Uo 1 4 6 8 9 10 Do 2 3 5 7 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 709 max 657524383497083304 Uo 1 4 8 9 10 13 14 Do 2 3 5 6 7 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 708 max 657524383497083304 Uo 1 4 8 9 10 14 Do 2 3 5 6 7 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 708 max 657524383497083304 Uo 1 4 8 9 10 14 Do 2 3 5 6 7 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 707 max 657524383497083304 Uo 1 4 8 9 10 Do 2 3 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 707 max 657524383497083304 Uo 1 4 8 9 10 Do 2 3 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 707 max 657524383497083304 Uo 1 4 8 9 10 Do 2 3 5 6 7 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 731 max 657524383497083304 Uo 1 4 6 7 9 10 13 14 Do 2 3 5 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 730 max 657524383497083304 Uo 1 4 6 7 9 10 14 Do 2 3 5 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 730 max 657524383497083304 Uo 1 4 6 7 9 10 14 Do 2 3 5 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 729 max 657524383497083304 Uo 1 4 6 7 9 10 Do 2 3 5 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 729 max 657524383497083304 Uo 1 4 6 7 9 10 Do 2 3 5 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 729 max 657524383497083304 Uo 1 4 6 7 9 10 Do 2 3 5 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 717 max 657524383497083304 Uo 1 4 6 9 10 13 14 Do 2 3 5 7 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 716 max 657524383497083304 Uo 1 4 6 9 10 14 Do 2 3 5 7 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 716 max 657524383497083304 Uo 1 4 6 9 10 14 Do 2 3 5 7 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 715 max 657524383497083304 Uo 1 4 6 9 10 Do 2 3 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 715 max 657524383497083304 Uo 1 4 6 9 10 Do 2 3 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 715 max 657524383497083304 Uo 1 4 6 9 10 Do 2 3 5 7 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 714 max 657524383497083304 Uo 1 4 7 9 10 13 14 Do 2 3 5 6 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 713 max 657524383497083304 Uo 1 4 7 9 10 14 Do 2 3 5 6 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 713 max 657524383497083304 Uo 1 4 7 9 10 14 Do 2 3 5 6 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 712 max 657524383497083304 Uo 1 4 7 9 10 Do 2 3 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 712 max 657524383497083304 Uo 1 4 7 9 10 Do 2 3 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 712 max 657524383497083304 Uo 1 4 7 9 10 Do 2 3 5 6 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1406 len 1730 odd 707 max 657524383497083304 Uo 1 4 9 10 13 14 Do 2 3 5 6 7 8 11 12 Ue 1 2 4 5 6 7 9 10 De 3 8 11
x min 1406 len 1730 odd 706 max 657524383497083304 Uo 1 4 9 10 14 Do 2 3 5 6 7 8 11 13 Ue 1 2 4 5 6 7 9 10 12 De 3 8 11
x min 1406 len 1729 odd 706 max 657524383497083304 Uo 1 4 9 10 14 Do 2 3 5 6 7 8 11 13 Ue 1 2 4 5 6 7 9 10 De 3 8 11 12
x min 1406 len 1730 odd 705 max 657524383497083304 Uo 1 4 9 10 Do 2 3 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 12 13 De 3 8 11
x min 1406 len 1729 odd 705 max 657524383497083304 Uo 1 4 9 10 Do 2 3 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 13 De 3 8 11 12
x min 1406 len 1728 odd 705 max 657524383497083304 Uo 1 4 9 10 Do 2 3 5 6 7 8 11 14 Ue 1 2 4 5 6 7 9 10 De 3 8 11 13
x min 1423 len 440 odd 213 max 619599402 Uo 1 2 3 4 6 8 9 10 Do 5 7 Ue 2 3 4 De 1 5 6 8
x min 1423 len 440 odd 212 max 619599402 Uo 1 2 3 4 6 9 10 Do 5 8 Ue 2 3 4 7 De 1 5 6 8
x min 1435 len 367 odd 188 max 16944062491817496 Uo 1 2 3 5 6 7 8 Do 4 9 11 Ue 1 2 4 5 7 8 De 3 6 10
x min 1435 len 367 odd 181 max 16944062491817496 Uo 1 2 3 6 7 8 Do 4 5 9 11 Ue 1 2 4 5 7 8 De 3 6 10
x min 1435 len 367 odd 182 max 16944062491817496 Uo 1 2 3 5 7 8 Do 4 6 9 11 Ue 1 2 4 5 7 8 De 3 6 10
x min 1435 len 367 odd 178 max 16944062491817496 Uo 1 2 3 7 8 Do 4 5 6 9 11 Ue 1 2 4 5 7 8 De 3 6 10
x min 1439 len 381 odd 229 max 256913844020 Uo 1 2 3 4 5 7 8 9 10 11 Do 6 Ue 1 3 4 6 7 9 De 2 5 8
x min 1439 len 381 odd 226 max 256913844020 Uo 1 2 3 4 5 8 9 10 11 Do 6 7 Ue 1 3 4 6 7 9 De 2 5 8
x min 1439 len 381 odd 223 max 256913844020 Uo 1 2 3 4 5 9 10 11 Do 6 8 Ue 1 3 4 6 7 9 De 2 5 8
x min 1451 len 381 odd 205 max 3585537278100 Uo 1 2 3 4 6 7 Do 5 Ue 1 3 4 7 9 10 De 2 5 6 8
x min 1469 len 432 odd 200 max 1358829015794 Uo 1 2 3 4 5 Do 6 7 8 Ue 2 3 4 5 De 1 6 7 8
x min 1477 len 428 odd 208 max 159870862848 Uo 1 2 3 4 6 7 8 16 17 18 19 20 Do 5 15 Ue 2 3 4 6 8 10 De 1 5 7 9 14
x min 1477 len 428 odd 207 max 159870862848 Uo 1 2 3 4 6 7 8 17 18 19 20 Do 5 16 Ue 2 3 4 6 8 10 15 De 1 5 7 9 14
x min 1477 len 428 odd 206 max 159870862848 Uo 1 2 3 4 6 7 8 18 19 20 Do 5 17 Ue 2 3 4 6 8 10 15 16 De 1 5 7 9 14
x min 1477 len 428 odd 205 max 159870862848 Uo 1 2 3 4 6 7 8 19 20 Do 5 18 Ue 2 3 4 6 8 10 15 16 17 De 1 5 7 9 14
x min 1477 len 428 odd 204 max 159870862848 Uo 1 2 3 4 6 7 8 20 Do 5 19 Ue 2 3 4 6 8 10 15 16 17 18 De 1 5 7 9 14
x min 1477 len 428 odd 203 max 159870862848 Uo 1 2 3 4 6 7 8 Do 5 20 Ue 2 3 4 6 8 10 15 16 17 18 19 De 1 5 7 9 14
x min 1477 len 427 odd 208 max 159870862848 Uo 1 2 3 4 6 7 8 16 17 18 19 20 Do 5 15 Ue 2 3 4 8 10 De 1 5 6 7 9 14
x min 1477 len 427 odd 207 max 159870862848 Uo 1 2 3 4 6 7 8 17 18 19 20 Do 5 16 Ue 2 3 4 8 10 15 De 1 5 6 7 9 14
x min 1477 len 427 odd 206 max 159870862848 Uo 1 2 3 4 6 7 8 18 19 20 Do 5 17 Ue 2 3 4 8 10 15 16 De 1 5 6 7 9 14
x min 1477 len 427 odd 205 max 159870862848 Uo 1 2 3 4 6 7 8 19 20 Do 5 18 Ue 2 3 4 8 10 15 16 17 De 1 5 6 7 9 14
x min 1477 len 427 odd 204 max 159870862848 Uo 1 2 3 4 6 7 8 20 Do 5 19 Ue 2 3 4 8 10 15 16 17 18 De 1 5 6 7 9 14
x min 1477 len 427 odd 203 max 159870862848 Uo 1 2 3 4 6 7 8 Do 5 20 Ue 2 3 4 8 10 15 16 17 18 19 De 1 5 6 7 9 14
x min 1500 len 1617 odd 761 max 495313552426944704 Uo 1 4 5 6 7 8 9 Do 2 3 10 11 Ue 1 2 5 7 8 12 De 3 4 6 9 10 11
x min 1500 len 1616 odd 761 max 495313552426944704 Uo 1 4 5 6 7 8 9 Do 2 3 10 11 Ue 1 2 5 7 8 De 3 4 6 9 10 12
x min 1500 len 1619 odd 757 max 495313552426944704 Uo 1 4 5 6 7 8 Do 2 3 9 10 11 Ue 1 2 5 7 8 De 3 4 6 9 10
x min 1505 len 1545 odd 921 max 15100488889078768664 Uo 1 2 3 4 5 7 9 10 12 Do 6 8 11 Ue 1 4 5 6 9 12 17 18 19 20 21 22 23 24 De 2 3 7 8 10 11 16
x min 1505 len 1545 odd 920 max 15100488889078768664 Uo 1 2 3 4 5 9 10 12 Do 6 7 8 11 Ue 1 4 5 6 9 12 17 18 19 20 21 22 23 24 De 2 3 7 8 10 11 16
x min 1505 len 1544 odd 922 max 15100488889078768664 Uo 1 2 3 4 5 7 9 10 12 Do 6 8 11 Ue 1 4 5 6 14 17 18 19 20 21 22 23 24 De 2 3 7 8 9 10 13 16
x min 1505 len 1544 odd 921 max 15100488889078768664 Uo 1 2 3 4 5 9 10 12 Do 6 7 8 11 Ue 1 4 5 6 14 17 18 19 20 21 22 23 24 De 2 3 7 8 9 10 13 16
x min 1505 len 1544 odd 921 max 15100488889078768664 Uo 1 2 3 4 5 7 9 10 Do 6 8 12 Ue 1 4 5 6 11 14 17 18 19 20 21 22 23 24 De 2 3 7 8 9 10 13 16
x min 1505 len 1544 odd 920 max 15100488889078768664 Uo 1 2 3 4 5 9 10 Do 6 7 8 12 Ue 1 4 5 6 11 14 17 18 19 20 21 22 23 24 De 2 3 7 8 9 10 13 16
x min 1533 len 954 odd 427 max 146507965122 Uo 1 2 4 5 6 7 8 9 Do 3 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 417 max 146507965122 Uo 1 2 4 5 6 7 9 Do 3 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 421 max 146507965122 Uo 1 2 4 5 6 7 8 Do 3 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 416 max 146507965122 Uo 1 2 4 5 6 7 Do 3 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 399 max 146507965122 Uo 1 2 4 5 6 8 9 Do 3 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 397 max 146507965122 Uo 1 2 4 5 6 9 Do 3 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 397 max 146507965122 Uo 1 2 4 5 6 8 Do 3 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 396 max 146507965122 Uo 1 2 4 5 6 Do 3 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 385 max 146507965122 Uo 1 2 4 5 7 8 9 Do 3 6 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 381 max 146507965122 Uo 1 2 4 5 7 9 Do 3 6 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 382 max 146507965122 Uo 1 2 4 5 7 8 Do 3 6 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 380 max 146507965122 Uo 1 2 4 5 7 Do 3 6 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 378 max 146507965122 Uo 1 2 4 5 8 9 Do 3 6 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 376 max 146507965122 Uo 1 2 4 5 9 Do 3 6 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 376 max 146507965122 Uo 1 2 4 5 8 Do 3 6 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 375 max 146507965122 Uo 1 2 4 5 Do 3 6 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 379 max 146507965122 Uo 1 2 4 6 7 8 9 Do 3 5 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 373 max 146507965122 Uo 1 2 4 6 7 9 Do 3 5 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 375 max 146507965122 Uo 1 2 4 6 7 8 Do 3 5 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 372 max 146507965122 Uo 1 2 4 6 7 Do 3 5 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 365 max 146507965122 Uo 1 2 4 6 8 9 Do 3 5 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 363 max 146507965122 Uo 1 2 4 6 9 Do 3 5 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 363 max 146507965122 Uo 1 2 4 6 8 Do 3 5 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 362 max 146507965122 Uo 1 2 4 6 Do 3 5 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 365 max 146507965122 Uo 1 2 4 7 8 9 Do 3 5 6 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 361 max 146507965122 Uo 1 2 4 7 9 Do 3 5 6 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 362 max 146507965122 Uo 1 2 4 7 8 Do 3 5 6 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 360 max 146507965122 Uo 1 2 4 7 Do 3 5 6 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 358 max 146507965122 Uo 1 2 4 8 9 Do 3 5 6 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 356 max 146507965122 Uo 1 2 4 9 Do 3 5 6 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 356 max 146507965122 Uo 1 2 4 8 Do 3 5 6 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 355 max 146507965122 Uo 1 2 4 Do 3 5 6 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 386 max 146507965122 Uo 1 2 5 6 7 8 9 Do 3 4 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 378 max 146507965122 Uo 1 2 5 6 7 9 Do 3 4 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 381 max 146507965122 Uo 1 2 5 6 7 8 Do 3 4 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 377 max 146507965122 Uo 1 2 5 6 7 Do 3 4 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 365 max 146507965122 Uo 1 2 5 6 8 9 Do 3 4 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 363 max 146507965122 Uo 1 2 5 6 9 Do 3 4 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 363 max 146507965122 Uo 1 2 5 6 8 Do 3 4 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 362 max 146507965122 Uo 1 2 5 6 Do 3 4 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 358 max 146507965122 Uo 1 2 5 7 8 9 Do 3 4 6 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 354 max 146507965122 Uo 1 2 5 7 9 Do 3 4 6 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 355 max 146507965122 Uo 1 2 5 7 8 Do 3 4 6 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 353 max 146507965122 Uo 1 2 5 7 Do 3 4 6 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 351 max 146507965122 Uo 1 2 5 8 9 Do 3 4 6 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 349 max 146507965122 Uo 1 2 5 9 Do 3 4 6 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 349 max 146507965122 Uo 1 2 5 8 Do 3 4 6 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 348 max 146507965122 Uo 1 2 5 Do 3 4 6 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 362 max 146507965122 Uo 1 2 6 7 8 9 Do 3 4 5 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 356 max 146507965122 Uo 1 2 6 7 9 Do 3 4 5 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 358 max 146507965122 Uo 1 2 6 7 8 Do 3 4 5 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 355 max 146507965122 Uo 1 2 6 7 Do 3 4 5 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 348 max 146507965122 Uo 1 2 6 8 9 Do 3 4 5 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 346 max 146507965122 Uo 1 2 6 9 Do 3 4 5 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 346 max 146507965122 Uo 1 2 6 8 Do 3 4 5 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 345 max 146507965122 Uo 1 2 6 Do 3 4 5 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 348 max 146507965122 Uo 1 2 7 8 9 Do 3 4 5 6 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 344 max 146507965122 Uo 1 2 7 9 Do 3 4 5 6 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 345 max 146507965122 Uo 1 2 7 8 Do 3 4 5 6 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 343 max 146507965122 Uo 1 2 7 Do 3 4 5 6 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 341 max 146507965122 Uo 1 2 8 9 Do 3 4 5 6 7 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 339 max 146507965122 Uo 1 2 9 Do 3 4 5 6 7 8 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 339 max 146507965122 Uo 1 2 8 Do 3 4 5 6 7 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1533 len 954 odd 338 max 146507965122 Uo 1 2 Do 3 4 5 6 7 8 9 Ue 2 3 4 5 6 7 8 10 11 12 De 1 9
x min 1553 len 1168 odd 739 max 354680857221018879 Uo 1 2 3 4 5 6 11 Do 7 8 10 Ue 1 4 5 10 De 2 3 6 7 8 9
x min 1553 len 1168 odd 738 max 354680857221018879 Uo 1 2 3 4 5 6 Do 7 8 11 Ue 1 4 5 10 De 2 3 6 7 8 9
x min 1559 len 783 odd 402 max 161785581529284 Uo 1 2 3 5 6 8 Do 4 7 9 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 1559 len 783 odd 400 max 161785581529284 Uo 1 2 3 5 8 Do 4 6 7 9 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 1559 len 783 odd 391 max 161785581529284 Uo 1 2 3 6 8 Do 4 5 7 9 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 1559 len 783 odd 390 max 161785581529284 Uo 1 2 3 8 Do 4 5 6 7 9 Ue 1 3 4 5 8 10 11 De 2 6 7 9
x min 1569 len 4570 odd 2509 max 19730096136035852 Uo 1 3 4 5 6 7 8 10 Do 2 9 Ue 1 3 4 5 6 8 9 10 11 12 De 2 7
x min 1569 len 4570 odd 2505 max 19730096136035852 Uo 1 3 4 5 6 7 8 Do 2 9 10 Ue 1 3 4 5 6 8 9 10 11 12 De 2 7
x min 1591 len 1377 odd 668 max 11984139471906 Uo 1 2 3 4 6 7 8 9 Do 5 11 12 Ue 2 3 4 8 16 De 1 5 6 7 10 11 15
x min 1597 len 1305 odd 714 max 7334687396200578944 Uo 1 3 4 5 6 8 10 12 Do 2 7 9 11 Ue 1 2 4 5 De 3 6 7 8 10
x min 1597 len 1305 odd 713 max 7334687396200578944 Uo 1 3 4 5 6 8 10 Do 2 7 9 12 Ue 1 2 4 5 11 De 3 6 7 8 10
x min 1597 len 1303 odd 710 max 7334687396200578944 Uo 1 3 4 5 6 10 12 Do 2 7 8 9 11 Ue 1 2 4 5 De 3 6 7 8 10
x min 1597 len 1303 odd 709 max 7334687396200578944 Uo 1 3 4 5 6 10 Do 2 7 8 9 12 Ue 1 2 4 5 11 De 3 6 7 8 10
x min 1597 len 1305 odd 712 max 7334687396200578944 Uo 1 3 4 5 6 8 12 Do 2 7 9 10 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 1597 len 1305 odd 711 max 7334687396200578944 Uo 1 3 4 5 6 8 Do 2 7 9 10 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 1597 len 1303 odd 708 max 7334687396200578944 Uo 1 3 4 5 6 12 Do 2 7 8 9 10 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 1597 len 1303 odd 707 max 7334687396200578944 Uo 1 3 4 5 6 Do 2 7 8 9 10 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 1597 len 1304 odd 720 max 7334687396200578944 Uo 1 3 4 5 6 9 12 Do 2 7 8 10 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 1597 len 1304 odd 719 max 7334687396200578944 Uo 1 3 4 5 6 9 Do 2 7 8 10 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 1597 len 1304 odd 719 max 7334687396200578944 Uo 1 3 4 5 6 12 Do 2 7 8 9 10 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 1597 len 1304 odd 718 max 7334687396200578944 Uo 1 3 4 5 6 Do 2 7 8 9 10 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 1597 len 1303 odd 712 max 7334687396200578944 Uo 1 3 4 5 6 8 12 Do 2 7 9 10 11 Ue 1 2 4 5 De 3 6 7 8 9 10
x min 1597 len 1303 odd 711 max 7334687396200578944 Uo 1 3 4 5 6 8 Do 2 7 9 10 12 Ue 1 2 4 5 11 De 3 6 7 8 9 10
x min 1597 len 1301 odd 708 max 7334687396200578944 Uo 1 3 4 5 6 12 Do 2 7 8 9 10 11 Ue 1 2 4 5 De 3 6 7 8 9 10
x min 1597 len 1301 odd 707 max 7334687396200578944 Uo 1 3 4 5 6 Do 2 7 8 9 10 12 Ue 1 2 4 5 11 De 3 6 7 8 9 10
x min 1597 len 1305 odd 596 max 7334687396200578944 Uo 1 4 5 6 8 10 12 Do 2 3 7 9 11 Ue 1 2 4 5 De 3 6 7 8 10
x min 1597 len 1305 odd 595 max 7334687396200578944 Uo 1 4 5 6 8 10 Do 2 3 7 9 12 Ue 1 2 4 5 11 De 3 6 7 8 10
x min 1597 len 1303 odd 594 max 7334687396200578944 Uo 1 4 5 6 10 12 Do 2 3 7 8 9 11 Ue 1 2 4 5 De 3 6 7 8 10
x min 1597 len 1303 odd 593 max 7334687396200578944 Uo 1 4 5 6 10 Do 2 3 7 8 9 12 Ue 1 2 4 5 11 De 3 6 7 8 10
x min 1597 len 1305 odd 594 max 7334687396200578944 Uo 1 4 5 6 8 12 Do 2 3 7 9 10 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 1597 len 1305 odd 593 max 7334687396200578944 Uo 1 4 5 6 8 Do 2 3 7 9 10 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 1597 len 1303 odd 592 max 7334687396200578944 Uo 1 4 5 6 12 Do 2 3 7 8 9 10 11 Ue 1 2 4 5 9 De 3 6 7 8 10
x min 1597 len 1303 odd 591 max 7334687396200578944 Uo 1 4 5 6 Do 2 3 7 8 9 10 12 Ue 1 2 4 5 9 11 De 3 6 7 8 10
x min 1597 len 1304 odd 594 max 7334687396200578944 Uo 1 4 5 6 9 12 Do 2 3 7 8 10 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 1597 len 1304 odd 593 max 7334687396200578944 Uo 1 4 5 6 9 Do 2 3 7 8 10 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 1597 len 1304 odd 593 max 7334687396200578944 Uo 1 4 5 6 12 Do 2 3 7 8 9 10 11 Ue 1 2 4 5 8 De 3 6 7 9 10
x min 1597 len 1304 odd 592 max 7334687396200578944 Uo 1 4 5 6 Do 2 3 7 8 9 10 12 Ue 1 2 4 5 8 11 De 3 6 7 9 10
x min 1597 len 1303 odd 594 max 7334687396200578944 Uo 1 4 5 6 8 12 Do 2 3 7 9 10 11 Ue 1 2 4 5 De 3 6 7 8 9 10
x min 1597 len 1303 odd 593 max 7334687396200578944 Uo 1 4 5 6 8 Do 2 3 7 9 10 12 Ue 1 2 4 5 11 De 3 6 7 8 9 10
x min 1597 len 1301 odd 592 max 7334687396200578944 Uo 1 4 5 6 12 Do 2 3 7 8 9 10 11 Ue 1 2 4 5 De 3 6 7 8 9 10
x min 1597 len 1301 odd 591 max 7334687396200578944 Uo 1 4 5 6 Do 2 3 7 8 9 10 12 Ue 1 2 4 5 11 De 3 6 7 8 9 10
x min 1607 len 1543 odd 964 max 14351242329092543 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1542 odd 964 max 14351242329092543 Uo 1 2 3 4 5 7 8 9 Do 6 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1543 odd 954 max 10763431746819408 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1542 odd 954 max 10763431746819408 Uo 1 2 3 4 5 8 9 Do 6 7 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1543 odd 958 max 14351242329092543 Uo 1 2 3 4 5 7 9 Do 6 8 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1543 odd 951 max 10763431746819408 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1542 odd 958 max 14351242329092543 Uo 1 2 3 4 5 7 9 Do 6 8 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1542 odd 951 max 10763431746819408 Uo 1 2 3 4 5 9 Do 6 7 8 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1543 odd 958 max 14351242329092543 Uo 1 2 3 4 5 7 8 Do 6 9 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1543 odd 950 max 10763431746819408 Uo 1 2 3 4 5 8 Do 6 7 9 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1543 odd 956 max 14351242329092543 Uo 1 2 3 4 5 7 Do 6 8 9 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1543 odd 949 max 10763431746819408 Uo 1 2 3 4 5 Do 6 7 8 9 10 Ue 1 5 6 7 8 10 18 De 2 3 4 9 17
x min 1607 len 1542 odd 958 max 14351242329092543 Uo 1 2 3 4 5 7 8 Do 6 9 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1542 odd 950 max 10763431746819408 Uo 1 2 3 4 5 8 Do 6 7 9 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1542 odd 956 max 14351242329092543 Uo 1 2 3 4 5 7 Do 6 8 9 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1607 len 1542 odd 949 max 10763431746819408 Uo 1 2 3 4 5 Do 6 7 8 9 10 Ue 1 5 6 7 8 18 De 2 3 4 9 10 17
x min 1613 len 2324 odd 1190 max 2009003519990095874 Uo 1 2 3 4 5 7 8 9 10 12 13 14 15 Do 6 11 16 Ue 2 3 4 6 7 12 14 15 De 1 5 8 10 11 13
x min 1613 len 2324 odd 1180 max 2009003519990095874 Uo 1 2 3 4 5 7 9 10 12 13 14 15 Do 6 8 11 16 Ue 2 3 4 6 7 12 14 15 De 1 5 8 10 11 13
x min 1613 len 2324 odd 1178 max 2009003519990095874 Uo 1 2 3 4 5 8 9 10 12 13 14 15 Do 6 7 11 16 Ue 2 3 4 6 7 12 14 15 De 1 5 8 10 11 13
x min 1613 len 2324 odd 1173 max 2009003519990095874 Uo 1 2 3 4 5 9 10 12 13 14 15 Do 6 7 8 11 16 Ue 2 3 4 6 7 12 14 15 De 1 5 8 10 11 13
x min 1647 len 371 odd 239 max 3565724408 Uo 1 2 3 4 5 8 9 10 11 12 Do 7 Ue 1 4 5 7 11 De 2 3 6 10
x min 1647 len 371 odd 237 max 3565724408 Uo 1 2 3 4 5 9 10 11 12 Do 7 8 Ue 1 4 5 7 11 De 2 3 6 10
x min 1647 len 371 odd 235 max 3565724408 Uo 1 2 3 4 5 10 11 12 Do 7 9 Ue 1 4 5 7 8 11 De 2 3 6 10
x min 1647 len 371 odd 233 max 3565724408 Uo 1 2 3 4 5 11 12 Do 7 10 Ue 1 4 5 7 8 9 11 De 2 3 6 10
x min 1647 len 370 odd 228 max 2961877608 Uo 1 2 3 4 5 6 7 8 10 Do 9 12 Ue 1 4 5 7 8 9 10 De 2 3 6 11
x min 1647 len 370 odd 227 max 2961877608 Uo 1 2 3 4 5 6 7 8 Do 10 12 Ue 1 4 5 7 8 9 10 De 2 3 6 11
x min 1647 len 367 odd 225 max 42971436440 Uo 1 2 3 4 5 6 7 8 10 Do 9 12 Ue 1 4 5 7 8 10 De 2 3 6 9 11
x min 1673 len 2418 odd 1357 max 355290931083221460 Uo 1 2 3 4 6 8 9 10 11 Do 5 7 Ue 1 3 4 7 De 2 5 6 8
x min 1673 len 2418 odd 1346 max 355290931083221460 Uo 1 2 3 4 6 9 10 11 Do 5 7 8 Ue 1 3 4 7 De 2 5 6 8
x min 1683 len 1359 odd 626 max 3741742153758 Uo 1 2 3 5 6 7 8 9 11 Do 4 10 Ue 2 3 4 6 7 8 De 1 5 9
x min 1683 len 1359 odd 625 max 3741742153758 Uo 1 2 3 5 6 7 8 9 Do 4 11 Ue 2 3 4 6 7 8 10 De 1 5 9
x min 1683 len 1359 odd 600 max 3741742153758 Uo 1 2 3 6 7 8 9 11 Do 4 5 10 Ue 2 3 4 6 7 8 De 1 5 9
x min 1683 len 1359 odd 599 max 3741742153758 Uo 1 2 3 6 7 8 9 Do 4 5 11 Ue 2 3 4 6 7 8 10 De 1 5 9
x min 1702 len 423 odd 229 max 1051248018956 Uo 1 3 4 5 6 7 9 10 Do 2 8 Ue 1 3 4 6 De 2 5 7
x min 1702 len 423 odd 228 max 1051248018956 Uo 1 3 4 5 6 7 10 Do 2 8 9 Ue 1 3 4 6 8 De 2 5 7
x min 1702 len 423 odd 227 max 1051248018956 Uo 1 3 4 5 6 7 Do 2 8 10 Ue 1 3 4 6 8 9 De 2 5 7
x min 1703 len 1164 odd 742 max 2477398026061472 Uo 1 2 3 4 5 6 7 12 13 14 Do 11 Ue 1 6 7 8 9 De 2 3 4 5 10 12
x min 1703 len 1164 odd 741 max 2477398026061472 Uo 1 2 3 4 5 6 7 13 14 Do 12 Ue 1 6 7 8 9 11 De 2 3 4 5 10 12
+ min 1711 len 357 odd 220 max 67021424 Uo 1 2 3 4 5 6 7 Do Ue 2 5 10 11 De 1 3 4 9
x min 1733 len 453 odd 209 max 815217758 Uo 1 2 3 5 6 Do 4 9 11 Ue 2 3 4 6 7 De 1 5 8 10
x min 1733 len 453 odd 201 max 815217758 Uo 1 2 3 6 Do 4 5 9 11 Ue 2 3 4 6 7 De 1 5 8 10
x min 1779 len 1406 odd 661 max 34842341357092350 Uo 1 2 3 4 6 8 9 10 11 13 14 15 Do 5 7 12 Ue 2 3 4 5 8 9 11 De 1 6 7 10
x min 1779 len 1406 odd 660 max 34842341357092350 Uo 1 2 3 4 6 8 9 10 11 14 15 Do 5 7 13 Ue 2 3 4 5 8 9 11 12 De 1 6 7 10
x min 1779 len 1406 odd 659 max 34842341357092350 Uo 1 2 3 4 6 8 9 10 11 15 Do 5 7 14 Ue 2 3 4 5 8 9 11 12 13 De 1 6 7 10
x min 1779 len 1406 odd 658 max 34842341357092350 Uo 1 2 3 4 6 8 9 10 11 Do 5 7 15 Ue 2 3 4 5 8 9 11 12 13 14 De 1 6 7 10
x min 1779 len 1406 odd 652 max 34842341357092350 Uo 1 2 3 4 8 9 10 11 13 14 15 Do 5 6 7 12 Ue 2 3 4 5 8 9 11 De 1 6 7 10
x min 1779 len 1406 odd 651 max 34842341357092350 Uo 1 2 3 4 8 9 10 11 14 15 Do 5 6 7 13 Ue 2 3 4 5 8 9 11 12 De 1 6 7 10
x min 1779 len 1406 odd 650 max 34842341357092350 Uo 1 2 3 4 8 9 10 11 15 Do 5 6 7 14 Ue 2 3 4 5 8 9 11 12 13 De 1 6 7 10
x min 1779 len 1406 odd 649 max 34842341357092350 Uo 1 2 3 4 8 9 10 11 Do 5 6 7 15 Ue 2 3 4 5 8 9 11 12 13 14 De 1 6 7 10
x min 1783 len 451 odd 220 max 1193955776 Uo 1 2 3 5 6 7 8 9 10 Do 4 Ue 2 3 4 9 10 11 12 13 De 1 5 6 7 8
x min 1783 len 450 odd 219 max 1193955776 Uo 1 2 3 5 6 7 8 9 10 Do 4 Ue 2 3 4 10 11 12 13 De 1 5 6 7 9
x min 1783 len 451 odd 211 max 1193955776 Uo 1 2 3 6 7 8 9 10 Do 4 5 Ue 2 3 4 9 10 11 12 13 De 1 5 6 7 8
x min 1783 len 450 odd 210 max 1193955776 Uo 1 2 3 6 7 8 9 10 Do 4 5 Ue 2 3 4 10 11 12 13 De 1 5 6 7 9
x min 1785 len 373 odd 223 max 13943609015912 Uo 1 2 3 4 6 7 Do 5 8 Ue 1 4 5 16 De 2 3 6 7 15
x min 1785 len 373 odd 221 max 13943609015912 Uo 1 2 3 4 7 Do 5 6 8 Ue 1 4 5 16 De 2 3 6 7 15
x min 1813 len 424 odd 203 max 17699879744 Uo 1 2 3 4 5 7 Do 6 8 Ue 2 3 4 5 De 1 6 7 8 10
+ min 1817 len 369 odd 241 max 4495519512 Uo 1 2 3 4 5 6 Do Ue 1 4 5 De 2 3 6 7 12
x min 1817 len 421 odd 236 max 3641606780 Uo 1 3 4 5 6 7 Do 2 Ue 1 3 4 6 De 2 5 8
+ min 1819 len 293 odd 155 max 3412386 Uo 1 2 3 4 5 6 7 8 9 10 11 Do Ue 2 3 5 6 7 8 De 1 4
x min 1848 len 3059 odd 1378 max 9224048558998859859 Uo 1 3 7 8 9 10 Do 2 4 5 6 Ue 1 2 3 8 9 10 12 13 14 De 4 5 6 7 11
x min 1848 len 3058 odd 1378 max 9224048558998859859 Uo 1 3 7 8 9 10 Do 2 4 5 6 Ue 1 2 3 8 9 10 13 14 De 4 5 6 7 11 12
x min 1848 len 3061 odd 1382 max 9224048558998859859 Uo 1 3 7 8 9 10 Do 2 4 5 6 Ue 1 2 3 8 9 10 14 De 4 5 6 7 11 13
x min 1848 len 3060 odd 1382 max 9224048558998859859 Uo 1 3 7 8 9 10 Do 2 4 5 6 Ue 1 2 3 8 9 10 De 4 5 6 7 11 14
x min 1848 len 3059 odd 1237 max 9224048558998859859 Uo 1 7 8 9 10 Do 2 3 4 5 6 Ue 1 2 3 8 9 10 12 13 14 De 4 5 6 7 11
x min 1848 len 3058 odd 1237 max 9224048558998859859 Uo 1 7 8 9 10 Do 2 3 4 5 6 Ue 1 2 3 8 9 10 13 14 De 4 5 6 7 11 12
x min 1848 len 3061 odd 1239 max 9224048558998859859 Uo 1 7 8 9 10 Do 2 3 4 5 6 Ue 1 2 3 8 9 10 14 De 4 5 6 7 11 13
x min 1848 len 3060 odd 1239 max 9224048558998859859 Uo 1 7 8 9 10 Do 2 3 4 5 6 Ue 1 2 3 8 9 10 De 4 5 6 7 11 14
x min 1861 len 2335 odd 1143 max 10997822725377309354 Uo 1 2 3 4 7 8 9 12 Do 5 6 11 Ue 2 3 4 7 9 De 1 5 6 8 10
x min 1861 len 2335 odd 1142 max 10997822725377309354 Uo 1 2 3 4 7 8 9 Do 5 6 11 12 Ue 2 3 4 7 9 11 De 1 5 6 8 10
x min 1880 len 1862 odd 830 max 307612938798846 Uo 1 2 3 5 6 9 10 11 12 Do 4 7 8 Ue 2 3 4 5 11 De 1 6 7 8 9 10
x min 1880 len 3877 odd 1736 max 2849880727152974654 Uo 1 2 3 5 6 10 11 Do 4 7 8 9 Ue 2 3 4 5 De 1 6 7 8 9 11
x min 1880 len 1862 odd 820 max 307612938798846 Uo 1 2 3 5 9 10 11 12 Do 4 6 7 8 Ue 2 3 4 5 11 De 1 6 7 8 9 10
x min 1880 len 3877 odd 1708 max 2849880727152974654 Uo 1 2 3 5 10 11 Do 4 6 7 8 9 Ue 2 3 4 5 De 1 6 7 8 9 11
x min 1880 len 1862 odd 810 max 307612938798846 Uo 1 2 3 6 9 10 11 12 Do 4 5 7 8 Ue 2 3 4 5 11 De 1 6 7 8 9 10
x min 1880 len 3877 odd 1693 max 2849880727152974654 Uo 1 2 3 6 10 11 Do 4 5 7 8 9 Ue 2 3 4 5 De 1 6 7 8 9 11
x min 1880 len 1862 odd 805 max 307612938798846 Uo 1 2 3 9 10 11 12 Do 4 5 6 7 8 Ue 2 3 4 5 11 De 1 6 7 8 9 10
x min 1880 len 3877 odd 1679 max 2849880727152974654 Uo 1 2 3 10 11 Do 4 5 6 7 8 9 Ue 2 3 4 5 De 1 6 7 8 9 11
x min 1937 len 367 odd 238 max 16772110136 Uo 1 2 3 4 5 6 7 8 10 11 12 Do 9 Ue 1 5 7 8 12 13 14 De 2 3 4 6 11
x min 1937 len 367 odd 237 max 16772110136 Uo 1 2 3 4 5 6 7 8 11 12 Do 10 Ue 1 5 7 8 9 12 13 14 De 2 3 4 6 11
x min 1937 len 367 odd 236 max 16772110136 Uo 1 2 3 4 5 6 7 8 12 Do 11 Ue 1 5 7 8 9 10 12 13 14 De 2 3 4 6 11
x min 1951 len 746 odd 459 max 2342652421871924 Uo 1 2 3 4 5 7 10 12 Do 6 9 11 Ue 1 4 5 7 9 De 2 3 6 8 10
x min 1951 len 746 odd 458 max 2342652421871924 Uo 1 2 3 4 5 7 10 Do 6 9 12 Ue 1 4 5 7 9 11 De 2 3 6 8 10
x min 1951 len 746 odd 458 max 2342652421871924 Uo 1 2 3 4 5 7 12 Do 6 10 11 Ue 1 4 5 7 9 De 2 3 6 8 10
x min 1951 len 746 odd 457 max 2342652421871924 Uo 1 2 3 4 5 7 Do 6 10 12 Ue 1 4 5 7 9 11 De 2 3 6 8 10
x min 1979 len 1191 odd 718 max 1544029430611796 Uo 1 2 3 4 5 7 10 11 12 13 Do 6 8 9 Ue 1 3 4 7 9 De 2 5 6 8
x min 1979 len 1191 odd 717 max 1544029430611796 Uo 1 2 3 4 5 7 11 12 13 Do 6 8 9 10 Ue 1 3 4 7 9 De 2 5 6 8
x min 1979 len 1191 odd 716 max 1544029430611796 Uo 1 2 3 4 5 7 12 13 Do 6 8 9 11 Ue 1 3 4 7 9 10 De 2 5 6 8
x min 1979 len 1191 odd 715 max 1544029430611796 Uo 1 2 3 4 5 7 13 Do 6 8 9 12 Ue 1 3 4 7 9 10 11 De 2 5 6 8
x min 1979 len 1191 odd 714 max 1544029430611796 Uo 1 2 3 4 5 7 Do 6 8 9 13 Ue 1 3 4 7 9 10 11 12 De 2 5 6 8
x min 1979 len 2951 odd 1580 max 3275540377668790028 Uo 1 2 3 5 6 7 8 9 14 Do 4 13 Ue 1 3 4 5 8 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1578 max 3275540377668790028 Uo 1 2 3 5 6 7 8 9 Do 4 14 Ue 1 3 4 5 8 13 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1522 max 3275540377668790028 Uo 1 2 3 5 7 8 9 14 Do 4 6 13 Ue 1 3 4 5 8 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1520 max 3275540377668790028 Uo 1 2 3 5 7 8 9 Do 4 6 14 Ue 1 3 4 5 8 13 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1518 max 3275540377668790028 Uo 1 2 3 6 7 8 9 14 Do 4 5 13 Ue 1 3 4 5 8 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1516 max 3275540377668790028 Uo 1 2 3 6 7 8 9 Do 4 5 14 Ue 1 3 4 5 8 13 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1489 max 3275540377668790028 Uo 1 2 3 7 8 9 14 Do 4 5 6 13 Ue 1 3 4 5 8 De 2 6 7 9 10 11 12
x min 1979 len 2951 odd 1487 max 3275540377668790028 Uo 1 2 3 7 8 9 Do 4 5 6 14 Ue 1 3 4 5 8 13 De 2 6 7 9 10 11 12
x min 1994 len 5619 odd 2736 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2722 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 14 15 16 17 18 19 Do 2 5 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2720 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 14 15 16 17 18 19 Do 2 5 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2727 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 15 16 17 18 19 Do 2 5 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2720 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 15 16 17 18 19 Do 2 5 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2719 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 15 16 17 18 19 Do 2 5 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2726 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 16 17 18 19 Do 2 5 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2719 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 16 17 18 19 Do 2 5 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2718 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 16 17 18 19 Do 2 5 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2725 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 17 18 19 Do 2 5 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2718 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 17 18 19 Do 2 5 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2717 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 17 18 19 Do 2 5 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2724 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 18 19 Do 2 5 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2717 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 18 19 Do 2 5 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2716 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 18 19 Do 2 5 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2723 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 19 Do 2 5 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2716 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 19 Do 2 5 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 19 Do 2 5 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2722 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 12 13 Do 2 5 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 13 Do 2 5 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 10 11 Do 2 5 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2684 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 14 15 16 17 18 19 Do 2 5 6 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 14 15 16 17 18 19 Do 2 5 6 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 15 16 17 18 19 Do 2 5 6 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 15 16 17 18 19 Do 2 5 6 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 15 16 17 18 19 Do 2 5 6 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 16 17 18 19 Do 2 5 6 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 16 17 18 19 Do 2 5 6 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2668 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 16 17 18 19 Do 2 5 6 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 17 18 19 Do 2 5 6 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2668 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 17 18 19 Do 2 5 6 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2667 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 17 18 19 Do 2 5 6 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 18 19 Do 2 5 6 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2667 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 18 19 Do 2 5 6 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 18 19 Do 2 5 6 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 19 Do 2 5 6 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 19 Do 2 5 6 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 19 Do 2 5 6 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 12 13 Do 2 5 6 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 13 Do 2 5 6 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 10 11 Do 2 5 6 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 7 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 14 15 16 17 18 19 Do 2 5 7 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 14 15 16 17 18 19 Do 2 5 6 7 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 14 15 16 17 18 19 Do 2 5 7 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 8 9 10 11 14 15 16 17 18 19 Do 2 5 6 7 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 15 16 17 18 19 Do 2 5 7 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 15 16 17 18 19 Do 2 5 7 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 15 16 17 18 19 Do 2 5 7 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 15 16 17 18 19 Do 2 5 6 7 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 15 16 17 18 19 Do 2 5 6 7 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 8 9 10 11 15 16 17 18 19 Do 2 5 6 7 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 16 17 18 19 Do 2 5 7 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 16 17 18 19 Do 2 5 7 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 16 17 18 19 Do 2 5 7 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 16 17 18 19 Do 2 5 6 7 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 16 17 18 19 Do 2 5 6 7 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 8 9 10 11 16 17 18 19 Do 2 5 6 7 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 17 18 19 Do 2 5 7 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 17 18 19 Do 2 5 7 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 17 18 19 Do 2 5 7 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 17 18 19 Do 2 5 6 7 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 17 18 19 Do 2 5 6 7 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 10 11 17 18 19 Do 2 5 6 7 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 18 19 Do 2 5 7 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 18 19 Do 2 5 7 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 18 19 Do 2 5 7 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 18 19 Do 2 5 6 7 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 18 19 Do 2 5 6 7 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 10 11 18 19 Do 2 5 6 7 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 19 Do 2 5 7 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 19 Do 2 5 7 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 19 Do 2 5 7 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2641 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 19 Do 2 5 6 7 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 19 Do 2 5 6 7 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 10 11 19 Do 2 5 6 7 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 12 13 Do 2 5 7 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 13 Do 2 5 7 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 10 11 Do 2 5 7 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 8 9 10 11 12 13 Do 2 5 6 7 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 10 11 13 Do 2 5 6 7 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 10 11 Do 2 5 6 7 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 8 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2650 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 7 8 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 8 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 14 15 16 17 18 19 Do 2 5 8 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 14 15 16 17 18 19 Do 2 5 7 8 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 14 15 16 17 18 19 Do 2 5 6 8 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 9 10 11 13 14 15 16 17 18 19 Do 2 5 6 7 8 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 14 15 16 17 18 19 Do 2 5 8 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 9 10 11 14 15 16 17 18 19 Do 2 5 7 8 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 9 10 11 14 15 16 17 18 19 Do 2 5 6 8 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 9 10 11 14 15 16 17 18 19 Do 2 5 6 7 8 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 15 16 17 18 19 Do 2 5 8 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 15 16 17 18 19 Do 2 5 7 8 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 15 16 17 18 19 Do 2 5 8 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 15 16 17 18 19 Do 2 5 7 8 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 15 16 17 18 19 Do 2 5 8 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 9 10 11 15 16 17 18 19 Do 2 5 7 8 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 15 16 17 18 19 Do 2 5 6 8 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 15 16 17 18 19 Do 2 5 6 7 8 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 15 16 17 18 19 Do 2 5 6 8 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 9 10 11 13 15 16 17 18 19 Do 2 5 6 7 8 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 9 10 11 15 16 17 18 19 Do 2 5 6 8 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 9 10 11 15 16 17 18 19 Do 2 5 6 7 8 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 16 17 18 19 Do 2 5 8 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 16 17 18 19 Do 2 5 7 8 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 16 17 18 19 Do 2 5 8 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 16 17 18 19 Do 2 5 7 8 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 16 17 18 19 Do 2 5 8 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 10 11 16 17 18 19 Do 2 5 7 8 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 16 17 18 19 Do 2 5 6 8 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 16 17 18 19 Do 2 5 6 7 8 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 16 17 18 19 Do 2 5 6 8 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 9 10 11 13 16 17 18 19 Do 2 5 6 7 8 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 10 11 16 17 18 19 Do 2 5 6 8 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 10 11 16 17 18 19 Do 2 5 6 7 8 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 17 18 19 Do 2 5 8 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 17 18 19 Do 2 5 7 8 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 17 18 19 Do 2 5 8 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 17 18 19 Do 2 5 7 8 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 17 18 19 Do 2 5 8 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 10 11 17 18 19 Do 2 5 7 8 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 17 18 19 Do 2 5 6 8 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 17 18 19 Do 2 5 6 7 8 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 17 18 19 Do 2 5 6 8 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 10 11 13 17 18 19 Do 2 5 6 7 8 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 10 11 17 18 19 Do 2 5 6 8 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 10 11 17 18 19 Do 2 5 6 7 8 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 18 19 Do 2 5 8 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2641 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 18 19 Do 2 5 7 8 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 18 19 Do 2 5 8 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 18 19 Do 2 5 7 8 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 18 19 Do 2 5 8 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 10 11 18 19 Do 2 5 7 8 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 18 19 Do 2 5 6 8 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 18 19 Do 2 5 6 7 8 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 18 19 Do 2 5 6 8 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 10 11 13 18 19 Do 2 5 6 7 8 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 10 11 18 19 Do 2 5 6 8 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 10 11 18 19 Do 2 5 6 7 8 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 19 Do 2 5 8 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 19 Do 2 5 7 8 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 19 Do 2 5 8 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 19 Do 2 5 7 8 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 19 Do 2 5 8 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 10 11 19 Do 2 5 7 8 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 19 Do 2 5 6 8 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 19 Do 2 5 6 7 8 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 19 Do 2 5 6 8 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 10 11 13 19 Do 2 5 6 7 8 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 10 11 19 Do 2 5 6 8 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 10 11 19 Do 2 5 6 7 8 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 12 13 Do 2 5 8 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 9 10 11 12 13 Do 2 5 7 8 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 13 Do 2 5 8 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 10 11 13 Do 2 5 7 8 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 10 11 Do 2 5 8 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 10 11 Do 2 5 7 8 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 9 10 11 12 13 Do 2 5 6 8 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 9 10 11 12 13 Do 2 5 6 7 8 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 10 11 13 Do 2 5 6 8 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 10 11 13 Do 2 5 6 7 8 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 10 11 Do 2 5 6 8 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 10 11 Do 2 5 6 7 8 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2684 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 14 15 16 17 18 19 Do 2 5 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 14 15 16 17 18 19 Do 2 5 7 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 14 15 16 17 18 19 Do 2 5 8 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 14 15 16 17 18 19 Do 2 5 7 8 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 8 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 10 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2678 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 14 15 16 17 18 19 Do 2 5 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 14 15 16 17 18 19 Do 2 5 7 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 14 15 16 17 18 19 Do 2 5 8 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 10 11 13 14 15 16 17 18 19 Do 2 5 7 8 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 14 15 16 17 18 19 Do 2 5 6 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 8 10 11 13 14 15 16 17 18 19 Do 2 5 6 7 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 7 10 11 13 14 15 16 17 18 19 Do 2 5 6 8 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 10 11 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 14 15 16 17 18 19 Do 2 5 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 8 10 11 14 15 16 17 18 19 Do 2 5 7 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2649 max 8236584117422366940 Uo 1 3 4 6 7 10 11 14 15 16 17 18 19 Do 2 5 8 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 6 10 11 14 15 16 17 18 19 Do 2 5 7 8 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 7 8 10 11 14 15 16 17 18 19 Do 2 5 6 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 8 10 11 14 15 16 17 18 19 Do 2 5 6 7 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 7 10 11 14 15 16 17 18 19 Do 2 5 6 8 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2609 max 8236584117422366940 Uo 1 3 4 10 11 14 15 16 17 18 19 Do 2 5 6 7 8 9 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2679 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 15 16 17 18 19 Do 2 5 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 15 16 17 18 19 Do 2 5 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 15 16 17 18 19 Do 2 5 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2641 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 15 16 17 18 19 Do 2 5 7 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 15 16 17 18 19 Do 2 5 7 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 10 11 15 16 17 18 19 Do 2 5 7 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 15 16 17 18 19 Do 2 5 8 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 15 16 17 18 19 Do 2 5 7 8 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2649 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 15 16 17 18 19 Do 2 5 8 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 6 10 11 13 15 16 17 18 19 Do 2 5 7 8 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 10 11 15 16 17 18 19 Do 2 5 8 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 10 11 15 16 17 18 19 Do 2 5 7 8 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 15 16 17 18 19 Do 2 5 6 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 15 16 17 18 19 Do 2 5 6 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 10 11 15 16 17 18 19 Do 2 5 6 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 15 16 17 18 19 Do 2 5 6 7 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 8 10 11 13 15 16 17 18 19 Do 2 5 6 7 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 10 11 15 16 17 18 19 Do 2 5 6 7 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 15 16 17 18 19 Do 2 5 6 8 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 10 11 12 13 15 16 17 18 19 Do 2 5 6 7 8 9 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 7 10 11 13 15 16 17 18 19 Do 2 5 6 8 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2609 max 8236584117422366940 Uo 1 3 4 10 11 13 15 16 17 18 19 Do 2 5 6 7 8 9 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 10 11 15 16 17 18 19 Do 2 5 6 8 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 10 11 15 16 17 18 19 Do 2 5 6 7 8 9 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2678 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 16 17 18 19 Do 2 5 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 16 17 18 19 Do 2 5 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 16 17 18 19 Do 2 5 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 16 17 18 19 Do 2 5 7 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 16 17 18 19 Do 2 5 7 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 10 11 16 17 18 19 Do 2 5 7 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 16 17 18 19 Do 2 5 8 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 16 17 18 19 Do 2 5 7 8 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 16 17 18 19 Do 2 5 8 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 10 11 13 16 17 18 19 Do 2 5 7 8 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 10 11 16 17 18 19 Do 2 5 8 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 10 11 16 17 18 19 Do 2 5 7 8 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 16 17 18 19 Do 2 5 6 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 16 17 18 19 Do 2 5 6 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 10 11 16 17 18 19 Do 2 5 6 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 16 17 18 19 Do 2 5 6 7 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 10 11 13 16 17 18 19 Do 2 5 6 7 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 10 11 16 17 18 19 Do 2 5 6 7 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 16 17 18 19 Do 2 5 6 8 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 10 11 12 13 16 17 18 19 Do 2 5 6 7 8 9 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 10 11 13 16 17 18 19 Do 2 5 6 8 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 10 11 13 16 17 18 19 Do 2 5 6 7 8 9 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 10 11 16 17 18 19 Do 2 5 6 8 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 10 11 16 17 18 19 Do 2 5 6 7 8 9 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2677 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 17 18 19 Do 2 5 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 17 18 19 Do 2 5 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 17 18 19 Do 2 5 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 17 18 19 Do 2 5 7 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 17 18 19 Do 2 5 7 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 10 11 17 18 19 Do 2 5 7 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2650 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 17 18 19 Do 2 5 8 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 17 18 19 Do 2 5 7 8 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 17 18 19 Do 2 5 8 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 10 11 13 17 18 19 Do 2 5 7 8 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 10 11 17 18 19 Do 2 5 8 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 10 11 17 18 19 Do 2 5 7 8 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 17 18 19 Do 2 5 6 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 17 18 19 Do 2 5 6 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 10 11 17 18 19 Do 2 5 6 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 17 18 19 Do 2 5 6 7 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 10 11 13 17 18 19 Do 2 5 6 7 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 10 11 17 18 19 Do 2 5 6 7 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 17 18 19 Do 2 5 6 8 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2610 max 8236584117422366940 Uo 1 3 4 10 11 12 13 17 18 19 Do 2 5 6 7 8 9 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 10 11 13 17 18 19 Do 2 5 6 8 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 10 11 13 17 18 19 Do 2 5 6 7 8 9 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 10 11 17 18 19 Do 2 5 6 8 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 10 11 17 18 19 Do 2 5 6 7 8 9 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 18 19 Do 2 5 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 18 19 Do 2 5 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 18 19 Do 2 5 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 18 19 Do 2 5 7 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 18 19 Do 2 5 7 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 10 11 18 19 Do 2 5 7 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2649 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 18 19 Do 2 5 8 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 18 19 Do 2 5 7 8 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 18 19 Do 2 5 8 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 10 11 13 18 19 Do 2 5 7 8 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 10 11 18 19 Do 2 5 8 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 10 11 18 19 Do 2 5 7 8 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 18 19 Do 2 5 6 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 18 19 Do 2 5 6 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 10 11 18 19 Do 2 5 6 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 18 19 Do 2 5 6 7 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 10 11 13 18 19 Do 2 5 6 7 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 10 11 18 19 Do 2 5 6 7 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 18 19 Do 2 5 6 8 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2609 max 8236584117422366940 Uo 1 3 4 10 11 12 13 18 19 Do 2 5 6 7 8 9 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 10 11 13 18 19 Do 2 5 6 8 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 10 11 13 18 19 Do 2 5 6 7 8 9 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 10 11 18 19 Do 2 5 6 8 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 10 11 18 19 Do 2 5 6 7 8 9 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 19 Do 2 5 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 19 Do 2 5 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 19 Do 2 5 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 19 Do 2 5 7 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 19 Do 2 5 7 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 10 11 19 Do 2 5 7 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 19 Do 2 5 8 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 19 Do 2 5 7 8 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 19 Do 2 5 8 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 10 11 13 19 Do 2 5 7 8 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 10 11 19 Do 2 5 8 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 10 11 19 Do 2 5 7 8 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 19 Do 2 5 6 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 19 Do 2 5 6 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 10 11 19 Do 2 5 6 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 19 Do 2 5 6 7 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 10 11 13 19 Do 2 5 6 7 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 10 11 19 Do 2 5 6 7 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 19 Do 2 5 6 8 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 10 11 12 13 19 Do 2 5 6 7 8 9 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 10 11 13 19 Do 2 5 6 8 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 10 11 13 19 Do 2 5 6 7 8 9 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 10 11 19 Do 2 5 6 8 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 10 11 19 Do 2 5 6 7 8 9 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 12 13 Do 2 5 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 13 Do 2 5 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 10 11 Do 2 5 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 10 11 12 13 Do 2 5 7 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 10 11 13 Do 2 5 7 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 10 11 Do 2 5 7 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 10 11 12 13 Do 2 5 8 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 10 11 12 13 Do 2 5 7 8 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 10 11 13 Do 2 5 8 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 10 11 13 Do 2 5 7 8 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 10 11 Do 2 5 8 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 10 11 Do 2 5 7 8 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 10 11 12 13 Do 2 5 6 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 10 11 13 Do 2 5 6 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 10 11 Do 2 5 6 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 10 11 12 13 Do 2 5 6 7 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 10 11 13 Do 2 5 6 7 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 10 11 Do 2 5 6 7 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 10 11 12 13 Do 2 5 6 8 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 10 11 12 13 Do 2 5 6 7 8 9 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 10 11 13 Do 2 5 6 8 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 10 11 13 Do 2 5 6 7 8 9 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 10 11 Do 2 5 6 8 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 10 11 Do 2 5 6 7 8 9 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2721 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 14 15 16 17 18 19 Do 2 5 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 14 15 16 17 18 19 Do 2 5 6 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 14 15 16 17 18 19 Do 2 5 7 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 14 15 16 17 18 19 Do 2 5 8 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 14 15 16 17 18 19 Do 2 5 7 8 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 14 15 16 17 18 19 Do 2 5 6 8 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 9 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2681 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 14 15 16 17 18 19 Do 2 5 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 14 15 16 17 18 19 Do 2 5 7 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 14 15 16 17 18 19 Do 2 5 8 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 11 12 13 14 15 16 17 18 19 Do 2 5 7 8 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 14 15 16 17 18 19 Do 2 5 6 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 8 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 11 12 13 14 15 16 17 18 19 Do 2 5 6 8 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 11 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 10 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2717 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 14 15 16 17 18 19 Do 2 5 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2668 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 14 15 16 17 18 19 Do 2 5 6 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 14 15 16 17 18 19 Do 2 5 7 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 8 9 11 13 14 15 16 17 18 19 Do 2 5 6 7 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 14 15 16 17 18 19 Do 2 5 8 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 9 11 13 14 15 16 17 18 19 Do 2 5 7 8 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 9 11 13 14 15 16 17 18 19 Do 2 5 6 8 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 9 11 13 14 15 16 17 18 19 Do 2 5 6 7 8 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2677 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 14 15 16 17 18 19 Do 2 5 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 8 11 13 14 15 16 17 18 19 Do 2 5 7 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2650 max 8236584117422366940 Uo 1 3 4 6 7 11 13 14 15 16 17 18 19 Do 2 5 8 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 6 11 13 14 15 16 17 18 19 Do 2 5 7 8 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 7 8 11 13 14 15 16 17 18 19 Do 2 5 6 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 8 11 13 14 15 16 17 18 19 Do 2 5 6 7 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 7 11 13 14 15 16 17 18 19 Do 2 5 6 8 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2610 max 8236584117422366940 Uo 1 3 4 11 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 10 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 14 15 16 17 18 19 Do 2 5 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 11 14 15 16 17 18 19 Do 2 5 6 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 11 14 15 16 17 18 19 Do 2 5 7 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 11 14 15 16 17 18 19 Do 2 5 6 7 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 11 14 15 16 17 18 19 Do 2 5 8 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 11 14 15 16 17 18 19 Do 2 5 7 8 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 11 14 15 16 17 18 19 Do 2 5 6 8 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 11 14 15 16 17 18 19 Do 2 5 6 7 8 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 11 14 15 16 17 18 19 Do 2 5 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 11 14 15 16 17 18 19 Do 2 5 7 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 11 14 15 16 17 18 19 Do 2 5 8 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 11 14 15 16 17 18 19 Do 2 5 7 8 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 11 14 15 16 17 18 19 Do 2 5 6 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 11 14 15 16 17 18 19 Do 2 5 6 7 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 11 14 15 16 17 18 19 Do 2 5 6 8 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 11 14 15 16 17 18 19 Do 2 5 6 7 8 9 10 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2717 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 15 16 17 18 19 Do 2 5 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 15 16 17 18 19 Do 2 5 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 15 16 17 18 19 Do 2 5 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2668 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 15 16 17 18 19 Do 2 5 6 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 15 16 17 18 19 Do 2 5 6 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 11 15 16 17 18 19 Do 2 5 6 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 15 16 17 18 19 Do 2 5 7 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 15 16 17 18 19 Do 2 5 7 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 11 15 16 17 18 19 Do 2 5 7 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 15 16 17 18 19 Do 2 5 6 7 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 11 13 15 16 17 18 19 Do 2 5 6 7 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 11 15 16 17 18 19 Do 2 5 6 7 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 15 16 17 18 19 Do 2 5 8 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 15 16 17 18 19 Do 2 5 7 8 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 15 16 17 18 19 Do 2 5 8 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 11 13 15 16 17 18 19 Do 2 5 7 8 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 11 15 16 17 18 19 Do 2 5 8 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 11 15 16 17 18 19 Do 2 5 7 8 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 15 16 17 18 19 Do 2 5 6 8 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 9 11 12 13 15 16 17 18 19 Do 2 5 6 7 8 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 11 13 15 16 17 18 19 Do 2 5 6 8 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 11 13 15 16 17 18 19 Do 2 5 6 7 8 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 11 15 16 17 18 19 Do 2 5 6 8 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 11 15 16 17 18 19 Do 2 5 6 7 8 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2677 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 15 16 17 18 19 Do 2 5 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 15 16 17 18 19 Do 2 5 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 11 15 16 17 18 19 Do 2 5 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 15 16 17 18 19 Do 2 5 7 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 11 13 15 16 17 18 19 Do 2 5 7 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 11 15 16 17 18 19 Do 2 5 7 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2650 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 15 16 17 18 19 Do 2 5 8 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 6 11 12 13 15 16 17 18 19 Do 2 5 7 8 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 11 13 15 16 17 18 19 Do 2 5 8 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 11 13 15 16 17 18 19 Do 2 5 7 8 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 11 15 16 17 18 19 Do 2 5 8 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 11 15 16 17 18 19 Do 2 5 7 8 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 15 16 17 18 19 Do 2 5 6 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 11 13 15 16 17 18 19 Do 2 5 6 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 11 15 16 17 18 19 Do 2 5 6 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 8 11 12 13 15 16 17 18 19 Do 2 5 6 7 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 11 13 15 16 17 18 19 Do 2 5 6 7 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 11 15 16 17 18 19 Do 2 5 6 7 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 7 11 12 13 15 16 17 18 19 Do 2 5 6 8 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2610 max 8236584117422366940 Uo 1 3 4 11 12 13 15 16 17 18 19 Do 2 5 6 7 8 9 10 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 11 13 15 16 17 18 19 Do 2 5 6 8 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 11 13 15 16 17 18 19 Do 2 5 6 7 8 9 10 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 11 15 16 17 18 19 Do 2 5 6 8 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 11 15 16 17 18 19 Do 2 5 6 7 8 9 10 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2716 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 16 17 18 19 Do 2 5 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 16 17 18 19 Do 2 5 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 16 17 18 19 Do 2 5 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2667 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 16 17 18 19 Do 2 5 6 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 16 17 18 19 Do 2 5 6 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 11 16 17 18 19 Do 2 5 6 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 16 17 18 19 Do 2 5 7 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 16 17 18 19 Do 2 5 7 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 11 16 17 18 19 Do 2 5 7 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 16 17 18 19 Do 2 5 6 7 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 11 13 16 17 18 19 Do 2 5 6 7 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 11 16 17 18 19 Do 2 5 6 7 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 16 17 18 19 Do 2 5 8 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 16 17 18 19 Do 2 5 7 8 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 16 17 18 19 Do 2 5 8 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 11 13 16 17 18 19 Do 2 5 7 8 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 11 16 17 18 19 Do 2 5 8 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 11 16 17 18 19 Do 2 5 7 8 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 16 17 18 19 Do 2 5 6 8 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 9 11 12 13 16 17 18 19 Do 2 5 6 7 8 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 11 13 16 17 18 19 Do 2 5 6 8 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 11 13 16 17 18 19 Do 2 5 6 7 8 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 11 16 17 18 19 Do 2 5 6 8 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 11 16 17 18 19 Do 2 5 6 7 8 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 16 17 18 19 Do 2 5 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 16 17 18 19 Do 2 5 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 11 16 17 18 19 Do 2 5 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 16 17 18 19 Do 2 5 7 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 11 13 16 17 18 19 Do 2 5 7 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 11 16 17 18 19 Do 2 5 7 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2649 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 16 17 18 19 Do 2 5 8 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 6 11 12 13 16 17 18 19 Do 2 5 7 8 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 11 13 16 17 18 19 Do 2 5 8 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 11 13 16 17 18 19 Do 2 5 7 8 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 11 16 17 18 19 Do 2 5 8 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 11 16 17 18 19 Do 2 5 7 8 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 16 17 18 19 Do 2 5 6 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 11 13 16 17 18 19 Do 2 5 6 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 11 16 17 18 19 Do 2 5 6 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 8 11 12 13 16 17 18 19 Do 2 5 6 7 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 11 13 16 17 18 19 Do 2 5 6 7 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 11 16 17 18 19 Do 2 5 6 7 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 7 11 12 13 16 17 18 19 Do 2 5 6 8 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2609 max 8236584117422366940 Uo 1 3 4 11 12 13 16 17 18 19 Do 2 5 6 7 8 9 10 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 11 13 16 17 18 19 Do 2 5 6 8 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 11 13 16 17 18 19 Do 2 5 6 7 8 9 10 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 11 16 17 18 19 Do 2 5 6 8 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 11 16 17 18 19 Do 2 5 6 7 8 9 10 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 17 18 19 Do 2 5 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 17 18 19 Do 2 5 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 17 18 19 Do 2 5 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 17 18 19 Do 2 5 6 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 17 18 19 Do 2 5 6 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 11 17 18 19 Do 2 5 6 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 17 18 19 Do 2 5 7 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 17 18 19 Do 2 5 7 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 11 17 18 19 Do 2 5 7 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 17 18 19 Do 2 5 6 7 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 11 13 17 18 19 Do 2 5 6 7 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 11 17 18 19 Do 2 5 6 7 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 17 18 19 Do 2 5 8 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 17 18 19 Do 2 5 7 8 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 17 18 19 Do 2 5 8 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 11 13 17 18 19 Do 2 5 7 8 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 11 17 18 19 Do 2 5 8 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 11 17 18 19 Do 2 5 7 8 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 17 18 19 Do 2 5 6 8 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 11 12 13 17 18 19 Do 2 5 6 7 8 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 11 13 17 18 19 Do 2 5 6 8 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 11 13 17 18 19 Do 2 5 6 7 8 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 11 17 18 19 Do 2 5 6 8 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 11 17 18 19 Do 2 5 6 7 8 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 17 18 19 Do 2 5 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 17 18 19 Do 2 5 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 11 17 18 19 Do 2 5 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 17 18 19 Do 2 5 7 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 11 13 17 18 19 Do 2 5 7 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 11 17 18 19 Do 2 5 7 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 17 18 19 Do 2 5 8 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 11 12 13 17 18 19 Do 2 5 7 8 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 11 13 17 18 19 Do 2 5 8 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 11 13 17 18 19 Do 2 5 7 8 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 11 17 18 19 Do 2 5 8 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 11 17 18 19 Do 2 5 7 8 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 17 18 19 Do 2 5 6 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 11 13 17 18 19 Do 2 5 6 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 11 17 18 19 Do 2 5 6 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 11 12 13 17 18 19 Do 2 5 6 7 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 11 13 17 18 19 Do 2 5 6 7 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 11 17 18 19 Do 2 5 6 7 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 11 12 13 17 18 19 Do 2 5 6 8 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 11 12 13 17 18 19 Do 2 5 6 7 8 9 10 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 11 13 17 18 19 Do 2 5 6 8 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 11 13 17 18 19 Do 2 5 6 7 8 9 10 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 11 17 18 19 Do 2 5 6 8 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 11 17 18 19 Do 2 5 6 7 8 9 10 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 18 19 Do 2 5 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 18 19 Do 2 5 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2711 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 18 19 Do 2 5 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 18 19 Do 2 5 6 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 18 19 Do 2 5 6 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 7 8 9 11 18 19 Do 2 5 6 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 18 19 Do 2 5 7 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 18 19 Do 2 5 7 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 8 9 11 18 19 Do 2 5 7 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 18 19 Do 2 5 6 7 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 11 13 18 19 Do 2 5 6 7 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 8 9 11 18 19 Do 2 5 6 7 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 18 19 Do 2 5 8 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 18 19 Do 2 5 7 8 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 18 19 Do 2 5 8 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 11 13 18 19 Do 2 5 7 8 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 11 18 19 Do 2 5 8 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 11 18 19 Do 2 5 7 8 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 18 19 Do 2 5 6 8 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 11 12 13 18 19 Do 2 5 6 7 8 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 11 13 18 19 Do 2 5 6 8 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 11 13 18 19 Do 2 5 6 7 8 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 11 18 19 Do 2 5 6 8 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 11 18 19 Do 2 5 6 7 8 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 18 19 Do 2 5 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 18 19 Do 2 5 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 11 18 19 Do 2 5 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 18 19 Do 2 5 7 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 11 13 18 19 Do 2 5 7 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 11 18 19 Do 2 5 7 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 18 19 Do 2 5 8 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 11 12 13 18 19 Do 2 5 7 8 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 11 13 18 19 Do 2 5 8 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 11 13 18 19 Do 2 5 7 8 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 11 18 19 Do 2 5 8 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 11 18 19 Do 2 5 7 8 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 18 19 Do 2 5 6 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 11 13 18 19 Do 2 5 6 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 11 18 19 Do 2 5 6 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 11 12 13 18 19 Do 2 5 6 7 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 11 13 18 19 Do 2 5 6 7 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 11 18 19 Do 2 5 6 7 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 11 12 13 18 19 Do 2 5 6 8 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 11 12 13 18 19 Do 2 5 6 7 8 9 10 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 11 13 18 19 Do 2 5 6 8 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 11 13 18 19 Do 2 5 6 7 8 9 10 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 11 18 19 Do 2 5 6 8 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 11 18 19 Do 2 5 6 7 8 9 10 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 19 Do 2 5 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2711 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 19 Do 2 5 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2710 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 19 Do 2 5 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 19 Do 2 5 6 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 19 Do 2 5 6 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 7 8 9 11 19 Do 2 5 6 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 19 Do 2 5 7 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 19 Do 2 5 7 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 8 9 11 19 Do 2 5 7 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 19 Do 2 5 6 7 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 8 9 11 13 19 Do 2 5 6 7 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 8 9 11 19 Do 2 5 6 7 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 19 Do 2 5 8 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 19 Do 2 5 7 8 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 19 Do 2 5 8 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 11 13 19 Do 2 5 7 8 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 7 9 11 19 Do 2 5 8 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 9 11 19 Do 2 5 7 8 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 19 Do 2 5 6 8 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 11 12 13 19 Do 2 5 6 7 8 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 11 13 19 Do 2 5 6 8 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 11 13 19 Do 2 5 6 7 8 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 7 9 11 19 Do 2 5 6 8 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 9 11 19 Do 2 5 6 7 8 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 19 Do 2 5 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 19 Do 2 5 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 11 19 Do 2 5 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 19 Do 2 5 7 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 11 13 19 Do 2 5 7 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 11 19 Do 2 5 7 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 19 Do 2 5 8 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 11 12 13 19 Do 2 5 7 8 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 11 13 19 Do 2 5 8 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 11 13 19 Do 2 5 7 8 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 11 19 Do 2 5 8 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 11 19 Do 2 5 7 8 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 19 Do 2 5 6 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 11 13 19 Do 2 5 6 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 11 19 Do 2 5 6 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 11 12 13 19 Do 2 5 6 7 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 11 13 19 Do 2 5 6 7 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 11 19 Do 2 5 6 7 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 11 12 13 19 Do 2 5 6 8 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 11 12 13 19 Do 2 5 6 7 8 9 10 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 11 13 19 Do 2 5 6 8 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 11 13 19 Do 2 5 6 7 8 9 10 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 11 19 Do 2 5 6 8 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 11 19 Do 2 5 6 7 8 9 10 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 12 13 Do 2 5 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2710 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 13 Do 2 5 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2709 max 8236584117422366940 Uo 1 3 4 6 7 8 9 11 Do 2 5 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 11 12 13 Do 2 5 6 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 7 8 9 11 13 Do 2 5 6 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 7 8 9 11 Do 2 5 6 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 11 12 13 Do 2 5 7 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 8 9 11 13 Do 2 5 7 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 8 9 11 Do 2 5 7 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 11 12 13 Do 2 5 6 7 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 8 9 11 13 Do 2 5 6 7 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 8 9 11 Do 2 5 6 7 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 11 12 13 Do 2 5 8 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 11 12 13 Do 2 5 7 8 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 7 9 11 13 Do 2 5 8 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 9 11 13 Do 2 5 7 8 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 7 9 11 Do 2 5 8 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 9 11 Do 2 5 7 8 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 11 12 13 Do 2 5 6 8 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 11 12 13 Do 2 5 6 7 8 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 7 9 11 13 Do 2 5 6 8 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 9 11 13 Do 2 5 6 7 8 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 7 9 11 Do 2 5 6 8 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 9 11 Do 2 5 6 7 8 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 11 12 13 Do 2 5 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 11 13 Do 2 5 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 6 7 8 11 Do 2 5 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 11 12 13 Do 2 5 7 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 11 13 Do 2 5 7 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 8 11 Do 2 5 7 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 11 12 13 Do 2 5 8 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 11 12 13 Do 2 5 7 8 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 11 13 Do 2 5 8 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 11 13 Do 2 5 7 8 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 6 7 11 Do 2 5 8 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 6 11 Do 2 5 7 8 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 11 12 13 Do 2 5 6 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 11 13 Do 2 5 6 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 8 11 Do 2 5 6 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 11 12 13 Do 2 5 6 7 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 11 13 Do 2 5 6 7 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 8 11 Do 2 5 6 7 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 11 12 13 Do 2 5 6 8 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 11 12 13 Do 2 5 6 7 8 9 10 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 11 13 Do 2 5 6 8 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 11 13 Do 2 5 6 7 8 9 10 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 7 11 Do 2 5 6 8 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2602 max 8236584117422366940 Uo 1 3 4 11 Do 2 5 6 7 8 9 10 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2718 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 14 15 16 17 18 19 Do 2 5 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 14 15 16 17 18 19 Do 2 5 6 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 14 15 16 17 18 19 Do 2 5 7 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 8 9 12 13 14 15 16 17 18 19 Do 2 5 6 7 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 14 15 16 17 18 19 Do 2 5 8 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2641 max 8236584117422366940 Uo 1 3 4 6 9 12 13 14 15 16 17 18 19 Do 2 5 7 8 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 9 12 13 14 15 16 17 18 19 Do 2 5 6 8 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 9 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2678 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 14 15 16 17 18 19 Do 2 5 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2640 max 8236584117422366940 Uo 1 3 4 6 8 12 13 14 15 16 17 18 19 Do 2 5 7 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 7 12 13 14 15 16 17 18 19 Do 2 5 8 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 12 13 14 15 16 17 18 19 Do 2 5 7 8 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 7 8 12 13 14 15 16 17 18 19 Do 2 5 6 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2620 max 8236584117422366940 Uo 1 3 4 8 12 13 14 15 16 17 18 19 Do 2 5 6 7 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 7 12 13 14 15 16 17 18 19 Do 2 5 6 8 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 12 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 11 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2716 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 14 15 16 17 18 19 Do 2 5 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2667 max 8236584117422366940 Uo 1 3 4 7 8 9 13 14 15 16 17 18 19 Do 2 5 6 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 8 9 13 14 15 16 17 18 19 Do 2 5 7 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 8 9 13 14 15 16 17 18 19 Do 2 5 6 7 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 6 7 9 13 14 15 16 17 18 19 Do 2 5 8 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2639 max 8236584117422366940 Uo 1 3 4 6 9 13 14 15 16 17 18 19 Do 2 5 7 8 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 9 13 14 15 16 17 18 19 Do 2 5 6 8 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 9 13 14 15 16 17 18 19 Do 2 5 6 7 8 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2676 max 8236584117422366940 Uo 1 3 4 6 7 8 13 14 15 16 17 18 19 Do 2 5 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 8 13 14 15 16 17 18 19 Do 2 5 7 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2649 max 8236584117422366940 Uo 1 3 4 6 7 13 14 15 16 17 18 19 Do 2 5 8 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 6 13 14 15 16 17 18 19 Do 2 5 7 8 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 7 8 13 14 15 16 17 18 19 Do 2 5 6 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 8 13 14 15 16 17 18 19 Do 2 5 6 7 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2619 max 8236584117422366940 Uo 1 3 4 7 13 14 15 16 17 18 19 Do 2 5 6 8 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2609 max 8236584117422366940 Uo 1 3 4 13 14 15 16 17 18 19 Do 2 5 6 7 8 9 11 12 Ue 1 3 4 5 6 7 8 9 10 11 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 14 15 16 17 18 19 Do 2 5 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 14 15 16 17 18 19 Do 2 5 6 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 14 15 16 17 18 19 Do 2 5 7 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 14 15 16 17 18 19 Do 2 5 6 7 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 14 15 16 17 18 19 Do 2 5 8 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 14 15 16 17 18 19 Do 2 5 7 8 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 14 15 16 17 18 19 Do 2 5 6 8 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 14 15 16 17 18 19 Do 2 5 6 7 8 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 14 15 16 17 18 19 Do 2 5 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 14 15 16 17 18 19 Do 2 5 7 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 14 15 16 17 18 19 Do 2 5 8 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 14 15 16 17 18 19 Do 2 5 7 8 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 14 15 16 17 18 19 Do 2 5 6 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 14 15 16 17 18 19 Do 2 5 6 7 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 14 15 16 17 18 19 Do 2 5 6 8 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 14 15 16 17 18 19 Do 2 5 6 7 8 9 11 13 Ue 1 3 4 5 6 7 8 9 10 11 12 De 2
x min 1994 len 5619 odd 2715 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 15 16 17 18 19 Do 2 5 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 15 16 17 18 19 Do 2 5 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 15 16 17 18 19 Do 2 5 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2666 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 15 16 17 18 19 Do 2 5 6 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 13 15 16 17 18 19 Do 2 5 6 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 15 16 17 18 19 Do 2 5 6 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 15 16 17 18 19 Do 2 5 7 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 13 15 16 17 18 19 Do 2 5 7 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 15 16 17 18 19 Do 2 5 7 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 8 9 12 13 15 16 17 18 19 Do 2 5 6 7 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 13 15 16 17 18 19 Do 2 5 6 7 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 15 16 17 18 19 Do 2 5 6 7 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2658 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 15 16 17 18 19 Do 2 5 8 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2638 max 8236584117422366940 Uo 1 3 4 6 9 12 13 15 16 17 18 19 Do 2 5 7 8 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 13 15 16 17 18 19 Do 2 5 8 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 13 15 16 17 18 19 Do 2 5 7 8 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 15 16 17 18 19 Do 2 5 8 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 15 16 17 18 19 Do 2 5 7 8 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 7 9 12 13 15 16 17 18 19 Do 2 5 6 8 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 9 12 13 15 16 17 18 19 Do 2 5 6 7 8 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 13 15 16 17 18 19 Do 2 5 6 8 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 13 15 16 17 18 19 Do 2 5 6 7 8 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 15 16 17 18 19 Do 2 5 6 8 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 15 16 17 18 19 Do 2 5 6 7 8 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2675 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 15 16 17 18 19 Do 2 5 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 13 15 16 17 18 19 Do 2 5 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 15 16 17 18 19 Do 2 5 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 8 12 13 15 16 17 18 19 Do 2 5 7 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 13 15 16 17 18 19 Do 2 5 7 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 15 16 17 18 19 Do 2 5 7 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2648 max 8236584117422366940 Uo 1 3 4 6 7 12 13 15 16 17 18 19 Do 2 5 8 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2628 max 8236584117422366940 Uo 1 3 4 6 12 13 15 16 17 18 19 Do 2 5 7 8 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 13 15 16 17 18 19 Do 2 5 8 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 13 15 16 17 18 19 Do 2 5 7 8 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 15 16 17 18 19 Do 2 5 8 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 15 16 17 18 19 Do 2 5 7 8 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 7 8 12 13 15 16 17 18 19 Do 2 5 6 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 13 15 16 17 18 19 Do 2 5 6 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 15 16 17 18 19 Do 2 5 6 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 8 12 13 15 16 17 18 19 Do 2 5 6 7 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 13 15 16 17 18 19 Do 2 5 6 7 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 15 16 17 18 19 Do 2 5 6 7 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2618 max 8236584117422366940 Uo 1 3 4 7 12 13 15 16 17 18 19 Do 2 5 6 8 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2608 max 8236584117422366940 Uo 1 3 4 12 13 15 16 17 18 19 Do 2 5 6 7 8 9 11 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 13 15 16 17 18 19 Do 2 5 6 8 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 13 15 16 17 18 19 Do 2 5 6 7 8 9 11 12 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 15 16 17 18 19 Do 2 5 6 8 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 15 16 17 18 19 Do 2 5 6 7 8 9 11 13 14 Ue 1 3 4 5 6 7 8 9 10 11 12 13 De 2
x min 1994 len 5619 odd 2714 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 16 17 18 19 Do 2 5 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 16 17 18 19 Do 2 5 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 16 17 18 19 Do 2 5 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2665 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 16 17 18 19 Do 2 5 6 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 13 16 17 18 19 Do 2 5 6 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 16 17 18 19 Do 2 5 6 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 16 17 18 19 Do 2 5 7 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 13 16 17 18 19 Do 2 5 7 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 16 17 18 19 Do 2 5 7 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 8 9 12 13 16 17 18 19 Do 2 5 6 7 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 13 16 17 18 19 Do 2 5 6 7 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 16 17 18 19 Do 2 5 6 7 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2657 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 16 17 18 19 Do 2 5 8 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2637 max 8236584117422366940 Uo 1 3 4 6 9 12 13 16 17 18 19 Do 2 5 7 8 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 13 16 17 18 19 Do 2 5 8 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 13 16 17 18 19 Do 2 5 7 8 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 16 17 18 19 Do 2 5 8 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 16 17 18 19 Do 2 5 7 8 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 7 9 12 13 16 17 18 19 Do 2 5 6 8 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 9 12 13 16 17 18 19 Do 2 5 6 7 8 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 13 16 17 18 19 Do 2 5 6 8 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 13 16 17 18 19 Do 2 5 6 7 8 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 16 17 18 19 Do 2 5 6 8 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 16 17 18 19 Do 2 5 6 7 8 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2674 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 16 17 18 19 Do 2 5 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 13 16 17 18 19 Do 2 5 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 16 17 18 19 Do 2 5 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 8 12 13 16 17 18 19 Do 2 5 7 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 13 16 17 18 19 Do 2 5 7 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 16 17 18 19 Do 2 5 7 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2647 max 8236584117422366940 Uo 1 3 4 6 7 12 13 16 17 18 19 Do 2 5 8 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2627 max 8236584117422366940 Uo 1 3 4 6 12 13 16 17 18 19 Do 2 5 7 8 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 13 16 17 18 19 Do 2 5 8 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 13 16 17 18 19 Do 2 5 7 8 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 16 17 18 19 Do 2 5 8 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 16 17 18 19 Do 2 5 7 8 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 7 8 12 13 16 17 18 19 Do 2 5 6 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 13 16 17 18 19 Do 2 5 6 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 16 17 18 19 Do 2 5 6 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 8 12 13 16 17 18 19 Do 2 5 6 7 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 13 16 17 18 19 Do 2 5 6 7 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 16 17 18 19 Do 2 5 6 7 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2617 max 8236584117422366940 Uo 1 3 4 7 12 13 16 17 18 19 Do 2 5 6 8 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2607 max 8236584117422366940 Uo 1 3 4 12 13 16 17 18 19 Do 2 5 6 7 8 9 11 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 13 16 17 18 19 Do 2 5 6 8 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 13 16 17 18 19 Do 2 5 6 7 8 9 11 12 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 16 17 18 19 Do 2 5 6 8 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 16 17 18 19 Do 2 5 6 7 8 9 11 13 15 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 De 2
x min 1994 len 5619 odd 2713 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 17 18 19 Do 2 5 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 17 18 19 Do 2 5 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2711 max 8236584117422366940 Uo 1 3 4 6 7 8 9 17 18 19 Do 2 5 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2664 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 17 18 19 Do 2 5 6 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 13 17 18 19 Do 2 5 6 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 7 8 9 17 18 19 Do 2 5 6 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 17 18 19 Do 2 5 7 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 13 17 18 19 Do 2 5 7 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 8 9 17 18 19 Do 2 5 7 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 8 9 12 13 17 18 19 Do 2 5 6 7 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 13 17 18 19 Do 2 5 6 7 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 8 9 17 18 19 Do 2 5 6 7 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2656 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 17 18 19 Do 2 5 8 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2636 max 8236584117422366940 Uo 1 3 4 6 9 12 13 17 18 19 Do 2 5 7 8 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 13 17 18 19 Do 2 5 8 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 13 17 18 19 Do 2 5 7 8 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 17 18 19 Do 2 5 8 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 17 18 19 Do 2 5 7 8 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 7 9 12 13 17 18 19 Do 2 5 6 8 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 9 12 13 17 18 19 Do 2 5 6 7 8 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 13 17 18 19 Do 2 5 6 8 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 13 17 18 19 Do 2 5 6 7 8 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 17 18 19 Do 2 5 6 8 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 17 18 19 Do 2 5 6 7 8 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2673 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 17 18 19 Do 2 5 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 13 17 18 19 Do 2 5 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 17 18 19 Do 2 5 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 8 12 13 17 18 19 Do 2 5 7 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 13 17 18 19 Do 2 5 7 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 17 18 19 Do 2 5 7 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2646 max 8236584117422366940 Uo 1 3 4 6 7 12 13 17 18 19 Do 2 5 8 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2626 max 8236584117422366940 Uo 1 3 4 6 12 13 17 18 19 Do 2 5 7 8 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 13 17 18 19 Do 2 5 8 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 13 17 18 19 Do 2 5 7 8 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 17 18 19 Do 2 5 8 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 17 18 19 Do 2 5 7 8 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 7 8 12 13 17 18 19 Do 2 5 6 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 13 17 18 19 Do 2 5 6 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 17 18 19 Do 2 5 6 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 8 12 13 17 18 19 Do 2 5 6 7 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 13 17 18 19 Do 2 5 6 7 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 17 18 19 Do 2 5 6 7 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2616 max 8236584117422366940 Uo 1 3 4 7 12 13 17 18 19 Do 2 5 6 8 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2606 max 8236584117422366940 Uo 1 3 4 12 13 17 18 19 Do 2 5 6 7 8 9 11 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 13 17 18 19 Do 2 5 6 8 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 13 17 18 19 Do 2 5 6 7 8 9 11 12 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 17 18 19 Do 2 5 6 8 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 17 18 19 Do 2 5 6 7 8 9 11 13 16 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 De 2
x min 1994 len 5619 odd 2712 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 18 19 Do 2 5 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2711 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 18 19 Do 2 5 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2710 max 8236584117422366940 Uo 1 3 4 6 7 8 9 18 19 Do 2 5 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2663 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 18 19 Do 2 5 6 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 7 8 9 13 18 19 Do 2 5 6 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 7 8 9 18 19 Do 2 5 6 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 18 19 Do 2 5 7 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 8 9 13 18 19 Do 2 5 7 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 8 9 18 19 Do 2 5 7 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 8 9 12 13 18 19 Do 2 5 6 7 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 8 9 13 18 19 Do 2 5 6 7 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 8 9 18 19 Do 2 5 6 7 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2655 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 18 19 Do 2 5 8 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2635 max 8236584117422366940 Uo 1 3 4 6 9 12 13 18 19 Do 2 5 7 8 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 13 18 19 Do 2 5 8 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 13 18 19 Do 2 5 7 8 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 7 9 18 19 Do 2 5 8 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 9 18 19 Do 2 5 7 8 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 7 9 12 13 18 19 Do 2 5 6 8 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 9 12 13 18 19 Do 2 5 6 7 8 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 13 18 19 Do 2 5 6 8 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 13 18 19 Do 2 5 6 7 8 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 7 9 18 19 Do 2 5 6 8 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 9 18 19 Do 2 5 6 7 8 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2672 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 18 19 Do 2 5 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 13 18 19 Do 2 5 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 18 19 Do 2 5 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 8 12 13 18 19 Do 2 5 7 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 13 18 19 Do 2 5 7 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 18 19 Do 2 5 7 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2645 max 8236584117422366940 Uo 1 3 4 6 7 12 13 18 19 Do 2 5 8 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2625 max 8236584117422366940 Uo 1 3 4 6 12 13 18 19 Do 2 5 7 8 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 13 18 19 Do 2 5 8 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 13 18 19 Do 2 5 7 8 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 18 19 Do 2 5 8 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 18 19 Do 2 5 7 8 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 7 8 12 13 18 19 Do 2 5 6 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 13 18 19 Do 2 5 6 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 18 19 Do 2 5 6 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 8 12 13 18 19 Do 2 5 6 7 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 13 18 19 Do 2 5 6 7 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 18 19 Do 2 5 6 7 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2615 max 8236584117422366940 Uo 1 3 4 7 12 13 18 19 Do 2 5 6 8 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2605 max 8236584117422366940 Uo 1 3 4 12 13 18 19 Do 2 5 6 7 8 9 11 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 13 18 19 Do 2 5 6 8 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 13 18 19 Do 2 5 6 7 8 9 11 12 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 18 19 Do 2 5 6 8 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 18 19 Do 2 5 6 7 8 9 11 13 17 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 De 2
x min 1994 len 5619 odd 2711 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 19 Do 2 5 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2710 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 19 Do 2 5 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2709 max 8236584117422366940 Uo 1 3 4 6 7 8 9 19 Do 2 5 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2662 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 19 Do 2 5 6 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 7 8 9 13 19 Do 2 5 6 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 7 8 9 19 Do 2 5 6 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 19 Do 2 5 7 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 8 9 13 19 Do 2 5 7 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 8 9 19 Do 2 5 7 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 8 9 12 13 19 Do 2 5 6 7 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 8 9 13 19 Do 2 5 6 7 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 8 9 19 Do 2 5 6 7 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2654 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 19 Do 2 5 8 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2634 max 8236584117422366940 Uo 1 3 4 6 9 12 13 19 Do 2 5 7 8 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 7 9 13 19 Do 2 5 8 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 9 13 19 Do 2 5 7 8 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 7 9 19 Do 2 5 8 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 9 19 Do 2 5 7 8 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 7 9 12 13 19 Do 2 5 6 8 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 9 12 13 19 Do 2 5 6 7 8 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 7 9 13 19 Do 2 5 6 8 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 9 13 19 Do 2 5 6 7 8 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 7 9 19 Do 2 5 6 8 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 9 19 Do 2 5 6 7 8 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2671 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 19 Do 2 5 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 13 19 Do 2 5 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 6 7 8 19 Do 2 5 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 8 12 13 19 Do 2 5 7 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 13 19 Do 2 5 7 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 8 19 Do 2 5 7 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2644 max 8236584117422366940 Uo 1 3 4 6 7 12 13 19 Do 2 5 8 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2624 max 8236584117422366940 Uo 1 3 4 6 12 13 19 Do 2 5 7 8 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 13 19 Do 2 5 8 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 13 19 Do 2 5 7 8 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 6 7 19 Do 2 5 8 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 6 19 Do 2 5 7 8 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 7 8 12 13 19 Do 2 5 6 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 13 19 Do 2 5 6 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 8 19 Do 2 5 6 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 8 12 13 19 Do 2 5 6 7 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 13 19 Do 2 5 6 7 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 8 19 Do 2 5 6 7 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2614 max 8236584117422366940 Uo 1 3 4 7 12 13 19 Do 2 5 6 8 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2604 max 8236584117422366940 Uo 1 3 4 12 13 19 Do 2 5 6 7 8 9 11 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 13 19 Do 2 5 6 8 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 13 19 Do 2 5 6 7 8 9 11 12 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 7 19 Do 2 5 6 8 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2602 max 8236584117422366940 Uo 1 3 4 19 Do 2 5 6 7 8 9 11 13 18 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 De 2
x min 1994 len 5619 odd 2710 max 8236584117422366940 Uo 1 3 4 6 7 8 9 12 13 Do 2 5 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2709 max 8236584117422366940 Uo 1 3 4 6 7 8 9 13 Do 2 5 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2708 max 8236584117422366940 Uo 1 3 4 6 7 8 9 Do 2 5 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2661 max 8236584117422366940 Uo 1 3 4 7 8 9 12 13 Do 2 5 6 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2660 max 8236584117422366940 Uo 1 3 4 7 8 9 13 Do 2 5 6 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2659 max 8236584117422366940 Uo 1 3 4 7 8 9 Do 2 5 6 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 8 9 12 13 Do 2 5 7 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 8 9 13 Do 2 5 7 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2650 max 8236584117422366940 Uo 1 3 4 6 8 9 Do 2 5 7 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 8 9 12 13 Do 2 5 6 7 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 8 9 13 Do 2 5 6 7 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 8 9 Do 2 5 6 7 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2653 max 8236584117422366940 Uo 1 3 4 6 7 9 12 13 Do 2 5 8 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2633 max 8236584117422366940 Uo 1 3 4 6 9 12 13 Do 2 5 7 8 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2652 max 8236584117422366940 Uo 1 3 4 6 7 9 13 Do 2 5 8 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 9 13 Do 2 5 7 8 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2651 max 8236584117422366940 Uo 1 3 4 6 7 9 Do 2 5 8 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 9 Do 2 5 7 8 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 7 9 12 13 Do 2 5 6 8 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 9 12 13 Do 2 5 6 7 8 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 7 9 13 Do 2 5 6 8 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 9 13 Do 2 5 6 7 8 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 7 9 Do 2 5 6 8 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 9 Do 2 5 6 7 8 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2670 max 8236584117422366940 Uo 1 3 4 6 7 8 12 13 Do 2 5 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2669 max 8236584117422366940 Uo 1 3 4 6 7 8 13 Do 2 5 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2668 max 8236584117422366940 Uo 1 3 4 6 7 8 Do 2 5 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2632 max 8236584117422366940 Uo 1 3 4 6 8 12 13 Do 2 5 7 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 6 8 13 Do 2 5 7 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 6 8 Do 2 5 7 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2643 max 8236584117422366940 Uo 1 3 4 6 7 12 13 Do 2 5 8 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2623 max 8236584117422366940 Uo 1 3 4 6 12 13 Do 2 5 7 8 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2642 max 8236584117422366940 Uo 1 3 4 6 7 13 Do 2 5 8 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2622 max 8236584117422366940 Uo 1 3 4 6 13 Do 2 5 7 8 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2641 max 8236584117422366940 Uo 1 3 4 6 7 Do 2 5 8 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2621 max 8236584117422366940 Uo 1 3 4 6 Do 2 5 7 8 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2631 max 8236584117422366940 Uo 1 3 4 7 8 12 13 Do 2 5 6 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2630 max 8236584117422366940 Uo 1 3 4 7 8 13 Do 2 5 6 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2629 max 8236584117422366940 Uo 1 3 4 7 8 Do 2 5 6 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 8 12 13 Do 2 5 6 7 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 8 13 Do 2 5 6 7 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2610 max 8236584117422366940 Uo 1 3 4 8 Do 2 5 6 7 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2613 max 8236584117422366940 Uo 1 3 4 7 12 13 Do 2 5 6 8 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2603 max 8236584117422366940 Uo 1 3 4 12 13 Do 2 5 6 7 8 9 11 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2612 max 8236584117422366940 Uo 1 3 4 7 13 Do 2 5 6 8 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2602 max 8236584117422366940 Uo 1 3 4 13 Do 2 5 6 7 8 9 11 12 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2611 max 8236584117422366940 Uo 1 3 4 7 Do 2 5 6 8 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 1994 len 5619 odd 2601 max 8236584117422366940 Uo 1 3 4 Do 2 5 6 7 8 9 11 13 19 Ue 1 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 De 2
x min 2051 len 1862 odd 840 max 4021022449821504 Uo 1 2 3 5 6 7 Do 4 8 9 10 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 2051 len 1862 odd 810 max 4021022449821504 Uo 1 2 3 6 7 Do 4 5 8 9 10 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 2051 len 1862 odd 812 max 4021022449821504 Uo 1 2 3 5 7 Do 4 6 8 9 10 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 2051 len 1862 odd 796 max 4021022449821504 Uo 1 2 3 7 Do 4 5 6 8 9 10 11 Ue 2 3 4 5 7 De 1 6 8 9 10
x min 2201 len 367 odd 223 max 348657762560 Uo 1 2 3 4 5 Do 6 8 9 Ue 1 3 5 6 9 De 2 4 7 8
x min 2214 len 1780 odd 978 max 5045254805540808572 Uo 1 3 4 5 6 7 9 11 12 Do 2 8 10 Ue 1 3 4 5 6 9 De 2 7 8
x min 2214 len 1780 odd 976 max 5045254805540808572 Uo 1 3 4 5 6 7 9 11 Do 2 8 10 12 Ue 1 3 4 5 6 9 10 11 De 2 7 8
x min 2214 len 1780 odd 976 max 5045254805540808572 Uo 1 3 4 5 6 7 9 12 Do 2 8 10 11 Ue 1 3 4 5 6 9 10 De 2 7 8
x min 2214 len 1780 odd 975 max 5045254805540808572 Uo 1 3 4 5 6 7 9 Do 2 8 10 11 12 Ue 1 3 4 5 6 9 10 11 De 2 7 8
x min 2221 len 427 odd 232 max 3426644998782 Uo 1 2 3 4 5 7 8 9 10 11 13 Do 6 12 Ue 2 3 4 8 De 1 5 6 7 11
x min 2221 len 427 odd 231 max 3426644998782 Uo 1 2 3 4 5 7 8 9 10 11 Do 6 13 Ue 2 3 4 8 12 De 1 5 6 7 11
x min 2250 len 1617 odd 905 max 495313552426944704 Uo 1 3 4 5 6 7 8 9 Do 2 10 11 Ue 1 2 5 7 8 12 De 3 4 6 9 10 11
x min 2250 len 1616 odd 905 max 495313552426944704 Uo 1 3 4 5 6 7 8 9 Do 2 10 11 Ue 1 2 5 7 8 De 3 4 6 9 10 12
x min 2250 len 1619 odd 901 max 495313552426944704 Uo 1 3 4 5 6 7 8 Do 2 9 10 11 Ue 1 2 5 7 8 De 3 4 6 9 10
x min 2251 len 370 odd 235 max 233395979828 Uo 1 2 3 4 5 6 Do 7 Ue 1 4 6 8 De 2 3 5 7 9
x min 2251 len 369 odd 228 max 233395979828 Uo 1 2 3 4 10 Do 5 6 9 Ue 1 4 6 7 De 2 3 5 8 10
x min 2251 len 369 odd 227 max 233395979828 Uo 1 2 3 4 Do 5 6 10 Ue 1 4 6 7 9 De 2 3 5 8 10
x min 2253 len 2391 odd 1070 max 3946119292759992798 Uo 1 2 3 5 6 8 10 Do 4 7 9 Ue 2 3 4 5 8 10 11 13 De 1 6 7 9 12 15
x min 2253 len 2391 odd 1050 max 3946119292759992798 Uo 1 2 3 5 8 10 Do 4 6 7 9 Ue 2 3 4 5 8 10 11 13 De 1 6 7 9 12 15
x min 2253 len 2391 odd 1041 max 3946119292759992798 Uo 1 2 3 6 8 10 Do 4 5 7 9 Ue 2 3 4 5 8 10 11 13 De 1 6 7 9 12 15
x min 2253 len 2391 odd 1031 max 3946119292759992798 Uo 1 2 3 8 10 Do 4 5 6 7 9 Ue 2 3 4 5 8 10 11 13 De 1 6 7 9 12 15
x min 2287 len 856 odd 485 max 1755907209858 Uo 1 2 3 4 5 6 7 8 9 Do 10 Ue 2 3 5 8 9 10 De 1 4 6 7
x min 2297 len 1174 odd 745 max 3011012571754838024 Uo 1 2 3 4 5 6 8 9 11 12 13 Do 7 10 Ue 1 4 6 8 9 De 2 3 5 7
x min 2297 len 1174 odd 744 max 3011012571754838024 Uo 1 2 3 4 5 6 8 9 12 13 Do 7 10 11 Ue 1 4 6 8 9 10 De 2 3 5 7
x min 2297 len 1174 odd 743 max 3011012571754838024 Uo 1 2 3 4 5 6 8 9 13 Do 7 10 12 Ue 1 4 6 8 9 10 11 De 2 3 5 7
x min 2297 len 1174 odd 742 max 3011012571754838024 Uo 1 2 3 4 5 6 8 9 Do 7 10 13 Ue 1 4 6 8 9 10 11 12 De 2 3 5 7
x min 2331 len 1243 odd 691 max 4526019389634929204 Uo 1 2 3 5 6 7 9 10 Do 4 8 Ue 1 3 4 6 8 10 De 2 5 7 9
x min 2331 len 1243 odd 689 max 4526019389634929204 Uo 1 2 3 5 6 7 10 Do 4 8 9 Ue 1 3 4 6 8 10 De 2 5 7 9
x min 2331 len 1243 odd 663 max 4526019389634929204 Uo 1 2 3 6 7 9 10 Do 4 5 8 Ue 1 3 4 6 8 10 De 2 5 7 9
x min 2331 len 1243 odd 661 max 4526019389634929204 Uo 1 2 3 6 7 10 Do 4 5 8 9 Ue 1 3 4 6 8 10 De 2 5 7 9
x min 2364 len 377 odd 174 max 1333403589416 Uo 1 2 4 7 8 10 Do 3 5 6 9 Ue 1 2 4 6 De 3 5 8 9
x min 2364 len 376 odd 173 max 1333403589416 Uo 1 2 4 7 8 Do 3 5 6 9 10 Ue 1 2 4 6 De 3 5 8 9
x min 2364 len 377 odd 173 max 1333403589416 Uo 1 2 4 8 10 Do 3 5 6 7 9 Ue 1 2 4 6 De 3 5 8 9
x min 2364 len 376 odd 172 max 1333403589416 Uo 1 2 4 8 Do 3 5 6 7 9 10 Ue 1 2 4 6 De 3 5 8 9
x min 2364 len 377 odd 172 max 1333403589416 Uo 1 2 4 10 Do 3 5 6 8 9 Ue 1 2 4 6 7 De 3 5 8 9
x min 2364 len 376 odd 171 max 1333403589416 Uo 1 2 4 Do 3 5 6 8 9 10 Ue 1 2 4 6 7 De 3 5 8 9
x min 2385 len 384 odd 182 max 5231947310174208 Uo 1 2 4 6 7 8 Do 3 5 9 Ue 1 2 4 6 8 13 De 3 5 7 12
x min 2404 len 386 odd 189 max 14597955421056 Uo 1 2 5 6 7 8 Do 3 4 Ue 1 2 4 8 9 De 3 5 6 7
x min 2404 len 385 odd 189 max 14401472321048 Uo 1 2 5 6 7 8 Do 3 4 Ue 1 2 4 9 De 3 5 6 7 8
x min 2404 len 386 odd 179 max 14597955421056 Uo 1 2 6 7 8 Do 3 4 5 Ue 1 2 4 8 9 De 3 5 6 7
x min 2404 len 385 odd 179 max 14401472321048 Uo 1 2 6 7 8 Do 3 4 5 Ue 1 2 4 9 De 3 5 6 7 8
x min 2411 len 1179 odd 730 max 1570040708785136 Uo 1 2 3 4 5 7 8 9 Do 6 Ue 1 3 10 De 2 4 5 6 8 9
x min 2436 len 382 odd 194 max 409993116920 Uo 1 2 4 6 7 8 9 Do 3 5 Ue 1 2 6 9 10 De 3 4 5 7 8
x min 2436 len 381 odd 194 max 409993116920 Uo 1 2 4 6 7 8 9 Do 3 5 Ue 1 2 9 10 De 3 4 5 6 7 8
x min 2437 len 425 odd 237 max 60240011754 Uo 1 2 3 4 5 6 7 8 9 10 Do 11 Ue 2 3 5 6 De 1 4 7 10
x min 2463 len 412 odd 223 max 432950064152 Uo 1 3 4 5 8 9 10 11 12 13 Do 2 6 7 Ue 1 2 4 5 7 De 3 6
x min 2463 len 412 odd 220 max 432950064152 Uo 1 3 4 5 8 9 11 12 13 Do 2 6 7 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 219 max 432950064152 Uo 1 3 4 5 8 9 12 13 Do 2 6 7 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 218 max 432950064152 Uo 1 3 4 5 8 9 13 Do 2 6 7 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 217 max 432950064152 Uo 1 3 4 5 8 9 Do 2 6 7 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2463 len 412 odd 220 max 432950064152 Uo 1 3 4 5 9 10 11 12 13 Do 2 6 7 8 Ue 1 2 4 5 7 De 3 6
x min 2463 len 412 odd 218 max 432950064152 Uo 1 3 4 5 9 11 12 13 Do 2 6 7 8 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 217 max 432950064152 Uo 1 3 4 5 9 12 13 Do 2 6 7 8 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 216 max 432950064152 Uo 1 3 4 5 9 13 Do 2 6 7 8 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 215 max 432950064152 Uo 1 3 4 5 9 Do 2 6 7 8 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2463 len 412 odd 217 max 432950064152 Uo 1 3 4 5 10 11 12 13 Do 2 6 7 9 Ue 1 2 4 5 7 8 De 3 6
x min 2463 len 412 odd 216 max 432950064152 Uo 1 3 4 5 11 12 13 Do 2 6 7 9 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 215 max 432950064152 Uo 1 3 4 5 12 13 Do 2 6 7 9 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 214 max 432950064152 Uo 1 3 4 5 13 Do 2 6 7 9 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 213 max 432950064152 Uo 1 3 4 5 Do 2 6 7 9 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2463 len 412 odd 191 max 432950064152 Uo 1 4 5 8 9 10 11 12 13 Do 2 3 6 7 Ue 1 2 4 5 7 De 3 6
x min 2463 len 412 odd 188 max 432950064152 Uo 1 4 5 8 9 11 12 13 Do 2 3 6 7 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 187 max 432950064152 Uo 1 4 5 8 9 12 13 Do 2 3 6 7 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 186 max 432950064152 Uo 1 4 5 8 9 13 Do 2 3 6 7 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 185 max 432950064152 Uo 1 4 5 8 9 Do 2 3 6 7 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2463 len 412 odd 188 max 432950064152 Uo 1 4 5 9 10 11 12 13 Do 2 3 6 7 8 Ue 1 2 4 5 7 De 3 6
x min 2463 len 412 odd 186 max 432950064152 Uo 1 4 5 9 11 12 13 Do 2 3 6 7 8 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 185 max 432950064152 Uo 1 4 5 9 12 13 Do 2 3 6 7 8 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 184 max 432950064152 Uo 1 4 5 9 13 Do 2 3 6 7 8 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 183 max 432950064152 Uo 1 4 5 9 Do 2 3 6 7 8 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2463 len 412 odd 185 max 432950064152 Uo 1 4 5 10 11 12 13 Do 2 3 6 7 9 Ue 1 2 4 5 7 8 De 3 6
x min 2463 len 412 odd 184 max 432950064152 Uo 1 4 5 11 12 13 Do 2 3 6 7 9 10 Ue 1 2 4 5 7 8 9 De 3 6
x min 2463 len 412 odd 183 max 432950064152 Uo 1 4 5 12 13 Do 2 3 6 7 9 11 Ue 1 2 4 5 7 8 9 10 De 3 6
x min 2463 len 412 odd 182 max 432950064152 Uo 1 4 5 13 Do 2 3 6 7 9 12 Ue 1 2 4 5 7 8 9 10 11 De 3 6
x min 2463 len 412 odd 181 max 432950064152 Uo 1 4 5 Do 2 3 6 7 9 13 Ue 1 2 4 5 7 8 9 10 11 12 De 3 6
x min 2465 len 4796 odd 2931 max 10117208469295328376 Uo 1 2 3 4 5 7 9 10 11 Do 6 8 Ue 1 4 5 8 9 De 2 3 6 7 11
x min 2465 len 4796 odd 2928 max 10117208469295328376 Uo 1 2 3 4 5 7 9 10 Do 6 8 11 Ue 1 4 5 8 9 10 De 2 3 6 7 11
x min 2465 len 4796 odd 2928 max 10117208469295328376 Uo 1 2 3 4 5 7 10 11 Do 6 8 9 Ue 1 4 5 8 9 De 2 3 6 7 11
x min 2465 len 4796 odd 2926 max 10117208469295328376 Uo 1 2 3 4 5 7 10 Do 6 8 9 11 Ue 1 4 5 8 9 10 De 2 3 6 7 11
x min 2465 len 4796 odd 2925 max 10117208469295328376 Uo 1 2 3 4 5 7 11 Do 6 8 10 Ue 1 4 5 8 9 De 2 3 6 7 11
x min 2465 len 4796 odd 2924 max 10117208469295328376 Uo 1 2 3 4 5 7 Do 6 8 10 11 Ue 1 4 5 8 9 10 De 2 3 6 7 11
x min 2495 len 1976 odd 1245 max 20074961343069192 Uo 1 2 3 4 5 6 9 11 Do 7 8 10 Ue 1 4 5 9 11 12 14 15 De 2 3 6 7 8 10 13
x min 2511 len 373 odd 211 max 5091088212 Uo 1 2 3 4 6 8 9 10 14 Do 5 7 13 Ue 1 3 4 6 De 2 5 7 8 12
x min 2511 len 373 odd 210 max 5091088212 Uo 1 2 3 4 6 8 9 10 Do 5 7 14 Ue 1 3 4 6 13 De 2 5 7 8 12
x min 2559 len 2279 odd 1269 max 25340804734773482 Uo 1 2 3 4 5 6 7 8 9 11 12 13 Do 10 Ue 2 3 5 7 8 9 13 14 15 16 17 18 De 1 4 6 10 12
+ min 2559 len 422 odd 235 max 5048675184 Uo 1 2 3 4 5 6 7 8 9 Do Ue 2 3 5 7 De 1 4 6 9
x min 2600 len 454 odd 210 max 815217758 Uo 1 2 3 5 6 11 Do 4 9 10 Ue 2 3 4 6 7 De 1 5 8 9
x min 2600 len 454 odd 209 max 815217758 Uo 1 2 3 5 6 Do 4 9 11 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 2600 len 454 odd 202 max 815217758 Uo 1 2 3 6 11 Do 4 5 9 10 Ue 2 3 4 6 7 De 1 5 8 9
x min 2600 len 454 odd 201 max 815217758 Uo 1 2 3 6 Do 4 5 9 11 Ue 2 3 4 6 7 10 De 1 5 8 9
x min 2630 len 2725 odd 1418 max 615117508895437824 Uo 1 3 4 5 7 9 Do 2 6 8 10 11 Ue 1 3 4 5 6 8 11 De 2 7 9 10
x min 2630 len 2725 odd 1415 max 615117508895437824 Uo 1 3 4 5 7 Do 2 6 8 9 10 11 Ue 1 3 4 5 6 8 11 De 2 7 9 10
x min 2630 len 2724 odd 1416 max 455128690443207188 Uo 1 3 4 5 7 9 Do 2 6 8 10 11 Ue 1 3 4 5 6 8 De 2 7 9 10 11
x min 2630 len 2724 odd 1413 max 455128690443207188 Uo 1 3 4 5 7 Do 2 6 8 9 10 11 Ue 1 3 4 5 6 8 De 2 7 9 10 11
x min 2630 len 2725 odd 1406 max 615117508895437824 Uo 1 3 4 5 9 Do 2 6 7 8 10 11 Ue 1 3 4 5 6 8 11 De 2 7 9 10
x min 2630 len 2725 odd 1403 max 615117508895437824 Uo 1 3 4 5 Do 2 6 7 8 9 10 11 Ue 1 3 4 5 6 8 11 De 2 7 9 10
x min 2630 len 2724 odd 1403 max 455128690443207188 Uo 1 3 4 5 9 Do 2 6 7 8 10 11 Ue 1 3 4 5 6 8 De 2 7 9 10 11
x min 2630 len 2724 odd 1400 max 455128690443207188 Uo 1 3 4 5 Do 2 6 7 8 9 10 11 Ue 1 3 4 5 6 8 De 2 7 9 10 11
x min 2647 len 438 odd 189 max 25456985636318 Uo 1 2 3 5 6 7 8 10 13 Do 4 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 188 max 25456985636318 Uo 1 2 3 5 6 7 8 10 Do 4 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 188 max 25456985636318 Uo 1 2 3 5 6 7 8 13 Do 4 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 187 max 25456985636318 Uo 1 2 3 5 6 7 8 Do 4 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2647 len 438 odd 187 max 25456985636318 Uo 1 2 3 5 7 8 10 13 Do 4 6 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 5 7 8 10 Do 4 6 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 5 7 8 13 Do 4 6 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 5 7 8 Do 4 6 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 5 8 10 13 Do 4 7 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 5 8 10 Do 4 7 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 5 8 13 Do 4 7 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 184 max 25456985636318 Uo 1 2 3 5 8 Do 4 7 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2647 len 438 odd 187 max 25456985636318 Uo 1 2 3 6 7 8 10 13 Do 4 5 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 6 7 8 10 Do 4 5 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 6 7 8 13 Do 4 5 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 6 7 8 Do 4 5 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2647 len 438 odd 186 max 25456985636318 Uo 1 2 3 7 8 10 13 Do 4 5 6 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 7 8 10 Do 4 5 6 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 7 8 13 Do 4 5 6 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 184 max 25456985636318 Uo 1 2 3 7 8 Do 4 5 6 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2647 len 438 odd 185 max 25456985636318 Uo 1 2 3 8 10 13 Do 4 5 7 9 11 12 Ue 2 3 4 5 6 8 De 1 7 10 11
x min 2647 len 438 odd 184 max 25456985636318 Uo 1 2 3 8 10 Do 4 5 7 9 11 12 13 Ue 2 3 4 5 6 8 12 De 1 7 10 11
x min 2647 len 438 odd 184 max 25456985636318 Uo 1 2 3 8 13 Do 4 5 7 10 11 12 Ue 2 3 4 5 6 8 9 De 1 7 10 11
x min 2647 len 438 odd 183 max 25456985636318 Uo 1 2 3 8 Do 4 5 7 10 11 12 13 Ue 2 3 4 5 6 8 9 12 De 1 7 10 11
x min 2661 len 443 odd 197 max 1726503618 Uo 1 2 3 5 7 Do 4 6 Ue 2 3 4 6 9 10 11 12 De 1 5 8
x min 2661 len 443 odd 196 max 1726503618 Uo 1 2 3 5 Do 4 6 7 Ue 2 3 4 6 9 10 11 12 De 1 5 8
x min 2661 len 441 odd 197 max 1726503618 Uo 1 2 3 5 7 Do 4 6 Ue 2 3 4 9 10 11 12 De 1 5 6 8
x min 2661 len 443 odd 192 max 1726503618 Uo 1 2 3 7 Do 4 5 6 Ue 2 3 4 6 9 10 11 12 De 1 5 8
x min 2661 len 443 odd 191 max 1726503618 Uo 1 2 3 Do 4 5 6 7 Ue 2 3 4 6 9 10 11 12 De 1 5 8
x min 2661 len 441 odd 192 max 1726503618 Uo 1 2 3 7 Do 4 5 6 Ue 2 3 4 9 10 11 12 De 1 5 6 8
x min 2699 len 1258 odd 652 max 910140892925943596 Uo 1 2 3 5 6 7 8 Do 4 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 624 max 910140892925943596 Uo 1 2 3 6 7 8 Do 4 5 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 618 max 910140892925943596 Uo 1 2 3 5 7 8 Do 4 6 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 607 max 910140892925943596 Uo 1 2 3 7 8 Do 4 5 6 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 625 max 910140892925943596 Uo 1 2 3 5 6 8 Do 4 7 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 609 max 910140892925943596 Uo 1 2 3 5 8 Do 4 6 7 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 606 max 910140892925943596 Uo 1 2 3 6 8 Do 4 5 7 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2699 len 1258 odd 598 max 910140892925943596 Uo 1 2 3 8 Do 4 5 6 7 10 12 Ue 1 3 4 5 6 8 10 De 2 7 9 11
x min 2743 len 1368 odd 691 max 27148451483394 Uo 1 2 3 4 5 8 9 13 14 Do 6 7 11 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11
x min 2743 len 1368 odd 689 max 27148451483394 Uo 1 2 3 4 5 8 13 14 Do 6 7 9 11 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11
x min 2743 len 1368 odd 690 max 27148451483394 Uo 1 2 3 4 5 8 9 14 Do 6 7 11 13 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 2743 len 1368 odd 688 max 27148451483394 Uo 1 2 3 4 5 8 14 Do 6 7 9 11 13 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 2743 len 1368 odd 689 max 27148451483394 Uo 1 2 3 4 5 8 9 Do 6 7 11 14 Ue 2 3 4 7 8 12 13 De 1 5 6 9 10 11
x min 2743 len 1368 odd 687 max 27148451483394 Uo 1 2 3 4 5 8 Do 6 7 9 11 14 Ue 2 3 4 7 8 12 13 De 1 5 6 9 10 11
x min 2743 len 1368 odd 688 max 27148451483394 Uo 1 2 3 4 5 9 13 14 Do 6 7 8 11 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11
x min 2743 len 1368 odd 687 max 27148451483394 Uo 1 2 3 4 5 13 14 Do 6 7 8 9 11 12 Ue 2 3 4 7 8 De 1 5 6 9 10 11
x min 2743 len 1368 odd 687 max 27148451483394 Uo 1 2 3 4 5 9 14 Do 6 7 8 11 13 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 2743 len 1368 odd 686 max 27148451483394 Uo 1 2 3 4 5 14 Do 6 7 8 9 11 13 Ue 2 3 4 7 8 12 De 1 5 6 9 10 11
x min 2743 len 1368 odd 686 max 27148451483394 Uo 1 2 3 4 5 9 Do 6 7 8 11 14 Ue 2 3 4 7 8 12 13 De 1 5 6 9 10 11
x min 2743 len 1368 odd 685 max 27148451483394 Uo 1 2 3 4 5 Do 6 7 8 9 11 14 Ue 2 3 4 7 8 12 13 De 1 5 6 9 10 11
x min 2743 len 3288 odd 1618 max 7830945055992354048 Uo 1 2 3 4 6 10 11 12 13 Do 5 7 8 9 Ue 2 3 4 9 10 12 13 De 1 5 6 7 8 11
x min 2743 len 3288 odd 1615 max 7830945055992354048 Uo 1 2 3 4 6 11 12 13 Do 5 7 8 10 Ue 2 3 4 9 10 12 13 De 1 5 6 7 8 11
x min 2743 len 3288 odd 1616 max 7830945055992354048 Uo 1 2 3 4 6 10 12 13 Do 5 7 8 9 11 Ue 2 3 4 9 10 12 13 De 1 5 6 7 8 11
x min 2743 len 3288 odd 1614 max 7830945055992354048 Uo 1 2 3 4 6 12 13 Do 5 7 8 10 11 Ue 2 3 4 9 10 12 13 De 1 5 6 7 8 11
x min 2772 len 3059 odd 1306 max 9224048558998859859 Uo 1 4 7 8 9 10 Do 2 3 5 6 Ue 1 2 3 8 9 10 12 13 14 De 4 5 6 7 11
x min 2772 len 3058 odd 1306 max 9224048558998859859 Uo 1 4 7 8 9 10 Do 2 3 5 6 Ue 1 2 3 8 9 10 13 14 De 4 5 6 7 11 12
x min 2772 len 3061 odd 1308 max 9224048558998859859 Uo 1 4 7 8 9 10 Do 2 3 5 6 Ue 1 2 3 8 9 10 14 De 4 5 6 7 11 13
x min 2772 len 3060 odd 1308 max 9224048558998859859 Uo 1 4 7 8 9 10 Do 2 3 5 6 Ue 1 2 3 8 9 10 De 4 5 6 7 11 14
x min 2785 len 1282 odd 673 max 1167411863130080 Uo 1 3 4 5 6 8 Do 2 7 9 Ue 1 2 4 6 8 De 3 5 7 10
x min 2785 len 1282 odd 572 max 1167411863130080 Uo 1 4 5 6 8 Do 2 3 7 9 Ue 1 2 4 6 8 De 3 5 7 10
x min 2815 len 444 odd 217 max 2376063530 Uo 1 2 3 5 6 7 8 10 11 Do 4 9 Ue 2 3 4 8 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 217 max 2376063530 Uo 1 2 3 5 6 7 8 10 11 Do 4 9 Ue 2 3 4 13 14 15 De 1 5 6 7 8 12
x min 2815 len 444 odd 216 max 2376063530 Uo 1 2 3 5 6 7 8 11 Do 4 10 Ue 2 3 4 8 9 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 216 max 2376063530 Uo 1 2 3 5 6 7 8 11 Do 4 10 Ue 2 3 4 9 13 14 15 De 1 5 6 7 8 12
x min 2815 len 444 odd 215 max 2376063530 Uo 1 2 3 5 6 7 8 Do 4 11 Ue 2 3 4 8 9 10 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 215 max 2376063530 Uo 1 2 3 5 6 7 8 Do 4 11 Ue 2 3 4 9 10 13 14 15 De 1 5 6 7 8 12
x min 2815 len 444 odd 213 max 2376063530 Uo 1 2 3 6 7 8 10 11 Do 4 5 9 Ue 2 3 4 8 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 213 max 2376063530 Uo 1 2 3 6 7 8 10 11 Do 4 5 9 Ue 2 3 4 13 14 15 De 1 5 6 7 8 12
x min 2815 len 444 odd 212 max 2376063530 Uo 1 2 3 6 7 8 11 Do 4 5 10 Ue 2 3 4 8 9 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 212 max 2376063530 Uo 1 2 3 6 7 8 11 Do 4 5 10 Ue 2 3 4 9 13 14 15 De 1 5 6 7 8 12
x min 2815 len 444 odd 211 max 2376063530 Uo 1 2 3 6 7 8 Do 4 5 11 Ue 2 3 4 8 9 10 13 14 15 De 1 5 6 7 12
x min 2815 len 443 odd 211 max 2376063530 Uo 1 2 3 6 7 8 Do 4 5 11 Ue 2 3 4 9 10 13 14 15 De 1 5 6 7 8 12
x min 2853 len 427 odd 224 max 163561698 Uo 1 2 3 4 5 7 8 9 11 Do 6 10 Ue 2 3 4 7 8 9 De 1 5 6
x min 2853 len 427 odd 223 max 163561698 Uo 1 2 3 4 5 7 8 9 Do 6 11 Ue 2 3 4 7 8 9 10 De 1 5 6
x min 2855 len 388 odd 196 max 1229048000 Uo 1 2 3 5 6 7 8 Do 4 Ue 1 3 4 5 7 9 11 12 De 2 6 8 10
x min 2855 len 388 odd 189 max 1229048000 Uo 1 2 3 6 7 8 Do 4 5 Ue 1 3 4 5 7 9 11 12 De 2 6 8 10
x min 2855 len 388 odd 192 max 1229048000 Uo 1 2 3 5 7 8 Do 4 6 Ue 1 3 4 5 7 9 11 12 De 2 6 8 10
x min 2855 len 388 odd 187 max 1229048000 Uo 1 2 3 7 8 Do 4 5 6 Ue 1 3 4 5 7 9 11 12 De 2 6 8 10
x min 2863 len 431 odd 224 max 84602991572568576 Uo 1 2 3 4 7 8 Do 5 6 9 Ue 2 3 4 7 10 11 De 1 5 6 8 9
x min 2863 len 430 odd 224 max 84602991572568576 Uo 1 2 3 4 7 8 Do 5 6 9 Ue 2 3 4 10 11 De 1 5 6 7 8 9
x min 2916 len 382 odd 191 max 2544716271 Uo 1 2 5 6 Do 3 4 7 8 Ue 1 2 4 9 10 11 12 13 De 3 5 6 7 8
x min 2916 len 382 odd 179 max 2544716271 Uo 1 2 6 Do 3 4 5 7 8 Ue 1 2 4 9 10 11 12 13 De 3 5 6 7 8
x min 2955 len 2525 odd 1336 max 1858235811956 Uo 1 2 3 5 6 7 8 9 Do 4 10 Ue 1 3 4 5 9 De 2 6 7 8
x min 2955 len 2525 odd 1271 max 1858235811956 Uo 1 2 3 6 7 8 9 Do 4 5 10 Ue 1 3 4 5 9 De 2 6 7 8
x min 2955 len 2525 odd 1262 max 1858235811956 Uo 1 2 3 5 7 8 9 Do 4 6 10 Ue 1 3 4 5 9 De 2 6 7 8
x min 2955 len 2525 odd 1234 max 1858235811956 Uo 1 2 3 7 8 9 Do 4 5 6 10 Ue 1 3 4 5 9 De 2 6 7 8
x min 3025 len 4149 odd 2374 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 15 16 17 18 19 Do 2 11 Ue 1 3 4 6 7 9 De 2 5 8 10
x min 3025 len 4149 odd 2372 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 15 16 17 18 19 Do 2 12 Ue 1 3 4 6 7 9 11 De 2 5 8 10
x min 3025 len 4149 odd 2370 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 15 16 17 18 19 Do 2 13 Ue 1 3 4 6 7 9 11 12 De 2 5 8 10
x min 3025 len 4149 odd 2368 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 15 16 17 18 19 Do 2 14 Ue 1 3 4 6 7 9 11 12 13 De 2 5 8 10
x min 3025 len 4149 odd 2370 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 16 17 18 19 Do 2 11 15 Ue 1 3 4 6 7 9 11 12 13 14 De 2 5 8 10
x min 3025 len 4149 odd 2369 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 16 17 18 19 Do 2 12 15 Ue 1 3 4 6 7 9 11 12 13 14 De 2 5 8 10
x min 3025 len 4149 odd 2368 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 16 17 18 19 Do 2 13 15 Ue 1 3 4 6 7 9 11 12 13 14 De 2 5 8 10
x min 3025 len 4149 odd 2367 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 16 17 18 19 Do 2 14 15 Ue 1 3 4 6 7 9 11 12 13 14 De 2 5 8 10
x min 3025 len 4149 odd 2369 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 17 18 19 Do 2 11 16 Ue 1 3 4 6 7 9 11 12 13 14 15 De 2 5 8 10
x min 3025 len 4149 odd 2368 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 17 18 19 Do 2 12 16 Ue 1 3 4 6 7 9 11 12 13 14 15 De 2 5 8 10
x min 3025 len 4149 odd 2367 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 17 18 19 Do 2 13 16 Ue 1 3 4 6 7 9 11 12 13 14 15 De 2 5 8 10
x min 3025 len 4149 odd 2366 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 17 18 19 Do 2 14 16 Ue 1 3 4 6 7 9 11 12 13 14 15 De 2 5 8 10
x min 3025 len 4149 odd 2368 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 18 19 Do 2 11 17 Ue 1 3 4 6 7 9 11 12 13 14 15 16 De 2 5 8 10
x min 3025 len 4149 odd 2367 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 18 19 Do 2 12 17 Ue 1 3 4 6 7 9 11 12 13 14 15 16 De 2 5 8 10
x min 3025 len 4149 odd 2366 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 18 19 Do 2 13 17 Ue 1 3 4 6 7 9 11 12 13 14 15 16 De 2 5 8 10
x min 3025 len 4149 odd 2365 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 18 19 Do 2 14 17 Ue 1 3 4 6 7 9 11 12 13 14 15 16 De 2 5 8 10
x min 3025 len 4149 odd 2367 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 19 Do 2 11 18 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 De 2 5 8 10
x min 3025 len 4149 odd 2366 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 19 Do 2 12 18 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 De 2 5 8 10
x min 3025 len 4149 odd 2365 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 19 Do 2 13 18 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 De 2 5 8 10
x min 3025 len 4149 odd 2364 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 19 Do 2 14 18 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 De 2 5 8 10
x min 3025 len 4149 odd 2366 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 12 13 14 Do 2 11 19 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 18 De 2 5 8 10
x min 3025 len 4149 odd 2365 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 13 14 Do 2 12 19 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 18 De 2 5 8 10
x min 3025 len 4149 odd 2364 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 14 Do 2 13 19 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 18 De 2 5 8 10
x min 3025 len 4149 odd 2363 max 83118363032630496 Uo 1 3 4 5 6 7 8 9 10 Do 2 14 19 Ue 1 3 4 6 7 9 11 12 13 14 15 16 17 18 De 2 5 8 10
x min 3131 len 1172 odd 734 max 6774254885832819384 Uo 1 2 3 4 5 8 11 12 Do 6 7 9 10 Ue 1 4 8 De 2 3 5 6 7 9
x min 3131 len 1172 odd 733 max 6774254885832819384 Uo 1 2 3 4 5 8 12 Do 6 7 9 10 11 Ue 1 4 8 10 De 2 3 5 6 7 9
x min 3131 len 374 odd 226 max 101585715240 Uo 1 2 3 4 12 Do 5 7 11 Ue 1 4 5 De 2 3 6 10
x min 3131 len 1172 odd 732 max 6774254885832819384 Uo 1 2 3 4 5 8 Do 6 7 9 10 12 Ue 1 4 8 10 11 De 2 3 5 6 7 9
x min 3131 len 374 odd 225 max 101585715240 Uo 1 2 3 4 Do 5 7 12 Ue 1 4 5 11 De 2 3 6 10
x min 3139 len 439 odd 209 max 669704382 Uo 1 2 3 4 6 7 9 Do 5 8 Ue 2 3 4 5 6 De 1 7 8 9 13
x min 3139 len 439 odd 205 max 669704382 Uo 1 2 3 4 7 9 Do 5 6 8 Ue 2 3 4 5 6 De 1 7 8 9 13
x min 3139 len 439 odd 207 max 669704382 Uo 1 2 3 4 6 9 Do 5 7 8 Ue 2 3 4 5 6 De 1 7 8 9 13
x min 3139 len 439 odd 204 max 669704382 Uo 1 2 3 4 9 Do 5 6 7 8 Ue 2 3 4 5 6 De 1 7 8 9 13
x min 3227 len 1154 odd 632 max 2436724836486425168 Uo 1 2 3 5 7 Do 4 6 8 Ue 1 2 6 8 De 3 4 5 7 9
x min 3227 len 1154 odd 627 max 2436724836486425168 Uo 1 2 3 5 Do 4 6 7 8 Ue 1 2 6 8 De 3 4 5 7 9
x min 3259 len 1782 odd 1023 max 276463497902250 Uo 1 2 3 4 5 6 7 8 9 13 Do 12 Ue 2 3 6 9 De 1 4 5 7 8 11
x min 3259 len 1782 odd 1022 max 276463497902250 Uo 1 2 3 4 5 6 7 8 9 Do 12 13 Ue 2 3 6 9 12 De 1 4 5 7 8 11
x min 3277 len 1366 odd 766 max 6290561531958704 Uo 1 2 3 4 5 6 7 11 Do 8 10 14 Ue 2 3 5 6 7 De 1 4 8 9 12 13
x min 3277 len 1366 odd 765 max 6290561531958704 Uo 1 2 3 4 5 6 7 Do 8 10 11 14 Ue 2 3 5 6 7 10 De 1 4 8 9 12 13
x min 3290 len 858 odd 476 max 2429658291200 Uo 1 3 4 5 6 8 9 11 Do 2 7 10 Ue 1 3 4 5 6 De 2 7 9 10
x min 3290 len 863 odd 484 max 2429658291200 Uo 1 3 4 5 6 11 Do 2 7 8 10 Ue 1 3 4 5 De 2 6 7 9 10
x min 3290 len 5044 odd 2546 max 3260442331814396 Uo 1 3 4 5 7 8 10 11 12 13 14 Do 2 6 9 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 3290 len 5043 odd 2546 max 3260442331814396 Uo 1 3 4 5 7 8 10 11 12 13 14 Do 2 6 9 Ue 1 3 4 5 6 7 11 De 2 8 10
x min 3290 len 5043 odd 2542 max 3260442331814396 Uo 1 3 4 5 7 8 10 11 12 14 Do 2 6 9 13 Ue 1 3 4 5 6 7 10 11 12 De 2 8 9
x min 3290 len 5043 odd 2541 max 3260442331814396 Uo 1 3 4 5 7 8 10 11 12 Do 2 6 9 14 Ue 1 3 4 5 6 7 10 11 12 13 De 2 8 9
x min 3290 len 5043 odd 2542 max 3260442331814396 Uo 1 3 4 5 7 8 11 12 13 14 Do 2 6 9 10 Ue 1 3 4 5 6 7 9 11 De 2 8 10
x min 3290 len 5044 odd 2517 max 3260442331814396 Uo 1 3 4 5 8 10 11 12 13 14 Do 2 6 7 9 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 3290 len 5043 odd 2517 max 3260442331814396 Uo 1 3 4 5 8 10 11 12 13 14 Do 2 6 7 9 Ue 1 3 4 5 6 7 11 De 2 8 10
x min 3290 len 5043 odd 2513 max 3260442331814396 Uo 1 3 4 5 8 10 11 12 14 Do 2 6 7 9 13 Ue 1 3 4 5 6 7 10 11 12 De 2 8 9
x min 3290 len 5043 odd 2512 max 3260442331814396 Uo 1 3 4 5 8 10 11 12 Do 2 6 7 9 14 Ue 1 3 4 5 6 7 10 11 12 13 De 2 8 9
x min 3290 len 5043 odd 2513 max 3260442331814396 Uo 1 3 4 5 8 11 12 13 14 Do 2 6 7 9 10 Ue 1 3 4 5 6 7 9 11 De 2 8 10
x min 3290 len 5044 odd 2520 max 3260442331814396 Uo 1 3 4 5 7 10 11 12 13 14 Do 2 6 8 9 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 3290 len 5043 odd 2520 max 3260442331814396 Uo 1 3 4 5 7 10 11 12 13 14 Do 2 6 8 9 Ue 1 3 4 5 6 7 11 De 2 8 10
x min 3290 len 5043 odd 2516 max 3260442331814396 Uo 1 3 4 5 7 10 11 12 14 Do 2 6 8 9 13 Ue 1 3 4 5 6 7 10 11 12 De 2 8 9
x min 3290 len 5043 odd 2515 max 3260442331814396 Uo 1 3 4 5 7 10 11 12 Do 2 6 8 9 14 Ue 1 3 4 5 6 7 10 11 12 13 De 2 8 9
x min 3290 len 5043 odd 2516 max 3260442331814396 Uo 1 3 4 5 7 11 12 13 14 Do 2 6 8 9 10 Ue 1 3 4 5 6 7 9 11 De 2 8 10
x min 3290 len 5044 odd 2504 max 3260442331814396 Uo 1 3 4 5 10 11 12 13 14 Do 2 6 7 8 9 Ue 1 3 4 5 6 7 10 11 De 2 8 9
x min 3290 len 5043 odd 2504 max 3260442331814396 Uo 1 3 4 5 10 11 12 13 14 Do 2 6 7 8 9 Ue 1 3 4 5 6 7 11 De 2 8 10
x min 3290 len 5043 odd 2500 max 3260442331814396 Uo 1 3 4 5 10 11 12 14 Do 2 6 7 8 9 13 Ue 1 3 4 5 6 7 10 11 12 De 2 8 9
x min 3290 len 5043 odd 2499 max 3260442331814396 Uo 1 3 4 5 10 11 12 Do 2 6 7 8 9 14 Ue 1 3 4 5 6 7 10 11 12 13 De 2 8 9
x min 3290 len 5043 odd 2500 max 3260442331814396 Uo 1 3 4 5 11 12 13 14 Do 2 6 7 8 9 10 Ue 1 3 4 5 6 7 9 11 De 2 8 10
x min 3324 len 388 odd 190 max 89805500687600 Uo 1 2 4 5 8 Do 3 6 7 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 3324 len 387 odd 189 max 89805500687600 Uo 1 2 4 5 Do 3 6 7 8 Ue 1 2 5 8 10 De 3 4 6 7 9
x min 3361 len 417 odd 230 max 354367786218947 Uo 1 3 4 5 7 9 10 Do 2 6 8 11 Ue 1 2 7 9 10 De 3 4 5 6 8
x min 3361 len 415 odd 229 max 354367786218947 Uo 1 3 4 5 7 9 10 Do 2 6 8 11 Ue 1 2 7 10 De 3 4 5 6 9
x min 3361 len 415 odd 228 max 354367786218947 Uo 1 3 4 5 7 10 Do 2 6 9 11 Ue 1 2 7 8 10 De 3 4 5 6 9
x min 3361 len 417 odd 193 max 265775839664211 Uo 1 4 5 7 9 10 Do 2 3 6 8 11 Ue 1 2 7 9 10 De 3 4 5 6 8
x min 3361 len 415 odd 192 max 265775839664211 Uo 1 4 5 7 9 10 Do 2 3 6 8 11 Ue 1 2 7 10 De 3 4 5 6 9
x min 3361 len 415 odd 191 max 265775839664211 Uo 1 4 5 7 10 Do 2 3 6 9 11 Ue 1 2 7 8 10 De 3 4 5 6 9
x min 3382 len 1294 odd 727 max 15944984298209336 Uo 1 3 4 5 6 7 8 9 12 13 14 15 16 17 18 19 Do 2 11 Ue 1 2 8 14 De 3 4 5 6 7 9 10 12 13
x min 3382 len 1293 odd 727 max 15944984298209336 Uo 1 3 4 5 6 7 8 9 12 13 14 15 16 17 18 19 Do 2 11 Ue 1 2 8 De 3 4 5 6 7 9 10 12 14
x min 3382 len 1294 odd 726 max 15944984298209336 Uo 1 3 4 5 6 7 8 9 13 14 15 16 17 18 19 Do 2 11 12 Ue 1 2 8 11 14 De 3 4 5 6 7 9 10 12 13
x min 3382 len 1293 odd 726 max 15944984298209336 Uo 1 3 4 5 6 7 8 9 13 14 15 16 17 18 19 Do 2 11 12 Ue 1 2 8 11 De 3 4 5 6 7 9 10 12 14
x min 3382 len 1294 odd 614 max 15944984298209336 Uo 1 4 5 6 7 8 9 12 13 14 15 16 17 18 19 Do 2 3 11 Ue 1 2 8 14 De 3 4 5 6 7 9 10 12 13
x min 3382 len 1293 odd 614 max 15944984298209336 Uo 1 4 5 6 7 8 9 12 13 14 15 16 17 18 19 Do 2 3 11 Ue 1 2 8 De 3 4 5 6 7 9 10 12 14
x min 3382 len 1294 odd 613 max 15944984298209336 Uo 1 4 5 6 7 8 9 13 14 15 16 17 18 19 Do 2 3 11 12 Ue 1 2 8 11 14 De 3 4 5 6 7 9 10 12 13
x min 3382 len 1293 odd 613 max 15944984298209336 Uo 1 4 5 6 7 8 9 13 14 15 16 17 18 19 Do 2 3 11 12 Ue 1 2 8 11 De 3 4 5 6 7 9 10 12 14
x min 3473 len 1977 odd 1203 max 219271682249934992 Uo 1 2 3 4 5 8 10 11 12 Do 6 7 9 Ue 1 3 5 7 11 12 13 14 De 2 4 6 8 10
x min 3473 len 1977 odd 1201 max 219271682249934992 Uo 1 2 3 4 5 8 11 12 Do 6 7 10 Ue 1 3 5 7 9 11 12 13 14 De 2 4 6 8 10
x min 3473 len 1977 odd 1201 max 219271682249934992 Uo 1 2 3 4 5 10 11 12 Do 6 7 8 9 Ue 1 3 5 7 11 12 13 14 De 2 4 6 8 10
x min 3473 len 1977 odd 1199 max 219271682249934992 Uo 1 2 3 4 5 11 12 Do 6 7 8 10 Ue 1 3 5 7 9 11 12 13 14 De 2 4 6 8 10
x min 3493 len 1431 odd 622 max 2970399014556894 Uo 1 2 3 5 6 10 Do 4 8 9 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 608 max 2970399014556894 Uo 1 2 3 5 10 Do 4 6 8 9 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 621 max 2970399014556894 Uo 1 2 3 5 6 Do 4 8 9 10 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 607 max 2970399014556894 Uo 1 2 3 5 Do 4 6 8 9 10 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 597 max 2970399014556894 Uo 1 2 3 6 10 Do 4 5 8 9 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 590 max 2970399014556894 Uo 1 2 3 10 Do 4 5 6 8 9 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 596 max 2970399014556894 Uo 1 2 3 6 Do 4 5 8 9 10 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3493 len 1431 odd 589 max 2970399014556894 Uo 1 2 3 Do 4 5 6 8 9 10 Ue 2 3 4 5 9 11 De 1 6 7 8 10 12 13
x min 3503 len 374 odd 226 max 9347965852764 Uo 1 2 3 4 7 Do 5 6 10 Ue 1 3 6 7 De 2 4 5 8 9
x min 3503 len 374 odd 225 max 9347965852764 Uo 1 2 3 4 Do 5 6 7 10 Ue 1 3 6 7 De 2 4 5 8 9
x min 3521 len 372 odd 223 max 8385276864 Uo 1 2 3 4 5 6 Do 7 Ue 1 3 5 7 8 De 2 4 6
x min 3606 len 418 odd 237 max 3751705426856 Uo 1 3 4 5 6 8 9 Do 2 7 Ue 1 2 6 De 3 4 5
x min 3606 len 418 odd 233 max 3751705426856 Uo 1 3 4 5 6 8 Do 2 7 9 Ue 1 2 6 7 8 De 3 4 5
x min 3606 len 418 odd 234 max 3751705426856 Uo 1 3 4 5 6 9 Do 2 7 8 Ue 1 2 6 7 De 3 4 5
x min 3606 len 418 odd 232 max 3751705426856 Uo 1 3 4 5 6 Do 2 7 8 9 Ue 1 2 6 7 8 De 3 4 5
x min 3606 len 418 odd 193 max 3751705426856 Uo 1 4 5 6 8 9 Do 2 3 7 Ue 1 2 6 De 3 4 5
x min 3606 len 418 odd 189 max 3751705426856 Uo 1 4 5 6 8 Do 2 3 7 9 Ue 1 2 6 7 8 De 3 4 5
x min 3606 len 418 odd 190 max 3751705426856 Uo 1 4 5 6 9 Do 2 3 7 8 Ue 1 2 6 7 De 3 4 5
x min 3606 len 418 odd 188 max 3751705426856 Uo 1 4 5 6 Do 2 3 7 8 9 Ue 1 2 6 7 8 De 3 4 5
x min 3695 len 3059 odd 1516 max 9224048558998859859 Uo 1 3 4 7 8 9 10 Do 2 5 6 Ue 1 2 3 8 9 10 12 13 14 De 4 5 6 7 11
x min 3695 len 3058 odd 1516 max 9224048558998859859 Uo 1 3 4 7 8 9 10 Do 2 5 6 Ue 1 2 3 8 9 10 13 14 De 4 5 6 7 11 12
x min 3695 len 3061 odd 1520 max 9224048558998859859 Uo 1 3 4 7 8 9 10 Do 2 5 6 Ue 1 2 3 8 9 10 14 De 4 5 6 7 11 13
x min 3695 len 3060 odd 1520 max 9224048558998859859 Uo 1 3 4 7 8 9 10 Do 2 5 6 Ue 1 2 3 8 9 10 De 4 5 6 7 11 14
x min 3785 len 1168 odd 734 max 147788079600288 Uo 1 2 3 4 5 6 Do 7 8 9 Ue 1 3 6 10 De 2 4 5 7 8 9 12
x min 3824 len 3305 odd 1613 max 15610992284577194 Uo 1 2 3 4 6 7 8 13 14 15 Do 5 9 10 12 Ue 2 3 4 7 10 13 14 15 16 17 18 19 20 21 22 23 De 1 5 6 8 9 11 12
x min 3905 len 1350 odd 779 max 343129348129280 Uo 1 3 4 5 6 7 8 9 10 11 Do 2 Ue 1 3 4 7 8 De 2 5 6 9
x min 3920 len 2339 odd 1123 max 9330887997536699394 Uo 1 2 3 4 6 7 Do 5 8 10 11 12 Ue 2 3 4 6 16 De 1 5 7 8 9 10 11 15
x min 3962 len 420 odd 231 max 824387828 Uo 1 3 4 5 6 7 10 11 Do 2 9 Ue 1 3 4 5 6 De 2 7 8
x min 3962 len 420 odd 229 max 824387828 Uo 1 3 4 5 6 7 11 Do 2 9 10 Ue 1 3 4 5 6 9 De 2 7 8
x min 3962 len 420 odd 229 max 824387828 Uo 1 3 4 5 6 7 10 Do 2 9 11 Ue 1 3 4 5 6 9 10 De 2 7 8
x min 3962 len 420 odd 228 max 824387828 Uo 1 3 4 5 6 7 Do 2 9 10 11 Ue 1 3 4 5 6 9 10 De 2 7 8
+ min 4033 len 374 odd 239 max 198450095264 Uo 1 2 3 4 5 6 Do Ue 1 4 6 De 2 3 5 9
x min 4055 len 3270 odd 1709 max 3258784623716501120 Uo 1 2 3 4 5 7 8 9 10 11 12 14 Do 6 13 Ue 2 3 4 8 10 11 14 De 1 5 6 7 9 12 13
x min 4509 len 1295 odd 718 max 11198841186256163 Uo 1 3 4 5 6 8 9 10 Do 2 7 Ue 1 2 6 8 10 De 3 4 5 7 9
x min 4509 len 1293 odd 718 max 11198841186256163 Uo 1 3 4 5 6 8 9 10 Do 2 7 Ue 1 2 6 8 De 3 4 5 7 10
x min 4509 len 1294 odd 718 max 11198841186256163 Uo 1 3 4 5 6 8 9 10 Do 2 7 Ue 1 2 6 10 De 3 4 5 7 8 9
x min 4509 len 1292 odd 718 max 11198841186256163 Uo 1 3 4 5 6 8 9 10 Do 2 7 Ue 1 2 6 De 3 4 5 7 8 10
x min 4509 len 1295 odd 608 max 9708612104155296 Uo 1 4 5 6 8 9 10 Do 2 3 7 Ue 1 2 6 8 10 De 3 4 5 7 9
x min 4509 len 1293 odd 608 max 9708612104155296 Uo 1 4 5 6 8 9 10 Do 2 3 7 Ue 1 2 6 8 De 3 4 5 7 10
x min 4509 len 1294 odd 608 max 9708612104155296 Uo 1 4 5 6 8 9 10 Do 2 3 7 Ue 1 2 6 10 De 3 4 5 7 8 9
x min 4509 len 1292 odd 608 max 9708612104155296 Uo 1 4 5 6 8 9 10 Do 2 3 7 Ue 1 2 6 De 3 4 5 7 8 10
x min 4555 len 1398 odd 694 max 29018586088392384 Uo 1 2 3 4 7 8 9 10 Do 5 6 Ue 2 3 4 7 9 10 11 De 1 5 6 8
x min 4618 len 2197 odd 1218 max 4081468661340743336 Uo 1 3 4 5 6 9 10 Do 2 7 8 Ue 1 2 4 9 De 3 5 6 7 8
x min 4618 len 2197 odd 1017 max 4081468661340743336 Uo 1 4 5 6 9 10 Do 2 3 7 8 Ue 1 2 4 9 De 3 5 6 7 8
x min 5325 len 445 odd 211 max 92557026 Uo 1 2 3 5 6 7 8 10 11 12 13 14 Do 4 9 Ue 2 3 4 6 7 8 De 1 5 9
x min 5325 len 445 odd 203 max 92557026 Uo 1 2 3 6 7 8 10 11 12 13 14 Do 4 5 9 Ue 2 3 4 6 7 8 De 1 5 9
x min 5697 len 2971 odd 1551 max 275101168112568084 Uo 1 2 3 5 6 7 8 Do 4 14 Ue 1 3 4 5 7 8 9 10 11 12 De 2 6 13
x min 5697 len 2971 odd 1511 max 275101168112568084 Uo 1 2 3 5 7 8 Do 4 6 14 Ue 1 3 4 5 7 8 9 10 11 12 De 2 6 13
x min 5697 len 2971 odd 1500 max 275101168112568084 Uo 1 2 3 6 7 8 Do 4 5 14 Ue 1 3 4 5 7 8 9 10 11 12 De 2 6 13
x min 5697 len 2971 odd 1480 max 275101168112568084 Uo 1 2 3 7 8 Do 4 5 6 14 Ue 1 3 4 5 7 8 9 10 11 12 De 2 6 13
x min 5849 len 5063 odd 2795 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 12 13 14 Do 2 8 11 Ue 1 3 4 5 6 9 De 2 7 8 10
x min 5849 len 5063 odd 2791 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 12 14 Do 2 8 11 13 Ue 1 3 4 5 6 9 11 12 De 2 7 8 10
x min 5849 len 5063 odd 2789 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 12 Do 2 8 11 14 Ue 1 3 4 5 6 9 11 12 13 De 2 7 8 10
x min 5849 len 5068 odd 2793 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 11 13 14 Do 2 8 12 Ue 1 3 4 5 6 9 11 De 2 7 8 10
x min 5849 len 5063 odd 2792 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 13 14 Do 2 8 11 12 Ue 1 3 4 5 6 9 11 De 2 7 8 10
x min 5849 len 5068 odd 2791 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 11 14 Do 2 8 12 13 Ue 1 3 4 5 6 9 11 12 De 2 7 8 10
x min 5849 len 5063 odd 2790 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 14 Do 2 8 11 12 13 Ue 1 3 4 5 6 9 11 12 De 2 7 8 10
x min 5849 len 5068 odd 2789 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 11 Do 2 8 12 14 Ue 1 3 4 5 6 9 11 12 13 De 2 7 8 10
x min 5849 len 5063 odd 2788 max 454248206714616332 Uo 1 3 4 5 6 7 9 10 Do 2 8 11 12 14 Ue 1 3 4 5 6 9 11 12 13 De 2 7 8 10
x min 6029 len 454 odd 211 max 358454016 Uo 1 2 3 5 6 7 8 Do 4 Ue 2 3 4 9 10 De 1 5 6 8
x min 6029 len 454 odd 218 max 159312896 Uo 1 2 3 5 6 7 8 Do 4 9 Ue 2 3 4 7 8 De 1 5 6 10
x min 6029 len 454 odd 203 max 358454016 Uo 1 2 3 6 7 8 Do 4 5 Ue 2 3 4 9 10 De 1 5 6 8
x min 6029 len 454 odd 209 max 159312896 Uo 1 2 3 6 7 8 Do 4 5 9 Ue 2 3 4 7 8 De 1 5 6 10
x min 6278 len 425 odd 229 max 43726072320 Uo 1 3 4 5 6 9 Do 2 7 8 Ue 1 3 4 5 6 10 11 12 De 2 7 9
x min 6278 len 425 odd 228 max 43726072320 Uo 1 3 4 5 6 Do 2 7 8 9 Ue 1 3 4 5 6 8 10 11 12 De 2 7 9
x min 6278 len 424 odd 228 max 43726072320 Uo 1 3 4 5 6 Do 2 7 8 9 Ue 1 3 4 5 6 10 11 12 De 2 7 8 9
+ min 6503 len 426 odd 241 max 184323072 Uo 1 2 3 4 5 6 7 Do Ue 2 3 5 7 11 De 1 4 6 8 10
x min 6775 len 2875 odd 1300 max 186048617602368 Uo 1 2 3 5 6 7 8 9 11 12 15 16 Do 4 10 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1299 max 186048617602368 Uo 1 2 3 5 6 7 8 9 11 12 16 Do 4 10 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1300 max 186048617602368 Uo 1 2 3 5 6 7 8 9 11 12 16 Do 4 10 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1298 max 186048617602368 Uo 1 2 3 5 6 7 8 9 11 12 Do 4 10 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1299 max 186048617602368 Uo 1 2 3 5 6 7 8 9 11 12 Do 4 10 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6775 len 2875 odd 1299 max 186048617602368 Uo 1 2 3 5 6 7 8 9 12 15 16 Do 4 11 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1298 max 186048617602368 Uo 1 2 3 5 6 7 8 9 12 16 Do 4 11 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1299 max 186048617602368 Uo 1 2 3 5 6 7 8 9 12 16 Do 4 11 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1297 max 186048617602368 Uo 1 2 3 5 6 7 8 9 12 Do 4 11 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1298 max 186048617602368 Uo 1 2 3 5 6 7 8 9 12 Do 4 11 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6775 len 2875 odd 1298 max 186048617602368 Uo 1 2 3 5 6 7 8 9 15 16 Do 4 12 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1297 max 186048617602368 Uo 1 2 3 5 6 7 8 9 16 Do 4 12 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1298 max 186048617602368 Uo 1 2 3 5 6 7 8 9 16 Do 4 12 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1296 max 186048617602368 Uo 1 2 3 5 6 7 8 9 Do 4 12 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1297 max 186048617602368 Uo 1 2 3 5 6 7 8 9 Do 4 12 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6775 len 2875 odd 1236 max 186048617602368 Uo 1 2 3 6 7 8 9 11 12 15 16 Do 4 5 10 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1235 max 186048617602368 Uo 1 2 3 6 7 8 9 11 12 16 Do 4 5 10 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1236 max 186048617602368 Uo 1 2 3 6 7 8 9 11 12 16 Do 4 5 10 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1234 max 186048617602368 Uo 1 2 3 6 7 8 9 11 12 Do 4 5 10 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1235 max 186048617602368 Uo 1 2 3 6 7 8 9 11 12 Do 4 5 10 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6775 len 2875 odd 1235 max 186048617602368 Uo 1 2 3 6 7 8 9 12 15 16 Do 4 5 11 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1234 max 186048617602368 Uo 1 2 3 6 7 8 9 12 16 Do 4 5 11 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1235 max 186048617602368 Uo 1 2 3 6 7 8 9 12 16 Do 4 5 11 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1233 max 186048617602368 Uo 1 2 3 6 7 8 9 12 Do 4 5 11 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1234 max 186048617602368 Uo 1 2 3 6 7 8 9 12 Do 4 5 11 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6775 len 2875 odd 1234 max 186048617602368 Uo 1 2 3 6 7 8 9 15 16 Do 4 5 12 14 Ue 2 3 4 7 8 10 11 De 1 5 6 9 13
x min 6775 len 2875 odd 1233 max 186048617602368 Uo 1 2 3 6 7 8 9 16 Do 4 5 12 15 Ue 2 3 4 7 8 10 11 14 De 1 5 6 9 13
x min 6775 len 2877 odd 1234 max 186048617602368 Uo 1 2 3 6 7 8 9 16 Do 4 5 12 15 Ue 2 3 4 7 8 10 11 De 1 5 6 9 14
x min 6775 len 2875 odd 1232 max 186048617602368 Uo 1 2 3 6 7 8 9 Do 4 5 12 16 Ue 2 3 4 7 8 10 11 14 15 De 1 5 6 9 13
x min 6775 len 2877 odd 1233 max 186048617602368 Uo 1 2 3 6 7 8 9 Do 4 5 12 16 Ue 2 3 4 7 8 10 11 15 De 1 5 6 9 14
x min 6934 len 424 odd 234 max 87169608 Uo 1 3 4 5 6 7 9 10 Do 2 8 Ue 1 4 5 6 7 8 9 De 2 3
x min 6934 len 424 odd 233 max 87169608 Uo 1 3 4 5 6 7 10 Do 2 9 Ue 1 4 5 6 7 8 9 De 2 3
x min 6934 len 424 odd 232 max 87169608 Uo 1 3 4 5 6 7 Do 2 10 Ue 1 4 5 6 7 8 9 De 2 3
x min 7291 len 2370 odd 1134 max 2615293287273214880 Uo 1 2 3 4 6 10 Do 5 7 8 9 Ue 2 3 4 6 10 De 1 5 7 8 9 11
x min 7309 len 3253 odd 1828 max 4130576025921962 Uo 1 2 3 4 5 6 7 8 9 10 Do 11 13 Ue 2 3 8 De 1 4 5 6 7 10 11 12
x min 7571 len 3203 odd 1802 max 10420406659658978 Uo 1 2 3 4 5 6 7 10 13 Do 8 9 12 Ue 2 3 5 13 14 De 1 4 6 7 8 11 12
x min 7571 len 3203 odd 1801 max 10420406659658978 Uo 1 2 3 4 5 6 7 13 Do 8 9 10 12 Ue 2 3 5 9 13 14 De 1 4 6 7 8 11 12
x min 8095 len 6951 odd 3786 max 4476412101676719360 Uo 1 2 3 4 5 6 7 8 10 11 12 Do 9 14 Ue 2 3 5 6 7 9 10 12 14 15 De 1 4 8 11 13
x min 8095 len 6951 odd 3782 max 4476412101676719360 Uo 1 2 3 4 5 6 7 8 11 12 Do 9 10 14 Ue 2 3 5 6 7 9 10 12 14 15 De 1 4 8 11 13
x min 8095 len 6951 odd 3780 max 4476412101676719360 Uo 1 2 3 4 5 6 7 8 10 12 Do 9 11 14 Ue 2 3 5 6 7 9 10 12 14 15 De 1 4 8 11 13
x min 8095 len 6951 odd 3779 max 4476412101676719360 Uo 1 2 3 4 5 6 7 8 12 Do 9 10 11 14 Ue 2 3 5 6 7 9 10 12 14 15 De 1 4 8 11 13


==> anc/cycles/unified_1notinSo_min_lt_1e9.txt <==
- min 1 len 1 odd 1 max 1 Uo Do 1 Ue De
- min 2 len 2 odd 1 max 3 Uo Do 2 Ue 1 De
x min 3 len 2 odd 2 max 5 Uo 2 Do 1 Ue De


==> anc/program/collatz_kernel.c <==
/*
 * collatz_kernel.c  --  fast inner loop used by collatz_s.py
 * ==========================================================
 *
 * You normally never call this file directly: collatz_s.py compiles it into a
 * shared library the first time it runs (with "cc -O3 -shared -fPIC") and calls
 * process_range() through Python's ctypes.  All documentation of the maps, the
 * statistics and the output format is in collatz_s.py; this file only explains
 * the arithmetic.
 *
 * THE MAP T_S
 * -----------
 * S is a set of positive integers (the "increase set").  Write x = k * 2^m with
 * k odd.  One step of T_S is
 *
 *     m == 0       :  x -> x + x/2 + 1/2  = (3x+1)/2        (x odd: always increase)
 *     m in S       :  x -> x + x/2        =  3x/2           (valuation m drops to m-1)
 *     m not in S   :  x -> k                                 (remove all factors of 2)
 *
 * S = {} is the Collatz map (in the form "odd: (3x+1)/2, even: odd part").
 * The caller passes S as a lookup table inS[m] (1 = m in S) for m = 0..inS_len-1.
 *
 * WHAT process_range() DOES
 * -------------------------
 * For every start n in [lo, hi) it follows the orbit n, T(n), T(T(n)), ... until
 *   DROP       : the first value below n appears (the number of steps is the "glide"),
 *   CYCLE      : the orbit is periodic without ever dropping below n.  This happens only
 *                if n is the smallest element of a cycle, or if the orbit falls into a
 *                cycle whose elements are all larger than n.  Detected with Brent's
 *                algorithm; the smallest element of that cycle is reported,
 *   BIGCYCLE   : as CYCLE, but the cycle's smallest element does not fit in 64 bits,
 *   ESCAPE     : the value grew beyond cap_bits bits (treated as "diverging"),
 *   UNDECIDED  : max_steps steps without any of the above.
 * and adds the outcome to histograms and sums (layout below).
 *
 * Optional "basin mode" (basin != NULL): the caller processes n = 1, 2, 3, ... in order
 * and gets for every n
 *   basin[n] = which cycle the orbit of n finally enters (1 + cycle id), and
 *   delay[n] = number of steps until the orbit first hits the SMALLEST element of
 *              that cycle (for S = {} this is the classical total stopping time).
 * Both are computed with the "drop" trick: if the orbit of n first goes below n at the
 * value x_end, then n ends in the same cycle as x_end and delay[n] = glide + delay[x_end].
 * (This is exact: an orbit that has entered its final cycle visits all its elements, so if the
 *  cycle has an element below n the orbit cannot reach the smallest one before dropping below n,
 *  and if all its elements are >= n the orbit can only enter it after the drop.)
 *
 * NUMBERS
 * -------
 * Orbit values are stored as little-endian arrays of 64-bit "limbs" (struct big), so they
 * may grow to 64*(MAXL-2) bits.  The start values n themselves are < 2^63.
 */

#include <stdint.h>
#include <string.h>
#include <math.h>

#define KERNEL_VERSION 1
#define MAXL   130                 /* limb capacity: values up to 64*(MAXL-2) = 8192 bits   */
#define GB     2472                /* bins of the glide / delay histograms (see gbin)       */
#define EB     (64*MAXL + 1)       /* bins of the peak-excess histogram (excess in bits)    */
#define NK     5                   /* number of outcome kinds                               */
#define NS     5                   /* number of sums kept per parity                        */

/* outcome kinds */
enum { K_DROP = 0, K_CYCLE = 1, K_BIGCYCLE = 2, K_ESCAPE = 3, K_UNDECIDED = 4 };
/* special values in the basin table (cycle ids are stored as id+1, ids 0..249) */
enum { B_UNKNOWN = 0, B_BIG = 251, B_UNDEC = 252, B_ESC = 253 };
#define DELAY_INF 0xFFFFFFFFu      /* delay unknown / infinite                              */

/* Layout of the histogram array H (int64), "p" = parity of n (0 even, 1 odd):          */
#define OFF_GLIDE  0                      /* H[OFF_GLIDE + p*GB + gbin(glide)]          */
#define OFF_GODD   (2*GB)                 /* odd steps made during the glide            */
#define OFF_EXC    (4*GB)                 /* peak excess = bits(peak) - bits(n)         */
#define OFF_DELAY  (4*GB + 2*EB)          /* delay (basin mode only)                    */
#define OFF_KIND   (6*GB + 2*EB)          /* H[OFF_KIND + p*NK + kind]                  */
#define H_SIZE     (6*GB + 2*EB + 2*NK)
/* Layout of the sums array SUM (double), SUM[p*NS + i]:
 *   i=0 sum of glides (DROP only)      i=1 sum of odd steps in glides (DROP only)
 *   i=2 sum of log2(x_end/n) (DROP)    i=3 sum of finite delays     i=4 number of finite delays */

typedef uint64_t u64;
typedef unsigned __int128 u128;

typedef struct { u64 d[MAXL]; int L; } big;      /* value = sum d[i] * 2^(64 i), d[L-1] != 0 */

/* ------------------------------------------------------------------ helpers -------- */

static inline int bitlen64(u64 v) { return v ? 64 - __builtin_clzll(v) : 0; }

/* Histogram bin of a non-negative count g: exact below 2048, above that 8 bins per
 * power of two (bin index encodes the top 4 bits of g).  Decoding is in collatz_s.py. */
static inline int gbin(u64 g) {
    if (g < 2048) return (int)g;
    int bl = bitlen64(g);                                   /* 12..64 */
    return 2048 + 8 * (bl - 12) + (int)((g >> (bl - 4)) & 7);
}

static inline void big_set(big *x, u64 v) { x->d[0] = v; x->L = 1; }
static inline void big_copy(big *dst, const big *src) {
    memcpy(dst->d, src->d, sizeof(u64) * (size_t)src->L); dst->L = src->L;
}
static inline int big_eq(const big *a, const big *b) {   /* cheap test first: called every step */
    if (a->L != b->L || a->d[0] != b->d[0]) return 0;
    for (int i = 1; i < a->L; i++) if (a->d[i] != b->d[i]) return 0;
    return 1;
}
static inline int big_cmp(const big *a, const big *b) {          /* -1, 0, +1 */
    if (a->L != b->L) return a->L < b->L ? -1 : 1;
    for (int i = a->L - 1; i >= 0; i--)
        if (a->d[i] != b->d[i]) return a->d[i] < b->d[i] ? -1 : 1;
    return 0;
}
static inline int big_bits(const big *x) { return 64 * (x->L - 1) + bitlen64(x->d[x->L - 1]); }

/* top 64 bits of x, left aligned (used to compare peaks of equal bit length) */
static inline u64 big_top64(const big *x) {
    int h = bitlen64(x->d[x->L - 1]);
    u64 t = x->d[x->L - 1] << (64 - h);         /* h == 64 -> shift by 0                */
    if (h < 64 && x->L >= 2) t |= x->d[x->L - 2] >> h;
    return t;
}

/* 2-adic valuation (number of trailing zero bits); x != 0 */
static inline int big_v2(const big *x) {
    int i = 0;
    while (x->d[i] == 0) i++;
    return 64 * i + __builtin_ctzll(x->d[i]);
}

/* x <- 3x + add */
static inline void big_mul3add(big *x, u64 add) {
    u128 c = add;
    for (int i = 0; i < x->L; i++) { c += (u128)x->d[i] * 3u; x->d[i] = (u64)c; c >>= 64; }
    if (c) x->d[x->L++] = (u64)c;
}

/* x <- x >> s   (only used when the s shifted-out bits are zero) */
static inline void big_shr(big *x, int s) {
    int w = s >> 6, b = s & 63;
    if (w) { memmove(x->d, x->d + w, sizeof(u64) * (size_t)(x->L - w)); x->L -= w; }
    if (b) {
        for (int i = 0; i < x->L - 1; i++) x->d[i] = (x->d[i] >> b) | (x->d[i + 1] << (64 - b));
        x->d[x->L - 1] >>= b;
    }
    while (x->L > 1 && x->d[x->L - 1] == 0) x->L--;
}

/* One step of T_S.  *m must hold the 2-adic valuation of x and is updated, so the
 * valuation is only recomputed after the odd step (the other two cases know it). */
static inline void step(big *x, int *m, int64_t *odd, const uint8_t *inS) {
    if (x->L == 1 && x->d[0] < ((u64)1 << 62)) {      /* fast path: plain 64-bit arithmetic */
        u64 v = x->d[0];                               /* (3v+1 < 2^64 because v < 2^62)     */
        if (*m == 0)       { v = (3 * v + 1) >> 1; (*odd)++; *m = __builtin_ctzll(v); }
        else if (inS[*m])  { v = (v >> 1) * 3; (*m)--; }
        else               { v >>= *m; *m = 0; }
        x->d[0] = v;
        return;
    }
    if (*m == 0) {                      /* odd: (3x+1)/2                               */
        big_mul3add(x, 1); big_shr(x, 1); (*odd)++; *m = big_v2(x);
    } else if (inS[*m]) {               /* m in S: 3x/2, the valuation drops by one    */
        big_shr(x, 1); big_mul3add(x, 0); (*m)--;
    } else {                            /* m not in S: remove all factors of 2         */
        big_shr(x, *m); *m = 0;
    }
}

/* ------------------------------------------------------------ one start value ------ */

typedef struct {
    int     kind;
    int64_t steps, odd;        /* steps and odd steps done (for DROP: the glide)          */
    int64_t pk_bits;           /* peak value seen before stopping: bit length ...        */
    u64     pk_top;            /* ... and its top 64 bits (to compare equal lengths)      */
    u64     xend;              /* DROP: the first value below n                           */
    u64     cmin;              /* CYCLE: smallest element of the cycle                    */
    int64_t clen;              /* CYCLE/BIGCYCLE: cycle length in steps                   */
} result_t;

static void run_glide(u64 n, const uint8_t *inS, int64_t cap_bits, int64_t max_steps,
                      big *x, big *sv, big *mn, result_t *r)
{
    int64_t steps = 0, odd = 0, power = 1, lam = 0;      /* Brent: sv = "tortoise"     */
    int m = (int)__builtin_ctzll(n);                      /* n >= 1                     */
    big_set(x, n); big_set(sv, n);
    r->pk_bits = bitlen64(n); r->pk_top = n << (64 - r->pk_bits);
    r->xend = 0; r->cmin = 0; r->clen = 0;
    for (;;) {
        step(x, &m, &odd, inS);
        steps++;
        if (x->L == 1 && x->d[0] < n) { r->kind = K_DROP; r->xend = x->d[0]; break; }
        int64_t b = big_bits(x);
        if (b >= r->pk_bits) {
            u64 t = big_top64(x);
            if (b > r->pk_bits || t > r->pk_top) { r->pk_bits = b; r->pk_top = t; }
        }
        if (b > cap_bits)      { r->kind = K_ESCAPE;    break; }
        if (steps >= max_steps){ r->kind = K_UNDECIDED; break; }
        /* Brent's cycle detection: compare with the saved value, which is replaced
         * after 1, 2, 4, 8, ... steps.  Once the orbit is periodic with period P, the
         * saved value lies on the cycle as soon as power >= P, and the next match
         * happens exactly P steps later. */
        lam++;
        if (big_eq(x, sv)) {
            /* walk once around the cycle to find its smallest element */
            int mm = big_v2(sv); int64_t dummy = 0;
            big_copy(mn, sv);
            for (int64_t i = 0; i < lam; i++) {
                step(sv, &mm, &dummy, inS);
                if (big_cmp(sv, mn) < 0) big_copy(mn, sv);
            }
            r->clen = lam;
            if (mn->L == 1) { r->kind = K_CYCLE; r->cmin = mn->d[0]; }
            else              r->kind = K_BIGCYCLE;
            break;
        }
        if (lam == power) { big_copy(sv, x); power <<= 1; lam = 0; }
    }
    r->steps = steps; r->odd = odd;
}

/* number of steps from n until the orbit equals c (used for delays of cycle members) */
static uint32_t steps_to_value(u64 n, u64 c, const uint8_t *inS, int64_t max_steps, big *x)
{
    int m = (int)__builtin_ctzll(n); int64_t s = 0, dummy = 0;
    big_set(x, n);
    while (!(x->L == 1 && x->d[0] == c)) {
        step(x, &m, &dummy, inS); s++;
        if (s > max_steps) return DELAY_INF;
    }
    return s >= (int64_t)DELAY_INF ? DELAY_INF - 1 : (uint32_t)s;
}

/* ------------------------------------------------------------- public API ---------- */

/* Writes the compile-time constants so that the Python side can check them. */
void kernel_info(int64_t *out)
{
    out[0] = KERNEL_VERSION; out[1] = MAXL; out[2] = GB; out[3] = EB; out[4] = NK;
    out[5] = NS; out[6] = H_SIZE;
}

static inline void emit(u64 *REC, int64_t *nrec, int64_t max_rec, u64 type, u64 n, u64 v1, u64 v2) {
    if (*nrec < max_rec) {
        u64 *e = REC + 4 * (*nrec);
        e[0] = type; e[1] = n; e[2] = v1; e[3] = v2;
    }
    (*nrec)++;
}

/*
 * Process all start values n in [lo, hi).  Arguments:
 *   inS, inS_len           S as a lookup table; inS_len must be >= 64*MAXL + 2
 *   cap_bits, max_steps    escape threshold (bits) and step limit per orbit
 *   basin, delay, table_len   basin mode if basin != NULL (then lo must continue exactly
 *                          where the previous call stopped, starting from lo = 1, and
 *                          hi <= table_len)
 *   cyc_min, ncyc, max_cyc smallest elements of the cycles found so far (basin mode),
 *                          extended in place; the cycle id is the position in this list
 *   H, SUM                 histograms and sums (layouts above), accumulated in place
 *   MXG[4]                 running global maxima (glide, peak bits, peak top, delay); in/out.
 *                          Whenever one of them is exceeded a "record candidate" is emitted
 *   MXB[7]                 maxima within this call: glide, its n, peak bits, peak top, its n,
 *                          delay, its n (accumulated in place)
 *   REC, nrec, max_rec     record candidates, 4 numbers each: (type, n, value, value2),
 *                          type 0 = glide, 1 = peak (bits, top64), 2 = delay
 *   EV, nev, max_ev        every n whose orbit did not drop: (n, kind, cycle_min, cycle_len)
 * Returns 0, or a negative number if the arguments are inconsistent.
 */
int64_t process_range(u64 lo, u64 hi,
                      const uint8_t *inS, int64_t inS_len,
                      int64_t cap_bits, int64_t max_steps,
                      uint8_t *basin, uint32_t *delay, u64 table_len,
                      u64 *cyc_min, int64_t *ncyc, int64_t max_cyc,
                      int64_t *H, double *SUM, u64 *MXG, u64 *MXB,
                      u64 *REC, int64_t *nrec, int64_t max_rec,
                      u64 *EV, int64_t *nev, int64_t max_ev)
{
    if (inS_len < 64 * MAXL + 2) return -1;
    if (cap_bits < 64 || cap_bits > 64 * (MAXL - 2)) return -2;
    if (hi > ((u64)1 << 62)) return -3;
    if (basin && (hi > table_len || max_cyc > 250)) return -4;

    big x, sv, mn;                          /* scratch numbers on the stack (~1 KB each).
                                               Not "static __thread": thread-local variables
                                               in a shared library made the loop 2x slower */
    result_t r;

    for (u64 n = lo; n < hi; n++) {
        if (n == 0) continue;
        run_glide(n, inS, cap_bits, max_steps, &x, &sv, &mn, &r);
        int p = (int)(n & 1);

        H[OFF_KIND + p * NK + r.kind]++;
        int64_t exc = r.pk_bits - bitlen64(n);
        if (exc >= EB) exc = EB - 1;
        H[OFF_EXC + p * EB + exc]++;

        if (r.kind == K_DROP) {
            H[OFF_GLIDE + p * GB + gbin((u64)r.steps)]++;
            H[OFF_GODD  + p * GB + gbin((u64)r.odd)]++;
            SUM[p * NS + 0] += (double)r.steps;
            SUM[p * NS + 1] += (double)r.odd;
            SUM[p * NS + 2] += log2((double)r.xend) - log2((double)n);
            if ((u64)r.steps > MXB[0]) { MXB[0] = (u64)r.steps; MXB[1] = n; }
            if ((u64)r.steps > MXG[0]) { MXG[0] = (u64)r.steps; emit(REC, nrec, max_rec, 0, n, (u64)r.steps, 0); }
        }
        /* peak of the glide; path records can be read off from glide peaks alone,
         * because everything after the drop is bounded by earlier records */
        if ((u64)r.pk_bits > MXB[2] || ((u64)r.pk_bits == MXB[2] && r.pk_top > MXB[3])) {
            MXB[2] = (u64)r.pk_bits; MXB[3] = r.pk_top; MXB[4] = n;
        }
        if ((u64)r.pk_bits > MXG[1] || ((u64)r.pk_bits == MXG[1] && r.pk_top > MXG[2])) {
            MXG[1] = (u64)r.pk_bits; MXG[2] = r.pk_top;
            emit(REC, nrec, max_rec, 1, n, (u64)r.pk_bits, r.pk_top);
        }

        if (basin) {
            uint8_t b8; uint32_t dl;
            if (r.kind == K_DROP) {
                b8 = basin[r.xend]; dl = delay[r.xend];
                if (dl != DELAY_INF) {
                    u64 t = (u64)dl + (u64)r.steps;
                    dl = t >= DELAY_INF ? DELAY_INF - 1 : (uint32_t)t;
                }
            } else if (r.kind == K_CYCLE) {
                int64_t id = -1;
                for (int64_t i = 0; i < *ncyc; i++) if (cyc_min[i] == r.cmin) { id = i; break; }
                if (id < 0 && *ncyc < max_cyc) { id = *ncyc; cyc_min[id] = r.cmin; (*ncyc)++; }
                b8 = (id >= 0) ? (uint8_t)(id + 1) : B_BIG;
                dl = (r.cmin == n) ? 0 : steps_to_value(n, r.cmin, inS, max_steps, &x);
            } else if (r.kind == K_BIGCYCLE) { b8 = B_BIG;   dl = DELAY_INF; }
            else if   (r.kind == K_ESCAPE)   { b8 = B_ESC;   dl = DELAY_INF; }
            else                             { b8 = B_UNDEC; dl = DELAY_INF; }
            basin[n] = b8; delay[n] = dl;
            if (dl != DELAY_INF) {
                H[OFF_DELAY + p * GB + gbin(dl)]++;
                SUM[p * NS + 3] += (double)dl; SUM[p * NS + 4] += 1.0;
                if (dl > MXB[5]) { MXB[5] = dl; MXB[6] = n; }
                if (dl > MXG[3]) { MXG[3] = dl; emit(REC, nrec, max_rec, 2, n, dl, 0); }
            }
        }

        if (r.kind != K_DROP) {
            if (*nev < max_ev) {
                u64 *e = EV + 4 * (*nev);
                e[0] = n; e[1] = (u64)r.kind; e[2] = r.cmin; e[3] = (u64)r.clen;
            }
            (*nev)++;
        }
    }
    return 0;
}


==> anc/program/collatz_s.py <==
#!/usr/bin/env python3
r"""
collatz_s.py -- numerical experiments for the Collatz-type maps T_S
===================================================================

THE MAPS
--------
Let S be a set of positive integers (the "increase set").  Write a positive integer
as x = k * 2^m with k odd.  One step of the map T_S is

    m == 0        x -> x + x/2 + 1/2  = (3x+1)/2      (odd numbers always increase)
    m in S        x -> x + x/2        =  3x/2
    m not in S    x -> k                               (all factors of 2 removed at once)

    S = {}                  the Collatz map (odd: (3x+1)/2, even: odd part)
    S = {1}                 increase also when x = 2 (mod 4)
    S = {2,4,6,...}         increase when the power of two is even

Specify S with --S as a comma separated list of items (their union):
    ""  or  none            the empty set (Collatz)
    5                       one number
    2..4    3..inf          an interval, ends included
    even    odd             all even / all odd positive integers
    m%3==1                  all positive m with m mod 3 == 1
Example: --S "1,4..6"  means S = {1, 4, 5, 6}.  Quote the argument in the shell.

WHAT THE SCRIPT COMPUTES
------------------------
1. THEORY (instant; command "theory", and stored in every output file).
   After an odd step, x becomes y = (3x+1)/2.  For a "random" x the 2-adic valuation M
   of y is distributed as P(M = m) = 2^-(m+1), m = 0, 1, 2, ...  If M is in S, the map
   then multiplies by 3/2 while the valuation stays in S; r(M) is the number of these
   3x/2 steps (r(M) = number of consecutive values M, M-1, ... that belong to S, counting
   down to 1).  So one odd step plus what follows multiplies x by about
            3^(1 + r(M)) / 2^(M+1),
   and the mean change of log2(x) per odd step (the "drift") is
            drift = (1 + E[r]) * log2(3) - 2      with  E[r] = sum_M 2^-(M+1) r(M).
   Negative drift ("contracting") means orbits should come down and end in cycles;
   positive drift ("expanding") means almost all orbits should grow without bound.
   The border is E[r] = 2/log2(3) - 1 = 0.26186.

2. MODEL (a few seconds; stored in every output file).  A Monte Carlo simulation of the
   random-walk model above: the predicted distribution of the glide (counted in odd steps)
   and of the peak excess.  This is what the exact data below should be compared with.

3. EXHAUSTIVE RUN over all start values n < 2^max_bits, reported per dyadic block
   "block k" = [2^(k-1), 2^k).  For every n the orbit is followed until it first goes
   below n.  Definitions (all numbers are per start value n):
     glide          number of steps until the first value below n
     odd steps      how many of those steps were odd steps (m == 0)
     peak excess    bits(largest value seen during the glide) - bits(n)
     outcome        drop (normal case) / cycle (n is the smallest element of a cycle, or
                    falls into a cycle of larger numbers) / escape (the value exceeded
                    cap_bits bits) / undecided (max_steps steps without a decision)
     delay          number of steps until the orbit reaches the SMALLEST element of the
                    cycle in which it ends (for S = {} the classical total stopping time)
     basin          which cycle the orbit ends in
     drift (data)   sum over odd n of log2(x_end / n), divided by the total number of odd
                    steps of those glides (x_end = first value below n).  Comparable with
                    the theoretical drift per odd step.
   The run has two phases:
     phase 1   n < 2^basin_bits:  everything above, including basins and delays.  These
               need a table with 5 bytes per n held in memory (2^26 -> 320 MB), and the
               numbers must be processed in order, so this phase runs in one process.
               It is not resumable halfway: if interrupted it is redone (it is fast).
     phase 2   2^basin_bits <= n < 2^max_bits:  glides, odd steps, peaks, outcomes,
               drift (no basins, no delays), in parallel over all CPU cores, with a
               checkpoint every few minutes.
   Because every n < 2^max_bits is shown to drop below itself (or the exceptions are
   listed), induction proves: every n < 2^max_bits ends in one of the listed cycles,
   unless an "escape" or "undecided" outcome is reported.
   Records are also kept: glide records (n whose glide is longer than for every smaller
   n), peak records (largest value along the orbit; also called path records) and delay
   records.

4. SAMPLING: random start values with exactly B bits (B = 64, 256, 1024, ...), followed
   until they reach a cycle or escape (escape = more than 2B+256 bits).  Reported: which
   cycle they end in, delay / B (compare the predicted delay per bit), the measured drift
   (change of log2 x per odd step until the orbit first has <= B/2 bits or escapes; there
   the "+1" terms are negligible), the measured distribution of M (compare 2^-(m+1)),
   the peak excess, and for expanding maps the escape fraction and growth rate.
   Sampling runs after the exhaustive part is finished.

OUTPUT
------
One JSON file (rewritten safely -- written to a temporary file, then renamed -- after
every checkpoint).  Main keys: "map" (S and theory), "model", "settings", "status",
"cycles", "blocks" (one entry per block k), "records", "events", "sampling".
Histograms are stored sparsely as {bin: count}.  Glide/delay histograms use exact bins
below 2048 and 8 bins per power of two above (see decode_gbin); the peak-excess
histogram is exact (bin = number of bits).

USAGE
-----
    python collatz_s.py theory   --S 1                      # theory numbers only
    python collatz_s.py run      --S 1 --max-bits 30        # creates T_S=1.json
    python collatz_s.py run      --resume T_S=1.json --max-bits 34   # continue / extend
    python collatz_s.py report   T_S=1.json                 # human-readable summary
    python collatz_s.py selftest                            # compares C with pure Python

    Useful options of "run" (see --help): --basin-bits, --workers, --cap-bits,
    --sample-bits 64,256,1024,4096  --samples 400, --time-limit HOURS, --out FILE.

    Needs Python 3.8+, numpy, and a C compiler ("cc", "gcc" or "clang"; present on Linux,
    on macOS with the Xcode command line tools, and on Kaggle).  The file
    collatz_kernel.c must be in the same folder.  Without a compiler the script falls
    back to pure Python, which is about 100 times slower (fine for tests only).

    The output file is named after S, e.g. T_S=1.json, T_S=1_2.json for S = {1,2}.
    On --resume the settings stored in the file are used (--max-bits may be increased);
    sampling of a bit size is redone if more --samples are asked for than were stored.

SPEED (exhaustive part, one 2.8 GHz core; it slowly decreases for larger n)
    S = {} (Collatz) 25 M numbers/s    S = even 11 M/s    S = 3..inf 3.7 M/s
    S = {2,3} 1 M/s                    S = {1} 0.65 M/s (the slowest: near-critical)
    Example: S = {1} up to 2^32 needs about 2 core-hours, up to 2^36 about 30.
    Expanding maps: most orbits escape, which costs many steps -> keep max_bits
    small (default 20) and rely on sampling.

KAGGLE
------
Upload collatz_s.py and collatz_kernel.c as a Kaggle Dataset, attach it to a notebook,
and in a cell run for example
    !cp /kaggle/input/YOUR-DATASET/collatz_* /kaggle/working/
    !cd /kaggle/working && python collatz_s.py run --S 1 --max-bits 34 --time-limit 11.5
Use "Save Version" -> "Save & Run All" so that it runs in the background (up to 12 h).
To continue later, attach that version's output to a new notebook and run
    !cd /kaggle/working && python collatz_s.py run \
         --resume /kaggle/input/PREVIOUS-OUTPUT/T_S=1.json --out T_S=1.json --time-limit 11.5
"""

import argparse
import ctypes
import hashlib
import json
import math
import multiprocessing as mp
import os
import random
import re
import shutil
import subprocess
import sys
import tempfile
import time

import numpy as np

FORMAT = "collatz_s/1"
LOG2_3 = math.log2(3.0)
THRESHOLD_ER = 2.0 / LOG2_3 - 1.0          # 0.26186...: E[r] below this = contracting

# Constants shared with collatz_kernel.c (checked against kernel_info() at load time).
MAXL = 130                                  # limb capacity of the C big numbers
GB = 2472                                   # glide/delay histogram bins
EB = 64 * MAXL + 1                          # peak-excess histogram bins
NK = 5                                      # outcome kinds
NS = 5                                      # sums per parity
OFF_GLIDE, OFF_GODD, OFF_EXC = 0, 2 * GB, 4 * GB
OFF_DELAY = 4 * GB + 2 * EB
OFF_KIND = 6 * GB + 2 * EB
H_SIZE = 6 * GB + 2 * EB + 2 * NK
KINDS = ["drop", "cycle", "bigcycle", "escape", "undecided"]
K_DROP, K_CYCLE, K_BIGCYCLE, K_ESCAPE, K_UNDECIDED = range(5)
B_BIG, B_UNDEC, B_ESC = 251, 252, 253       # special codes in the basin table
DELAY_INF = 0xFFFFFFFF
INS_LEN = 64 * MAXL + 64                    # length of the membership table passed to C
MAX_CYCLES = 250
MAX_REC = 4096
MAX_EV = 4096


# ============================================================================
# 1. The set S
# ============================================================================

def parse_S(spec):
    """Parse a description of S (see the module docstring).

    Returns (canonical_text, member) where member(m) -> bool for integers m >= 1.
    """
    text = (spec or "").replace(" ", "")
    if text.lower() in ("", "none", "{}", "empty"):
        return "none", (lambda m: False)
    tests = []
    for item in text.split(","):
        low = item.lower()
        if re.fullmatch(r"\d+", item):
            v = int(item)
            if v < 1:
                raise ValueError("elements of S must be >= 1 (0 is always treated as 'increase')")
            tests.append(lambda m, v=v: m == v)
        elif re.fullmatch(r"\d+\.\.(\d+|inf)", low):
            a, b = low.split("..")
            a = int(a)
            b = math.inf if b == "inf" else int(b)
            if a < 1 or b < a:
                raise ValueError(f"bad interval {item!r}")
            tests.append(lambda m, a=a, b=b: a <= m <= b)
        elif low == "even":
            tests.append(lambda m: m % 2 == 0)
        elif low == "odd":
            tests.append(lambda m: m % 2 == 1)
        elif re.fullmatch(r"m%\d+==\d+", low):
            k, r = map(int, re.findall(r"\d+", low))
            if k < 1:
                raise ValueError(f"bad modulus in {item!r}")
            tests.append(lambda m, k=k, r=r: m % k == r)
        else:
            raise ValueError(f"cannot understand the item {item!r} of S")
    return text, (lambda m: any(t(m) for t in tests))


def membership_table(member, length=INS_LEN):
    """uint8 array tab[m] = 1 if m is in S (index 0 unused, always 0)."""
    tab = np.zeros(length, np.uint8)
    for m in range(1, length):
        tab[m] = 1 if member(m) else 0
    return tab


def chain_table(member, length=INS_LEN):
    """r[M] = number of consecutive values M, M-1, ..., >= 1 that are in S.
    (After an odd step with valuation M the map makes r[M] steps 3x/2.)"""
    r = [0] * length
    for M in range(1, length):
        r[M] = r[M - 1] + 1 if member(M) else 0
    return r


def file_stem(canon):
    """A file-name-safe version of the canonical description of S."""
    return "T_S=" + re.sub(r"[^0-9A-Za-z.%=_-]+", "_", canon).replace("%", "mod")


# ============================================================================
# 2. Theory and the random-walk model
# ============================================================================

def theory(member):
    """Exact numbers of the random (2-adic) model; see the module docstring."""
    r = chain_table(member, 400)
    p = [2.0 ** -(M + 1) for M in range(400)]                # P(M = m)
    E_r = sum(p[M] * r[M] for M in range(400))
    drift_odd = (1.0 + E_r) * LOG2_3 - 2.0
    # steps per odd step: the odd step, r(M) steps 3x/2, and one division step unless
    # the chain of 3x/2 steps ran all the way down to an odd number (r(M) == M)
    steps_per_odd = 1.0 + E_r + sum(p[M] for M in range(1, 400) if r[M] < M)
    drift_step = drift_odd / steps_per_odd
    contracting = E_r < THRESHOLD_ER
    out = {
        "E_r": E_r,
        "threshold_E_r": THRESHOLD_ER,
        "regime": "contracting (orbits expected to end in cycles)" if contracting
                  else "expanding (almost all orbits expected to diverge)",
        "drift_bits_per_odd_step": drift_odd,
        "steps_per_odd_step": steps_per_odd,
        "drift_bits_per_step": drift_step,
        "halvings_per_odd_step": 2.0,
        "P_r": {str(k): sum(p[M] for M in range(400) if r[M] == k) for k in range(0, 8)},
    }
    if contracting:
        out["predicted_delay_per_bit"] = 1.0 / -drift_step   # steps to lose one bit
    else:
        # bits gained per bit of the start value used up: almost all n reach about
        # n^(1 + growth_exponent) (Terras-type argument)
        out["growth_exponent"] = drift_odd / 2.0
    return out


def model_mc(member, contracting, walkers=200000, seed=12345):
    """Monte Carlo of the random-walk model of a glide (counted in odd steps).

    One odd step adds X = (1 + r(M)) log2(3) - (M + 1) bits, M ~ P(M=m) = 2^-(m+1).
    A glide ends when the sum first becomes negative.  Returns survival functions
    P(glide > 2^j) and P(peak excess > h) for comparison with the data."""
    rng = np.random.default_rng(seed)
    r = np.array(chain_table(member, 512), dtype=np.float64)
    inc = (1.0 + r) * LOG2_3 - (np.arange(512) + 1.0)
    tmax = 2 ** 20 if contracting else 4096
    escape_level = math.inf if contracting else 400.0        # expanding: count as escaped
    pos = np.zeros(walkers)
    peak = np.zeros(walkers)
    tau = np.full(walkers, -1, dtype=np.int64)
    active = np.arange(walkers)
    t = 0
    while active.size and t < tmax:
        t += 1
        M = np.minimum(rng.geometric(0.5, size=active.size) - 1, 511)
        pos[active] += inc[M]
        peak[active] = np.maximum(peak[active], pos[active])
        stopped = pos[active] < 0
        tau[active[stopped]] = t
        active = active[~stopped]
        if escape_level < math.inf:
            active = active[pos[active] < escape_level]
    unstopped = tau < 0
    js = list(range(0, 21))
    surv = {str(2 ** j): float(np.mean(unstopped | (tau > 2 ** j))) for j in js}
    hs = [1, 2, 3, 5, 10, 20, 50, 100, 200, 500, 1000]
    exc = {str(h): float(np.mean(peak > h)) for h in hs}
    stopped_tau = tau[~unstopped]
    return {
        "walkers": walkers,
        "max_odd_steps_simulated": tmax,
        "fraction_not_stopped": float(np.mean(unstopped)),
        "mean_glide_odd_steps_of_stopped": float(stopped_tau.mean()) if stopped_tau.size else None,
        "P_glide_odd_steps_greater_than": surv,
        "P_peak_excess_bits_greater_than": exc,
    }


# ============================================================================
# 3. The C kernel (compiled on first use) and its pure-Python twin
# ============================================================================

_KERNEL = None


def kernel_source_path():
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), "collatz_kernel.c")


def compile_kernel(verbose=True):
    """Compile collatz_kernel.c into a shared library (cached by content hash)."""
    src = kernel_source_path()
    if not os.path.exists(src):
        if verbose:
            print("collatz_kernel.c not found next to the script -> pure Python (slow)")
        return None
    code = open(src, "rb").read()
    tag = hashlib.sha1(code + sys.platform.encode()).hexdigest()[:12]
    lib_path = os.path.join(tempfile.gettempdir(), f"collatz_kernel_{tag}.so")
    if not os.path.exists(lib_path):
        done = False
        for cc in ("cc", "gcc", "clang"):
            if shutil.which(cc) is None:
                continue
            tmp = lib_path + f".{os.getpid()}.tmp"
            # first try with optimizations for this CPU, then a portable build
            for extra in (["-march=native"], []):
                cmd = [cc, "-O3", *extra, "-shared", "-fPIC", "-o", tmp, src, "-lm"]
                res = subprocess.run(cmd, capture_output=True, text=True)
                if res.returncode == 0:
                    os.replace(tmp, lib_path)
                    done = True
                    break
            if done:
                break
            if verbose:
                print(f"compiler {cc} failed:\n{res.stderr}")
        if not done:
            if verbose:
                print("no working C compiler found -> pure Python (slow)")
            return None
    return lib_path


def load_kernel(lib_path):
    """Load the compiled kernel and declare the C function signatures for ctypes."""
    lib = ctypes.CDLL(lib_path)
    P, I64, U64 = ctypes.c_void_p, ctypes.c_int64, ctypes.c_uint64
    lib.kernel_info.argtypes = [P]
    lib.kernel_info.restype = None
    lib.process_range.restype = I64
    lib.process_range.argtypes = [U64, U64, P, I64, I64, I64, P, P, U64, P, P, I64,
                                  P, P, P, P, P, P, I64, P, P, I64]
    info = np.zeros(8, np.int64)
    lib.kernel_info(info.ctypes.data)
    expected = [1, MAXL, GB, EB, NK, NS, H_SIZE]
    if list(info[:7]) != expected:
        raise RuntimeError(f"kernel constants {list(info[:7])} differ from {expected}")
    return lib


def ptr(a):
    return None if a is None else a.ctypes.data


class Accum:
    """Accumulators for one call of process_range (same layout as in the C file)."""

    def __init__(self):
        self.H = np.zeros(H_SIZE, np.int64)
        self.SUM = np.zeros(2 * NS, np.float64)
        self.MXB = np.zeros(7, np.uint64)       # glide, n, peak bits, peak top, n, delay, n
        self.REC = np.zeros(4 * MAX_REC, np.uint64)
        self.nrec = np.zeros(1, np.int64)
        self.EV = np.zeros(4 * MAX_EV, np.uint64)
        self.nev = np.zeros(1, np.int64)

    def records(self):
        k = int(min(self.nrec[0], MAX_REC))
        return [tuple(int(v) for v in self.REC[4 * i:4 * i + 4]) for i in range(k)]

    def events(self):
        k = int(min(self.nev[0], MAX_EV))
        return [tuple(int(v) for v in self.EV[4 * i:4 * i + 4]) for i in range(k)]


def process_range_c(lib, lo, hi, ins, cap_bits, max_steps, acc, MXG,
                    basin=None, delay=None, cyc=None, ncyc=None):
    """Call the C kernel on [lo, hi).  MXG (uint64[4]) holds the running record maxima."""
    table_len = 0 if basin is None else basin.size
    rc = lib.process_range(lo, hi, ptr(ins), ins.size, cap_bits, max_steps,
                           ptr(basin), ptr(delay), table_len,
                           ptr(cyc), ptr(ncyc), MAX_CYCLES,
                           ptr(acc.H), ptr(acc.SUM), ptr(MXG), ptr(acc.MXB),
                           ptr(acc.REC), ptr(acc.nrec), MAX_REC,
                           ptr(acc.EV), ptr(acc.nev), MAX_EV)
    if rc != 0:
        raise RuntimeError(f"process_range returned error {rc}")


# ---- pure-Python twin of the kernel (reference for the self-test, and fallback) ----

def gbin(g):
    """Histogram bin of g >= 0 (identical to gbin() in the C file)."""
    if g < 2048:
        return g
    bl = g.bit_length()
    return 2048 + 8 * (bl - 12) + ((g >> (bl - 4)) & 7)


def decode_gbin(b):
    """Range [lo, hi) of values that fall into histogram bin b."""
    if b < 2048:
        return b, b + 1
    q = b - 2048
    bl, sub = q // 8 + 12, q % 8
    return (8 + sub) << (bl - 4), (9 + sub) << (bl - 4)


def v2(x):
    return (x & -x).bit_length() - 1


def top64(x):
    b = x.bit_length()
    return x >> (b - 64) if b >= 64 else x << (64 - b)


def step_py(x, m, ins):
    """One step of T_S on a Python int; m = v2(x) is passed in and returned updated.
    Returns (x, m, was_odd_step)."""
    if m == 0:
        x = (3 * x + 1) >> 1
        return x, v2(x), 1
    if ins[m]:
        return (x >> 1) * 3, m - 1, 0
    return x >> m, 0, 0


def run_glide_py(n, ins, cap_bits, max_steps):
    """Same as run_glide() in C.  Returns (kind, steps, odd, pk_bits, pk_top, xend, cmin, clen)."""
    x = sv = n
    m = v2(n)
    steps = odd = lam = 0
    power = 1
    pk_bits, pk_top = n.bit_length(), top64(n)
    while True:
        x, m, o = step_py(x, m, ins)
        odd += o
        steps += 1
        if x < n:
            return K_DROP, steps, odd, pk_bits, pk_top, x, 0, 0
        b = x.bit_length()
        if b >= pk_bits:
            t = top64(x)
            if b > pk_bits or t > pk_top:
                pk_bits, pk_top = b, t
        if b > cap_bits:
            return K_ESCAPE, steps, odd, pk_bits, pk_top, 0, 0, 0
        if steps >= max_steps:
            return K_UNDECIDED, steps, odd, pk_bits, pk_top, 0, 0, 0
        lam += 1
        if x == sv:
            y, my, mn = sv, v2(sv), sv
            for _ in range(lam):
                y, my, _o = step_py(y, my, ins)
                mn = min(mn, y)
            if mn < 2 ** 64:
                return K_CYCLE, steps, odd, pk_bits, pk_top, 0, mn, lam
            return K_BIGCYCLE, steps, odd, pk_bits, pk_top, 0, 0, lam
        if lam == power:
            sv = x
            power *= 2
            lam = 0


def process_range_py(lo, hi, ins, cap_bits, max_steps, acc, MXG,
                     basin=None, delay=None, cyc=None, ncyc=None):
    """Pure-Python version of process_range (same arguments and effects, ~100x slower)."""
    H, SUM, MXB = acc.H, acc.SUM, acc.MXB

    def emit(t, n, v1, v2_):
        k = int(acc.nrec[0])
        if k < MAX_REC:
            acc.REC[4 * k:4 * k + 4] = (t, n, v1, v2_)
        acc.nrec[0] += 1

    for n in range(max(lo, 1), hi):
        kind, steps, odd, pkb, pkt, xend, cmin, clen = run_glide_py(n, ins, cap_bits, max_steps)
        p = n & 1
        H[OFF_KIND + p * NK + kind] += 1
        H[OFF_EXC + p * EB + min(pkb - n.bit_length(), EB - 1)] += 1
        if kind == K_DROP:
            H[OFF_GLIDE + p * GB + gbin(steps)] += 1
            H[OFF_GODD + p * GB + gbin(odd)] += 1
            SUM[p * NS + 0] += steps
            SUM[p * NS + 1] += odd
            SUM[p * NS + 2] += math.log2(xend) - math.log2(n)
            if steps > int(MXB[0]):
                MXB[0], MXB[1] = steps, n
            if steps > int(MXG[0]):
                MXG[0] = steps
                emit(0, n, steps, 0)
        if pkb > int(MXB[2]) or (pkb == int(MXB[2]) and pkt > int(MXB[3])):
            MXB[2], MXB[3], MXB[4] = pkb, pkt, n
        if pkb > int(MXG[1]) or (pkb == int(MXG[1]) and pkt > int(MXG[2])):
            MXG[1], MXG[2] = pkb, pkt
            emit(1, n, pkb, pkt)
        if basin is not None:
            if kind == K_DROP:
                b8, dl = int(basin[xend]), int(delay[xend])
                if dl != DELAY_INF:
                    dl = min(dl + steps, DELAY_INF - 1)
            elif kind == K_CYCLE:
                ids = [i for i in range(int(ncyc[0])) if int(cyc[i]) == cmin]
                if ids:
                    cid = ids[0]
                elif int(ncyc[0]) < MAX_CYCLES:
                    cid = int(ncyc[0])
                    cyc[cid] = cmin
                    ncyc[0] += 1
                else:
                    cid = -1
                b8 = cid + 1 if cid >= 0 else B_BIG
                if cmin == n:
                    dl = 0
                else:
                    x, m, s = n, v2(n), 0
                    while x != cmin:
                        x, m, _o = step_py(x, m, ins)
                        s += 1
                    dl = s
            elif kind == K_BIGCYCLE:
                b8, dl = B_BIG, DELAY_INF
            elif kind == K_ESCAPE:
                b8, dl = B_ESC, DELAY_INF
            else:
                b8, dl = B_UNDEC, DELAY_INF
            basin[n], delay[n] = b8, dl
            if dl != DELAY_INF:
                H[OFF_DELAY + p * GB + gbin(dl)] += 1
                SUM[p * NS + 3] += dl
                SUM[p * NS + 4] += 1
                if dl > int(MXB[5]):
                    MXB[5], MXB[6] = dl, n
                if dl > int(MXG[3]):
                    MXG[3] = dl
                    emit(2, n, dl, 0)
        if kind != K_DROP:
            k = int(acc.nev[0])
            if k < MAX_EV:
                acc.EV[4 * k:4 * k + 4] = (n, kind, cmin, clen)
            acc.nev[0] += 1


# ============================================================================
# 4. Exact description of a cycle (Python integers)
# ============================================================================

def describe_cycle(cmin, ins, max_len=10 ** 7):
    """Follow the cycle through its smallest element cmin once."""
    x, m = cmin, v2(cmin)
    length = odd = 0
    biggest = cmin
    while True:
        x, m, o = step_py(x, m, ins)
        length += 1
        odd += o
        biggest = max(biggest, x)
        if x == cmin or length > max_len:
            break
    return {"min": str(cmin), "length_steps": length, "odd_steps": odd,
            "max": str(biggest), "max_bits": biggest.bit_length()}


# ============================================================================
# 5. Per-block statistics and JSON conversion
# ============================================================================

def _sparse(arr):
    nz = np.nonzero(arr)[0]
    return {str(int(i)): int(arr[i]) for i in nz}


def _dense(d, size):
    a = np.zeros(size, np.int64)
    for k, v in d.items():
        a[int(k)] = v
    return a


class Block:
    """Statistics of block k = all start values n with 2^(k-1) <= n < 2^k."""

    def __init__(self, k):
        self.k = k
        self.lo = 1 if k == 1 else 1 << (k - 1)
        self.hi = 1 << k
        self.next_n = self.lo
        self.H = np.zeros(H_SIZE, np.int64)
        self.SUM = np.zeros(2 * NS, np.float64)
        self.max_glide = [0, 0]           # [glide, n]
        self.max_peak = [0, 0, 0]         # [bits, top64, n]
        self.max_delay = [0, 0]           # [delay, n]
        self.basins = None                # {label: count}, phase 1 only
        self.has_delay = False

    @property
    def complete(self):
        return self.next_n >= self.hi

    def add(self, acc):
        self.H += acc.H
        self.SUM += acc.SUM
        mx = [int(v) for v in acc.MXB]
        if mx[0] > self.max_glide[0]:
            self.max_glide = [mx[0], mx[1]]
        if (mx[2], mx[3]) > (self.max_peak[0], self.max_peak[1]):
            self.max_peak = [mx[2], mx[3], mx[4]]
        if mx[5] > self.max_delay[0]:
            self.max_delay = [mx[5], mx[6]]

    def _parity_json(self, p):
        H, S = self.H, self.SUM
        kinds = H[OFF_KIND + p * NK: OFF_KIND + p * NK + NK]
        d = {
            "count": int(kinds.sum()),
            "outcomes": {KINDS[i]: int(kinds[i]) for i in range(NK)},
            "sum_glide": S[p * NS + 0], "sum_glide_odd_steps": S[p * NS + 1],
            "sum_log2_drop": S[p * NS + 2],
            "glide_hist": _sparse(H[OFF_GLIDE + p * GB: OFF_GLIDE + (p + 1) * GB]),
            "glide_odd_steps_hist": _sparse(H[OFF_GODD + p * GB: OFF_GODD + (p + 1) * GB]),
            "peak_excess_bits_hist": _sparse(H[OFF_EXC + p * EB: OFF_EXC + (p + 1) * EB]),
        }
        if self.has_delay:
            d["sum_delay"] = S[p * NS + 3]
            d["n_delay"] = S[p * NS + 4]
            d["delay_hist"] = _sparse(H[OFF_DELAY + p * GB: OFF_DELAY + (p + 1) * GB])
        return d

    def to_json(self):
        d = {"k": self.k, "range": [self.lo, self.hi], "next_n": self.next_n,
             "complete": self.complete,
             "odd": self._parity_json(1), "even": self._parity_json(0),
             "max_glide": self.max_glide,
             "max_peak": {"bits": self.max_peak[0], "top64": str(self.max_peak[1]),
                          "n": self.max_peak[2]},
             "has_delay": self.has_delay}
        if self.has_delay:
            d["max_delay"] = self.max_delay
        if self.basins is not None:
            d["basins"] = self.basins
        # convenience numbers (derived from the sums above)
        o = d["odd"]
        drops = o["outcomes"]["drop"]
        if drops:
            d["mean_glide_odd_n"] = o["sum_glide"] / drops
            d["mean_glide_odd_steps_odd_n"] = o["sum_glide_odd_steps"] / drops
            if o["sum_glide_odd_steps"] > 0:
                d["measured_drift_bits_per_odd_step"] = o["sum_log2_drop"] / o["sum_glide_odd_steps"]
        return d

    @classmethod
    def from_json(cls, d):
        b = cls(d["k"])
        b.next_n = d["next_n"]
        b.has_delay = d.get("has_delay", False)
        for p, name in ((1, "odd"), (0, "even")):
            q = d[name]
            for i, kname in enumerate(KINDS):
                b.H[OFF_KIND + p * NK + i] = q["outcomes"][kname]
            b.H[OFF_GLIDE + p * GB: OFF_GLIDE + (p + 1) * GB] = _dense(q["glide_hist"], GB)
            b.H[OFF_GODD + p * GB: OFF_GODD + (p + 1) * GB] = _dense(q["glide_odd_steps_hist"], GB)
            b.H[OFF_EXC + p * EB: OFF_EXC + (p + 1) * EB] = _dense(q["peak_excess_bits_hist"], EB)
            b.SUM[p * NS + 0] = q["sum_glide"]
            b.SUM[p * NS + 1] = q["sum_glide_odd_steps"]
            b.SUM[p * NS + 2] = q["sum_log2_drop"]
            if b.has_delay:
                b.H[OFF_DELAY + p * GB: OFF_DELAY + (p + 1) * GB] = _dense(q["delay_hist"], GB)
                b.SUM[p * NS + 3] = q["sum_delay"]
                b.SUM[p * NS + 4] = q["n_delay"]
        b.max_glide = d["max_glide"]
        b.max_peak = [d["max_peak"]["bits"], int(d["max_peak"]["top64"]), d["max_peak"]["n"]]
        if b.has_delay:
            b.max_delay = d["max_delay"]
        b.basins = d.get("basins")
        return b


# ============================================================================
# 6. The run: state, checkpoints, phase 1, phase 2
# ============================================================================

def save_json(state, path):
    """Write atomically: a crash while writing never destroys the previous file."""
    tmp = path + ".tmp"
    with open(tmp, "w") as f:
        json.dump(state, f, indent=1)
    os.replace(tmp, path)


def new_state(canon, member, args):
    th = theory(member)
    contracting = th["E_r"] < THRESHOLD_ER
    print("computing the random-walk model (a few seconds) ...", flush=True)
    return {
        "format": FORMAT,
        "map": {"S": canon,
                "S_members_up_to_64": [m for m in range(1, 65) if member(m)],
                "theory": th},
        "model": model_mc(member, contracting),
        "settings": {},
        "status": {"phase1_done": False, "next_n": 1, "elapsed_seconds": 0.0},
        "cycles": [],
        "blocks": {},
        "records": {"glide": [], "peak": [], "delay": [],
                    "running": {"glide": 0, "peak_bits": 0, "peak_top": "0", "delay": 0}},
        # examples of start values whose orbit escaped / stayed undecided / reached a cycle
        # of numbers >= 2^64 (complete counts are in the blocks' "outcomes")
        "events": {"examples": []},
        "sampling": {},
    }


class Runner:
    def __init__(self, state, args, out_path):
        self.state = state
        self.args = args
        self.out = out_path
        canon, self.member = parse_S(state["map"]["S"])
        self.ins = membership_table(self.member)
        self.lib_path = compile_kernel()
        self.lib = load_kernel(self.lib_path) if self.lib_path else None
        self.blocks = {int(k): Block.from_json(v) for k, v in state["blocks"].items()}
        rs = state["records"]["running"]
        self.MXG = np.array([rs["glide"], rs["peak_bits"], int(rs["peak_top"]), rs["delay"]],
                            dtype=np.uint64)
        self.t_start = time.time()
        self.elapsed0 = state["status"]["elapsed_seconds"]
        self.last_save = time.time()

    # -- bookkeeping ------------------------------------------------------------------
    def cycle_ids(self):
        return {c["min"]: c["id"] for c in self.state["cycles"]}

    def add_cycle(self, cmin, found_at, how):
        ids = self.cycle_ids()
        if str(cmin) in ids:
            return ids[str(cmin)]
        cid = len(self.state["cycles"])
        info = describe_cycle(cmin, self.ins)
        info.update({"id": cid, "found_at": found_at, "found_by": how})
        self.state["cycles"].append(info)
        print(f"   new cycle #{cid}: min {cmin}, length {info['length_steps']} steps, "
              f"max {info['max_bits']} bits (found from n = {found_at})", flush=True)
        return cid

    def merge_records(self, recs):
        """recs: candidates (type, n, v1, v2) in increasing n; keep the true records."""
        R = self.state["records"]
        run = R["running"]
        for t, n, v1, v2_ in recs:
            if t == 0 and v1 > run["glide"]:
                run["glide"] = v1
                R["glide"].append([n, v1])
            elif t == 1 and (v1, v2_) > (run["peak_bits"], int(run["peak_top"])):
                run["peak_bits"], run["peak_top"] = v1, str(v2_)
                R["peak"].append([n, v1])
            elif t == 2 and v1 > run["delay"]:
                run["delay"] = v1
                R["delay"].append([n, v1])

    def merge_events(self, evs):
        """Orbits that did not drop below their start: register cycles, keep examples."""
        E = self.state["events"]["examples"]
        for n, kind, cmin, clen in evs:
            if kind == K_CYCLE:
                self.add_cycle(cmin, n, "exhaustive")
            elif len(E) < 2000:
                E.append([n, KINDS[kind], clen])

    def elapsed(self):
        return self.elapsed0 + time.time() - self.t_start

    def checkpoint(self, force=False):
        if not force and time.time() - self.last_save < self.args.checkpoint_minutes * 60:
            return
        st = self.state
        st["blocks"] = {str(k): b.to_json() for k, b in sorted(self.blocks.items())}
        st["records"]["running"]["glide"] = int(st["records"]["running"]["glide"])
        st["status"]["elapsed_seconds"] = self.elapsed()
        save_json(st, self.out)
        self.last_save = time.time()

    def block(self, k):
        if k not in self.blocks:
            self.blocks[k] = Block(k)
        return self.blocks[k]

    # -- phase 1: n < 2^basin_bits, single process, with basins and delays --------------
    def phase1(self):
        st, a = self.state, self.args
        nb = st["settings"]["basin_bits"]
        if st["status"]["phase1_done"]:
            return
        print(f"phase 1: n < 2^{nb} with basins and delays (one process) ...", flush=True)
        # restart phase 1 from scratch: drop any partial data of its blocks
        for k in range(1, nb + 1):
            self.blocks[k] = Block(k)
            self.blocks[k].has_delay = True
        st["cycles"] = []
        self.MXG[:] = 0
        st["records"] = {"glide": [], "peak": [], "delay": [],
                         "running": {"glide": 0, "peak_bits": 0, "peak_top": "0", "delay": 0}}
        size = 1 << nb
        basin = np.zeros(size, np.uint8)
        delay = np.full(size, DELAY_INF, np.uint32)
        cyc = np.zeros(MAX_CYCLES, np.uint64)
        ncyc = np.zeros(1, np.int64)
        cap, ms = st["settings"]["cap_bits"], st["settings"]["max_steps"]
        t0 = time.time()
        for k in range(1, nb + 1):
            b = self.blocks[k]
            acc = Accum()
            if self.lib:
                process_range_c(self.lib, b.lo, b.hi, self.ins, cap, ms, acc, self.MXG,
                                basin, delay, cyc, ncyc)
            else:
                process_range_py(b.lo, b.hi, self.ins, cap, ms, acc, self.MXG,
                                 basin, delay, cyc, ncyc)
            b.add(acc)
            b.next_n = b.hi
            # cycles first (so that events can refer to them), then records, events
            for i in range(len(st["cycles"]), int(ncyc[0])):
                ev_n = next((e[0] for e in acc.events() if e[1] == K_CYCLE and e[2] == int(cyc[i])), None)
                self.add_cycle(int(cyc[i]), ev_n, "exhaustive")
            self.merge_records(acc.records())
            self.merge_events(acc.events())
            if k >= 16:
                print(f"   block {k} done ({time.time() - t0:.0f} s)", flush=True)
        # basin counts per block, from the finished table
        for k in range(1, nb + 1):
            b = self.blocks[k]
            counts = np.bincount(basin[b.lo:b.hi], minlength=256)
            lab = {}
            for code in np.nonzero(counts)[0]:
                code = int(code)
                if 1 <= code <= MAX_CYCLES:
                    lab[str(code - 1)] = int(counts[code])
                else:
                    lab[{B_BIG: "big_cycle", B_UNDEC: "undecided", B_ESC: "escaped"}.get(code, "unknown")] = int(counts[code])
            b.basins = lab
        st["status"]["phase1_done"] = True
        st["status"]["next_n"] = size
        self.checkpoint(force=True)
        print(f"phase 1 finished in {time.time() - t0:.0f} s; {len(st['cycles'])} cycle(s)", flush=True)

    # -- phase 2: glides only, parallel ---------------------------------------------------
    def phase2(self):
        st, a = self.state, self.args
        nb, nmax = st["settings"]["basin_bits"], st["settings"]["max_bits"]
        cap, ms = st["settings"]["cap_bits"], st["settings"]["max_steps"]
        n = max(st["status"]["next_n"], 1 << nb)
        end = 1 << nmax
        if n >= end:
            return True
        workers = a.workers or os.cpu_count() or 1
        task = 1 << a.task_bits
        print(f"phase 2: n from {n} to 2^{nmax} with {workers} worker(s) ...", flush=True)

        def tasks(start):
            x = start
            while x < end:
                k = x.bit_length()                 # block of x
                y = min(x + task, 1 << k, end)     # never cross a block boundary
                yield (x, y)
                x = y

        stopped = False
        t0, done0 = time.time(), n
        ctx = mp.get_context("fork") if "fork" in mp.get_all_start_methods() else mp.get_context()
        with ctx.Pool(workers, initializer=_worker_init,
                      initargs=(self.lib_path, self.ins, cap, ms)) as pool:
            for (lo, hi), res in zip(tasks(n), pool.imap(_worker_task,
                                                         ((lo, hi, self.MXG.copy()) for lo, hi in tasks(n)))):
                acc = res
                b = self.block(lo.bit_length())
                b.add(acc)
                b.next_n = hi
                self.merge_records(acc.records())
                self.merge_events(acc.events())
                # keep the global record maxima up to date for the next tasks
                run = st["records"]["running"]
                self.MXG[:] = [run["glide"], run["peak_bits"], int(run["peak_top"]), run["delay"]]
                st["status"]["next_n"] = hi
                if b.complete:
                    rate = (hi - done0) / max(time.time() - t0, 1e-9)
                    print(f"   block {b.k} done; {rate / 1e6:.2f} M numbers/s; "
                          f"elapsed {self.elapsed() / 3600:.2f} h", flush=True)
                self.checkpoint()
                if a.time_limit and self.elapsed() - self.elapsed0 > a.time_limit * 3600:
                    print("time limit reached -> stopping (resume later with --resume)", flush=True)
                    pool.terminate()
                    stopped = True
                    break
        self.checkpoint(force=True)
        return not stopped

    # -- sampling ----------------------------------------------------------------------
    def sampling(self):
        st, a = self.state, self.args
        if not a.sample_bits:
            return
        workers = a.workers or os.cpu_count() or 1
        ctx = mp.get_context("fork") if "fork" in mp.get_all_start_methods() else mp.get_context()
        for B in a.sample_bits:
            if str(B) in st["sampling"] and st["sampling"][str(B)]["samples"] >= a.samples:
                continue
            cap = st["settings"]["sample_cap_bits_factor"] * B + 256
            pieces = max(1, min(a.samples, 4 * workers))
            counts = [a.samples // pieces + (1 if i < a.samples % pieces else 0) for i in range(pieces)]
            jobs = [(st["map"]["S"], B, c, 1000003 * B + i, cap, st["settings"]["max_steps"])
                    for i, c in enumerate(counts) if c > 0]
            t0 = time.time()
            print(f"sampling {a.samples} random {B}-bit starts ...", flush=True)
            with ctx.Pool(workers) as pool:
                parts = pool.map(_sample_task, jobs)
            total = _merge_samples(parts)
            # give cycles found by sampling an id (they may be new)
            by_id = {}
            for cmin, cnt in total.pop("cycle_counts").items():
                cid = self.add_cycle(int(cmin), None, "sampling")
                by_id[str(cid)] = by_id.get(str(cid), 0) + cnt
            total["cycle_counts_by_id"] = by_id
            total["seconds"] = time.time() - t0
            st["sampling"][str(B)] = total
            self.checkpoint(force=True)


# ---- worker processes ---------------------------------------------------------------

_W = {}


def _worker_init(lib_path, ins, cap, ms):
    _W["lib"] = load_kernel(lib_path) if lib_path else None
    _W["ins"], _W["cap"], _W["ms"] = ins, cap, ms


def _worker_task(job):
    lo, hi, MXG = job
    acc = Accum()
    if _W["lib"]:
        process_range_c(_W["lib"], lo, hi, _W["ins"], _W["cap"], _W["ms"], acc, MXG)
    else:
        process_range_py(lo, hi, _W["ins"], _W["cap"], _W["ms"], acc, MXG)
    return acc


# ============================================================================
# 7. Sampling of large random start values (Python integers)
# ============================================================================

def _sample_task(job):
    """Follow `count` random start values with exactly B bits (one worker's share).

    While the value is large (>= 2^small_bits) a whole odd step is done at once:
        x odd, w = 3x+1, v = v2(w) = M+1, r = r(M)  ->  next odd value = (w >> v) * 3^r,
    which equals the result of the 1 + r (+1) single steps of T_S.  Once the value is
    small, single steps are used together with Brent's cycle detection; the cycle is
    identified by its smallest element, and the delay is the number of steps from the
    start until that smallest element is reached for the first time."""
    spec, B, count, seed, cap_bits, max_steps = job
    canon, member = parse_S(spec)
    rtab = chain_table(member, 64 * MAXL + 64)
    ins = membership_table(member)
    pow3 = [1]
    for _ in range(64 * MAXL + 64):
        pow3.append(pow3[-1] * 3)
    rng = random.Random(seed)
    res = {"samples": 0, "outcomes": {"cycle": 0, "escape": 0, "undecided": 0},
           "cycle_counts": {}, "sum_delay_per_bit": 0.0, "sumsq_delay_per_bit": 0.0,
           "sum_odd_per_bit": 0.0, "n_delay": 0,
           # drift while large: change of log2(x) (dS) over t odd steps, per sample;
           # pooled as sum(dS)/sum(t) (a ratio of sums is unbiased, a mean of ratios is not)
           "drift_n": 0, "drift_dS": 0.0, "drift_t": 0.0, "drift_dSdS": 0.0, "drift_tt": 0.0,
           "drift_dSt": 0.0,
           "M_hist": [0] * 64, "excess_hist": {}, "growth_sum": 0.0, "n_growth": 0}
    half = B // 2                                  # "clean" regime: more than B/2 bits
    small = 1 << min(40, half)                     # below this: single steps + Brent
    for _ in range(count):
        x0 = rng.getrandbits(B) | (1 << (B - 1))
        x, m, steps, odd = x0, v2(x0), 0, 0
        peak = B
        lg0 = _log2_big(x0)
        clean, clean_odd = True, 0
        xs = None                                  # value when the small regime was entered
        outcome = None
        while True:
            bits = x.bit_length()
            if bits > cap_bits:
                outcome = "escape"
                res["growth_sum"] += (bits - B) / max(odd, 1)
                res["n_growth"] += 1
                if clean and clean_odd:            # left the band (B/2, cap) upwards
                    dS, t = _log2_big(x) - lg0, clean_odd
                    res["drift_n"] += 1
                    res["drift_dS"] += dS
                    res["drift_t"] += t
                    res["drift_dSdS"] += dS * dS
                    res["drift_tt"] += t * t
                    res["drift_dSt"] += dS * t
                break
            if steps > max_steps:
                outcome = "undecided"
                break
            if x >= small:
                xs = None
                if m != 0:                         # even (only possible at the start)
                    x, m, o = step_py(x, m, ins)
                    steps += 1
                    peak = max(peak, x.bit_length())
                    continue
                w = 3 * x + 1
                v = v2(w)                          # v = M + 1
                M = v - 1
                r = rtab[M]
                if clean:
                    res["M_hist"][min(M, 63)] += 1
                    clean_odd += 1
                top = ((w * pow3[r]) >> (r + 1)) if r else (w >> 1)   # largest value inside
                peak = max(peak, top.bit_length())
                x = (w >> v) * pow3[r]
                m = 0
                steps += 1 + r + (1 if M > r else 0)
                odd += 1
                if clean and x.bit_length() <= half:
                    dS, t = _log2_big(x) - lg0, clean_odd
                    res["drift_n"] += 1
                    res["drift_dS"] += dS
                    res["drift_t"] += t
                    res["drift_dSdS"] += dS * dS
                    res["drift_tt"] += t * t
                    res["drift_dSt"] += dS * t
                    clean = False
                continue
            # ---- small value: single steps with Brent's cycle detection ----
            if xs is None:
                xs, ms_, s_at, o_at = x, m, steps, odd
                saved, power, lam = x, 1, 0
            x, m, o = step_py(x, m, ins)
            steps += 1
            odd += o
            peak = max(peak, x.bit_length())
            lam += 1
            if x == saved:                         # cycle found: identify its minimum
                cyc, z, mz = [x], x, m
                for _ in range(lam - 1):
                    z, mz, _o = step_py(z, mz, ins)
                    cyc.append(z)
                cmin = min(cyc)
                y, my, s, o2 = xs, ms_, 0, 0       # steps from xs to the first visit of cmin
                while y != cmin:
                    y, my, oo = step_py(y, my, ins)
                    s += 1
                    o2 += oo
                delay, odd_total = s_at + s, o_at + o2
                outcome = "cycle"
                res["cycle_counts"][str(cmin)] = res["cycle_counts"].get(str(cmin), 0) + 1
                res["sum_delay_per_bit"] += delay / B
                res["sumsq_delay_per_bit"] += (delay / B) ** 2
                res["sum_odd_per_bit"] += odd_total / B
                res["n_delay"] += 1
                break
            if lam == power:
                saved, power, lam = x, power * 2, 0
        res["outcomes"][outcome] += 1
        e = str(peak - B)
        res["excess_hist"][e] = res["excess_hist"].get(e, 0) + 1
        res["samples"] += 1
    return res


def _log2_big(x):
    """log2 of a (possibly huge) positive integer, accurate to ~1e-15 relative."""
    b = x.bit_length()
    if b <= 1000:
        return math.log2(x)
    return (b - 53) + math.log2(x >> (b - 53))


def _merge_samples(parts):
    out = None
    for p in parts:
        if out is None:
            out = json.loads(json.dumps(p))
            continue
        for k in ("samples", "sum_delay_per_bit", "sumsq_delay_per_bit", "sum_odd_per_bit",
                  "n_delay", "drift_n", "drift_dS", "drift_t", "drift_dSdS", "drift_tt",
                  "drift_dSt", "growth_sum", "n_growth"):
            out[k] += p[k]
        for k, v in p["outcomes"].items():
            out["outcomes"][k] += v
        for k, v in p["cycle_counts"].items():
            out["cycle_counts"][k] = out["cycle_counts"].get(k, 0) + v
        for k, v in p["excess_hist"].items():
            out["excess_hist"][k] = out["excess_hist"].get(k, 0) + v
        out["M_hist"] = [a + b for a, b in zip(out["M_hist"], p["M_hist"])]
    # convenience numbers
    if out["n_delay"]:
        mdb = out["sum_delay_per_bit"] / out["n_delay"]
        out["mean_delay_per_bit"] = mdb
        out["sd_delay_per_bit"] = math.sqrt(max(out["sumsq_delay_per_bit"] / out["n_delay"] - mdb ** 2, 0))
        out["mean_odd_steps_per_bit"] = out["sum_odd_per_bit"] / out["n_delay"]
    if out["drift_n"] and out["drift_t"] > 0:
        n = out["drift_n"]
        d = out["drift_dS"] / out["drift_t"]
        # standard error of a ratio of sums (delta method)
        var = (out["drift_dSdS"] - 2 * d * out["drift_dSt"] + d * d * out["drift_tt"]) / n
        out["drift_bits_per_odd_step"] = d
        out["drift_standard_error"] = math.sqrt(max(var, 0.0) / n) / (out["drift_t"] / n)
    tot = sum(out["M_hist"])
    if tot:
        out["M_frequencies"] = [h / tot for h in out["M_hist"][:12]]
    if out["n_growth"]:
        out["mean_growth_bits_per_odd_step_of_escapes"] = out["growth_sum"] / out["n_growth"]
    return out


# ============================================================================
# 8. Report
# ============================================================================

def survival_from_hist(hist, thresholds, never=0):
    """P(value > t) for each t (t should be a bin border, e.g. a power of two), from a
    sparse glide/delay histogram.  `never` = number of orbits that never dropped (cycle,
    escape, undecided); they count as "> t", as in the random-walk model."""
    tot = sum(hist.values()) + never
    out = {}
    for t in thresholds:
        above = never
        for b, c in hist.items():
            lo, hi = decode_gbin(int(b))
            if hi - 1 > t:          # the bin contains values > t (for a wide bin that starts
                above += c          # exactly at t, all but the single value t)
        out[t] = above / tot if tot else float("nan")
    return out


def report(path):
    st = json.load(open(path))
    th = st["map"]["theory"]
    print(f"Map T_S with S = {{{st['map']['S']}}}   members up to 64: {st['map']['S_members_up_to_64']}")
    print(f"  E[r] = {th['E_r']:.5f} (threshold {th['threshold_E_r']:.5f}) -> {th['regime']}")
    print(f"  drift: {th['drift_bits_per_odd_step']:+.5f} bits per odd step, "
          f"{th['drift_bits_per_step']:+.5f} per step ({th['steps_per_odd_step']:.4f} steps per odd step)")
    if "predicted_delay_per_bit" in th:
        print(f"  predicted delay ~ {th['predicted_delay_per_bit']:.2f} * log2(n) steps")
    else:
        print(f"  predicted growth: almost all n reach about n^(1+{th['growth_exponent']:.4f})")
    mo = st.get("model")
    if mo:
        print(f"  model: mean glide {mo['mean_glide_odd_steps_of_stopped']} odd steps, "
              f"never stopped: {mo['fraction_not_stopped']:.4g}")
    s = st["settings"]
    print(f"\nExhaustive run: n < 2^{s.get('max_bits')}, phase 1 (basins, delays) n < 2^{s.get('basin_bits')}, "
          f"next n = {st['status']['next_n']}, elapsed {st['status']['elapsed_seconds'] / 3600:.2f} h")
    print("\nCycles (id: smallest element, length in steps, odd steps, largest element bits):")
    for c in st["cycles"]:
        print(f"  #{c['id']}: min {c['min']}, length {c['length_steps']}, odd {c['odd_steps']}, "
              f"max {c['max_bits']} bits  (found by {c['found_by']})")
    print("\nPer block k = start values 2^(k-1) <= n < 2^k.  Numbers in the first columns are")
    print("for odd n.  'mean glide' and 'mean odd' average over orbits that dropped below n;")
    print("'odd>t' = fraction of odd n whose glide has more than t odd steps or never ends;")
    print("'no drop' = fraction of odd n that never dropped (cycle, escape, undecided).")
    print("    k  done  mean glide  mean odd   odd>8    odd>64   odd>512  no drop   max glide (at n)"
          "       max peak bits  drift/odd step")
    for k in sorted(st["blocks"], key=int):
        b = st["blocks"][k]
        o = b["odd"]
        if not o["outcomes"]["drop"]:
            continue
        never = o["count"] - o["outcomes"]["drop"]
        sv = survival_from_hist(o["glide_odd_steps_hist"], [8, 64, 512], never)
        # the measured drift averages over glides that ended; it is only meaningful when
        # (almost) all orbits drop
        drift = (f"{b['measured_drift_bits_per_odd_step']:+.4f}"
                 if "measured_drift_bits_per_odd_step" in b and never <= 0.01 * o["count"] else "  n/a")
        mg = f"{b['max_glide'][0]} ({b['max_glide'][1]})"
        print(f"  {int(k):3d}  {'yes' if b['complete'] else 'no':>4}  {b['mean_glide_odd_n']:10.2f}"
              f"  {b['mean_glide_odd_steps_odd_n']:8.2f}  {sv[8]:.4f}  {sv[64]:.5f}  {sv[512]:.6f}"
              f"  {never / o['count']:.5f}  {mg:22s}  {b['max_peak']['bits']:8d}       {drift}")
    if mo:
        p = mo["P_glide_odd_steps_greater_than"]
        print(f"  model (n -> infinity): mean odd steps {mo['mean_glide_odd_steps_of_stopped']:.2f}, "
              f"odd>8 {p['8']:.4f}, odd>64 {p['64']:.5f}, odd>512 {p['512']:.6f}, "
              f"never stops {mo['fraction_not_stopped']:.5f}")
    basin_blocks = [k for k in sorted(st["blocks"], key=int) if st["blocks"][k].get("basins")]
    if basin_blocks:
        print("\nBasins (fraction of all n in the block ending in each cycle id) and delays:")
        for k in basin_blocks:
            b = st["blocks"][k]
            tot = sum(b["basins"].values())
            bas = "  ".join(f"#{lab}:{c / tot:.4f}" for lab, c in
                            sorted(b["basins"].items(), key=lambda t: (not t[0].isdigit(), t[0].zfill(4))))
            nd = b["odd"].get("n_delay", 0)
            md = b["odd"]["sum_delay"] / nd if nd else float("nan")
            print(f"  {int(k):3d}  mean delay (odd n) {md:10.2f}  = {md / max(int(k) - 0.5, 1):6.2f} per bit"
                  f"   max delay {b['max_delay'][0]} (n={b['max_delay'][1]})   {bas}")
    R = st["records"]
    for name in ("glide", "peak", "delay"):
        if R[name]:
            tail = ", ".join(f"{n}:{v}" for n, v in R[name][-6:])
            print(f"\n{name} records: {len(R[name])} so far; last ones (n:value): {tail}")
    ex = st["events"]["examples"]
    if ex:
        print(f"\nexamples of orbits that escaped / stayed undecided (n, outcome): "
              + ", ".join(f"{n}:{k}" for n, k, _ in ex[:12]))
    if st["sampling"]:
        print("\nSampling of random B-bit start values:")
        print("  (drift = change of log2 x per odd step until the orbit first has <= B/2 bits or escapes)")
        print("      B  samples  cycle  escape undec  delay/B (sd)       odd/B   drift (std.err.)    "
              "P(M=0..4)                          cycles by id")
        for B in sorted(st["sampling"], key=int):
            q = st["sampling"][B]
            o = q["outcomes"]
            mf = q.get("M_frequencies", [])
            print(f"  {int(B):5d}  {q['samples']:7d}  {o['cycle']:5d}  {o['escape']:6d} {o['undecided']:5d}"
                  f"  {q.get('mean_delay_per_bit', float('nan')):8.2f} ({q.get('sd_delay_per_bit', float('nan')):5.2f})"
                  f"  {q.get('mean_odd_steps_per_bit', float('nan')):7.2f}"
                  f"  {q.get('drift_bits_per_odd_step', float('nan')):+.4f} (+-{q.get('drift_standard_error', float('nan')):.4f})"
                  f"  {' '.join(f'{v:.3f}' for v in mf[:5])}   {q.get('cycle_counts_by_id', {})}")
        print("  model P(M=0..4): " + " ".join(f"{2 ** -(m + 1):.3f}" for m in range(5)))


# ============================================================================
# 9. Self-test
# ============================================================================

def selftest():
    print("compiling the kernel ...")
    lib_path = compile_kernel()
    if not lib_path:
        print("no compiler: only the pure-Python path can be used")
        return 1
    lib = load_kernel(lib_path)
    ok = True
    tests = [("none", 4096, 10 ** 6), ("1", 4096, 10 ** 6), ("even", 4096, 10 ** 6),
             ("2,3", 4096, 10 ** 6), ("3..inf", 4096, 10 ** 6), ("1,2", 300, 10 ** 6),
             ("m%3==1", 4096, 10 ** 6), ("1", 100, 3000)]
    for spec, cap, ms in tests:
        canon, member = parse_S(spec)
        ins = membership_table(member)
        nb = 12
        res = []
        for impl in ("c", "py"):
            basin = np.zeros(1 << nb, np.uint8)
            delay = np.full(1 << nb, DELAY_INF, np.uint32)
            cyc = np.zeros(MAX_CYCLES, np.uint64)
            ncyc = np.zeros(1, np.int64)
            MXG = np.zeros(4, np.uint64)
            acc1, acc2 = Accum(), Accum()
            f = (lambda *a, **k: process_range_c(lib, *a, **k)) if impl == "c" else process_range_py
            f(1, 1 << nb, ins, cap, ms, acc1, MXG, basin, delay, cyc, ncyc)     # basin mode
            f(1 << nb, (1 << nb) + 3000, ins, cap, ms, acc2, MXG)               # glide mode
            res.append((acc1, acc2, basin, delay, cyc[:int(ncyc[0])].copy(), MXG.copy()))
        (a1, a2, b, d, c, g), (p1, p2, pb, pd, pc, pg) = res
        same = (np.array_equal(a1.H, p1.H) and np.array_equal(a2.H, p2.H)
                and np.allclose(a1.SUM, p1.SUM) and np.allclose(a2.SUM, p2.SUM)
                and np.array_equal(a1.MXB, p1.MXB) and np.array_equal(a2.MXB, p2.MXB)
                and a1.records() == p1.records() and a2.records() == p2.records()
                and a1.events() == p1.events() and a2.events() == p2.events()
                and np.array_equal(b, pb) and np.array_equal(d, pd)
                and np.array_equal(c, pc) and np.array_equal(g, pg))
        mins = sorted(int(v) for v in c)
        print(f"  S={canon:8s} cap={cap:5d}: C and Python agree: {same};  cycle minima {mins[:8]}")
        ok &= same
    # known facts
    checks = [("none", [1]), ("1", [1]), ("even", [1, 15, 19])]
    for spec, expect in checks:
        canon, member = parse_S(spec)
        ins = membership_table(member)
        cyc = np.zeros(MAX_CYCLES, np.uint64)
        ncyc = np.zeros(1, np.int64)
        basin = np.zeros(1 << 16, np.uint8)
        delay = np.full(1 << 16, DELAY_INF, np.uint32)
        acc = Accum()
        process_range_c(lib, 1, 1 << 16, ins, 4096, 10 ** 7, acc, np.zeros(4, np.uint64),
                        basin, delay, cyc, ncyc)
        mins = sorted(int(v) for v in cyc[:int(ncyc[0])])
        good = mins == expect
        print(f"  S={canon}: cycle minima below 2^16 = {mins}, expected {expect}: {good}")
        ok &= good
    for spec, er in (("none", 0.0), ("1", 0.25), ("even", 1 / 6), ("2,3", 0.25), ("3..inf", 0.25)):
        got = theory(parse_S(spec)[1])["E_r"]
        good = abs(got - er) < 1e-12
        print(f"  theory S={spec}: E[r] = {got:.6f}, expected {er:.6f}: {good}")
        ok &= good
    print("SELFTEST", "PASSED" if ok else "FAILED")
    return 0 if ok else 1


# ============================================================================
# 10. Command line
# ============================================================================

def main(argv=None):
    ap = argparse.ArgumentParser(description="Experiments with the Collatz-type maps T_S "
                                             "(see the top of this file for details).")
    sub = ap.add_subparsers(dest="cmd", required=True)

    p_th = sub.add_parser("theory", help="print the theoretical numbers for a set S")
    p_th.add_argument("--S", required=True)

    p_run = sub.add_parser("run", help="exhaustive run + sampling, with checkpoints")
    p_run.add_argument("--S", help="the set S (see the top of the file); not needed with --resume")
    p_run.add_argument("--resume", help="continue from this JSON file")
    p_run.add_argument("--out", help="output JSON (default: T_S=<S>.json, or the --resume file)")
    p_run.add_argument("--max-bits", type=int, default=None,
                       help="exhaustive range n < 2^max_bits (default 28 for contracting S, 20 for "
                            "expanding S; with --resume: unchanged unless increased)")
    p_run.add_argument("--basin-bits", type=int, default=None,
                       help="phase 1 (basins, delays) for n < 2^basin_bits (default min(max_bits, 24))")
    p_run.add_argument("--cap-bits", type=int, default=None,
                       help="orbits above this many bits count as escaped "
                            "(default 4096 for contracting S, 256 for expanding S)")
    p_run.add_argument("--max-steps", type=int, default=10 ** 8, help="step limit per orbit")
    p_run.add_argument("--workers", type=int, default=0, help="processes (default: all cores)")
    p_run.add_argument("--task-bits", type=int, default=20, help="2^task_bits numbers per task")
    p_run.add_argument("--checkpoint-minutes", type=float, default=5.0)
    p_run.add_argument("--time-limit", type=float, default=0.0,
                       help="stop the exhaustive part after this many hours and save (0 = no "
                            "limit); sampling runs only once the exhaustive part is complete")
    p_run.add_argument("--sample-bits", default="64,256,1024",
                       help="comma separated bit sizes for random starts ('' = no sampling)")
    p_run.add_argument("--samples", type=int, default=200, help="random starts per bit size")
    p_run.add_argument("--sample-cap-factor", type=int, default=2,
                       help="sampled orbits above factor*B+256 bits count as escaped")

    p_rep = sub.add_parser("report", help="print a summary of a JSON file")
    p_rep.add_argument("file")

    sub.add_parser("selftest", help="check the C kernel against pure Python")

    a = ap.parse_args(argv)

    if a.cmd == "theory":
        canon, member = parse_S(a.S)
        print(json.dumps({"S": canon, "members_up_to_32": [m for m in range(1, 33) if member(m)],
                          **theory(member)}, indent=2))
        return 0
    if a.cmd == "report":
        report(a.file)
        return 0
    if a.cmd == "selftest":
        return selftest()

    # ---- run ----
    a.sample_bits = [int(v) for v in a.sample_bits.split(",") if v.strip()] if a.sample_bits else []
    if a.resume:
        state = json.load(open(a.resume))
        if state.get("format") != FORMAT:
            print("unknown file format"); return 1
        if a.S and parse_S(a.S)[0] != state["map"]["S"]:
            print(f"--S {a.S!r} does not match the file (S = {state['map']['S']!r})"); return 1
        out = a.out or a.resume
        s = state["settings"]
        if a.max_bits:
            if a.max_bits < s["max_bits"]:
                print("--max-bits cannot be decreased on resume"); return 1
            s["max_bits"] = a.max_bits
        print(f"resuming S = {{{state['map']['S']}}} at n = {state['status']['next_n']}, "
              f"target 2^{s['max_bits']}")
    else:
        if a.S is None:
            print("give --S (or --resume)"); return 1
        canon, member = parse_S(a.S)
        state = new_state(canon, member, a)
        contracting = state["map"]["theory"]["E_r"] < THRESHOLD_ER
        # expanding maps: most orbits escape, which is slow to establish -> smaller default
        mb = a.max_bits if a.max_bits is not None else (28 if contracting else 20)
        state["settings"] = {
            "max_bits": mb,
            "basin_bits": min(mb, a.basin_bits if a.basin_bits is not None else 24),
            "cap_bits": a.cap_bits or (4096 if contracting else 256),
            "max_steps": a.max_steps,
            "sample_cap_bits_factor": a.sample_cap_factor,
        }
        out = a.out or file_stem(canon) + ".json"
        th = state["map"]["theory"]
        print(f"S = {{{canon}}}: E[r] = {th['E_r']:.5f}, drift {th['drift_bits_per_odd_step']:+.5f} "
              f"bits per odd step -> {th['regime']}")
    print(f"output: {out}")
    runner = Runner(state, a, out)
    if not runner.lib:
        print("WARNING: running without the C kernel (pure Python, slow)")
    runner.phase1()
    finished = runner.phase2()
    if finished:
        runner.sampling()
        runner.checkpoint(force=True)
        print("done.  Summary:  python collatz_s.py report", out)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/results/T_S=1_2.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "1,2",
  "S_members_up_to_64": [
   1,
   2
  ],
  "theory": {
   "E_r": 0.5,
   "threshold_E_r": 0.26185950714291506,
   "regime": "expanding (almost all orbits expected to diverge)",
   "drift_bits_per_odd_step": 0.3774437510817341,
   "steps_per_odd_step": 1.625,
   "drift_bits_per_step": 0.23227307758875945,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 0.625,
    "1": 0.25,
    "2": 0.125,
    "3": 0,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "growth_exponent": 0.18872187554086706
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 4096,
  "fraction_not_stopped": 0.428965,
  "mean_glide_odd_steps_of_stopped": 6.5196616669731275,
  "P_glide_odd_steps_greater_than": {
   "1": 0.873945,
   "2": 0.76523,
   "4": 0.619595,
   "8": 0.53726,
   "16": 0.47928,
   "32": 0.446385,
   "64": 0.43282,
   "128": 0.429375,
   "256": 0.428965,
   "512": 0.428965,
   "1024": 0.428965,
   "2048": 0.428965,
   "4096": 0.428965,
   "8192": 0.428965,
   "16384": 0.428965,
   "32768": 0.428965,
   "65536": 0.428965,
   "131072": 0.428965,
   "262144": 0.428965,
   "524288": 0.428965,
   "1048576": 0.428965
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.812465,
   "2": 0.687235,
   "3": 0.599355,
   "5": 0.53422,
   "10": 0.45817,
   "20": 0.432055,
   "50": 0.428965,
   "100": 0.428965,
   "200": 0.428965,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 20,
  "basin_bits": 20,
  "cap_bits": 256,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 1048576,
  "elapsed_seconds": 24.829500436782837
 },
 "cycles": [
  {
   "min": "1",
   "length_steps": 5,
   "odd_steps": 3,
   "max": "8",
   "max_bits": 4,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "3": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 4,
    "top64": "9223372036854775808",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    0,
    0
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 2.0,
    "sum_log2_drop": -1.584962500721156,
    "glide_hist": {
     "3": 1
    },
    "glide_odd_steps_hist": {
     "2": 1
    },
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 3.0,
    "n_delay": 1.0,
    "delay_hist": {
     "3": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4.0,
    "sum_glide_odd_steps": 2.0,
    "sum_log2_drop": -1.0,
    "glide_hist": {
     "4": 1
    },
    "glide_odd_steps_hist": {
     "2": 1
    },
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 4.0,
    "n_delay": 1.0,
    "delay_hist": {
     "4": 1
    }
   },
   "max_glide": [
    4,
    2
   ],
   "max_peak": {
    "bits": 4,
    "top64": "9223372036854775808",
    "n": 2
   },
   "has_delay": true,
   "max_delay": [
    4,
    2
   ],
   "basins": {
    "0": 2
   },
   "mean_glide_odd_n": 3.0,
   "mean_glide_odd_steps_odd_n": 2.0,
   "measured_drift_bits_per_odd_step": -0.792481250360578
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 16.0,
    "sum_glide_odd_steps": 10.0,
    "sum_log2_drop": -5.129283016944966,
    "glide_hist": {
     "2": 1,
     "14": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "9": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "7": 1
    },
    "sum_delay": 16.0,
    "n_delay": 2.0,
    "delay_hist": {
     "2": 1,
     "14": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 11.0,
    "sum_glide_odd_steps": 4.0,
    "sum_log2_drop": -4.584962500721156,
    "glide_hist": {
     "5": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "2": 2
    },
    "peak_excess_bits_hist": {
     "3": 2
    },
    "sum_delay": 11.0,
    "n_delay": 2.0,
    "delay_hist": {
     "5": 1,
     "6": 1
    }
   },
   "max_glide": [
    14,
    7
   ],
   "max_peak": {
    "bits": 10,
    "top64": "12249790986447749120",
    "n": 7
   },
   "has_delay": true,
   "max_delay": [
    14,
    7
   ],
   "basins": {
    "0": 4
   },
   "mean_glide_odd_n": 8.0,
   "mean_glide_odd_steps_odd_n": 5.0,
   "measured_drift_bits_per_odd_step": -0.5129283016944967
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 3,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1,
     "undecided": 0
    },
    "sum_glide": 22.0,
    "sum_glide_odd_steps": 14.0,
    "sum_log2_drop": -8.214319120800766,
    "glide_hist": {
     "4": 1,
     "5": 1,
     "13": 1
    },
    "glide_odd_steps_hist": {
     "2": 1,
     "4": 1,
     "8": 1
    },
    "peak_excess_bits_hist": {
     "2": 1,
     "3": 1,
     "6": 1,
     "253": 1
    },
    "sum_delay": 24.0,
    "n_delay": 3.0,
    "delay_hist": {
     "4": 1,
     "7": 1,
     "13": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 3,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1,
     "undecided": 0
    },
    "sum_glide": 10.0,
    "sum_glide_odd_steps": 5.0,
    "sum_log2_drop": -7.807354922057604,
    "glide_hist": {
     "1": 1,
     "3": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "0": 1,
     "1": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "2": 1,
     "3": 1,
     "253": 1
    },
    "sum_delay": 12.0,
    "n_delay": 3.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "8": 1
    }
   },
   "max_glide": [
    13,
    11
   ],
   "max_peak": {
    "bits": 257,
    "top64": "12639875604140831370",
    "n": 12
   },
   "has_delay": true,
   "max_delay": [
    13,
    11
   ],
   "basins": {
    "0": 6,
    "escaped": 2
   },
   "mean_glide_odd_n": 7.333333333333333,
   "mean_glide_odd_steps_odd_n": 4.666666666666667,
   "measured_drift_bits_per_odd_step": -0.5867370800571976
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 5,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 3,
     "undecided": 0
    },
    "sum_glide": 31.0,
    "sum_glide_odd_steps": 18.0,
    "sum_log2_drop": -14.1726127896547,
    "glide_hist": {
     "2": 1,
     "4": 1,
     "6": 1,
     "7": 1,
     "12": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "3": 2,
     "4": 1,
     "7": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "2": 1,
     "3": 2,
     "5": 1,
     "252": 3
    },
    "sum_delay": 61.0,
    "n_delay": 5.0,
    "delay_hist": {
     "2": 1,
     "6": 1,
     "12": 1,
     "20": 1,
     "21": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 5,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 3,
     "undecided": 0
    },
    "sum_glide": 77.0,
    "sum_glide_odd_steps": 45.0,
    "sum_log2_drop": -15.837943241891026,
    "glide_hist": {
     "1": 2,
     "11": 1,
     "20": 1,
     "44": 1
    },
    "glide_odd_steps_hist": {
     "0": 2,
     "6": 1,
     "12": 1,
     "27": 1
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "5": 2,
     "10": 1,
     "252": 3
    },
    "sum_delay": 96.0,
    "n_delay": 5.0,
    "delay_hist": {
     "1": 1,
     "4": 1,
     "11": 1,
     "34": 1,
     "46": 1
    }
   },
   "max_glide": [
    44,
    22
   ],
   "max_peak": {
    "bits": 257,
    "top64": "12639875604140831370",
    "n": 18
   },
   "has_delay": true,
   "max_delay": [
    46,
    22
   ],
   "basins": {
    "0": 10,
    "escaped": 6
   },
   "mean_glide_odd_n": 6.2,
   "mean_glide_odd_steps_odd_n": 3.6,
   "measured_drift_bits_per_odd_step": -0.7873673772030388
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 12,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 4,
     "undecided": 0
    },
    "sum_glide": 178.0,
    "sum_glide_odd_steps": 109.0,
    "sum_log2_drop": -28.804122586807456,
    "glide_hist": {
     "2": 2,
     "3": 1,
     "6": 1,
     "7": 1,
     "9": 1,
     "10": 1,
     "11": 1,
     "12": 1,
     "25": 1,
     "43": 1,
     "48": 1
    },
    "glide_odd_steps_hist": {
     "1": 2,
     "2": 1,
     "3": 1,
     "4": 1,
     "5": 2,
     "6": 1,
     "9": 1,
     "15": 1,
     "27": 1,
     "31": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 2,
     "3": 1,
     "4": 4,
     "6": 1,
     "9": 2,
     "13": 1,
     "251": 4
    },
    "sum_delay": 202.0,
    "n_delay": 9.0,
    "delay_hist": {
     "4": 1,
     "5": 1,
     "9": 1,
     "10": 1,
     "16": 1,
     "27": 1,
     "32": 1,
     "45": 1,
     "54": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 10,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 6,
     "undecided": 0
    },
    "sum_glide": 76.0,
    "sum_glide_odd_steps": 42.0,
    "sum_log2_drop": -26.22099918603658,
    "glide_hist": {
     "1": 4,
     "3": 1,
     "4": 1,
     "5": 2,
     "13": 1,
     "42": 1
    },
    "glide_odd_steps_hist": {
     "0": 4,
     "1": 2,
     "2": 1,
     "3": 1,
     "9": 1,
     "26": 1
    },
    "peak_excess_bits_hist": {
     "0": 4,
     "1": 1,
     "2": 2,
     "3": 1,
     "4": 1,
     "9": 1,
     "251": 6
    },
    "sum_delay": 157.0,
    "n_delay": 9.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "4": 1,
     "15": 1,
     "17": 1,
     "19": 1,
     "21": 1,
     "33": 1,
     "44": 1
    }
   },
   "max_glide": [
    48,
    61
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13526704076754458801",
    "n": 36
   },
   "has_delay": true,
   "max_delay": [
    54,
    61
   ],
   "basins": {
    "0": 18,
    "escaped": 14
   },
   "mean_glide_odd_n": 14.833333333333334,
   "mean_glide_odd_steps_odd_n": 9.083333333333334,
   "measured_drift_bits_per_odd_step": -0.26425800538355465
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 18,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 14,
     "undecided": 0
    },
    "sum_glide": 277.0,
    "sum_glide_odd_steps": 171.0,
    "sum_log2_drop": -37.73817782042533,
    "glide_hist": {
     "2": 4,
     "3": 2,
     "4": 2,
     "5": 2,
     "6": 2,
     "16": 1,
     "17": 1,
     "24": 1,
     "36": 1,
     "67": 1,
     "73": 1
    },
    "glide_odd_steps_hist": {
     "1": 4,
     "2": 4,
     "3": 3,
     "5": 1,
     "11": 1,
     "12": 1,
     "14": 1,
     "21": 1,
     "42": 1,
     "45": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 6,
     "2": 3,
     "3": 2,
     "6": 2,
     "8": 1,
     "9": 1,
     "14": 2,
     "250": 14
    },
    "sum_delay": 312.0,
    "n_delay": 13.0,
    "delay_hist": {
     "2": 1,
     "8": 1,
     "15": 1,
     "17": 1,
     "20": 1,
     "23": 1,
     "24": 1,
     "25": 1,
     "26": 1,
     "31": 1,
     "36": 1,
     "42": 1,
     "43": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 20,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 12,
     "undecided": 0
    },
    "sum_glide": 144.0,
    "sum_glide_odd_steps": 74.0,
    "sum_log2_drop": -54.64496990149281,
    "glide_hist": {
     "1": 8,
     "3": 2,
     "4": 2,
     "6": 2,
     "9": 1,
     "10": 2,
     "11": 1,
     "23": 1,
     "47": 1
    },
    "glide_odd_steps_hist": {
     "0": 8,
     "1": 3,
     "2": 1,
     "3": 2,
     "4": 2,
     "6": 2,
     "13": 1,
     "30": 1
    },
    "peak_excess_bits_hist": {
     "0": 8,
     "1": 3,
     "2": 1,
     "3": 2,
     "4": 2,
     "5": 2,
     "8": 1,
     "12": 1,
     "250": 12
    },
    "sum_delay": 210.0,
    "n_delay": 14.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "4": 1,
     "5": 1,
     "8": 1,
     "14": 1,
     "15": 2,
     "16": 2,
     "17": 1,
     "18": 1,
     "25": 1,
     "53": 1
    }
   },
   "max_glide": [
    73,
    71
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13526704076754458801",
    "n": 81
   },
   "has_delay": true,
   "max_delay": [
    53,
    92
   ],
   "basins": {
    "0": 27,
    "escaped": 37
   },
   "mean_glide_odd_n": 15.38888888888889,
   "mean_glide_odd_steps_odd_n": 9.5,
   "measured_drift_bits_per_odd_step": -0.2206910983650604
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 32,
     "undecided": 0
    },
    "sum_glide": 317.0,
    "sum_glide_odd_steps": 193.0,
    "sum_log2_drop": -75.40864856386779,
    "glide_hist": {
     "2": 8,
     "3": 4,
     "4": 4,
     "5": 4,
     "6": 3,
     "8": 1,
     "9": 1,
     "12": 1,
     "21": 1,
     "22": 1,
     "24": 1,
     "31": 1,
     "42": 1,
     "66": 1
    },
    "glide_odd_steps_hist": {
     "1": 8,
     "2": 7,
     "3": 4,
     "4": 5,
     "6": 1,
     "8": 1,
     "12": 1,
     "13": 1,
     "14": 1,
     "17": 1,
     "28": 1,
     "41": 1
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 9,
     "2": 6,
     "3": 5,
     "4": 1,
     "5": 2,
     "7": 2,
     "8": 2,
     "11": 1,
     "13": 1,
     "249": 32
    },
    "sum_delay": 460.0,
    "n_delay": 22.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "6": 1,
     "8": 1,
     "9": 1,
     "14": 1,
     "15": 1,
     "16": 1,
     "18": 1,
     "19": 1,
     "23": 1,
     "24": 2,
     "28": 1,
     "29": 2,
     "30": 1,
     "31": 1,
     "35": 1,
     "40": 1,
     "51": 1
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 40,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 24,
     "undecided": 0
    },
    "sum_glide": 275.0,
    "sum_glide_odd_steps": 145.0,
    "sum_log2_drop": -102.96883852452814,
    "glide_hist": {
     "1": 16,
     "3": 4,
     "4": 4,
     "5": 3,
     "6": 2,
     "7": 3,
     "9": 1,
     "11": 1,
     "12": 2,
     "13": 1,
     "15": 1,
     "46": 1,
     "65": 1
    },
    "glide_odd_steps_hist": {
     "0": 16,
     "1": 6,
     "2": 5,
     "3": 3,
     "4": 2,
     "5": 2,
     "7": 2,
     "8": 1,
     "10": 1,
     "30": 1,
     "40": 1
    },
    "peak_excess_bits_hist": {
     "0": 16,
     "1": 4,
     "2": 7,
     "3": 3,
     "4": 4,
     "5": 4,
     "11": 1,
     "13": 1,
     "249": 24
    },
    "sum_delay": 503.0,
    "n_delay": 24.0,
    "delay_hist": {
     "1": 1,
     "3": 2,
     "4": 1,
     "5": 2,
     "7": 2,
     "8": 1,
     "13": 1,
     "14": 2,
     "15": 1,
     "21": 1,
     "22": 1,
     "23": 1,
     "25": 1,
     "27": 1,
     "37": 1,
     "39": 1,
     "41": 1,
     "52": 1,
     "54": 1,
     "63": 1
    }
   },
   "max_glide": [
    66,
    161
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13526704076754458801",
    "n": 183
   },
   "has_delay": true,
   "max_delay": [
    63,
    228
   ],
   "basins": {
    "0": 46,
    "escaped": 82
   },
   "mean_glide_odd_n": 9.90625,
   "mean_glide_odd_steps_odd_n": 6.03125,
   "measured_drift_bits_per_odd_step": -0.39071838634128386
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 76,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 52,
     "undecided": 0
    },
    "sum_glide": 923.0,
    "sum_glide_odd_steps": 566.0,
    "sum_log2_drop": -158.51062671638155,
    "glide_hist": {
     "2": 16,
     "3": 8,
     "4": 8,
     "5": 8,
     "6": 7,
     "7": 1,
     "8": 2,
     "9": 1,
     "10": 1,
     "11": 2,
     "12": 1,
     "13": 2,
     "15": 2,
     "16": 2,
     "17": 2,
     "18": 1,
     "20": 1,
     "23": 1,
     "28": 1,
     "35": 1,
     "36": 1,
     "42": 1,
     "51": 1,
     "52": 1,
     "53": 1,
     "64": 2,
     "69": 1
    },
    "glide_odd_steps_hist": {
     "1": 16,
     "2": 14,
     "3": 11,
     "4": 5,
     "5": 3,
     "6": 1,
     "7": 5,
     "8": 3,
     "9": 1,
     "10": 2,
     "11": 1,
     "12": 2,
     "13": 2,
     "18": 1,
     "23": 1,
     "24": 1,
     "26": 1,
     "29": 1,
     "30": 1,
     "31": 1,
     "37": 1,
     "40": 1,
     "41": 1
    },
    "peak_excess_bits_hist": {
     "0": 5,
     "1": 20,
     "2": 13,
     "3": 9,
     "4": 7,
     "5": 3,
     "6": 4,
     "7": 2,
     "9": 2,
     "10": 3,
     "11": 4,
     "12": 1,
     "13": 1,
     "14": 2,
     "248": 52
    },
    "sum_delay": 1189.0,
    "n_delay": 36.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "7": 1,
     "12": 1,
     "13": 1,
     "14": 1,
     "15": 2,
     "17": 1,
     "18": 1,
     "22": 1,
     "23": 1,
     "26": 2,
     "27": 2,
     "28": 1,
     "29": 2,
     "31": 1,
     "32": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "38": 1,
     "39": 1,
     "41": 1,
     "42": 1,
     "46": 1,
     "49": 1,
     "50": 1,
     "53": 1,
     "56": 1,
     "59": 1,
     "95": 1,
     "96": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 88,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 40,
     "undecided": 0
    },
    "sum_glide": 834.0,
    "sum_glide_odd_steps": 442.0,
    "sum_log2_drop": -258.19291371985344,
    "glide_hist": {
     "1": 32,
     "3": 8,
     "4": 8,
     "5": 6,
     "6": 6,
     "7": 3,
     "8": 3,
     "9": 2,
     "10": 3,
     "11": 1,
     "12": 1,
     "15": 1,
     "17": 1,
     "18": 1,
     "19": 1,
     "20": 1,
     "31": 1,
     "35": 1,
     "38": 1,
     "39": 1,
     "44": 1,
     "46": 1,
     "49": 1,
     "50": 1,
     "71": 1,
     "72": 1
    },
    "glide_odd_steps_hist": {
     "0": 32,
     "1": 12,
     "2": 10,
     "3": 7,
     "4": 5,
     "5": 5,
     "6": 1,
     "7": 1,
     "8": 1,
     "9": 2,
     "11": 2,
     "19": 2,
     "20": 1,
     "22": 1,
     "25": 1,
     "30": 1,
     "31": 2,
     "43": 2
    },
    "peak_excess_bits_hist": {
     "0": 32,
     "1": 7,
     "2": 15,
     "3": 9,
     "4": 7,
     "5": 3,
     "6": 3,
     "8": 2,
     "9": 2,
     "10": 1,
     "11": 2,
     "12": 4,
     "13": 1,
     "248": 40
    },
    "sum_delay": 1203.0,
    "n_delay": 49.0,
    "delay_hist": {
     "1": 1,
     "3": 2,
     "4": 1,
     "5": 3,
     "6": 1,
     "7": 1,
     "8": 1,
     "9": 1,
     "10": 3,
     "11": 1,
     "13": 2,
     "14": 1,
     "15": 1,
     "16": 2,
     "17": 2,
     "18": 1,
     "21": 2,
     "22": 2,
     "24": 1,
     "28": 2,
     "29": 1,
     "30": 2,
     "33": 2,
     "34": 1,
     "35": 1,
     "36": 1,
     "37": 2,
     "38": 1,
     "46": 1,
     "55": 1,
     "62": 2,
     "63": 1,
     "70": 1,
     "71": 1
    }
   },
   "max_glide": [
    72,
    340
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13675474761531982549",
    "n": 349
   },
   "has_delay": true,
   "max_delay": [
    96,
    319
   ],
   "basins": {
    "0": 85,
    "escaped": 171
   },
   "mean_glide_odd_n": 12.144736842105264,
   "mean_glide_odd_steps_odd_n": 7.447368421052632,
   "measured_drift_bits_per_odd_step": -0.2800541108063278
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 151,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 105,
     "undecided": 0
    },
    "sum_glide": 1830.0,
    "sum_glide_odd_steps": 1093.0,
    "sum_log2_drop": -345.1945454182142,
    "glide_hist": {
     "2": 32,
     "3": 16,
     "4": 16,
     "5": 16,
     "6": 14,
     "7": 10,
     "8": 3,
     "9": 2,
     "10": 1,
     "11": 2,
     "12": 2,
     "13": 3,
     "14": 4,
     "16": 2,
     "17": 1,
     "18": 2,
     "20": 1,
     "21": 1,
     "22": 3,
     "25": 1,
     "27": 1,
     "28": 1,
     "30": 1,
     "31": 1,
     "32": 1,
     "34": 1,
     "44": 1,
     "45": 1,
     "48": 1,
     "50": 1,
     "51": 1,
     "59": 1,
     "63": 1,
     "66": 1,
     "67": 1,
     "69": 1,
     "79": 1,
     "93": 1,
     "94": 1
    },
    "glide_odd_steps_hist": {
     "1": 32,
     "2": 28,
     "3": 24,
     "4": 16,
     "5": 9,
     "6": 4,
     "7": 2,
     "8": 3,
     "9": 3,
     "10": 1,
     "11": 5,
     "12": 3,
     "14": 1,
     "15": 2,
     "16": 1,
     "17": 1,
     "19": 3,
     "26": 1,
     "27": 1,
     "28": 1,
     "29": 1,
     "31": 1,
     "36": 1,
     "39": 1,
     "40": 2,
     "41": 1,
     "48": 1,
     "57": 1,
     "58": 1
    },
    "peak_excess_bits_hist": {
     "0": 11,
     "1": 38,
     "2": 25,
     "3": 27,
     "4": 12,
     "5": 6,
     "6": 5,
     "7": 3,
     "8": 2,
     "9": 3,
     "10": 7,
     "11": 2,
     "13": 6,
     "18": 2,
     "21": 2,
     "247": 105
    },
    "sum_delay": 2021.0,
    "n_delay": 66.0,
    "delay_hist": {
     "4": 1,
     "6": 2,
     "8": 3,
     "9": 1,
     "10": 1,
     "11": 2,
     "12": 2,
     "14": 1,
     "15": 1,
     "16": 3,
     "17": 3,
     "18": 2,
     "20": 2,
     "22": 1,
     "24": 1,
     "25": 1,
     "26": 2,
     "27": 2,
     "28": 2,
     "29": 1,
     "30": 2,
     "31": 1,
     "32": 1,
     "33": 1,
     "34": 2,
     "35": 2,
     "36": 1,
     "37": 2,
     "38": 3,
     "39": 1,
     "44": 2,
     "45": 2,
     "46": 1,
     "48": 2,
     "51": 1,
     "52": 1,
     "57": 1,
     "61": 3,
     "67": 1,
     "69": 1,
     "94": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 160,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 96,
     "undecided": 0
    },
    "sum_glide": 1305.0,
    "sum_glide_odd_steps": 670.0,
    "sum_log2_drop": -434.36062752784693,
    "glide_hist": {
     "1": 64,
     "3": 16,
     "4": 16,
     "5": 12,
     "6": 12,
     "7": 5,
     "9": 3,
     "10": 1,
     "11": 2,
     "14": 1,
     "15": 2,
     "17": 1,
     "18": 1,
     "19": 4,
     "21": 1,
     "23": 1,
     "24": 1,
     "25": 1,
     "26": 2,
     "27": 1,
     "28": 1,
     "32": 1,
     "33": 1,
     "39": 2,
     "40": 1,
     "41": 1,
     "48": 1,
     "49": 1,
     "53": 1,
     "54": 1,
     "58": 1,
     "62": 1
    },
    "glide_odd_steps_hist": {
     "0": 64,
     "1": 24,
     "2": 21,
     "3": 14,
     "4": 5,
     "5": 1,
     "6": 2,
     "8": 2,
     "10": 1,
     "11": 5,
     "12": 3,
     "14": 2,
     "16": 1,
     "17": 4,
     "18": 1,
     "20": 2,
     "22": 1,
     "25": 1,
     "29": 2,
     "30": 2,
     "35": 1,
     "38": 1
    },
    "peak_excess_bits_hist": {
     "0": 64,
     "1": 15,
     "2": 26,
     "3": 20,
     "4": 4,
     "5": 3,
     "6": 5,
     "7": 5,
     "8": 2,
     "9": 2,
     "10": 4,
     "11": 2,
     "12": 3,
     "13": 3,
     "17": 2,
     "247": 96
    },
    "sum_delay": 2001.0,
    "n_delay": 75.0,
    "delay_hist": {
     "1": 1,
     "3": 4,
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 1,
     "8": 1,
     "9": 3,
     "10": 2,
     "11": 2,
     "13": 2,
     "14": 2,
     "15": 1,
     "16": 1,
     "17": 3,
     "18": 2,
     "19": 2,
     "20": 1,
     "21": 3,
     "22": 2,
     "23": 1,
     "24": 1,
     "25": 2,
     "26": 3,
     "27": 2,
     "28": 2,
     "31": 1,
     "32": 2,
     "33": 1,
     "34": 1,
     "35": 1,
     "36": 2,
     "37": 1,
     "39": 1,
     "40": 1,
     "42": 1,
     "43": 2,
     "44": 1,
     "45": 2,
     "46": 1,
     "49": 1,
     "51": 1,
     "52": 1,
     "55": 1,
     "58": 1,
     "60": 1,
     "68": 1,
     "76": 1,
     "100": 1
    }
   },
   "max_glide": [
    94,
    587
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13727243179951587504",
    "n": 958
   },
   "has_delay": true,
   "max_delay": [
    100,
    756
   ],
   "basins": {
    "0": 141,
    "escaped": 371
   },
   "mean_glide_odd_n": 12.119205298013245,
   "mean_glide_odd_steps_odd_n": 7.23841059602649,
   "measured_drift_bits_per_odd_step": -0.31582300587210815
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 293,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 219,
     "undecided": 0
    },
    "sum_glide": 3154.0,
    "sum_glide_odd_steps": 1915.0,
    "sum_log2_drop": -607.0823211650526,
    "glide_hist": {
     "2": 64,
     "3": 32,
     "4": 32,
     "5": 32,
     "6": 28,
     "7": 13,
     "8": 7,
     "9": 6,
     "11": 3,
     "12": 6,
     "13": 5,
     "14": 1,
     "15": 5,
     "16": 2,
     "17": 3,
     "18": 2,
     "19": 2,
     "20": 3,
     "21": 5,
     "22": 2,
     "23": 6,
     "24": 4,
     "25": 3,
     "26": 2,
     "28": 1,
     "29": 1,
     "32": 1,
     "33": 3,
     "37": 1,
     "38": 1,
     "40": 1,
     "43": 1,
     "46": 1,
     "47": 2,
     "48": 1,
     "49": 1,
     "50": 1,
     "52": 1,
     "53": 1,
     "56": 1,
     "57": 2,
     "58": 1,
     "61": 1,
     "91": 1,
     "169": 1
    },
    "glide_odd_steps_hist": {
     "1": 64,
     "2": 56,
     "3": 47,
     "4": 28,
     "5": 14,
     "6": 6,
     "7": 6,
     "8": 9,
     "9": 3,
     "10": 5,
     "11": 4,
     "12": 4,
     "13": 7,
     "14": 4,
     "15": 4,
     "16": 6,
     "17": 4,
     "20": 3,
     "21": 1,
     "22": 1,
     "24": 1,
     "25": 1,
     "27": 1,
     "28": 1,
     "29": 2,
     "30": 2,
     "32": 2,
     "35": 1,
     "36": 2,
     "37": 2,
     "56": 1,
     "100": 1
    },
    "peak_excess_bits_hist": {
     "0": 21,
     "1": 74,
     "2": 54,
     "3": 42,
     "4": 23,
     "5": 13,
     "6": 16,
     "7": 12,
     "8": 7,
     "9": 13,
     "10": 3,
     "11": 3,
     "12": 7,
     "14": 2,
     "16": 1,
     "17": 2,
     "246": 219
    },
    "sum_delay": 3014.0,
    "n_delay": 89.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "7": 2,
     "8": 1,
     "9": 1,
     "12": 3,
     "13": 2,
     "15": 2,
     "16": 2,
     "17": 1,
     "18": 2,
     "19": 4,
     "20": 2,
     "21": 2,
     "22": 3,
     "23": 4,
     "24": 1,
     "25": 1,
     "26": 4,
     "27": 3,
     "29": 2,
     "30": 1,
     "31": 2,
     "32": 5,
     "33": 3,
     "34": 2,
     "35": 4,
     "36": 1,
     "37": 1,
     "39": 1,
     "40": 1,
     "42": 1,
     "43": 2,
     "44": 2,
     "47": 1,
     "49": 1,
     "50": 1,
     "56": 1,
     "58": 1,
     "59": 2,
     "60": 1,
     "62": 1,
     "65": 1,
     "66": 1,
     "67": 2,
     "70": 1,
     "73": 1,
     "74": 1,
     "92": 1,
     "93": 1,
     "98": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 321,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 191,
     "undecided": 0
    },
    "sum_glide": 2343.0,
    "sum_glide_odd_steps": 1176.0,
    "sum_log2_drop": -883.522488680312,
    "glide_hist": {
     "1": 128,
     "3": 32,
     "4": 32,
     "5": 24,
     "6": 24,
     "7": 11,
     "8": 5,
     "9": 6,
     "10": 5,
     "11": 4,
     "12": 5,
     "13": 5,
     "15": 1,
     "16": 3,
     "18": 3,
     "19": 1,
     "20": 4,
     "21": 3,
     "22": 2,
     "23": 1,
     "25": 1,
     "26": 2,
     "27": 2,
     "30": 2,
     "32": 2,
     "33": 1,
     "34": 1,
     "35": 1,
     "37": 1,
     "39": 2,
     "40": 2,
     "44": 1,
     "65": 1,
     "68": 1,
     "92": 1,
     "170": 1
    },
    "glide_odd_steps_hist": {
     "0": 128,
     "1": 48,
     "2": 41,
     "3": 28,
     "4": 15,
     "5": 8,
     "6": 4,
     "7": 8,
     "8": 3,
     "9": 5,
     "10": 1,
     "12": 6,
     "13": 1,
     "14": 4,
     "15": 2,
     "16": 2,
     "17": 1,
     "18": 3,
     "19": 2,
     "20": 1,
     "22": 3,
     "23": 1,
     "24": 2,
     "39": 2,
     "56": 1,
     "100": 1
    },
    "peak_excess_bits_hist": {
     "0": 128,
     "1": 31,
     "2": 50,
     "3": 40,
     "4": 20,
     "5": 10,
     "6": 6,
     "7": 9,
     "8": 7,
     "9": 7,
     "10": 2,
     "11": 3,
     "12": 4,
     "15": 1,
     "17": 2,
     "20": 1,
     "246": 191
    },
    "sum_delay": 3535.0,
    "n_delay": 125.0,
    "delay_hist": {
     "1": 1,
     "3": 3,
     "4": 2,
     "5": 4,
     "6": 2,
     "7": 3,
     "8": 1,
     "9": 2,
     "10": 4,
     "11": 2,
     "12": 1,
     "13": 1,
     "14": 4,
     "15": 4,
     "16": 5,
     "17": 3,
     "18": 4,
     "19": 1,
     "20": 1,
     "21": 5,
     "22": 3,
     "23": 1,
     "24": 5,
     "25": 6,
     "26": 2,
     "27": 2,
     "28": 2,
     "29": 1,
     "30": 3,
     "31": 2,
     "32": 3,
     "33": 2,
     "34": 1,
     "36": 2,
     "37": 1,
     "38": 2,
     "40": 2,
     "41": 3,
     "42": 1,
     "43": 4,
     "44": 3,
     "46": 2,
     "47": 1,
     "49": 3,
     "50": 1,
     "52": 1,
     "54": 1,
     "55": 1,
     "59": 2,
     "60": 2,
     "65": 1,
     "66": 1,
     "71": 2,
     "74": 1,
     "75": 1,
     "99": 1
    }
   },
   "max_glide": [
    170,
    1174
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13815534590138191341",
    "n": 1714
   },
   "has_delay": true,
   "max_delay": [
    99,
    1134
   ],
   "basins": {
    "0": 214,
    "escaped": 810
   },
   "mean_glide_odd_n": 10.764505119453926,
   "mean_glide_odd_steps_odd_n": 6.535836177474403,
   "measured_drift_bits_per_odd_step": -0.3170142669269204
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 581,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 443,
     "undecided": 0
    },
    "sum_glide": 5747.0,
    "sum_glide_odd_steps": 3493.0,
    "sum_log2_drop": -1281.255248263027,
    "glide_hist": {
     "2": 128,
     "3": 64,
     "4": 64,
     "5": 64,
     "6": 56,
     "7": 26,
     "8": 11,
     "9": 15,
     "10": 10,
     "11": 10,
     "12": 11,
     "13": 4,
     "14": 4,
     "15": 10,
     "16": 5,
     "17": 11,
     "18": 5,
     "19": 7,
     "20": 5,
     "21": 2,
     "22": 6,
     "23": 5,
     "24": 1,
     "25": 2,
     "26": 2,
     "28": 5,
     "29": 4,
     "30": 1,
     "31": 6,
     "32": 2,
     "33": 1,
     "34": 1,
     "35": 2,
     "36": 2,
     "37": 1,
     "38": 5,
     "39": 3,
     "40": 1,
     "41": 1,
     "42": 3,
     "44": 1,
     "46": 1,
     "48": 1,
     "50": 2,
     "56": 1,
     "59": 1,
     "66": 1,
     "67": 1,
     "78": 1,
     "89": 1,
     "90": 2,
     "119": 1,
     "129": 1
    },
    "glide_odd_steps_hist": {
     "1": 128,
     "2": 112,
     "3": 92,
     "4": 57,
     "5": 25,
     "6": 23,
     "7": 19,
     "8": 8,
     "9": 15,
     "10": 10,
     "11": 8,
     "12": 12,
     "13": 5,
     "14": 9,
     "15": 5,
     "16": 5,
     "17": 1,
     "18": 5,
     "19": 4,
     "20": 4,
     "21": 5,
     "22": 2,
     "23": 3,
     "24": 3,
     "25": 2,
     "26": 1,
     "27": 2,
     "28": 2,
     "30": 3,
     "31": 1,
     "35": 1,
     "38": 2,
     "39": 1,
     "51": 1,
     "52": 1,
     "54": 1,
     "55": 1,
     "69": 1,
     "73": 1
    },
    "peak_excess_bits_hist": {
     "0": 43,
     "1": 147,
     "2": 108,
     "3": 92,
     "4": 41,
     "5": 36,
     "6": 30,
     "7": 17,
     "8": 18,
     "9": 7,
     "10": 8,
     "11": 11,
     "12": 6,
     "13": 8,
     "14": 2,
     "15": 1,
     "16": 2,
     "19": 2,
     "22": 1,
     "26": 1,
     "245": 443
    },
    "sum_delay": 5265.0,
    "n_delay": 146.0,
    "delay_hist": {
     "4": 2,
     "5": 2,
     "6": 3,
     "7": 2,
     "8": 2,
     "10": 2,
     "11": 3,
     "12": 2,
     "13": 1,
     "14": 4,
     "15": 1,
     "16": 4,
     "17": 3,
     "18": 1,
     "19": 2,
     "20": 3,
     "21": 3,
     "22": 4,
     "23": 3,
     "24": 2,
     "25": 3,
     "26": 1,
     "27": 1,
     "28": 4,
     "29": 3,
     "30": 3,
     "31": 5,
     "32": 1,
     "33": 6,
     "34": 2,
     "35": 1,
     "36": 2,
     "37": 1,
     "38": 4,
     "39": 3,
     "40": 3,
     "41": 5,
     "42": 2,
     "44": 3,
     "45": 2,
     "46": 2,
     "47": 1,
     "48": 3,
     "49": 1,
     "50": 1,
     "52": 1,
     "53": 2,
     "54": 1,
     "55": 3,
     "56": 1,
     "57": 2,
     "58": 2,
     "59": 2,
     "60": 2,
     "61": 1,
     "63": 1,
     "64": 2,
     "65": 1,
     "66": 2,
     "67": 1,
     "69": 2,
     "70": 1,
     "72": 1,
     "76": 1,
     "80": 1,
     "82": 1,
     "91": 1,
     "101": 1,
     "116": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 650,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 374,
     "undecided": 0
    },
    "sum_glide": 5034.0,
    "sum_glide_odd_steps": 2617.0,
    "sum_log2_drop": -1755.887765270486,
    "glide_hist": {
     "1": 256,
     "3": 64,
     "4": 64,
     "5": 48,
     "6": 48,
     "7": 22,
     "8": 12,
     "9": 10,
     "10": 9,
     "11": 13,
     "12": 15,
     "13": 4,
     "14": 6,
     "15": 3,
     "16": 2,
     "17": 3,
     "18": 4,
     "19": 5,
     "20": 3,
     "21": 4,
     "22": 3,
     "23": 5,
     "24": 4,
     "25": 1,
     "26": 2,
     "27": 3,
     "29": 4,
     "30": 3,
     "31": 4,
     "32": 1,
     "34": 1,
     "35": 1,
     "36": 3,
     "37": 1,
     "45": 1,
     "46": 1,
     "48": 1,
     "51": 1,
     "57": 1,
     "58": 1,
     "59": 1,
     "62": 1,
     "63": 1,
     "64": 1,
     "69": 1,
     "71": 1,
     "75": 1,
     "83": 1,
     "100": 1,
     "120": 1,
     "123": 1,
     "124": 1,
     "145": 1
    },
    "glide_odd_steps_hist": {
     "0": 256,
     "1": 96,
     "2": 82,
     "3": 53,
     "4": 30,
     "5": 12,
     "6": 19,
     "7": 15,
     "8": 8,
     "9": 8,
     "10": 6,
     "11": 6,
     "12": 5,
     "13": 2,
     "14": 9,
     "15": 4,
     "16": 3,
     "17": 5,
     "18": 4,
     "19": 1,
     "20": 3,
     "21": 1,
     "22": 1,
     "24": 1,
     "25": 1,
     "27": 2,
     "28": 2,
     "34": 1,
     "38": 2,
     "40": 3,
     "42": 1,
     "44": 2,
     "48": 1,
     "57": 1,
     "69": 1,
     "75": 1,
     "77": 1,
     "93": 1
    },
    "peak_excess_bits_hist": {
     "0": 256,
     "1": 62,
     "2": 97,
     "3": 78,
     "4": 38,
     "5": 33,
     "6": 24,
     "7": 11,
     "8": 11,
     "9": 7,
     "10": 9,
     "11": 9,
     "12": 3,
     "14": 2,
     "15": 4,
     "16": 2,
     "18": 2,
     "20": 1,
     "25": 1,
     "245": 374
    },
    "sum_delay": 5707.0,
    "n_delay": 173.0,
    "delay_hist": {
     "1": 1,
     "3": 4,
     "4": 2,
     "5": 5,
     "6": 1,
     "7": 2,
     "8": 4,
     "9": 3,
     "10": 3,
     "11": 3,
     "12": 1,
     "13": 3,
     "14": 2,
     "15": 4,
     "16": 5,
     "17": 3,
     "18": 2,
     "19": 2,
     "20": 3,
     "21": 3,
     "22": 4,
     "23": 4,
     "24": 4,
     "25": 5,
     "26": 5,
     "27": 4,
     "28": 3,
     "29": 4,
     "30": 8,
     "31": 1,
     "32": 5,
     "33": 3,
     "34": 3,
     "35": 2,
     "36": 5,
     "37": 3,
     "38": 1,
     "39": 2,
     "40": 2,
     "41": 3,
     "42": 3,
     "43": 2,
     "44": 2,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 1,
     "50": 1,
     "51": 2,
     "52": 1,
     "54": 2,
     "55": 2,
     "57": 2,
     "58": 1,
     "60": 1,
     "61": 1,
     "62": 1,
     "63": 2,
     "64": 1,
     "65": 2,
     "66": 1,
     "67": 1,
     "68": 2,
     "69": 2,
     "70": 1,
     "71": 2,
     "73": 1,
     "83": 1,
     "90": 1,
     "96": 1,
     "97": 1,
     "98": 1,
     "162": 1
    }
   },
   "max_glide": [
    145,
    4092
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13815534590138191341",
    "n": 2571
   },
   "has_delay": true,
   "max_delay": [
    162,
    4092
   ],
   "basins": {
    "0": 319,
    "escaped": 1729
   },
   "mean_glide_odd_n": 9.891566265060241,
   "mean_glide_odd_steps_odd_n": 6.0120481927710845,
   "measured_drift_bits_per_odd_step": -0.36680654115746547
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 1139,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 909,
     "undecided": 0
    },
    "sum_glide": 10756.0,
    "sum_glide_odd_steps": 6583.0,
    "sum_log2_drop": -2501.1930595620343,
    "glide_hist": {
     "2": 256,
     "3": 128,
     "4": 128,
     "5": 128,
     "6": 112,
     "7": 52,
     "8": 24,
     "9": 31,
     "10": 27,
     "11": 29,
     "12": 24,
     "13": 16,
     "14": 7,
     "15": 13,
     "16": 11,
     "17": 10,
     "18": 9,
     "19": 6,
     "20": 9,
     "21": 8,
     "22": 6,
     "23": 6,
     "24": 6,
     "25": 3,
     "26": 6,
     "27": 6,
     "28": 7,
     "29": 2,
     "30": 4,
     "32": 3,
     "33": 6,
     "34": 5,
     "35": 5,
     "36": 2,
     "37": 3,
     "38": 1,
     "39": 2,
     "40": 3,
     "41": 2,
     "43": 2,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 4,
     "51": 1,
     "52": 1,
     "57": 2,
     "59": 1,
     "61": 1,
     "65": 1,
     "68": 1,
     "74": 1,
     "75": 1,
     "79": 1,
     "80": 1,
     "86": 1,
     "89": 1,
     "91": 1,
     "93": 1,
     "96": 1,
     "98": 1,
     "113": 1,
     "118": 1,
     "128": 1,
     "141": 1,
     "142": 1,
     "143": 1
    },
    "glide_odd_steps_hist": {
     "1": 256,
     "2": 224,
     "3": 185,
     "4": 119,
     "5": 65,
     "6": 45,
     "7": 32,
     "8": 29,
     "9": 20,
     "10": 16,
     "11": 15,
     "12": 9,
     "13": 13,
     "14": 13,
     "15": 10,
     "16": 5,
     "17": 10,
     "18": 4,
     "19": 4,
     "20": 10,
     "21": 4,
     "22": 7,
     "23": 1,
     "24": 3,
     "25": 2,
     "26": 5,
     "27": 1,
     "28": 2,
     "29": 2,
     "30": 2,
     "31": 2,
     "32": 1,
     "35": 3,
     "40": 2,
     "42": 2,
     "46": 1,
     "47": 2,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 1,
     "57": 1,
     "59": 1,
     "68": 1,
     "70": 1,
     "72": 1,
     "89": 1,
     "93": 1,
     "94": 1
    },
    "peak_excess_bits_hist": {
     "0": 85,
     "1": 295,
     "2": 212,
     "3": 190,
     "4": 110,
     "5": 63,
     "6": 44,
     "7": 33,
     "8": 28,
     "9": 17,
     "10": 19,
     "11": 10,
     "12": 7,
     "13": 4,
     "14": 7,
     "15": 4,
     "16": 2,
     "17": 1,
     "18": 1,
     "19": 1,
     "21": 1,
     "23": 1,
     "24": 2,
     "25": 1,
     "29": 1,
     "244": 909
    },
    "sum_delay": 8726.0,
    "n_delay": 219.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "5": 1,
     "6": 1,
     "7": 1,
     "8": 3,
     "9": 5,
     "10": 1,
     "11": 1,
     "12": 3,
     "13": 2,
     "14": 2,
     "15": 2,
     "16": 3,
     "17": 4,
     "18": 3,
     "19": 3,
     "20": 3,
     "21": 5,
     "22": 4,
     "23": 2,
     "24": 10,
     "25": 3,
     "26": 4,
     "27": 3,
     "28": 3,
     "29": 8,
     "30": 5,
     "31": 4,
     "32": 4,
     "33": 3,
     "34": 6,
     "35": 5,
     "36": 5,
     "37": 5,
     "38": 6,
     "39": 2,
     "40": 4,
     "41": 1,
     "42": 3,
     "43": 5,
     "44": 6,
     "46": 2,
     "47": 3,
     "48": 2,
     "49": 4,
     "50": 2,
     "51": 2,
     "52": 2,
     "53": 1,
     "54": 4,
     "55": 1,
     "56": 2,
     "57": 5,
     "58": 2,
     "60": 3,
     "61": 3,
     "62": 2,
     "63": 5,
     "64": 3,
     "65": 3,
     "66": 1,
     "67": 2,
     "68": 1,
     "69": 2,
     "70": 1,
     "71": 1,
     "72": 1,
     "73": 1,
     "77": 1,
     "79": 1,
     "81": 1,
     "82": 1,
     "96": 1,
     "97": 1,
     "98": 1,
     "100": 1,
     "101": 1,
     "114": 1,
     "159": 1,
     "160": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 1295,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 753,
     "undecided": 0
    },
    "sum_glide": 10108.0,
    "sum_glide_odd_steps": 5216.0,
    "sum_log2_drop": -3515.659660974682,
    "glide_hist": {
     "1": 512,
     "3": 128,
     "4": 128,
     "5": 96,
     "6": 96,
     "7": 44,
     "8": 20,
     "9": 25,
     "10": 20,
     "11": 18,
     "12": 22,
     "13": 16,
     "14": 11,
     "15": 4,
     "16": 10,
     "17": 12,
     "18": 3,
     "19": 8,
     "20": 4,
     "21": 8,
     "22": 4,
     "23": 7,
     "24": 4,
     "25": 6,
     "26": 5,
     "27": 3,
     "28": 3,
     "29": 3,
     "30": 5,
     "31": 2,
     "32": 2,
     "33": 3,
     "34": 3,
     "35": 3,
     "36": 2,
     "37": 3,
     "38": 1,
     "39": 2,
     "40": 3,
     "41": 4,
     "42": 2,
     "44": 4,
     "45": 3,
     "46": 2,
     "47": 1,
     "49": 1,
     "50": 2,
     "51": 1,
     "53": 1,
     "55": 2,
     "58": 3,
     "64": 1,
     "70": 1,
     "71": 1,
     "74": 1,
     "75": 1,
     "76": 2,
     "77": 1,
     "82": 1,
     "87": 1,
     "88": 1,
     "90": 2,
     "108": 1,
     "120": 1,
     "123": 1,
     "124": 1,
     "144": 1,
     "145": 1,
     "152": 1
    },
    "glide_odd_steps_hist": {
     "0": 512,
     "1": 192,
     "2": 164,
     "3": 107,
     "4": 57,
     "5": 39,
     "6": 27,
     "7": 20,
     "8": 21,
     "9": 15,
     "10": 10,
     "11": 8,
     "12": 15,
     "13": 10,
     "14": 4,
     "15": 10,
     "16": 4,
     "17": 7,
     "18": 6,
     "19": 7,
     "20": 5,
     "21": 3,
     "22": 2,
     "23": 2,
     "24": 5,
     "25": 6,
     "26": 1,
     "27": 1,
     "28": 1,
     "29": 3,
     "30": 6,
     "31": 1,
     "35": 2,
     "37": 2,
     "38": 2,
     "43": 1,
     "44": 3,
     "47": 1,
     "48": 1,
     "50": 2,
     "53": 1,
     "55": 1,
     "56": 1,
     "63": 1,
     "69": 1,
     "75": 1,
     "77": 1,
     "91": 1,
     "93": 1,
     "95": 1
    },
    "peak_excess_bits_hist": {
     "0": 512,
     "1": 124,
     "2": 194,
     "3": 154,
     "4": 79,
     "5": 61,
     "6": 35,
     "7": 30,
     "8": 20,
     "9": 17,
     "10": 18,
     "11": 7,
     "12": 15,
     "13": 5,
     "14": 6,
     "15": 2,
     "16": 1,
     "17": 4,
     "18": 1,
     "19": 1,
     "20": 1,
     "21": 2,
     "24": 2,
     "25": 1,
     "26": 1,
     "29": 1,
     "31": 1,
     "244": 753
    },
    "sum_delay": 9885.0,
    "n_delay": 286.0,
    "delay_hist": {
     "1": 1,
     "3": 4,
     "4": 2,
     "5": 6,
     "6": 3,
     "7": 6,
     "8": 2,
     "9": 5,
     "10": 5,
     "11": 3,
     "12": 2,
     "13": 6,
     "14": 2,
     "15": 6,
     "16": 6,
     "17": 6,
     "18": 7,
     "19": 7,
     "20": 4,
     "21": 4,
     "22": 2,
     "23": 6,
     "24": 5,
     "25": 7,
     "26": 5,
     "27": 8,
     "28": 10,
     "29": 7,
     "30": 8,
     "31": 4,
     "32": 7,
     "33": 6,
     "34": 3,
     "35": 6,
     "36": 9,
     "37": 4,
     "38": 5,
     "39": 5,
     "40": 5,
     "41": 1,
     "42": 4,
     "43": 3,
     "44": 4,
     "45": 2,
     "46": 4,
     "47": 2,
     "48": 4,
     "49": 2,
     "50": 2,
     "51": 2,
     "52": 4,
     "53": 3,
     "54": 3,
     "55": 3,
     "56": 3,
     "57": 2,
     "58": 5,
     "59": 3,
     "60": 1,
     "62": 3,
     "64": 2,
     "65": 2,
     "66": 1,
     "68": 1,
     "69": 3,
     "70": 3,
     "71": 1,
     "75": 1,
     "76": 1,
     "78": 1,
     "79": 1,
     "83": 1,
     "89": 1,
     "94": 1,
     "95": 1,
     "96": 1,
     "97": 1,
     "111": 1,
     "115": 1,
     "136": 1,
     "161": 1
    }
   },
   "max_glide": [
    152,
    6876
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13815534590138191341",
    "n": 5786
   },
   "has_delay": true,
   "max_delay": [
    161,
    6138
   ],
   "basins": {
    "0": 505,
    "escaped": 3591
   },
   "mean_glide_odd_n": 9.443371378402107,
   "mean_glide_odd_steps_odd_n": 5.77963125548727,
   "measured_drift_bits_per_odd_step": -0.37994729751815803
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 2333,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1763,
     "undecided": 0
    },
    "sum_glide": 24098.0,
    "sum_glide_odd_steps": 14715.0,
    "sum_log2_drop": -5092.756932966826,
    "glide_hist": {
     "2": 512,
     "3": 256,
     "4": 256,
     "5": 256,
     "6": 224,
     "7": 104,
     "8": 48,
     "9": 57,
     "10": 46,
     "11": 52,
     "12": 56,
     "13": 35,
     "14": 22,
     "15": 37,
     "16": 18,
     "17": 19,
     "18": 21,
     "19": 21,
     "20": 19,
     "21": 20,
     "22": 12,
     "23": 13,
     "24": 11,
     "25": 12,
     "26": 11,
     "27": 11,
     "28": 6,
     "29": 8,
     "30": 5,
     "31": 7,
     "32": 8,
     "33": 10,
     "34": 9,
     "35": 6,
     "36": 2,
     "37": 8,
     "38": 4,
     "39": 3,
     "40": 8,
     "41": 4,
     "42": 3,
     "43": 4,
     "44": 4,
     "45": 5,
     "47": 3,
     "48": 3,
     "49": 3,
     "51": 1,
     "52": 3,
     "54": 3,
     "55": 2,
     "56": 2,
     "57": 4,
     "58": 2,
     "59": 2,
     "61": 1,
     "62": 2,
     "63": 1,
     "64": 2,
     "66": 2,
     "67": 1,
     "68": 1,
     "69": 1,
     "70": 4,
     "71": 2,
     "73": 2,
     "74": 1,
     "75": 1,
     "77": 1,
     "81": 1,
     "83": 1,
     "85": 1,
     "86": 1,
     "88": 1,
     "90": 2,
     "91": 1,
     "92": 1,
     "94": 1,
     "95": 1,
     "97": 2,
     "98": 1,
     "105": 2,
     "107": 1,
     "108": 1,
     "110": 2,
     "111": 2,
     "114": 1,
     "125": 1,
     "140": 1,
     "141": 1,
     "149": 1,
     "150": 1,
     "240": 2
    },
    "glide_odd_steps_hist": {
     "1": 512,
     "2": 448,
     "3": 370,
     "4": 231,
     "5": 125,
     "6": 92,
     "7": 69,
     "8": 53,
     "9": 47,
     "10": 41,
     "11": 31,
     "12": 37,
     "13": 26,
     "14": 20,
     "15": 25,
     "16": 17,
     "17": 12,
     "18": 12,
     "19": 10,
     "20": 13,
     "21": 16,
     "22": 7,
     "23": 6,
     "24": 8,
     "25": 6,
     "26": 6,
     "27": 6,
     "28": 8,
     "29": 4,
     "30": 5,
     "31": 1,
     "32": 2,
     "33": 3,
     "34": 5,
     "35": 2,
     "36": 2,
     "37": 2,
     "38": 5,
     "39": 4,
     "40": 1,
     "41": 2,
     "42": 2,
     "43": 2,
     "44": 4,
     "45": 2,
     "48": 2,
     "53": 1,
     "54": 3,
     "55": 3,
     "56": 1,
     "57": 1,
     "58": 1,
     "60": 1,
     "61": 2,
     "62": 1,
     "63": 2,
     "64": 1,
     "66": 1,
     "69": 1,
     "71": 2,
     "72": 1,
     "80": 1,
     "88": 1,
     "89": 1,
     "95": 1,
     "96": 1,
     "146": 1,
     "150": 1
    },
    "peak_excess_bits_hist": {
     "0": 171,
     "1": 588,
     "2": 427,
     "3": 371,
     "4": 204,
     "5": 133,
     "6": 96,
     "7": 92,
     "8": 53,
     "9": 45,
     "10": 33,
     "11": 31,
     "12": 17,
     "13": 17,
     "14": 14,
     "15": 8,
     "16": 5,
     "17": 2,
     "18": 6,
     "19": 2,
     "20": 6,
     "23": 4,
     "26": 4,
     "28": 2,
     "30": 2,
     "243": 1763
    },
    "sum_delay": 14007.0,
    "n_delay": 332.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "5": 2,
     "6": 3,
     "7": 3,
     "8": 3,
     "9": 3,
     "10": 5,
     "11": 5,
     "12": 4,
     "13": 1,
     "14": 6,
     "15": 1,
     "16": 4,
     "17": 3,
     "18": 8,
     "19": 5,
     "20": 3,
     "21": 5,
     "22": 5,
     "23": 3,
     "24": 2,
     "25": 8,
     "26": 5,
     "27": 7,
     "28": 10,
     "29": 9,
     "30": 6,
     "31": 10,
     "32": 8,
     "33": 7,
     "34": 6,
     "35": 4,
     "36": 8,
     "37": 5,
     "38": 4,
     "39": 4,
     "40": 4,
     "41": 5,
     "42": 5,
     "43": 1,
     "44": 5,
     "45": 4,
     "46": 9,
     "47": 3,
     "48": 3,
     "49": 4,
     "50": 3,
     "51": 3,
     "52": 4,
     "53": 6,
     "54": 3,
     "55": 6,
     "56": 4,
     "57": 3,
     "58": 5,
     "59": 3,
     "60": 4,
     "61": 3,
     "62": 5,
     "63": 7,
     "64": 1,
     "65": 2,
     "66": 3,
     "67": 1,
     "68": 3,
     "69": 6,
     "70": 6,
     "72": 2,
     "73": 1,
     "74": 2,
     "75": 1,
     "77": 1,
     "79": 2,
     "80": 1,
     "81": 2,
     "87": 1,
     "88": 1,
     "93": 1,
     "95": 1,
     "98": 1,
     "99": 1,
     "101": 1,
     "103": 1,
     "104": 1,
     "106": 1,
     "107": 1,
     "109": 1,
     "110": 1,
     "128": 1,
     "135": 1,
     "157": 1,
     "159": 1,
     "160": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 2596,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1500,
     "undecided": 0
    },
    "sum_glide": 20785.0,
    "sum_glide_odd_steps": 10806.0,
    "sum_log2_drop": -7065.336308025447,
    "glide_hist": {
     "1": 1024,
     "3": 256,
     "4": 256,
     "5": 192,
     "6": 192,
     "7": 88,
     "8": 40,
     "9": 48,
     "10": 37,
     "11": 39,
     "12": 39,
     "13": 28,
     "14": 22,
     "15": 25,
     "16": 14,
     "17": 17,
     "18": 23,
     "19": 17,
     "20": 23,
     "21": 7,
     "22": 9,
     "23": 13,
     "24": 13,
     "25": 12,
     "26": 11,
     "27": 4,
     "28": 3,
     "29": 4,
     "30": 3,
     "31": 11,
     "32": 6,
     "33": 5,
     "34": 3,
     "35": 2,
     "36": 6,
     "37": 3,
     "38": 7,
     "39": 6,
     "40": 3,
     "41": 1,
     "42": 3,
     "43": 3,
     "44": 1,
     "46": 2,
     "47": 1,
     "48": 2,
     "49": 2,
     "50": 2,
     "52": 2,
     "53": 3,
     "54": 1,
     "55": 5,
     "56": 3,
     "57": 1,
     "58": 3,
     "59": 4,
     "60": 2,
     "61": 1,
     "62": 1,
     "65": 1,
     "66": 1,
     "67": 1,
     "68": 1,
     "69": 3,
     "70": 1,
     "72": 1,
     "73": 1,
     "75": 1,
     "78": 2,
     "80": 1,
     "82": 1,
     "84": 1,
     "89": 1,
     "92": 1,
     "93": 1,
     "95": 1,
     "96": 1,
     "99": 1,
     "101": 1,
     "102": 1,
     "106": 1,
     "109": 1,
     "111": 1,
     "112": 1,
     "116": 1,
     "117": 1,
     "119": 1,
     "123": 1,
     "126": 1,
     "127": 1,
     "133": 1,
     "137": 2,
     "151": 1,
     "164": 1,
     "165": 1,
     "239": 1,
     "241": 1
    },
    "glide_odd_steps_hist": {
     "0": 1024,
     "1": 384,
     "2": 328,
     "3": 214,
     "4": 104,
     "5": 70,
     "6": 64,
     "7": 44,
     "8": 39,
     "9": 38,
     "10": 33,
     "11": 23,
     "12": 26,
     "13": 22,
     "14": 10,
     "15": 20,
     "16": 8,
     "17": 8,
     "18": 12,
     "19": 10,
     "20": 5,
     "21": 8,
     "22": 3,
     "23": 7,
     "24": 2,
     "25": 7,
     "26": 4,
     "27": 6,
     "28": 1,
     "29": 4,
     "30": 3,
     "32": 5,
     "33": 4,
     "34": 3,
     "35": 5,
     "36": 4,
     "37": 2,
     "38": 3,
     "39": 1,
     "40": 2,
     "41": 1,
     "44": 1,
     "45": 2,
     "46": 1,
     "48": 1,
     "49": 1,
     "51": 1,
     "52": 1,
     "53": 2,
     "54": 1,
     "55": 1,
     "56": 1,
     "57": 2,
     "60": 1,
     "61": 1,
     "64": 1,
     "67": 1,
     "69": 2,
     "71": 2,
     "72": 1,
     "76": 2,
     "77": 1,
     "81": 1,
     "83": 1,
     "90": 1,
     "95": 1,
     "100": 2,
     "145": 1,
     "150": 1
    },
    "peak_excess_bits_hist": {
     "0": 1024,
     "1": 246,
     "2": 389,
     "3": 314,
     "4": 160,
     "5": 110,
     "6": 98,
     "7": 63,
     "8": 33,
     "9": 34,
     "10": 26,
     "11": 17,
     "12": 15,
     "13": 14,
     "14": 7,
     "15": 7,
     "16": 6,
     "17": 5,
     "18": 6,
     "19": 2,
     "20": 2,
     "21": 1,
     "22": 2,
     "23": 4,
     "24": 2,
     "25": 2,
     "26": 2,
     "30": 1,
     "31": 2,
     "34": 2,
     "243": 1500
    },
    "sum_delay": 18405.0,
    "n_delay": 473.0,
    "delay_hist": {
     "1": 1,
     "3": 5,
     "4": 2,
     "5": 8,
     "6": 1,
     "7": 5,
     "8": 5,
     "9": 8,
     "10": 7,
     "11": 7,
     "12": 2,
     "13": 8,
     "14": 4,
     "15": 5,
     "16": 10,
     "17": 9,
     "18": 8,
     "19": 10,
     "20": 7,
     "21": 10,
     "22": 6,
     "23": 10,
     "24": 11,
     "25": 7,
     "26": 7,
     "27": 13,
     "28": 11,
     "29": 7,
     "30": 11,
     "31": 6,
     "32": 10,
     "33": 14,
     "34": 10,
     "35": 10,
     "36": 9,
     "37": 9,
     "38": 8,
     "39": 9,
     "40": 6,
     "41": 8,
     "42": 7,
     "43": 9,
     "44": 4,
     "45": 6,
     "46": 4,
     "47": 5,
     "48": 6,
     "49": 2,
     "50": 4,
     "51": 3,
     "52": 6,
     "53": 3,
     "54": 4,
     "55": 6,
     "56": 6,
     "57": 2,
     "58": 3,
     "59": 3,
     "60": 4,
     "61": 2,
     "62": 7,
     "63": 2,
     "64": 5,
     "65": 3,
     "66": 2,
     "67": 2,
     "68": 6,
     "69": 3,
     "70": 6,
     "71": 4,
     "72": 1,
     "74": 1,
     "75": 2,
     "76": 1,
     "77": 1,
     "78": 2,
     "81": 1,
     "82": 2,
     "83": 1,
     "84": 1,
     "88": 1,
     "89": 1,
     "92": 1,
     "93": 2,
     "94": 1,
     "95": 2,
     "96": 1,
     "97": 1,
     "98": 2,
     "99": 3,
     "100": 1,
     "102": 1,
     "106": 1,
     "112": 1,
     "113": 1,
     "119": 1,
     "127": 1,
     "134": 1,
     "135": 1,
     "136": 1,
     "158": 1,
     "163": 1
    }
   },
   "max_glide": [
    241,
    9298
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834617438430394324",
    "n": 16246
   },
   "has_delay": true,
   "max_delay": [
    163,
    16366
   ],
   "basins": {
    "0": 805,
    "escaped": 7387
   },
   "mean_glide_odd_n": 10.329189884269182,
   "mean_glide_odd_steps_odd_n": 6.307329618516931,
   "measured_drift_bits_per_odd_step": -0.34609289384755865
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 4650,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 3542,
     "undecided": 0
    },
    "sum_glide": 50462.0,
    "sum_glide_odd_steps": 30826.0,
    "sum_log2_drop": -10228.990009327092,
    "glide_hist": {
     "2": 1024,
     "3": 512,
     "4": 512,
     "5": 512,
     "6": 448,
     "7": 208,
     "8": 96,
     "9": 114,
     "10": 93,
     "11": 103,
     "12": 102,
     "13": 78,
     "14": 47,
     "15": 39,
     "16": 44,
     "17": 51,
     "18": 36,
     "19": 37,
     "20": 44,
     "21": 33,
     "22": 20,
     "23": 26,
     "24": 22,
     "25": 19,
     "26": 32,
     "27": 18,
     "28": 18,
     "29": 19,
     "30": 23,
     "31": 14,
     "32": 16,
     "33": 12,
     "34": 8,
     "35": 11,
     "36": 9,
     "37": 6,
     "38": 6,
     "39": 8,
     "40": 9,
     "41": 5,
     "42": 5,
     "43": 4,
     "44": 4,
     "45": 4,
     "46": 9,
     "47": 7,
     "48": 10,
     "49": 3,
     "50": 7,
     "51": 7,
     "52": 7,
     "53": 5,
     "54": 4,
     "55": 1,
     "56": 4,
     "57": 4,
     "58": 5,
     "59": 2,
     "61": 4,
     "62": 3,
     "63": 3,
     "64": 1,
     "65": 3,
     "66": 3,
     "67": 3,
     "68": 5,
     "69": 5,
     "70": 5,
     "71": 1,
     "72": 2,
     "73": 1,
     "74": 2,
     "75": 2,
     "76": 1,
     "78": 2,
     "79": 1,
     "80": 2,
     "81": 2,
     "82": 2,
     "84": 1,
     "85": 1,
     "86": 4,
     "88": 3,
     "89": 1,
     "90": 2,
     "91": 3,
     "92": 1,
     "96": 1,
     "98": 1,
     "99": 1,
     "101": 1,
     "103": 1,
     "104": 1,
     "105": 1,
     "106": 3,
     "107": 1,
     "108": 1,
     "109": 3,
     "110": 1,
     "112": 1,
     "114": 1,
     "116": 1,
     "117": 1,
     "118": 1,
     "122": 3,
     "125": 1,
     "127": 1,
     "130": 1,
     "131": 2,
     "132": 1,
     "133": 1,
     "135": 3,
     "137": 1,
     "146": 2,
     "149": 2,
     "152": 1,
     "157": 1,
     "160": 1,
     "161": 1,
     "164": 1,
     "168": 1,
     "179": 1,
     "180": 1,
     "181": 1,
     "201": 1,
     "219": 1,
     "237": 1,
     "239": 1,
     "254": 1,
     "262": 1,
     "284": 1
    },
    "glide_odd_steps_hist": {
     "1": 1024,
     "2": 896,
     "3": 740,
     "4": 463,
     "5": 252,
     "6": 177,
     "7": 133,
     "8": 119,
     "9": 83,
     "10": 73,
     "11": 75,
     "12": 58,
     "13": 56,
     "14": 40,
     "15": 33,
     "16": 35,
     "17": 22,
     "18": 39,
     "19": 28,
     "20": 28,
     "21": 17,
     "22": 9,
     "23": 8,
     "24": 11,
     "25": 12,
     "26": 14,
     "27": 15,
     "28": 5,
     "29": 8,
     "30": 10,
     "31": 8,
     "32": 9,
     "33": 7,
     "34": 8,
     "35": 8,
     "36": 7,
     "37": 4,
     "38": 8,
     "40": 1,
     "41": 3,
     "42": 5,
     "43": 4,
     "44": 2,
     "45": 4,
     "46": 3,
     "47": 2,
     "48": 2,
     "49": 2,
     "50": 3,
     "51": 6,
     "52": 1,
     "53": 5,
     "54": 4,
     "55": 3,
     "58": 2,
     "59": 1,
     "60": 4,
     "61": 1,
     "62": 2,
     "63": 1,
     "64": 1,
     "65": 1,
     "67": 2,
     "68": 3,
     "69": 3,
     "71": 2,
     "72": 1,
     "74": 1,
     "76": 1,
     "77": 1,
     "80": 2,
     "81": 1,
     "83": 2,
     "84": 1,
     "85": 1,
     "87": 2,
     "88": 2,
     "90": 1,
     "93": 1,
     "94": 1,
     "95": 1,
     "98": 1,
     "99": 1,
     "100": 2,
     "104": 1,
     "108": 1,
     "114": 1,
     "115": 1,
     "118": 1,
     "120": 1,
     "137": 1,
     "145": 1,
     "149": 2,
     "154": 1,
     "178": 1
    },
    "peak_excess_bits_hist": {
     "0": 341,
     "1": 1178,
     "2": 852,
     "3": 747,
     "4": 385,
     "5": 277,
     "6": 208,
     "7": 161,
     "8": 101,
     "9": 84,
     "10": 71,
     "11": 47,
     "12": 37,
     "13": 30,
     "14": 17,
     "15": 14,
     "16": 8,
     "17": 13,
     "18": 12,
     "19": 11,
     "20": 8,
     "21": 4,
     "22": 8,
     "23": 5,
     "24": 5,
     "25": 6,
     "26": 1,
     "27": 3,
     "29": 2,
     "30": 7,
     "33": 3,
     "36": 1,
     "40": 1,
     "46": 2,
     "242": 3542
    },
    "sum_delay": 26973.0,
    "n_delay": 570.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "6": 4,
     "7": 2,
     "8": 5,
     "9": 6,
     "10": 6,
     "11": 4,
     "12": 5,
     "13": 6,
     "14": 8,
     "15": 4,
     "16": 6,
     "17": 3,
     "18": 5,
     "19": 11,
     "20": 7,
     "21": 7,
     "22": 7,
     "23": 11,
     "24": 14,
     "25": 7,
     "26": 6,
     "27": 11,
     "28": 12,
     "29": 8,
     "30": 8,
     "31": 10,
     "32": 11,
     "33": 13,
     "34": 11,
     "35": 13,
     "36": 8,
     "37": 8,
     "38": 8,
     "39": 9,
     "40": 17,
     "41": 12,
     "42": 9,
     "43": 6,
     "44": 9,
     "45": 3,
     "46": 9,
     "47": 8,
     "48": 5,
     "49": 6,
     "50": 10,
     "51": 12,
     "52": 6,
     "53": 6,
     "54": 10,
     "55": 5,
     "56": 3,
     "57": 9,
     "58": 4,
     "59": 3,
     "60": 7,
     "61": 3,
     "62": 1,
     "63": 5,
     "64": 10,
     "65": 5,
     "66": 5,
     "67": 8,
     "68": 6,
     "69": 6,
     "70": 3,
     "71": 4,
     "72": 1,
     "73": 2,
     "74": 4,
     "75": 5,
     "76": 2,
     "77": 1,
     "78": 2,
     "79": 1,
     "80": 3,
     "81": 2,
     "82": 1,
     "83": 3,
     "86": 1,
     "87": 2,
     "89": 1,
     "90": 2,
     "91": 2,
     "92": 1,
     "93": 3,
     "94": 2,
     "96": 4,
     "97": 4,
     "98": 1,
     "99": 2,
     "100": 1,
     "101": 1,
     "103": 1,
     "104": 2,
     "105": 3,
     "108": 1,
     "110": 2,
     "111": 3,
     "112": 2,
     "118": 1,
     "119": 1,
     "125": 1,
     "126": 1,
     "127": 1,
     "128": 1,
     "132": 1,
     "133": 1,
     "134": 2,
     "135": 1,
     "136": 1,
     "140": 1,
     "141": 1,
     "144": 1,
     "150": 1,
     "158": 1,
     "162": 1,
     "165": 1,
     "166": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 5193,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2999,
     "undecided": 0
    },
    "sum_glide": 40921.0,
    "sum_glide_odd_steps": 21100.0,
    "sum_log2_drop": -14112.981074200854,
    "glide_hist": {
     "1": 2048,
     "3": 512,
     "4": 512,
     "5": 384,
     "6": 384,
     "7": 176,
     "8": 80,
     "9": 96,
     "10": 73,
     "11": 88,
     "12": 82,
     "13": 57,
     "14": 49,
     "15": 46,
     "16": 33,
     "17": 30,
     "18": 37,
     "19": 37,
     "20": 32,
     "21": 23,
     "22": 25,
     "23": 18,
     "24": 16,
     "25": 20,
     "26": 11,
     "27": 19,
     "28": 11,
     "29": 18,
     "30": 14,
     "31": 10,
     "32": 20,
     "33": 7,
     "34": 10,
     "35": 8,
     "36": 4,
     "37": 13,
     "38": 8,
     "39": 15,
     "40": 3,
     "41": 8,
     "42": 9,
     "43": 6,
     "44": 4,
     "45": 5,
     "46": 3,
     "47": 6,
     "48": 5,
     "49": 1,
     "50": 4,
     "51": 5,
     "52": 4,
     "53": 9,
     "54": 5,
     "56": 6,
     "57": 3,
     "58": 3,
     "60": 1,
     "61": 1,
     "62": 3,
     "63": 2,
     "64": 4,
     "65": 2,
     "66": 2,
     "67": 2,
     "68": 2,
     "69": 1,
     "70": 1,
     "72": 2,
     "73": 1,
     "74": 1,
     "76": 1,
     "79": 2,
     "82": 1,
     "84": 1,
     "87": 2,
     "88": 1,
     "89": 1,
     "90": 1,
     "91": 2,
     "92": 1,
     "96": 3,
     "97": 1,
     "98": 1,
     "99": 1,
     "101": 2,
     "102": 2,
     "103": 1,
     "105": 1,
     "106": 1,
     "108": 1,
     "110": 1,
     "115": 3,
     "118": 1,
     "123": 1,
     "136": 2,
     "139": 1,
     "141": 2,
     "152": 1,
     "162": 1,
     "163": 1,
     "165": 1,
     "172": 1,
     "176": 1,
     "178": 1,
     "182": 1,
     "216": 1,
     "218": 1,
     "225": 1,
     "226": 1,
     "227": 1,
     "238": 2
    },
    "glide_odd_steps_hist": {
     "0": 2048,
     "1": 768,
     "2": 656,
     "3": 428,
     "4": 220,
     "5": 145,
     "6": 127,
     "7": 89,
     "8": 83,
     "9": 71,
     "10": 52,
     "11": 62,
     "12": 40,
     "13": 41,
     "14": 29,
     "15": 22,
     "16": 21,
     "17": 25,
     "18": 19,
     "19": 21,
     "20": 18,
     "21": 15,
     "22": 9,
     "23": 11,
     "24": 14,
     "25": 14,
     "26": 10,
     "27": 6,
     "28": 5,
     "29": 8,
     "30": 8,
     "31": 4,
     "32": 10,
     "33": 4,
     "34": 7,
     "35": 1,
     "36": 5,
     "37": 5,
     "38": 3,
     "39": 7,
     "40": 1,
     "41": 1,
     "42": 2,
     "43": 2,
     "45": 2,
     "46": 2,
     "48": 1,
     "49": 1,
     "50": 4,
     "51": 1,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 3,
     "56": 1,
     "57": 2,
     "58": 1,
     "59": 1,
     "60": 1,
     "61": 1,
     "63": 3,
     "66": 2,
     "67": 1,
     "68": 1,
     "70": 1,
     "71": 1,
     "72": 1,
     "73": 1,
     "82": 1,
     "83": 2,
     "87": 1,
     "90": 1,
     "91": 1,
     "96": 1,
     "102": 1,
     "106": 1,
     "108": 1,
     "110": 1,
     "116": 1,
     "118": 1,
     "133": 1,
     "134": 2,
     "136": 1,
     "140": 1,
     "142": 1,
     "145": 1
    },
    "peak_excess_bits_hist": {
     "0": 2048,
     "1": 493,
     "2": 775,
     "3": 619,
     "4": 329,
     "5": 233,
     "6": 182,
     "7": 116,
     "8": 95,
     "9": 75,
     "10": 50,
     "11": 39,
     "12": 30,
     "13": 19,
     "14": 18,
     "15": 12,
     "16": 3,
     "17": 5,
     "18": 8,
     "19": 4,
     "20": 8,
     "21": 4,
     "22": 2,
     "23": 5,
     "24": 2,
     "25": 6,
     "26": 2,
     "27": 1,
     "29": 2,
     "30": 4,
     "33": 2,
     "36": 1,
     "39": 1,
     "242": 2999
    },
    "sum_delay": 30626.0,
    "n_delay": 757.0,
    "delay_hist": {
     "1": 1,
     "3": 5,
     "4": 2,
     "5": 10,
     "6": 3,
     "7": 9,
     "8": 6,
     "9": 11,
     "10": 6,
     "11": 6,
     "12": 10,
     "13": 10,
     "14": 7,
     "15": 12,
     "16": 11,
     "17": 16,
     "18": 13,
     "19": 11,
     "20": 12,
     "21": 17,
     "22": 13,
     "23": 13,
     "24": 18,
     "25": 10,
     "26": 9,
     "27": 14,
     "28": 13,
     "29": 12,
     "30": 16,
     "31": 13,
     "32": 20,
     "33": 19,
     "34": 17,
     "35": 8,
     "36": 15,
     "37": 10,
     "38": 9,
     "39": 17,
     "40": 12,
     "41": 13,
     "42": 11,
     "43": 11,
     "44": 8,
     "45": 16,
     "46": 11,
     "47": 10,
     "48": 4,
     "49": 8,
     "50": 13,
     "51": 11,
     "52": 5,
     "53": 5,
     "54": 10,
     "55": 5,
     "56": 7,
     "57": 7,
     "58": 9,
     "59": 6,
     "60": 6,
     "61": 7,
     "62": 9,
     "63": 6,
     "64": 5,
     "65": 8,
     "66": 8,
     "67": 6,
     "68": 9,
     "69": 3,
     "70": 9,
     "71": 5,
     "72": 6,
     "73": 5,
     "74": 4,
     "75": 3,
     "76": 3,
     "77": 2,
     "79": 1,
     "80": 1,
     "81": 1,
     "82": 2,
     "83": 3,
     "84": 1,
     "85": 2,
     "88": 1,
     "89": 1,
     "91": 2,
     "92": 2,
     "93": 3,
     "94": 1,
     "95": 1,
     "96": 1,
     "97": 1,
     "99": 1,
     "100": 1,
     "101": 1,
     "102": 3,
     "103": 1,
     "104": 3,
     "105": 1,
     "106": 1,
     "107": 2,
     "115": 1,
     "117": 1,
     "126": 1,
     "133": 1,
     "138": 1,
     "139": 1,
     "156": 1,
     "157": 1,
     "235": 1
    }
   },
   "max_glide": [
    284,
    25257
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834617438430394324",
    "n": 24369
   },
   "has_delay": true,
   "max_delay": [
    235,
    31012
   ],
   "basins": {
    "0": 1327,
    "escaped": 15057
   },
   "mean_glide_odd_n": 10.852043010752688,
   "mean_glide_odd_steps_odd_n": 6.629247311827957,
   "measured_drift_bits_per_odd_step": -0.33182994904713853
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 9321,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 7063,
     "undecided": 0
    },
    "sum_glide": 100530.0,
    "sum_glide_odd_steps": 61224.0,
    "sum_log2_drop": -20342.717225343607,
    "glide_hist": {
     "2": 2048,
     "3": 1024,
     "4": 1024,
     "5": 1024,
     "6": 896,
     "7": 416,
     "8": 192,
     "9": 228,
     "10": 179,
     "11": 203,
     "12": 191,
     "13": 136,
     "14": 97,
     "15": 118,
     "16": 93,
     "17": 88,
     "18": 77,
     "19": 81,
     "20": 92,
     "21": 59,
     "22": 55,
     "23": 46,
     "24": 42,
     "25": 57,
     "26": 47,
     "27": 40,
     "28": 46,
     "29": 36,
     "30": 26,
     "31": 25,
     "32": 21,
     "33": 27,
     "34": 31,
     "35": 17,
     "36": 23,
     "37": 23,
     "38": 18,
     "39": 24,
     "40": 15,
     "41": 13,
     "42": 19,
     "43": 9,
     "44": 13,
     "45": 13,
     "46": 18,
     "47": 10,
     "48": 9,
     "49": 14,
     "50": 8,
     "51": 14,
     "52": 18,
     "53": 11,
     "54": 7,
     "55": 4,
     "56": 7,
     "57": 5,
     "58": 6,
     "59": 5,
     "60": 6,
     "61": 3,
     "62": 5,
     "63": 2,
     "64": 5,
     "65": 5,
     "66": 5,
     "67": 3,
     "68": 7,
     "69": 3,
     "70": 4,
     "71": 8,
     "72": 5,
     "73": 7,
     "74": 4,
     "75": 2,
     "76": 1,
     "77": 5,
     "78": 3,
     "79": 3,
     "80": 2,
     "81": 6,
     "82": 1,
     "83": 4,
     "84": 2,
     "85": 6,
     "86": 4,
     "87": 3,
     "88": 1,
     "89": 5,
     "90": 3,
     "91": 3,
     "92": 2,
     "93": 4,
     "94": 4,
     "95": 5,
     "96": 4,
     "97": 3,
     "100": 3,
     "101": 2,
     "102": 2,
     "103": 4,
     "104": 4,
     "106": 1,
     "107": 2,
     "108": 1,
     "110": 1,
     "111": 3,
     "113": 2,
     "114": 2,
     "115": 1,
     "116": 1,
     "117": 2,
     "121": 2,
     "123": 1,
     "125": 1,
     "129": 1,
     "130": 1,
     "131": 1,
     "132": 1,
     "133": 1,
     "134": 1,
     "135": 1,
     "137": 1,
     "138": 1,
     "139": 2,
     "141": 2,
     "144": 1,
     "145": 1,
     "147": 1,
     "148": 3,
     "150": 1,
     "151": 1,
     "156": 1,
     "159": 2,
     "161": 1,
     "162": 1,
     "163": 1,
     "164": 1,
     "167": 1,
     "175": 1,
     "177": 1,
     "178": 1,
     "181": 1,
     "199": 1,
     "200": 1,
     "208": 1,
     "209": 1,
     "215": 1,
     "216": 1,
     "224": 1,
     "226": 1,
     "228": 1,
     "231": 1,
     "236": 1,
     "237": 1,
     "253": 1,
     "261": 1,
     "282": 1,
     "292": 1,
     "319": 1
    },
    "glide_odd_steps_hist": {
     "1": 2048,
     "2": 1792,
     "3": 1480,
     "4": 926,
     "5": 492,
     "6": 329,
     "7": 288,
     "8": 234,
     "9": 195,
     "10": 152,
     "11": 141,
     "12": 119,
     "13": 103,
     "14": 96,
     "15": 77,
     "16": 59,
     "17": 64,
     "18": 54,
     "19": 53,
     "20": 42,
     "21": 30,
     "22": 31,
     "23": 39,
     "24": 37,
     "25": 36,
     "26": 18,
     "27": 14,
     "28": 17,
     "29": 13,
     "30": 20,
     "31": 18,
     "32": 19,
     "33": 12,
     "34": 12,
     "35": 15,
     "36": 11,
     "37": 7,
     "38": 8,
     "39": 11,
     "40": 5,
     "41": 6,
     "42": 5,
     "43": 7,
     "44": 9,
     "45": 5,
     "46": 9,
     "47": 5,
     "48": 7,
     "49": 6,
     "50": 8,
     "51": 7,
     "52": 7,
     "53": 4,
     "54": 4,
     "55": 8,
     "56": 5,
     "57": 4,
     "58": 3,
     "59": 6,
     "60": 3,
     "61": 3,
     "62": 3,
     "63": 5,
     "64": 3,
     "65": 2,
     "66": 5,
     "67": 2,
     "68": 3,
     "70": 2,
     "71": 2,
     "72": 1,
     "73": 2,
     "77": 1,
     "78": 1,
     "79": 3,
     "80": 3,
     "82": 4,
     "83": 1,
     "86": 2,
     "87": 1,
     "89": 1,
     "90": 1,
     "91": 2,
     "92": 1,
     "93": 1,
     "95": 3,
     "96": 1,
     "97": 2,
     "99": 1,
     "103": 1,
     "104": 1,
     "108": 1,
     "109": 1,
     "110": 1,
     "113": 1,
     "116": 1,
     "118": 1,
     "119": 1,
     "123": 1,
     "133": 1,
     "134": 1,
     "136": 1,
     "140": 2,
     "142": 1,
     "143": 1,
     "145": 1,
     "148": 2,
     "153": 1,
     "177": 1,
     "182": 1,
     "202": 1
    },
    "peak_excess_bits_hist": {
     "0": 683,
     "1": 2352,
     "2": 1703,
     "3": 1503,
     "4": 793,
     "5": 558,
     "6": 401,
     "7": 319,
     "8": 221,
     "9": 166,
     "10": 115,
     "11": 99,
     "12": 76,
     "13": 54,
     "14": 55,
     "15": 23,
     "16": 25,
     "17": 39,
     "18": 20,
     "19": 23,
     "20": 16,
     "21": 10,
     "22": 11,
     "23": 10,
     "24": 11,
     "25": 3,
     "26": 5,
     "27": 2,
     "28": 4,
     "29": 8,
     "32": 5,
     "35": 1,
     "36": 2,
     "38": 2,
     "39": 1,
     "45": 2,
     "241": 7063
    },
    "sum_delay": 43861.0,
    "n_delay": 921.0,
    "delay_hist": {
     "4": 2,
     "5": 1,
     "6": 5,
     "7": 4,
     "8": 6,
     "9": 5,
     "10": 7,
     "11": 11,
     "12": 5,
     "13": 7,
     "14": 11,
     "15": 9,
     "16": 8,
     "17": 12,
     "18": 13,
     "19": 11,
     "20": 12,
     "21": 10,
     "22": 14,
     "23": 11,
     "24": 8,
     "25": 15,
     "26": 15,
     "27": 10,
     "28": 15,
     "29": 13,
     "30": 17,
     "31": 20,
     "32": 16,
     "33": 15,
     "34": 18,
     "35": 16,
     "36": 15,
     "37": 18,
     "38": 23,
     "39": 23,
     "40": 19,
     "41": 15,
     "42": 14,
     "43": 15,
     "44": 17,
     "45": 15,
     "46": 16,
     "47": 12,
     "48": 13,
     "49": 12,
     "50": 11,
     "51": 12,
     "52": 13,
     "53": 7,
     "54": 6,
     "55": 10,
     "56": 10,
     "57": 8,
     "58": 11,
     "59": 12,
     "60": 10,
     "61": 7,
     "62": 9,
     "63": 9,
     "64": 10,
     "65": 11,
     "66": 8,
     "67": 8,
     "68": 10,
     "69": 10,
     "70": 4,
     "71": 9,
     "72": 9,
     "73": 8,
     "74": 10,
     "75": 5,
     "76": 3,
     "77": 2,
     "78": 4,
     "79": 4,
     "80": 3,
     "81": 3,
     "82": 3,
     "83": 3,
     "84": 6,
     "85": 2,
     "86": 1,
     "87": 1,
     "88": 2,
     "89": 4,
     "90": 3,
     "91": 4,
     "94": 1,
     "95": 3,
     "96": 1,
     "97": 2,
     "98": 6,
     "100": 3,
     "101": 1,
     "102": 5,
     "103": 4,
     "104": 3,
     "105": 3,
     "106": 1,
     "107": 2,
     "108": 1,
     "109": 4,
     "110": 2,
     "112": 1,
     "114": 1,
     "117": 2,
     "118": 1,
     "119": 1,
     "124": 2,
     "130": 1,
     "132": 2,
     "133": 1,
     "134": 1,
     "137": 1,
     "139": 1,
     "142": 1,
     "144": 1,
     "149": 1,
     "151": 1,
     "154": 1,
     "155": 1,
     "162": 1,
     "164": 1,
     "169": 1,
     "211": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 10498,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 5886,
     "undecided": 0
    },
    "sum_glide": 86880.0,
    "sum_glide_odd_steps": 45200.0,
    "sum_log2_drop": -28387.714898950973,
    "glide_hist": {
     "1": 4096,
     "3": 1024,
     "4": 1024,
     "5": 768,
     "6": 768,
     "7": 352,
     "8": 160,
     "9": 192,
     "10": 150,
     "11": 172,
     "12": 175,
     "13": 116,
     "14": 84,
     "15": 92,
     "16": 60,
     "17": 84,
     "18": 69,
     "19": 67,
     "20": 75,
     "21": 53,
     "22": 44,
     "23": 54,
     "24": 45,
     "25": 48,
     "26": 50,
     "27": 31,
     "28": 31,
     "29": 30,
     "30": 24,
     "31": 20,
     "32": 15,
     "33": 25,
     "34": 21,
     "35": 18,
     "36": 19,
     "37": 15,
     "38": 15,
     "39": 12,
     "40": 15,
     "41": 18,
     "42": 13,
     "43": 6,
     "44": 13,
     "45": 9,
     "46": 10,
     "47": 13,
     "48": 9,
     "49": 3,
     "50": 9,
     "51": 6,
     "52": 12,
     "53": 10,
     "54": 8,
     "55": 14,
     "56": 6,
     "57": 5,
     "58": 5,
     "59": 6,
     "60": 8,
     "61": 7,
     "62": 8,
     "63": 3,
     "64": 6,
     "65": 5,
     "66": 2,
     "67": 4,
     "68": 6,
     "69": 2,
     "70": 3,
     "71": 3,
     "72": 4,
     "73": 7,
     "74": 5,
     "75": 2,
     "76": 4,
     "77": 1,
     "78": 5,
     "79": 5,
     "80": 3,
     "81": 2,
     "82": 3,
     "83": 3,
     "84": 5,
     "85": 1,
     "86": 2,
     "87": 3,
     "88": 4,
     "89": 3,
     "90": 5,
     "91": 2,
     "92": 1,
     "93": 3,
     "94": 2,
     "96": 5,
     "97": 2,
     "99": 1,
     "100": 3,
     "101": 2,
     "102": 2,
     "103": 2,
     "104": 2,
     "105": 2,
     "106": 1,
     "107": 2,
     "108": 4,
     "110": 2,
     "111": 1,
     "112": 1,
     "115": 2,
     "117": 2,
     "118": 1,
     "120": 2,
     "123": 2,
     "124": 2,
     "126": 2,
     "128": 1,
     "131": 1,
     "134": 1,
     "135": 1,
     "136": 1,
     "138": 1,
     "139": 1,
     "140": 3,
     "143": 2,
     "144": 1,
     "147": 1,
     "150": 1,
     "153": 1,
     "165": 1,
     "171": 1,
     "180": 1,
     "182": 1,
     "189": 1,
     "198": 1,
     "205": 1,
     "206": 1,
     "217": 1,
     "236": 1,
     "237": 1,
     "248": 1,
     "252": 1,
     "256": 1,
     "283": 1,
     "331": 1,
     "384": 1
    },
    "glide_odd_steps_hist": {
     "0": 4096,
     "1": 1536,
     "2": 1312,
     "3": 857,
     "4": 442,
     "5": 296,
     "6": 235,
     "7": 223,
     "8": 146,
     "9": 131,
     "10": 127,
     "11": 91,
     "12": 113,
     "13": 81,
     "14": 67,
     "15": 69,
     "16": 51,
     "17": 51,
     "18": 28,
     "19": 38,
     "20": 34,
     "21": 31,
     "22": 24,
     "23": 26,
     "24": 20,
     "25": 16,
     "26": 25,
     "27": 13,
     "28": 17,
     "29": 20,
     "30": 12,
     "31": 11,
     "32": 13,
     "33": 15,
     "34": 11,
     "35": 12,
     "36": 11,
     "37": 14,
     "38": 5,
     "39": 6,
     "40": 9,
     "41": 8,
     "42": 2,
     "43": 4,
     "44": 3,
     "45": 9,
     "46": 3,
     "47": 4,
     "48": 4,
     "49": 9,
     "50": 12,
     "51": 4,
     "52": 6,
     "53": 2,
     "54": 7,
     "55": 2,
     "56": 3,
     "57": 5,
     "58": 4,
     "59": 4,
     "60": 3,
     "61": 3,
     "62": 1,
     "63": 4,
     "64": 3,
     "65": 2,
     "66": 1,
     "67": 3,
     "68": 5,
     "70": 2,
     "71": 1,
     "72": 3,
     "74": 3,
     "79": 1,
     "80": 1,
     "81": 1,
     "82": 4,
     "85": 1,
     "86": 3,
     "87": 2,
     "88": 1,
     "90": 1,
     "91": 1,
     "96": 1,
     "102": 1,
     "109": 2,
     "114": 1,
     "117": 1,
     "120": 1,
     "125": 1,
     "126": 1,
     "136": 1,
     "144": 1,
     "145": 1,
     "147": 1,
     "155": 1,
     "160": 1,
     "177": 1,
     "201": 1,
     "240": 1
    },
    "peak_excess_bits_hist": {
     "0": 4096,
     "1": 985,
     "2": 1551,
     "3": 1242,
     "4": 651,
     "5": 442,
     "6": 371,
     "7": 258,
     "8": 186,
     "9": 167,
     "10": 112,
     "11": 104,
     "12": 51,
     "13": 62,
     "14": 42,
     "15": 26,
     "16": 26,
     "17": 25,
     "18": 19,
     "19": 15,
     "20": 8,
     "21": 8,
     "22": 18,
     "23": 5,
     "24": 4,
     "26": 4,
     "27": 4,
     "28": 3,
     "29": 4,
     "31": 2,
     "34": 1,
     "35": 1,
     "36": 2,
     "39": 1,
     "45": 2,
     "241": 5886
    },
    "sum_delay": 53092.0,
    "n_delay": 1184.0,
    "delay_hist": {
     "1": 1,
     "3": 7,
     "4": 3,
     "5": 11,
     "6": 5,
     "7": 10,
     "8": 10,
     "9": 13,
     "10": 10,
     "11": 8,
     "12": 12,
     "13": 16,
     "14": 8,
     "15": 15,
     "16": 16,
     "17": 20,
     "18": 18,
     "19": 15,
     "20": 17,
     "21": 18,
     "22": 19,
     "23": 18,
     "24": 17,
     "25": 24,
     "26": 16,
     "27": 17,
     "28": 19,
     "29": 19,
     "30": 25,
     "31": 23,
     "32": 24,
     "33": 22,
     "34": 22,
     "35": 22,
     "36": 22,
     "37": 19,
     "38": 16,
     "39": 21,
     "40": 17,
     "41": 22,
     "42": 19,
     "43": 17,
     "44": 13,
     "45": 21,
     "46": 13,
     "47": 16,
     "48": 9,
     "49": 21,
     "50": 13,
     "51": 12,
     "52": 19,
     "53": 13,
     "54": 8,
     "55": 14,
     "56": 8,
     "57": 14,
     "58": 14,
     "59": 9,
     "60": 10,
     "61": 10,
     "62": 15,
     "63": 10,
     "64": 13,
     "65": 12,
     "66": 12,
     "67": 14,
     "68": 11,
     "69": 8,
     "70": 12,
     "71": 7,
     "72": 5,
     "73": 10,
     "74": 8,
     "75": 8,
     "76": 2,
     "77": 4,
     "78": 6,
     "79": 2,
     "80": 4,
     "81": 3,
     "82": 4,
     "83": 5,
     "84": 3,
     "85": 4,
     "86": 4,
     "87": 3,
     "88": 1,
     "89": 2,
     "90": 3,
     "91": 3,
     "92": 4,
     "93": 2,
     "94": 1,
     "95": 4,
     "96": 2,
     "97": 3,
     "98": 2,
     "99": 4,
     "101": 3,
     "102": 4,
     "103": 4,
     "104": 1,
     "105": 1,
     "106": 2,
     "107": 3,
     "108": 1,
     "109": 1,
     "111": 2,
     "112": 1,
     "113": 1,
     "115": 1,
     "117": 2,
     "118": 3,
     "121": 1,
     "125": 1,
     "127": 1,
     "131": 2,
     "134": 1,
     "135": 1,
     "138": 1,
     "142": 1,
     "143": 2,
     "148": 1,
     "150": 1,
     "156": 1,
     "157": 1,
     "160": 1,
     "161": 1,
     "162": 1,
     "163": 1,
     "168": 1,
     "194": 1,
     "210": 1,
     "234": 1,
     "245": 1
    }
   },
   "max_glide": [
    384,
    51046
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834750981526670417",
    "n": 41124
   },
   "has_delay": true,
   "max_delay": [
    245,
    59796
   ],
   "basins": {
    "0": 2105,
    "escaped": 30663
   },
   "mean_glide_odd_n": 10.785323463147732,
   "mean_glide_odd_steps_odd_n": 6.5683939491470875,
   "measured_drift_bits_per_odd_step": -0.3322670394835948
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 18637,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 14131,
     "undecided": 0
    },
    "sum_glide": 197518.0,
    "sum_glide_odd_steps": 120166.0,
    "sum_log2_drop": -40792.77916089676,
    "glide_hist": {
     "2": 4096,
     "3": 2048,
     "4": 2048,
     "5": 2048,
     "6": 1792,
     "7": 832,
     "8": 384,
     "9": 456,
     "10": 358,
     "11": 405,
     "12": 406,
     "13": 298,
     "14": 203,
     "15": 226,
     "16": 159,
     "17": 175,
     "18": 159,
     "19": 189,
     "20": 163,
     "21": 116,
     "22": 96,
     "23": 109,
     "24": 97,
     "25": 109,
     "26": 92,
     "27": 81,
     "28": 62,
     "29": 63,
     "30": 44,
     "31": 56,
     "32": 56,
     "33": 70,
     "34": 54,
     "35": 43,
     "36": 36,
     "37": 38,
     "38": 39,
     "39": 41,
     "40": 31,
     "41": 26,
     "42": 20,
     "43": 21,
     "44": 23,
     "45": 32,
     "46": 29,
     "47": 23,
     "48": 26,
     "49": 29,
     "50": 29,
     "51": 27,
     "52": 20,
     "53": 22,
     "54": 14,
     "55": 14,
     "56": 15,
     "57": 8,
     "58": 9,
     "59": 16,
     "60": 12,
     "61": 14,
     "62": 10,
     "63": 14,
     "64": 11,
     "65": 8,
     "66": 12,
     "67": 9,
     "68": 9,
     "69": 12,
     "70": 10,
     "71": 10,
     "72": 7,
     "73": 7,
     "74": 8,
     "75": 6,
     "76": 10,
     "77": 13,
     "78": 9,
     "79": 7,
     "80": 7,
     "81": 8,
     "82": 10,
     "83": 7,
     "84": 9,
     "85": 4,
     "86": 3,
     "87": 7,
     "88": 6,
     "89": 6,
     "90": 4,
     "91": 8,
     "92": 7,
     "93": 3,
     "94": 4,
     "95": 2,
     "96": 6,
     "97": 5,
     "98": 4,
     "99": 6,
     "100": 3,
     "101": 7,
     "102": 4,
     "104": 1,
     "105": 6,
     "106": 5,
     "107": 3,
     "110": 4,
     "111": 2,
     "112": 4,
     "113": 3,
     "114": 1,
     "115": 2,
     "116": 4,
     "118": 1,
     "119": 2,
     "120": 1,
     "122": 3,
     "123": 1,
     "124": 1,
     "125": 1,
     "126": 1,
     "127": 2,
     "129": 1,
     "131": 4,
     "132": 2,
     "133": 2,
     "134": 1,
     "135": 1,
     "136": 2,
     "137": 1,
     "138": 3,
     "139": 2,
     "140": 1,
     "142": 1,
     "143": 2,
     "144": 2,
     "145": 2,
     "146": 1,
     "147": 1,
     "148": 2,
     "151": 1,
     "154": 1,
     "155": 1,
     "157": 1,
     "158": 3,
     "159": 1,
     "160": 1,
     "163": 1,
     "170": 1,
     "172": 1,
     "173": 2,
     "174": 1,
     "176": 1,
     "177": 1,
     "179": 1,
     "180": 1,
     "186": 1,
     "191": 1,
     "197": 1,
     "198": 1,
     "207": 1,
     "209": 2,
     "210": 1,
     "211": 1,
     "217": 2,
     "220": 1,
     "223": 1,
     "224": 1,
     "227": 1,
     "230": 1,
     "232": 1,
     "235": 3,
     "236": 1,
     "240": 1,
     "246": 1,
     "255": 1,
     "268": 1,
     "276": 1,
     "301": 1,
     "317": 1,
     "318": 1,
     "383": 1
    },
    "glide_odd_steps_hist": {
     "1": 4096,
     "2": 3584,
     "3": 2960,
     "4": 1853,
     "5": 992,
     "6": 677,
     "7": 579,
     "8": 471,
     "9": 358,
     "10": 319,
     "11": 292,
     "12": 260,
     "13": 205,
     "14": 160,
     "15": 153,
     "16": 138,
     "17": 108,
     "18": 100,
     "19": 92,
     "20": 94,
     "21": 90,
     "22": 72,
     "23": 56,
     "24": 48,
     "25": 43,
     "26": 36,
     "27": 48,
     "28": 48,
     "29": 44,
     "30": 45,
     "31": 47,
     "32": 28,
     "33": 23,
     "34": 22,
     "35": 17,
     "36": 24,
     "37": 27,
     "38": 15,
     "39": 19,
     "40": 14,
     "41": 17,
     "42": 11,
     "43": 14,
     "44": 18,
     "45": 15,
     "46": 16,
     "47": 16,
     "48": 9,
     "49": 14,
     "50": 12,
     "51": 13,
     "52": 10,
     "53": 9,
     "54": 11,
     "55": 9,
     "56": 8,
     "57": 6,
     "58": 13,
     "59": 4,
     "60": 5,
     "61": 6,
     "62": 8,
     "63": 6,
     "64": 2,
     "65": 5,
     "66": 7,
     "67": 9,
     "68": 4,
     "69": 6,
     "70": 4,
     "72": 3,
     "73": 1,
     "74": 5,
     "75": 1,
     "78": 4,
     "79": 2,
     "80": 2,
     "81": 4,
     "82": 2,
     "83": 1,
     "84": 2,
     "85": 2,
     "86": 1,
     "87": 2,
     "88": 3,
     "89": 3,
     "90": 4,
     "91": 1,
     "92": 1,
     "94": 2,
     "96": 5,
     "97": 1,
     "99": 1,
     "101": 1,
     "102": 1,
     "104": 1,
     "107": 1,
     "108": 2,
     "109": 2,
     "110": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "121": 1,
     "122": 1,
     "126": 1,
     "128": 1,
     "130": 1,
     "131": 1,
     "132": 2,
     "134": 1,
     "136": 1,
     "138": 1,
     "139": 2,
     "141": 1,
     "144": 2,
     "145": 1,
     "146": 2,
     "150": 1,
     "151": 1,
     "160": 1,
     "168": 1,
     "172": 1,
     "190": 1,
     "195": 1,
     "201": 1,
     "240": 1
    },
    "peak_excess_bits_hist": {
     "0": 1365,
     "1": 4704,
     "2": 3408,
     "3": 3011,
     "4": 1558,
     "5": 1104,
     "6": 842,
     "7": 619,
     "8": 431,
     "9": 366,
     "10": 262,
     "11": 170,
     "12": 168,
     "13": 125,
     "14": 72,
     "15": 90,
     "16": 71,
     "17": 39,
     "18": 38,
     "19": 30,
     "20": 25,
     "21": 28,
     "22": 21,
     "23": 24,
     "24": 4,
     "25": 9,
     "26": 9,
     "27": 8,
     "28": 10,
     "30": 1,
     "31": 5,
     "33": 3,
     "34": 6,
     "35": 4,
     "37": 4,
     "38": 1,
     "44": 2,
     "240": 14131
    },
    "sum_delay": 78344.0,
    "n_delay": 1513.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 2,
     "6": 4,
     "7": 6,
     "8": 5,
     "9": 11,
     "10": 9,
     "11": 6,
     "12": 8,
     "13": 13,
     "14": 8,
     "15": 13,
     "16": 11,
     "17": 14,
     "18": 17,
     "19": 14,
     "20": 18,
     "21": 24,
     "22": 16,
     "23": 20,
     "24": 21,
     "25": 20,
     "26": 13,
     "27": 24,
     "28": 22,
     "29": 26,
     "30": 34,
     "31": 25,
     "32": 24,
     "33": 31,
     "34": 30,
     "35": 24,
     "36": 25,
     "37": 19,
     "38": 23,
     "39": 24,
     "40": 31,
     "41": 18,
     "42": 24,
     "43": 27,
     "44": 25,
     "45": 27,
     "46": 25,
     "47": 22,
     "48": 28,
     "49": 20,
     "50": 26,
     "51": 15,
     "52": 18,
     "53": 16,
     "54": 24,
     "55": 13,
     "56": 13,
     "57": 15,
     "58": 18,
     "59": 13,
     "60": 17,
     "61": 14,
     "62": 14,
     "63": 20,
     "64": 13,
     "65": 16,
     "66": 17,
     "67": 15,
     "68": 13,
     "69": 14,
     "70": 12,
     "71": 15,
     "72": 20,
     "73": 8,
     "74": 12,
     "75": 4,
     "76": 12,
     "77": 20,
     "78": 9,
     "79": 9,
     "80": 4,
     "81": 4,
     "82": 5,
     "83": 6,
     "84": 4,
     "85": 8,
     "86": 3,
     "87": 5,
     "88": 2,
     "89": 5,
     "90": 6,
     "91": 6,
     "92": 4,
     "93": 3,
     "94": 7,
     "95": 4,
     "96": 6,
     "97": 9,
     "98": 5,
     "99": 4,
     "100": 4,
     "101": 4,
     "102": 5,
     "103": 5,
     "104": 4,
     "105": 6,
     "106": 2,
     "107": 5,
     "108": 5,
     "109": 3,
     "110": 6,
     "111": 2,
     "112": 1,
     "113": 3,
     "114": 3,
     "115": 3,
     "116": 5,
     "117": 1,
     "118": 1,
     "120": 1,
     "121": 1,
     "123": 2,
     "125": 1,
     "126": 2,
     "127": 1,
     "130": 1,
     "131": 5,
     "133": 1,
     "141": 3,
     "143": 3,
     "146": 1,
     "147": 1,
     "149": 1,
     "152": 1,
     "153": 1,
     "155": 1,
     "160": 1,
     "161": 2,
     "162": 2,
     "165": 1,
     "167": 1,
     "168": 1,
     "172": 2,
     "173": 1,
     "175": 1,
     "182": 1,
     "183": 2,
     "209": 1,
     "220": 1,
     "233": 1,
     "270": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 20862,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 11906,
     "undecided": 0
    },
    "sum_glide": 168253.0,
    "sum_glide_odd_steps": 87075.0,
    "sum_log2_drop": -56557.64943305451,
    "glide_hist": {
     "1": 8192,
     "3": 2048,
     "4": 2048,
     "5": 1536,
     "6": 1536,
     "7": 704,
     "8": 320,
     "9": 384,
     "10": 300,
     "11": 340,
     "12": 331,
     "13": 257,
     "14": 172,
     "15": 176,
     "16": 147,
     "17": 167,
     "18": 136,
     "19": 127,
     "20": 126,
     "21": 100,
     "22": 77,
     "23": 85,
     "24": 81,
     "25": 70,
     "26": 79,
     "27": 49,
     "28": 55,
     "29": 51,
     "30": 44,
     "31": 68,
     "32": 40,
     "33": 53,
     "34": 42,
     "35": 33,
     "36": 39,
     "37": 39,
     "38": 32,
     "39": 35,
     "40": 38,
     "41": 9,
     "42": 19,
     "43": 23,
     "44": 25,
     "45": 35,
     "46": 26,
     "47": 19,
     "48": 24,
     "49": 15,
     "50": 14,
     "51": 14,
     "52": 15,
     "53": 17,
     "54": 12,
     "55": 7,
     "56": 10,
     "57": 10,
     "58": 13,
     "59": 16,
     "60": 11,
     "61": 11,
     "62": 9,
     "63": 10,
     "64": 10,
     "65": 12,
     "66": 7,
     "67": 8,
     "68": 6,
     "69": 9,
     "70": 12,
     "71": 9,
     "72": 12,
     "73": 7,
     "74": 2,
     "75": 5,
     "76": 1,
     "77": 5,
     "78": 10,
     "79": 6,
     "80": 4,
     "81": 7,
     "82": 5,
     "83": 7,
     "84": 7,
     "85": 6,
     "86": 6,
     "87": 5,
     "88": 9,
     "89": 2,
     "90": 4,
     "91": 5,
     "92": 5,
     "93": 1,
     "94": 3,
     "95": 5,
     "96": 2,
     "97": 3,
     "99": 3,
     "100": 1,
     "101": 1,
     "102": 2,
     "103": 2,
     "104": 3,
     "105": 4,
     "106": 4,
     "107": 2,
     "108": 1,
     "109": 2,
     "110": 1,
     "111": 2,
     "112": 4,
     "113": 1,
     "114": 1,
     "116": 2,
     "117": 3,
     "118": 3,
     "119": 1,
     "120": 3,
     "121": 2,
     "123": 1,
     "124": 2,
     "125": 5,
     "126": 2,
     "127": 2,
     "128": 3,
     "129": 1,
     "130": 2,
     "131": 3,
     "133": 2,
     "134": 1,
     "136": 1,
     "137": 2,
     "138": 2,
     "139": 2,
     "140": 1,
     "141": 1,
     "142": 2,
     "143": 1,
     "144": 1,
     "146": 2,
     "147": 2,
     "149": 2,
     "151": 1,
     "152": 1,
     "156": 1,
     "157": 1,
     "161": 2,
     "162": 1,
     "163": 1,
     "166": 1,
     "167": 1,
     "175": 1,
     "176": 1,
     "179": 1,
     "180": 1,
     "181": 1,
     "187": 1,
     "188": 1,
     "198": 1,
     "199": 1,
     "201": 1,
     "203": 1,
     "204": 1,
     "206": 2,
     "208": 1,
     "209": 1,
     "210": 1,
     "214": 1,
     "225": 1,
     "227": 1,
     "229": 1,
     "230": 2,
     "233": 1,
     "234": 1,
     "236": 1,
     "251": 1,
     "269": 1,
     "270": 1,
     "277": 1,
     "279": 1,
     "330": 1,
     "382": 1
    },
    "glide_odd_steps_hist": {
     "0": 8192,
     "1": 3072,
     "2": 2624,
     "3": 1714,
     "4": 885,
     "5": 581,
     "6": 511,
     "7": 395,
     "8": 325,
     "9": 261,
     "10": 227,
     "11": 211,
     "12": 179,
     "13": 143,
     "14": 119,
     "15": 113,
     "16": 94,
     "17": 70,
     "18": 80,
     "19": 64,
     "20": 81,
     "21": 82,
     "22": 64,
     "23": 52,
     "24": 46,
     "25": 38,
     "26": 37,
     "27": 29,
     "28": 24,
     "29": 31,
     "30": 33,
     "31": 28,
     "32": 15,
     "33": 22,
     "34": 19,
     "35": 27,
     "36": 17,
     "37": 22,
     "38": 15,
     "39": 10,
     "40": 15,
     "41": 6,
     "42": 10,
     "43": 12,
     "44": 15,
     "45": 6,
     "46": 12,
     "47": 9,
     "48": 8,
     "49": 14,
     "50": 12,
     "51": 5,
     "52": 6,
     "53": 9,
     "54": 10,
     "55": 6,
     "56": 7,
     "57": 5,
     "58": 4,
     "59": 4,
     "60": 2,
     "61": 2,
     "62": 6,
     "63": 8,
     "64": 6,
     "65": 3,
     "67": 3,
     "68": 2,
     "69": 1,
     "70": 6,
     "71": 3,
     "72": 3,
     "73": 5,
     "74": 3,
     "75": 5,
     "76": 1,
     "77": 4,
     "78": 4,
     "79": 2,
     "81": 5,
     "82": 1,
     "83": 1,
     "84": 3,
     "85": 3,
     "87": 1,
     "88": 2,
     "89": 1,
     "90": 1,
     "92": 1,
     "93": 4,
     "94": 1,
     "95": 3,
     "96": 1,
     "99": 2,
     "100": 1,
     "101": 1,
     "102": 3,
     "106": 1,
     "108": 1,
     "115": 1,
     "116": 2,
     "117": 2,
     "123": 2,
     "125": 1,
     "126": 2,
     "131": 1,
     "132": 1,
     "137": 1,
     "139": 1,
     "141": 2,
     "142": 1,
     "143": 2,
     "146": 1,
     "147": 3,
     "169": 1,
     "170": 2,
     "172": 1,
     "201": 1,
     "239": 1
    },
    "peak_excess_bits_hist": {
     "0": 8192,
     "1": 1972,
     "2": 3099,
     "3": 2491,
     "4": 1330,
     "5": 924,
     "6": 713,
     "7": 526,
     "8": 335,
     "9": 243,
     "10": 231,
     "11": 162,
     "12": 136,
     "13": 109,
     "14": 76,
     "15": 66,
     "16": 41,
     "17": 31,
     "18": 26,
     "19": 36,
     "20": 21,
     "21": 14,
     "22": 13,
     "23": 17,
     "24": 4,
     "25": 15,
     "26": 10,
     "27": 6,
     "28": 7,
     "30": 1,
     "31": 4,
     "32": 1,
     "33": 1,
     "34": 2,
     "37": 3,
     "38": 2,
     "44": 2,
     "240": 11906
    },
    "sum_delay": 86574.0,
    "n_delay": 1834.0,
    "delay_hist": {
     "1": 1,
     "3": 6,
     "4": 3,
     "5": 12,
     "6": 8,
     "7": 11,
     "8": 12,
     "9": 16,
     "10": 16,
     "11": 15,
     "12": 15,
     "13": 24,
     "14": 21,
     "15": 24,
     "16": 19,
     "17": 20,
     "18": 24,
     "19": 26,
     "20": 21,
     "21": 22,
     "22": 24,
     "23": 25,
     "24": 27,
     "25": 30,
     "26": 29,
     "27": 30,
     "28": 29,
     "29": 34,
     "30": 39,
     "31": 30,
     "32": 40,
     "33": 34,
     "34": 30,
     "35": 29,
     "36": 33,
     "37": 39,
     "38": 29,
     "39": 35,
     "40": 25,
     "41": 34,
     "42": 23,
     "43": 26,
     "44": 20,
     "45": 31,
     "46": 25,
     "47": 29,
     "48": 22,
     "49": 20,
     "50": 26,
     "51": 25,
     "52": 15,
     "53": 21,
     "54": 22,
     "55": 14,
     "56": 21,
     "57": 20,
     "58": 20,
     "59": 21,
     "60": 17,
     "61": 22,
     "62": 13,
     "63": 20,
     "64": 25,
     "65": 11,
     "66": 16,
     "67": 18,
     "68": 11,
     "69": 13,
     "70": 24,
     "71": 21,
     "72": 10,
     "73": 12,
     "74": 11,
     "75": 13,
     "76": 10,
     "77": 6,
     "78": 7,
     "79": 3,
     "80": 10,
     "81": 7,
     "82": 7,
     "83": 7,
     "84": 7,
     "85": 7,
     "86": 3,
     "87": 3,
     "88": 7,
     "89": 3,
     "90": 2,
     "91": 3,
     "92": 3,
     "93": 4,
     "94": 3,
     "95": 2,
     "96": 6,
     "97": 7,
     "98": 2,
     "99": 9,
     "100": 3,
     "101": 6,
     "102": 5,
     "103": 1,
     "104": 6,
     "105": 3,
     "106": 3,
     "107": 2,
     "108": 2,
     "109": 2,
     "110": 5,
     "111": 2,
     "112": 2,
     "113": 2,
     "115": 3,
     "116": 3,
     "117": 5,
     "118": 1,
     "122": 1,
     "125": 1,
     "126": 1,
     "127": 1,
     "128": 1,
     "129": 1,
     "130": 2,
     "132": 1,
     "133": 1,
     "134": 1,
     "135": 2,
     "136": 1,
     "137": 3,
     "138": 1,
     "139": 1,
     "140": 1,
     "142": 1,
     "144": 2,
     "145": 2,
     "147": 1,
     "148": 1,
     "149": 1,
     "150": 1,
     "151": 1,
     "152": 1,
     "154": 1,
     "156": 1,
     "158": 1,
     "160": 2,
     "161": 2,
     "165": 1,
     "166": 1,
     "169": 1,
     "171": 1,
     "173": 1,
     "183": 1,
     "184": 1,
     "193": 1,
     "226": 1,
     "227": 1,
     "232": 1,
     "244": 1,
     "269": 1
    }
   },
   "max_glide": [
    383,
    76569
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834752937150330076",
    "n": 91951
   },
   "has_delay": true,
   "max_delay": [
    270,
    78301
   ],
   "basins": {
    "0": 3347,
    "escaped": 62189
   },
   "mean_glide_odd_n": 10.598164940709342,
   "mean_glide_odd_steps_odd_n": 6.447711541557117,
   "measured_drift_bits_per_odd_step": -0.33947022586169767
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 37236,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 28300,
     "undecided": 0
    },
    "sum_glide": 395002.0,
    "sum_glide_odd_steps": 240584.0,
    "sum_log2_drop": -81609.533282331,
    "glide_hist": {
     "2": 8192,
     "3": 4096,
     "4": 4096,
     "5": 4096,
     "6": 3584,
     "7": 1664,
     "8": 768,
     "9": 912,
     "10": 716,
     "11": 810,
     "12": 799,
     "13": 577,
     "14": 395,
     "15": 449,
     "16": 317,
     "17": 392,
     "18": 325,
     "19": 349,
     "20": 330,
     "21": 250,
     "22": 180,
     "23": 242,
     "24": 193,
     "25": 178,
     "26": 166,
     "27": 128,
     "28": 124,
     "29": 107,
     "30": 122,
     "31": 119,
     "32": 126,
     "33": 135,
     "34": 99,
     "35": 97,
     "36": 93,
     "37": 68,
     "38": 85,
     "39": 77,
     "40": 45,
     "41": 52,
     "42": 43,
     "43": 70,
     "44": 64,
     "45": 54,
     "46": 53,
     "47": 55,
     "48": 50,
     "49": 42,
     "50": 35,
     "51": 35,
     "52": 36,
     "53": 34,
     "54": 29,
     "55": 21,
     "56": 28,
     "57": 34,
     "58": 25,
     "59": 21,
     "60": 38,
     "61": 36,
     "62": 24,
     "63": 28,
     "64": 31,
     "65": 20,
     "66": 25,
     "67": 25,
     "68": 21,
     "69": 21,
     "70": 19,
     "71": 21,
     "72": 11,
     "73": 11,
     "74": 14,
     "75": 21,
     "76": 18,
     "77": 18,
     "78": 13,
     "79": 19,
     "80": 23,
     "81": 14,
     "82": 13,
     "83": 10,
     "84": 7,
     "85": 16,
     "86": 16,
     "87": 15,
     "88": 12,
     "89": 10,
     "90": 16,
     "91": 12,
     "92": 4,
     "93": 9,
     "94": 10,
     "95": 8,
     "96": 7,
     "97": 13,
     "98": 8,
     "99": 6,
     "100": 4,
     "101": 3,
     "102": 4,
     "103": 10,
     "104": 7,
     "105": 7,
     "106": 7,
     "107": 5,
     "108": 5,
     "109": 3,
     "110": 5,
     "111": 8,
     "112": 5,
     "113": 3,
     "114": 3,
     "115": 3,
     "116": 3,
     "117": 3,
     "118": 7,
     "119": 6,
     "120": 3,
     "121": 4,
     "122": 5,
     "123": 7,
     "125": 4,
     "126": 5,
     "127": 3,
     "128": 4,
     "129": 4,
     "130": 3,
     "131": 5,
     "132": 5,
     "133": 1,
     "134": 3,
     "135": 2,
     "136": 3,
     "137": 1,
     "138": 2,
     "139": 3,
     "140": 2,
     "141": 3,
     "142": 3,
     "143": 4,
     "144": 4,
     "145": 3,
     "146": 2,
     "147": 3,
     "148": 4,
     "149": 1,
     "150": 3,
     "152": 2,
     "156": 1,
     "157": 2,
     "158": 2,
     "159": 2,
     "160": 1,
     "161": 1,
     "162": 2,
     "163": 2,
     "164": 2,
     "165": 2,
     "166": 1,
     "167": 2,
     "168": 1,
     "171": 2,
     "172": 1,
     "173": 1,
     "174": 1,
     "175": 1,
     "178": 1,
     "179": 4,
     "180": 2,
     "181": 1,
     "182": 1,
     "183": 1,
     "185": 2,
     "186": 1,
     "187": 1,
     "191": 1,
     "193": 1,
     "194": 1,
     "196": 1,
     "197": 1,
     "198": 1,
     "201": 1,
     "202": 2,
     "203": 1,
     "207": 1,
     "208": 1,
     "209": 1,
     "216": 2,
     "219": 1,
     "222": 1,
     "223": 2,
     "227": 1,
     "228": 2,
     "229": 3,
     "231": 2,
     "233": 1,
     "234": 1,
     "235": 1,
     "239": 1,
     "246": 1,
     "250": 1,
     "260": 1,
     "267": 1,
     "268": 1,
     "277": 1,
     "278": 1,
     "315": 1,
     "316": 1,
     "317": 1,
     "321": 1,
     "347": 1,
     "351": 1,
     "353": 1,
     "366": 1,
     "380": 1,
     "381": 1
    },
    "glide_odd_steps_hist": {
     "1": 8192,
     "2": 7168,
     "3": 5920,
     "4": 3706,
     "5": 1979,
     "6": 1356,
     "7": 1161,
     "8": 922,
     "9": 728,
     "10": 642,
     "11": 564,
     "12": 475,
     "13": 363,
     "14": 368,
     "15": 317,
     "16": 259,
     "17": 221,
     "18": 198,
     "19": 196,
     "20": 197,
     "21": 165,
     "22": 146,
     "23": 116,
     "24": 98,
     "25": 109,
     "26": 101,
     "27": 87,
     "28": 66,
     "29": 78,
     "30": 72,
     "31": 68,
     "32": 65,
     "33": 62,
     "34": 48,
     "35": 50,
     "36": 52,
     "37": 37,
     "38": 40,
     "39": 34,
     "40": 40,
     "41": 30,
     "42": 47,
     "43": 34,
     "44": 28,
     "45": 20,
     "46": 32,
     "47": 27,
     "48": 28,
     "49": 31,
     "50": 27,
     "51": 11,
     "52": 15,
     "53": 25,
     "54": 24,
     "55": 22,
     "56": 18,
     "57": 14,
     "58": 11,
     "59": 9,
     "60": 18,
     "61": 10,
     "62": 13,
     "63": 10,
     "64": 13,
     "65": 4,
     "66": 5,
     "67": 9,
     "68": 7,
     "69": 10,
     "70": 7,
     "71": 7,
     "72": 9,
     "73": 7,
     "74": 8,
     "75": 6,
     "76": 4,
     "77": 9,
     "78": 7,
     "79": 2,
     "80": 3,
     "81": 5,
     "82": 4,
     "83": 7,
     "84": 7,
     "85": 6,
     "86": 1,
     "87": 1,
     "88": 8,
     "89": 4,
     "90": 2,
     "91": 2,
     "92": 5,
     "93": 5,
     "95": 5,
     "96": 2,
     "97": 3,
     "98": 4,
     "99": 3,
     "100": 1,
     "101": 1,
     "102": 4,
     "103": 2,
     "106": 1,
     "107": 2,
     "108": 1,
     "109": 2,
     "111": 2,
     "112": 2,
     "113": 3,
     "114": 1,
     "115": 1,
     "116": 3,
     "120": 2,
     "121": 1,
     "123": 1,
     "124": 1,
     "125": 3,
     "126": 2,
     "130": 2,
     "131": 3,
     "133": 2,
     "136": 1,
     "138": 2,
     "140": 2,
     "141": 1,
     "143": 3,
     "144": 1,
     "145": 2,
     "146": 1,
     "147": 2,
     "149": 1,
     "155": 1,
     "161": 1,
     "164": 1,
     "167": 1,
     "169": 1,
     "170": 1,
     "193": 1,
     "194": 1,
     "199": 1,
     "205": 1,
     "218": 1,
     "224": 1,
     "225": 1,
     "230": 1,
     "238": 1,
     "239": 1
    },
    "peak_excess_bits_hist": {
     "0": 2731,
     "1": 9406,
     "2": 6818,
     "3": 6016,
     "4": 3114,
     "5": 2233,
     "6": 1726,
     "7": 1258,
     "8": 809,
     "9": 622,
     "10": 519,
     "11": 424,
     "12": 313,
     "13": 229,
     "14": 208,
     "15": 157,
     "16": 109,
     "17": 96,
     "18": 104,
     "19": 53,
     "20": 50,
     "21": 41,
     "22": 48,
     "23": 14,
     "24": 25,
     "25": 25,
     "26": 19,
     "27": 14,
     "28": 2,
     "29": 5,
     "30": 10,
     "31": 4,
     "32": 5,
     "33": 7,
     "34": 3,
     "36": 3,
     "37": 4,
     "40": 7,
     "41": 1,
     "43": 4,
     "239": 28300
    },
    "sum_delay": 132488.0,
    "n_delay": 2367.0,
    "delay_hist": {
     "4": 3,
     "5": 2,
     "6": 7,
     "7": 8,
     "8": 8,
     "9": 6,
     "10": 12,
     "11": 14,
     "12": 15,
     "13": 11,
     "14": 20,
     "15": 13,
     "16": 21,
     "17": 13,
     "18": 20,
     "19": 18,
     "20": 23,
     "21": 25,
     "22": 24,
     "23": 24,
     "24": 27,
     "25": 22,
     "26": 24,
     "27": 27,
     "28": 41,
     "29": 35,
     "30": 36,
     "31": 38,
     "32": 31,
     "33": 42,
     "34": 38,
     "35": 37,
     "36": 41,
     "37": 38,
     "38": 46,
     "39": 38,
     "40": 36,
     "41": 41,
     "42": 39,
     "43": 30,
     "44": 44,
     "45": 34,
     "46": 41,
     "47": 30,
     "48": 29,
     "49": 37,
     "50": 36,
     "51": 22,
     "52": 32,
     "53": 31,
     "54": 20,
     "55": 37,
     "56": 29,
     "57": 19,
     "58": 26,
     "59": 36,
     "60": 20,
     "61": 25,
     "62": 24,
     "63": 23,
     "64": 22,
     "65": 25,
     "66": 26,
     "67": 23,
     "68": 25,
     "69": 31,
     "70": 32,
     "71": 30,
     "72": 26,
     "73": 18,
     "74": 17,
     "75": 19,
     "76": 21,
     "77": 13,
     "78": 13,
     "79": 8,
     "80": 9,
     "81": 13,
     "82": 16,
     "83": 19,
     "84": 10,
     "85": 7,
     "86": 13,
     "87": 11,
     "88": 10,
     "89": 10,
     "90": 8,
     "91": 6,
     "92": 7,
     "93": 5,
     "94": 5,
     "95": 6,
     "96": 9,
     "97": 9,
     "98": 11,
     "99": 8,
     "100": 9,
     "101": 9,
     "102": 14,
     "103": 9,
     "104": 4,
     "105": 3,
     "106": 9,
     "107": 5,
     "108": 7,
     "109": 5,
     "110": 3,
     "111": 6,
     "112": 4,
     "113": 6,
     "114": 8,
     "115": 5,
     "116": 3,
     "117": 4,
     "118": 4,
     "119": 4,
     "120": 5,
     "121": 3,
     "122": 1,
     "123": 2,
     "124": 2,
     "125": 3,
     "126": 2,
     "128": 1,
     "129": 5,
     "130": 3,
     "132": 1,
     "133": 3,
     "134": 2,
     "135": 2,
     "136": 3,
     "137": 3,
     "138": 1,
     "139": 3,
     "140": 4,
     "141": 3,
     "142": 1,
     "143": 3,
     "144": 3,
     "146": 1,
     "147": 2,
     "148": 2,
     "150": 3,
     "151": 2,
     "152": 1,
     "153": 3,
     "154": 1,
     "155": 1,
     "156": 1,
     "157": 1,
     "158": 2,
     "159": 1,
     "160": 1,
     "161": 1,
     "162": 1,
     "163": 4,
     "164": 3,
     "165": 1,
     "170": 1,
     "171": 1,
     "173": 1,
     "176": 1,
     "180": 1,
     "182": 2,
     "186": 1,
     "189": 1,
     "191": 2,
     "192": 1,
     "194": 1,
     "198": 1,
     "207": 1,
     "208": 1,
     "213": 2,
     "218": 1,
     "224": 1,
     "226": 1,
     "230": 1,
     "231": 1,
     "237": 1,
     "243": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 41893,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 23643,
     "undecided": 0
    },
    "sum_glide": 341032.0,
    "sum_glide_odd_steps": 177289.0,
    "sum_log2_drop": -113579.53615166113,
    "glide_hist": {
     "1": 16384,
     "3": 4096,
     "4": 4096,
     "5": 3072,
     "6": 3072,
     "7": 1408,
     "8": 640,
     "9": 768,
     "10": 600,
     "11": 680,
     "12": 672,
     "13": 497,
     "14": 330,
     "15": 385,
     "16": 278,
     "17": 323,
     "18": 285,
     "19": 266,
     "20": 293,
     "21": 218,
     "22": 164,
     "23": 163,
     "24": 160,
     "25": 166,
     "26": 149,
     "27": 125,
     "28": 104,
     "29": 107,
     "30": 89,
     "31": 114,
     "32": 117,
     "33": 103,
     "34": 91,
     "35": 72,
     "36": 68,
     "37": 74,
     "38": 70,
     "39": 65,
     "40": 52,
     "41": 42,
     "42": 58,
     "43": 63,
     "44": 52,
     "45": 45,
     "46": 41,
     "47": 52,
     "48": 35,
     "49": 32,
     "50": 33,
     "51": 44,
     "52": 36,
     "53": 21,
     "54": 29,
     "55": 22,
     "56": 20,
     "57": 25,
     "58": 24,
     "59": 24,
     "60": 19,
     "61": 25,
     "62": 25,
     "63": 21,
     "64": 15,
     "65": 22,
     "66": 22,
     "67": 18,
     "68": 15,
     "69": 13,
     "70": 16,
     "71": 13,
     "72": 7,
     "73": 11,
     "74": 19,
     "75": 15,
     "76": 14,
     "77": 16,
     "78": 9,
     "79": 11,
     "80": 17,
     "81": 17,
     "82": 8,
     "83": 9,
     "84": 11,
     "85": 10,
     "86": 8,
     "87": 13,
     "88": 9,
     "89": 10,
     "90": 13,
     "91": 12,
     "92": 8,
     "93": 6,
     "94": 10,
     "95": 9,
     "96": 5,
     "97": 4,
     "98": 6,
     "99": 2,
     "100": 5,
     "101": 4,
     "102": 6,
     "103": 9,
     "104": 13,
     "105": 7,
     "106": 5,
     "107": 3,
     "108": 4,
     "109": 6,
     "110": 8,
     "111": 6,
     "112": 1,
     "113": 1,
     "114": 1,
     "115": 4,
     "116": 6,
     "117": 3,
     "118": 4,
     "119": 5,
     "120": 4,
     "122": 6,
     "123": 3,
     "124": 9,
     "125": 1,
     "126": 1,
     "127": 4,
     "129": 3,
     "130": 9,
     "131": 2,
     "132": 3,
     "133": 1,
     "134": 1,
     "135": 3,
     "136": 3,
     "137": 4,
     "138": 3,
     "139": 4,
     "140": 3,
     "141": 2,
     "142": 1,
     "143": 2,
     "144": 1,
     "145": 3,
     "146": 4,
     "147": 2,
     "148": 3,
     "149": 1,
     "151": 1,
     "152": 2,
     "153": 2,
     "154": 2,
     "155": 2,
     "156": 2,
     "157": 1,
     "159": 2,
     "163": 1,
     "165": 2,
     "168": 1,
     "169": 1,
     "172": 3,
     "174": 1,
     "176": 1,
     "178": 1,
     "179": 1,
     "180": 3,
     "182": 1,
     "185": 3,
     "186": 5,
     "189": 1,
     "190": 1,
     "196": 1,
     "197": 1,
     "200": 1,
     "201": 1,
     "202": 2,
     "204": 1,
     "208": 3,
     "209": 2,
     "214": 1,
     "215": 1,
     "216": 1,
     "221": 1,
     "222": 1,
     "226": 1,
     "230": 4,
     "232": 1,
     "236": 1,
     "244": 1,
     "245": 1,
     "247": 1,
     "249": 1,
     "255": 1,
     "264": 1,
     "272": 1,
     "292": 1,
     "300": 1,
     "323": 1,
     "329": 1,
     "336": 1,
     "344": 1,
     "373": 1,
     "466": 1
    },
    "glide_odd_steps_hist": {
     "0": 16384,
     "1": 6144,
     "2": 5248,
     "3": 3428,
     "4": 1768,
     "5": 1159,
     "6": 997,
     "7": 834,
     "8": 598,
     "9": 557,
     "10": 494,
     "11": 424,
     "12": 329,
     "13": 291,
     "14": 255,
     "15": 247,
     "16": 195,
     "17": 216,
     "18": 177,
     "19": 160,
     "20": 125,
     "21": 121,
     "22": 108,
     "23": 101,
     "24": 100,
     "25": 89,
     "26": 94,
     "27": 69,
     "28": 62,
     "29": 59,
     "30": 63,
     "31": 42,
     "32": 54,
     "33": 47,
     "34": 28,
     "35": 45,
     "36": 35,
     "37": 43,
     "38": 37,
     "39": 23,
     "40": 30,
     "41": 26,
     "42": 18,
     "43": 20,
     "44": 24,
     "45": 28,
     "46": 25,
     "47": 13,
     "48": 18,
     "49": 27,
     "50": 10,
     "51": 18,
     "52": 18,
     "53": 16,
     "54": 17,
     "55": 14,
     "56": 9,
     "57": 13,
     "58": 5,
     "59": 14,
     "60": 13,
     "61": 13,
     "62": 12,
     "63": 11,
     "64": 15,
     "65": 6,
     "66": 9,
     "67": 3,
     "68": 10,
     "69": 5,
     "70": 4,
     "71": 5,
     "72": 3,
     "73": 9,
     "74": 7,
     "75": 6,
     "76": 8,
     "77": 9,
     "78": 1,
     "79": 1,
     "80": 3,
     "81": 8,
     "82": 5,
     "83": 2,
     "84": 5,
     "85": 6,
     "86": 2,
     "87": 3,
     "88": 6,
     "89": 1,
     "90": 8,
     "91": 1,
     "92": 3,
     "93": 3,
     "94": 4,
     "95": 3,
     "96": 1,
     "97": 1,
     "98": 3,
     "101": 2,
     "102": 1,
     "103": 1,
     "104": 2,
     "106": 2,
     "107": 2,
     "108": 1,
     "110": 2,
     "111": 1,
     "112": 1,
     "113": 1,
     "115": 2,
     "116": 2,
     "117": 2,
     "119": 1,
     "120": 1,
     "121": 1,
     "123": 1,
     "124": 1,
     "127": 4,
     "129": 4,
     "130": 2,
     "132": 1,
     "135": 2,
     "139": 1,
     "140": 1,
     "141": 1,
     "142": 2,
     "143": 1,
     "144": 1,
     "146": 1,
     "150": 2,
     "154": 1,
     "155": 1,
     "166": 1,
     "170": 1,
     "185": 1,
     "189": 1,
     "206": 1,
     "207": 1,
     "211": 1,
     "217": 1,
     "235": 1,
     "287": 1
    },
    "peak_excess_bits_hist": {
     "0": 16384,
     "1": 3945,
     "2": 6195,
     "3": 4970,
     "4": 2625,
     "5": 1865,
     "6": 1410,
     "7": 1029,
     "8": 723,
     "9": 592,
     "10": 483,
     "11": 334,
     "12": 266,
     "13": 231,
     "14": 190,
     "15": 133,
     "16": 77,
     "17": 72,
     "18": 70,
     "19": 52,
     "20": 48,
     "21": 35,
     "22": 36,
     "23": 17,
     "24": 20,
     "25": 15,
     "26": 13,
     "27": 17,
     "28": 10,
     "29": 4,
     "30": 8,
     "31": 1,
     "32": 3,
     "33": 1,
     "34": 3,
     "36": 10,
     "40": 4,
     "43": 2,
     "239": 23643
    },
    "sum_delay": 154382.0,
    "n_delay": 3036.0,
    "delay_hist": {
     "1": 1,
     "3": 7,
     "4": 3,
     "5": 15,
     "6": 7,
     "7": 15,
     "8": 17,
     "9": 26,
     "10": 20,
     "11": 23,
     "12": 20,
     "13": 25,
     "14": 18,
     "15": 29,
     "16": 23,
     "17": 41,
     "18": 26,
     "19": 35,
     "20": 35,
     "21": 31,
     "22": 38,
     "23": 41,
     "24": 36,
     "25": 51,
     "26": 47,
     "27": 46,
     "28": 47,
     "29": 49,
     "30": 59,
     "31": 43,
     "32": 55,
     "33": 49,
     "34": 50,
     "35": 48,
     "36": 52,
     "37": 52,
     "38": 49,
     "39": 49,
     "40": 43,
     "41": 53,
     "42": 52,
     "43": 56,
     "44": 42,
     "45": 54,
     "46": 30,
     "47": 40,
     "48": 40,
     "49": 50,
     "50": 32,
     "51": 44,
     "52": 40,
     "53": 31,
     "54": 34,
     "55": 40,
     "56": 33,
     "57": 25,
     "58": 40,
     "59": 29,
     "60": 28,
     "61": 35,
     "62": 39,
     "63": 31,
     "64": 37,
     "65": 35,
     "66": 30,
     "67": 25,
     "68": 28,
     "69": 22,
     "70": 33,
     "71": 29,
     "72": 19,
     "73": 21,
     "74": 11,
     "75": 31,
     "76": 18,
     "77": 17,
     "78": 16,
     "79": 10,
     "80": 14,
     "81": 22,
     "82": 12,
     "83": 13,
     "84": 18,
     "85": 8,
     "86": 6,
     "87": 9,
     "88": 12,
     "89": 10,
     "90": 9,
     "91": 6,
     "92": 6,
     "93": 7,
     "94": 5,
     "95": 9,
     "96": 14,
     "97": 10,
     "98": 9,
     "99": 10,
     "100": 9,
     "101": 5,
     "102": 14,
     "103": 7,
     "104": 9,
     "105": 6,
     "106": 7,
     "107": 8,
     "108": 5,
     "109": 7,
     "110": 5,
     "111": 6,
     "112": 6,
     "113": 5,
     "114": 2,
     "115": 6,
     "116": 2,
     "117": 3,
     "118": 3,
     "119": 4,
     "120": 4,
     "121": 2,
     "122": 1,
     "124": 2,
     "125": 2,
     "126": 4,
     "127": 2,
     "128": 2,
     "129": 6,
     "130": 4,
     "131": 3,
     "132": 2,
     "133": 2,
     "134": 1,
     "135": 2,
     "136": 4,
     "137": 1,
     "140": 2,
     "141": 2,
     "142": 2,
     "143": 2,
     "144": 2,
     "145": 4,
     "146": 1,
     "147": 3,
     "148": 2,
     "149": 1,
     "151": 1,
     "152": 1,
     "154": 1,
     "158": 1,
     "159": 2,
     "160": 3,
     "161": 2,
     "163": 3,
     "164": 4,
     "165": 1,
     "166": 1,
     "167": 1,
     "168": 1,
     "170": 2,
     "171": 2,
     "174": 1,
     "177": 1,
     "181": 1,
     "187": 1,
     "190": 1,
     "199": 1,
     "207": 1,
     "209": 1,
     "214": 1,
     "219": 1,
     "225": 2,
     "238": 1,
     "242": 1,
     "268": 1,
     "274": 1
    }
   },
   "max_glide": [
    466,
    258214
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834995428664650030",
    "n": 214810
   },
   "has_delay": true,
   "max_delay": [
    274,
    185602
   ],
   "basins": {
    "0": 5403,
    "escaped": 125669
   },
   "mean_glide_odd_n": 10.608067461596304,
   "mean_glide_odd_steps_odd_n": 6.461059190031152,
   "measured_drift_bits_per_odd_step": -0.33921430054505286
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 74644,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 56428,
     "undecided": 0
    },
    "sum_glide": 796360.0,
    "sum_glide_odd_steps": 485648.0,
    "sum_log2_drop": -163480.18641615944,
    "glide_hist": {
     "2": 16384,
     "3": 8192,
     "4": 8192,
     "5": 8192,
     "6": 7168,
     "7": 3328,
     "8": 1536,
     "9": 1824,
     "10": 1432,
     "11": 1620,
     "12": 1601,
     "13": 1164,
     "14": 813,
     "15": 877,
     "16": 636,
     "17": 763,
     "18": 706,
     "19": 745,
     "20": 661,
     "21": 464,
     "22": 395,
     "23": 435,
     "24": 349,
     "25": 380,
     "26": 330,
     "27": 263,
     "28": 257,
     "29": 286,
     "30": 248,
     "31": 272,
     "32": 238,
     "33": 260,
     "34": 215,
     "35": 147,
     "36": 169,
     "37": 169,
     "38": 148,
     "39": 139,
     "40": 140,
     "41": 100,
     "42": 108,
     "43": 126,
     "44": 106,
     "45": 118,
     "46": 98,
     "47": 124,
     "48": 92,
     "49": 76,
     "50": 90,
     "51": 79,
     "52": 84,
     "53": 78,
     "54": 58,
     "55": 51,
     "56": 61,
     "57": 64,
     "58": 64,
     "59": 60,
     "60": 59,
     "61": 50,
     "62": 38,
     "63": 42,
     "64": 43,
     "65": 56,
     "66": 48,
     "67": 44,
     "68": 42,
     "69": 38,
     "70": 32,
     "71": 32,
     "72": 41,
     "73": 37,
     "74": 37,
     "75": 37,
     "76": 35,
     "77": 34,
     "78": 37,
     "79": 30,
     "80": 33,
     "81": 25,
     "82": 20,
     "83": 30,
     "84": 22,
     "85": 24,
     "86": 22,
     "87": 24,
     "88": 26,
     "89": 19,
     "90": 18,
     "91": 13,
     "92": 16,
     "93": 24,
     "94": 21,
     "95": 18,
     "96": 13,
     "97": 20,
     "98": 15,
     "99": 19,
     "100": 13,
     "101": 16,
     "102": 22,
     "103": 21,
     "104": 16,
     "105": 14,
     "106": 16,
     "107": 12,
     "108": 15,
     "109": 18,
     "110": 8,
     "111": 5,
     "112": 8,
     "113": 13,
     "114": 7,
     "115": 11,
     "116": 13,
     "117": 10,
     "118": 5,
     "119": 3,
     "120": 4,
     "121": 14,
     "122": 13,
     "123": 12,
     "124": 7,
     "125": 5,
     "126": 5,
     "127": 8,
     "128": 5,
     "129": 8,
     "130": 5,
     "131": 5,
     "132": 7,
     "133": 5,
     "134": 6,
     "135": 6,
     "136": 4,
     "137": 7,
     "138": 10,
     "139": 8,
     "140": 3,
     "141": 6,
     "142": 7,
     "143": 4,
     "144": 2,
     "145": 3,
     "146": 4,
     "147": 5,
     "148": 3,
     "149": 2,
     "150": 3,
     "151": 8,
     "152": 4,
     "153": 7,
     "154": 3,
     "155": 2,
     "156": 4,
     "157": 2,
     "158": 4,
     "159": 3,
     "160": 4,
     "161": 3,
     "162": 3,
     "163": 1,
     "164": 3,
     "165": 7,
     "166": 4,
     "167": 1,
     "168": 1,
     "169": 3,
     "170": 1,
     "171": 1,
     "172": 2,
     "173": 2,
     "174": 1,
     "175": 1,
     "177": 6,
     "178": 4,
     "179": 3,
     "180": 3,
     "181": 3,
     "182": 2,
     "183": 1,
     "184": 2,
     "185": 2,
     "187": 1,
     "188": 3,
     "189": 1,
     "190": 3,
     "191": 1,
     "192": 3,
     "193": 2,
     "194": 1,
     "195": 1,
     "197": 1,
     "198": 1,
     "199": 1,
     "201": 1,
     "202": 1,
     "204": 1,
     "205": 2,
     "206": 1,
     "207": 3,
     "208": 1,
     "209": 2,
     "210": 2,
     "212": 1,
     "213": 1,
     "214": 4,
     "215": 4,
     "217": 2,
     "219": 1,
     "220": 1,
     "221": 4,
     "222": 2,
     "223": 1,
     "226": 2,
     "227": 2,
     "228": 7,
     "229": 4,
     "230": 1,
     "235": 1,
     "236": 1,
     "243": 1,
     "247": 1,
     "251": 1,
     "254": 1,
     "255": 2,
     "257": 2,
     "263": 1,
     "264": 1,
     "270": 1,
     "275": 1,
     "276": 1,
     "291": 1,
     "292": 1,
     "306": 1,
     "308": 1,
     "316": 1,
     "320": 1,
     "321": 1,
     "322": 1,
     "328": 1,
     "334": 1,
     "335": 1,
     "342": 1,
     "343": 1,
     "347": 1,
     "352": 1,
     "372": 1,
     "459": 1
    },
    "glide_odd_steps_hist": {
     "1": 16384,
     "2": 14336,
     "3": 11840,
     "4": 7412,
     "5": 3958,
     "6": 2701,
     "7": 2297,
     "8": 1860,
     "9": 1485,
     "10": 1273,
     "11": 1114,
     "12": 938,
     "13": 821,
     "14": 727,
     "15": 613,
     "16": 483,
     "17": 484,
     "18": 441,
     "19": 433,
     "20": 353,
     "21": 310,
     "22": 277,
     "23": 272,
     "24": 229,
     "25": 205,
     "26": 202,
     "27": 176,
     "28": 179,
     "29": 166,
     "30": 152,
     "31": 116,
     "32": 123,
     "33": 108,
     "34": 116,
     "35": 94,
     "36": 85,
     "37": 92,
     "38": 64,
     "39": 78,
     "40": 69,
     "41": 94,
     "42": 68,
     "43": 61,
     "44": 58,
     "45": 55,
     "46": 60,
     "47": 59,
     "48": 51,
     "49": 44,
     "50": 45,
     "51": 52,
     "52": 42,
     "53": 37,
     "54": 29,
     "55": 36,
     "56": 24,
     "57": 30,
     "58": 25,
     "59": 27,
     "60": 38,
     "61": 22,
     "62": 29,
     "63": 31,
     "64": 22,
     "65": 19,
     "66": 15,
     "67": 24,
     "68": 21,
     "69": 15,
     "70": 13,
     "71": 14,
     "72": 15,
     "73": 14,
     "74": 16,
     "75": 6,
     "76": 16,
     "77": 12,
     "78": 9,
     "79": 7,
     "80": 14,
     "81": 19,
     "82": 8,
     "83": 9,
     "84": 5,
     "85": 11,
     "86": 8,
     "87": 12,
     "88": 7,
     "89": 7,
     "90": 12,
     "91": 8,
     "92": 5,
     "93": 4,
     "94": 11,
     "95": 9,
     "96": 7,
     "97": 4,
     "98": 3,
     "99": 1,
     "100": 4,
     "101": 11,
     "102": 3,
     "103": 5,
     "104": 3,
     "105": 3,
     "106": 2,
     "107": 3,
     "108": 2,
     "109": 2,
     "110": 4,
     "111": 6,
     "112": 8,
     "113": 2,
     "115": 3,
     "116": 2,
     "117": 4,
     "119": 2,
     "120": 3,
     "121": 1,
     "122": 2,
     "123": 2,
     "124": 3,
     "125": 1,
     "126": 1,
     "127": 4,
     "128": 3,
     "129": 2,
     "130": 5,
     "132": 2,
     "134": 3,
     "135": 2,
     "136": 2,
     "138": 3,
     "139": 6,
     "140": 3,
     "141": 4,
     "142": 3,
     "143": 2,
     "145": 1,
     "146": 2,
     "150": 1,
     "151": 1,
     "154": 2,
     "155": 1,
     "159": 1,
     "160": 1,
     "161": 2,
     "162": 1,
     "166": 1,
     "167": 1,
     "171": 1,
     "182": 1,
     "184": 1,
     "185": 1,
     "194": 1,
     "198": 1,
     "204": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "210": 1,
     "211": 1,
     "216": 2,
     "217": 1,
     "226": 1,
     "235": 1,
     "282": 1
    },
    "peak_excess_bits_hist": {
     "0": 5461,
     "1": 18813,
     "2": 13631,
     "3": 12041,
     "4": 6266,
     "5": 4425,
     "6": 3403,
     "7": 2475,
     "8": 1720,
     "9": 1382,
     "10": 1082,
     "11": 774,
     "12": 603,
     "13": 513,
     "14": 432,
     "15": 276,
     "16": 245,
     "17": 250,
     "18": 157,
     "19": 118,
     "20": 116,
     "21": 106,
     "22": 74,
     "23": 51,
     "24": 47,
     "25": 29,
     "26": 32,
     "27": 20,
     "28": 9,
     "29": 19,
     "30": 11,
     "31": 11,
     "32": 6,
     "33": 11,
     "34": 3,
     "35": 10,
     "36": 4,
     "37": 1,
     "38": 1,
     "39": 12,
     "40": 1,
     "42": 2,
     "48": 1,
     "238": 56428
    },
    "sum_delay": 221225.0,
    "n_delay": 3779.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 2,
     "6": 6,
     "7": 3,
     "8": 9,
     "9": 13,
     "10": 18,
     "11": 13,
     "12": 15,
     "13": 17,
     "14": 18,
     "15": 14,
     "16": 25,
     "17": 32,
     "18": 23,
     "19": 31,
     "20": 29,
     "21": 29,
     "22": 34,
     "23": 32,
     "24": 37,
     "25": 46,
     "26": 48,
     "27": 46,
     "28": 42,
     "29": 41,
     "30": 47,
     "31": 51,
     "32": 46,
     "33": 57,
     "34": 61,
     "35": 64,
     "36": 68,
     "37": 58,
     "38": 53,
     "39": 62,
     "40": 53,
     "41": 62,
     "42": 72,
     "43": 64,
     "44": 57,
     "45": 54,
     "46": 49,
     "47": 53,
     "48": 66,
     "49": 52,
     "50": 60,
     "51": 67,
     "52": 48,
     "53": 51,
     "54": 48,
     "55": 36,
     "56": 51,
     "57": 53,
     "58": 47,
     "59": 31,
     "60": 41,
     "61": 37,
     "62": 46,
     "63": 48,
     "64": 55,
     "65": 40,
     "66": 44,
     "67": 35,
     "68": 36,
     "69": 45,
     "70": 42,
     "71": 34,
     "72": 24,
     "73": 34,
     "74": 39,
     "75": 21,
     "76": 30,
     "77": 25,
     "78": 27,
     "79": 37,
     "80": 32,
     "81": 22,
     "82": 30,
     "83": 25,
     "84": 26,
     "85": 18,
     "86": 22,
     "87": 19,
     "88": 15,
     "89": 9,
     "90": 13,
     "91": 12,
     "92": 12,
     "93": 14,
     "94": 14,
     "95": 18,
     "96": 11,
     "97": 15,
     "98": 13,
     "99": 13,
     "100": 20,
     "101": 14,
     "102": 11,
     "103": 11,
     "104": 19,
     "105": 15,
     "106": 9,
     "107": 10,
     "108": 9,
     "109": 8,
     "110": 8,
     "111": 13,
     "112": 13,
     "113": 12,
     "114": 6,
     "115": 5,
     "116": 10,
     "117": 5,
     "118": 10,
     "119": 4,
     "120": 4,
     "121": 4,
     "122": 5,
     "123": 2,
     "124": 5,
     "125": 3,
     "126": 5,
     "127": 10,
     "128": 7,
     "129": 7,
     "130": 4,
     "131": 3,
     "132": 5,
     "133": 1,
     "134": 6,
     "135": 6,
     "136": 4,
     "137": 5,
     "138": 4,
     "139": 4,
     "140": 2,
     "141": 5,
     "142": 4,
     "143": 6,
     "144": 5,
     "145": 5,
     "146": 7,
     "147": 1,
     "148": 2,
     "149": 4,
     "150": 3,
     "151": 3,
     "152": 3,
     "155": 3,
     "157": 5,
     "158": 1,
     "160": 1,
     "161": 2,
     "162": 4,
     "163": 2,
     "164": 1,
     "166": 2,
     "167": 2,
     "168": 2,
     "169": 4,
     "171": 1,
     "175": 1,
     "177": 1,
     "185": 3,
     "186": 1,
     "188": 1,
     "189": 2,
     "191": 1,
     "192": 2,
     "197": 1,
     "203": 1,
     "205": 2,
     "206": 1,
     "212": 1,
     "213": 1,
     "217": 1,
     "218": 1,
     "223": 1,
     "224": 2,
     "229": 1,
     "236": 1,
     "240": 1,
     "266": 1,
     "267": 1,
     "272": 1,
     "273": 1,
     "275": 1,
     "276": 1
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 83680,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 47392,
     "undecided": 0
    },
    "sum_glide": 672390.0,
    "sum_glide_odd_steps": 348783.0,
    "sum_log2_drop": -227083.82978139058,
    "glide_hist": {
     "1": 32768,
     "3": 8192,
     "4": 8192,
     "5": 6144,
     "6": 6144,
     "7": 2816,
     "8": 1280,
     "9": 1536,
     "10": 1200,
     "11": 1360,
     "12": 1344,
     "13": 968,
     "14": 666,
     "15": 729,
     "16": 586,
     "17": 644,
     "18": 586,
     "19": 597,
     "20": 529,
     "21": 371,
     "22": 335,
     "23": 357,
     "24": 302,
     "25": 324,
     "26": 288,
     "27": 235,
     "28": 221,
     "29": 214,
     "30": 227,
     "31": 228,
     "32": 202,
     "33": 201,
     "34": 187,
     "35": 130,
     "36": 129,
     "37": 145,
     "38": 127,
     "39": 115,
     "40": 115,
     "41": 96,
     "42": 127,
     "43": 95,
     "44": 98,
     "45": 82,
     "46": 104,
     "47": 87,
     "48": 72,
     "49": 74,
     "50": 82,
     "51": 68,
     "52": 57,
     "53": 76,
     "54": 57,
     "55": 56,
     "56": 44,
     "57": 48,
     "58": 61,
     "59": 45,
     "60": 50,
     "61": 52,
     "62": 45,
     "63": 33,
     "64": 38,
     "65": 45,
     "66": 37,
     "67": 37,
     "68": 25,
     "69": 32,
     "70": 31,
     "71": 28,
     "72": 30,
     "73": 20,
     "74": 29,
     "75": 28,
     "76": 26,
     "77": 22,
     "78": 29,
     "79": 28,
     "80": 19,
     "81": 24,
     "82": 27,
     "83": 18,
     "84": 26,
     "85": 21,
     "86": 26,
     "87": 18,
     "88": 9,
     "89": 17,
     "90": 11,
     "91": 7,
     "92": 18,
     "93": 12,
     "94": 20,
     "95": 17,
     "96": 22,
     "97": 10,
     "98": 11,
     "99": 13,
     "100": 15,
     "101": 16,
     "102": 9,
     "103": 10,
     "104": 10,
     "105": 12,
     "106": 12,
     "107": 12,
     "108": 16,
     "109": 8,
     "110": 11,
     "111": 10,
     "112": 10,
     "113": 9,
     "114": 10,
     "115": 9,
     "116": 11,
     "117": 12,
     "118": 6,
     "119": 7,
     "120": 5,
     "121": 6,
     "122": 5,
     "123": 7,
     "124": 5,
     "125": 4,
     "126": 7,
     "127": 6,
     "128": 5,
     "129": 7,
     "130": 6,
     "131": 9,
     "132": 6,
     "133": 8,
     "134": 1,
     "135": 4,
     "136": 4,
     "137": 5,
     "138": 2,
     "139": 3,
     "140": 4,
     "141": 3,
     "142": 4,
     "143": 6,
     "144": 5,
     "145": 6,
     "146": 9,
     "147": 5,
     "148": 1,
     "149": 6,
     "150": 4,
     "151": 1,
     "152": 7,
     "154": 2,
     "155": 1,
     "156": 4,
     "157": 4,
     "158": 3,
     "159": 3,
     "162": 3,
     "163": 2,
     "164": 3,
     "166": 3,
     "167": 1,
     "168": 4,
     "169": 2,
     "170": 4,
     "171": 2,
     "172": 1,
     "173": 2,
     "174": 2,
     "175": 2,
     "176": 3,
     "177": 4,
     "178": 1,
     "179": 2,
     "180": 1,
     "181": 5,
     "182": 4,
     "183": 1,
     "184": 3,
     "185": 2,
     "186": 1,
     "187": 2,
     "188": 1,
     "189": 1,
     "190": 1,
     "192": 1,
     "193": 2,
     "196": 2,
     "197": 1,
     "201": 1,
     "202": 1,
     "203": 1,
     "205": 2,
     "207": 2,
     "208": 1,
     "209": 1,
     "210": 1,
     "211": 1,
     "214": 1,
     "215": 1,
     "218": 1,
     "219": 1,
     "220": 2,
     "222": 2,
     "227": 1,
     "228": 1,
     "229": 1,
     "231": 1,
     "232": 1,
     "236": 1,
     "240": 1,
     "248": 1,
     "250": 1,
     "253": 1,
     "254": 1,
     "256": 2,
     "270": 1,
     "290": 1,
     "303": 1,
     "311": 1,
     "312": 1,
     "356": 1,
     "375": 1
    },
    "glide_odd_steps_hist": {
     "0": 32768,
     "1": 12288,
     "2": 10496,
     "3": 6856,
     "4": 3535,
     "5": 2319,
     "6": 1995,
     "7": 1624,
     "8": 1275,
     "9": 1100,
     "10": 928,
     "11": 796,
     "12": 700,
     "13": 611,
     "14": 517,
     "15": 457,
     "16": 409,
     "17": 386,
     "18": 351,
     "19": 323,
     "20": 263,
     "21": 218,
     "22": 214,
     "23": 206,
     "24": 159,
     "25": 184,
     "26": 170,
     "27": 143,
     "28": 130,
     "29": 129,
     "30": 124,
     "31": 115,
     "32": 94,
     "33": 77,
     "34": 107,
     "35": 85,
     "36": 61,
     "37": 71,
     "38": 67,
     "39": 66,
     "40": 68,
     "41": 59,
     "42": 42,
     "43": 40,
     "44": 41,
     "45": 57,
     "46": 43,
     "47": 35,
     "48": 41,
     "49": 45,
     "50": 29,
     "51": 35,
     "52": 30,
     "53": 35,
     "54": 26,
     "55": 27,
     "56": 21,
     "57": 26,
     "58": 18,
     "59": 28,
     "60": 24,
     "61": 25,
     "62": 27,
     "63": 16,
     "64": 15,
     "65": 11,
     "66": 10,
     "67": 18,
     "68": 14,
     "69": 13,
     "70": 11,
     "71": 11,
     "72": 19,
     "73": 16,
     "74": 14,
     "75": 15,
     "76": 10,
     "77": 3,
     "78": 8,
     "79": 9,
     "80": 10,
     "81": 7,
     "82": 6,
     "83": 6,
     "84": 9,
     "85": 1,
     "86": 12,
     "87": 8,
     "88": 8,
     "89": 7,
     "90": 9,
     "91": 7,
     "92": 7,
     "93": 5,
     "94": 7,
     "95": 8,
     "96": 3,
     "98": 6,
     "99": 3,
     "100": 5,
     "101": 2,
     "102": 2,
     "103": 4,
     "104": 7,
     "105": 2,
     "106": 4,
     "107": 4,
     "108": 2,
     "109": 6,
     "110": 3,
     "111": 2,
     "112": 2,
     "113": 1,
     "114": 4,
     "115": 1,
     "116": 2,
     "117": 3,
     "118": 1,
     "120": 2,
     "121": 1,
     "123": 4,
     "127": 1,
     "129": 3,
     "130": 3,
     "131": 2,
     "135": 2,
     "137": 1,
     "138": 2,
     "140": 2,
     "142": 1,
     "143": 2,
     "144": 1,
     "146": 1,
     "148": 1,
     "150": 1,
     "153": 2,
     "154": 1,
     "161": 1,
     "164": 1,
     "166": 1,
     "178": 1,
     "179": 1,
     "191": 2,
     "226": 1,
     "232": 1
    },
    "peak_excess_bits_hist": {
     "0": 32768,
     "1": 7889,
     "2": 12389,
     "3": 9929,
     "4": 5252,
     "5": 3733,
     "6": 2853,
     "7": 2101,
     "8": 1454,
     "9": 1121,
     "10": 917,
     "11": 680,
     "12": 521,
     "13": 430,
     "14": 340,
     "15": 240,
     "16": 211,
     "17": 190,
     "18": 125,
     "19": 121,
     "20": 75,
     "21": 71,
     "22": 46,
     "23": 45,
     "24": 43,
     "25": 31,
     "26": 27,
     "27": 10,
     "28": 10,
     "29": 11,
     "30": 5,
     "31": 8,
     "32": 5,
     "33": 4,
     "34": 2,
     "35": 4,
     "36": 2,
     "37": 3,
     "38": 4,
     "39": 2,
     "40": 2,
     "41": 1,
     "42": 5,
     "238": 47392
    },
    "sum_delay": 262713.0,
    "n_delay": 4909.0,
    "delay_hist": {
     "1": 1,
     "3": 7,
     "4": 3,
     "5": 18,
     "6": 7,
     "7": 25,
     "8": 20,
     "9": 28,
     "10": 29,
     "11": 29,
     "12": 35,
     "13": 34,
     "14": 27,
     "15": 51,
     "16": 35,
     "17": 44,
     "18": 49,
     "19": 48,
     "20": 63,
     "21": 58,
     "22": 53,
     "23": 58,
     "24": 59,
     "25": 65,
     "26": 61,
     "27": 64,
     "28": 77,
     "29": 83,
     "30": 75,
     "31": 74,
     "32": 87,
     "33": 64,
     "34": 84,
     "35": 83,
     "36": 83,
     "37": 94,
     "38": 83,
     "39": 83,
     "40": 84,
     "41": 82,
     "42": 83,
     "43": 77,
     "44": 67,
     "45": 85,
     "46": 60,
     "47": 75,
     "48": 58,
     "49": 64,
     "50": 80,
     "51": 56,
     "52": 59,
     "53": 60,
     "54": 60,
     "55": 51,
     "56": 51,
     "57": 58,
     "58": 51,
     "59": 55,
     "60": 55,
     "61": 60,
     "62": 40,
     "63": 41,
     "64": 57,
     "65": 54,
     "66": 44,
     "67": 46,
     "68": 53,
     "69": 43,
     "70": 67,
     "71": 47,
     "72": 34,
     "73": 36,
     "74": 34,
     "75": 38,
     "76": 32,
     "77": 28,
     "78": 23,
     "79": 19,
     "80": 28,
     "81": 30,
     "82": 18,
     "83": 21,
     "84": 18,
     "85": 18,
     "86": 12,
     "87": 11,
     "88": 14,
     "89": 15,
     "90": 13,
     "91": 19,
     "92": 16,
     "93": 9,
     "94": 19,
     "95": 13,
     "96": 13,
     "97": 16,
     "98": 22,
     "99": 17,
     "100": 10,
     "101": 18,
     "102": 12,
     "103": 16,
     "104": 11,
     "105": 14,
     "106": 18,
     "107": 11,
     "108": 13,
     "109": 10,
     "110": 13,
     "111": 11,
     "112": 15,
     "113": 14,
     "114": 8,
     "115": 4,
     "116": 6,
     "117": 10,
     "118": 8,
     "119": 11,
     "120": 7,
     "122": 6,
     "123": 8,
     "124": 4,
     "125": 5,
     "126": 6,
     "127": 2,
     "128": 3,
     "129": 6,
     "130": 9,
     "131": 6,
     "132": 3,
     "133": 5,
     "134": 4,
     "135": 7,
     "136": 3,
     "137": 2,
     "138": 5,
     "139": 3,
     "140": 4,
     "141": 2,
     "142": 5,
     "143": 1,
     "144": 4,
     "145": 9,
     "146": 5,
     "147": 4,
     "148": 2,
     "149": 2,
     "150": 3,
     "151": 2,
     "152": 2,
     "153": 3,
     "155": 3,
     "156": 4,
     "157": 3,
     "158": 2,
     "159": 1,
     "160": 3,
     "161": 4,
     "162": 2,
     "163": 4,
     "164": 2,
     "165": 2,
     "166": 2,
     "167": 2,
     "168": 2,
     "169": 1,
     "170": 2,
     "171": 1,
     "172": 2,
     "174": 1,
     "175": 1,
     "176": 1,
     "178": 1,
     "179": 1,
     "180": 2,
     "181": 3,
     "185": 1,
     "186": 2,
     "187": 1,
     "188": 2,
     "190": 1,
     "191": 1,
     "193": 1,
     "196": 1,
     "197": 1,
     "198": 1,
     "199": 2,
     "200": 1,
     "206": 1,
     "208": 1,
     "211": 1,
     "212": 2,
     "215": 1,
     "216": 2,
     "217": 1,
     "219": 2,
     "223": 1,
     "241": 1,
     "255": 1,
     "256": 1,
     "299": 1,
     "300": 1
    }
   },
   "max_glide": [
    459,
    387321
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834995428664650030",
    "n": 322215
   },
   "has_delay": true,
   "max_delay": [
    300,
    300396
   ],
   "basins": {
    "0": 8688,
    "escaped": 253456
   },
   "mean_glide_odd_n": 10.66877444938642,
   "mean_glide_odd_steps_odd_n": 6.5061893789186005,
   "measured_drift_bits_per_odd_step": -0.33662279349685253
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 149461,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 112683,
     "undecided": 0
    },
    "sum_glide": 1589645.0,
    "sum_glide_odd_steps": 968910.0,
    "sum_log2_drop": -327290.11254362494,
    "glide_hist": {
     "2": 32768,
     "3": 16384,
     "4": 16384,
     "5": 16384,
     "6": 14336,
     "7": 6656,
     "8": 3072,
     "9": 3648,
     "10": 2864,
     "11": 3240,
     "12": 3202,
     "13": 2321,
     "14": 1626,
     "15": 1756,
     "16": 1299,
     "17": 1630,
     "18": 1395,
     "19": 1290,
     "20": 1303,
     "21": 968,
     "22": 805,
     "23": 872,
     "24": 737,
     "25": 753,
     "26": 705,
     "27": 571,
     "28": 512,
     "29": 543,
     "30": 507,
     "31": 521,
     "32": 489,
     "33": 501,
     "34": 415,
     "35": 326,
     "36": 343,
     "37": 325,
     "38": 301,
     "39": 336,
     "40": 271,
     "41": 220,
     "42": 225,
     "43": 229,
     "44": 230,
     "45": 244,
     "46": 222,
     "47": 223,
     "48": 203,
     "49": 181,
     "50": 175,
     "51": 172,
     "52": 173,
     "53": 155,
     "54": 127,
     "55": 137,
     "56": 137,
     "57": 119,
     "58": 120,
     "59": 108,
     "60": 113,
     "61": 93,
     "62": 96,
     "63": 107,
     "64": 99,
     "65": 92,
     "66": 94,
     "67": 86,
     "68": 69,
     "69": 77,
     "70": 73,
     "71": 70,
     "72": 108,
     "73": 67,
     "74": 58,
     "75": 58,
     "76": 58,
     "77": 70,
     "78": 61,
     "79": 76,
     "80": 73,
     "81": 50,
     "82": 43,
     "83": 48,
     "84": 53,
     "85": 56,
     "86": 47,
     "87": 43,
     "88": 35,
     "89": 37,
     "90": 34,
     "91": 36,
     "92": 35,
     "93": 41,
     "94": 49,
     "95": 44,
     "96": 37,
     "97": 30,
     "98": 45,
     "99": 35,
     "100": 37,
     "101": 30,
     "102": 28,
     "103": 28,
     "104": 32,
     "105": 30,
     "106": 23,
     "107": 23,
     "108": 24,
     "109": 22,
     "110": 20,
     "111": 19,
     "112": 27,
     "113": 22,
     "114": 18,
     "115": 26,
     "116": 18,
     "117": 24,
     "118": 22,
     "119": 18,
     "120": 25,
     "121": 16,
     "122": 18,
     "123": 15,
     "124": 12,
     "125": 20,
     "126": 18,
     "127": 13,
     "128": 14,
     "129": 10,
     "130": 9,
     "131": 14,
     "132": 12,
     "133": 11,
     "134": 9,
     "135": 12,
     "136": 12,
     "137": 13,
     "138": 7,
     "139": 10,
     "140": 12,
     "141": 8,
     "142": 8,
     "143": 6,
     "144": 11,
     "145": 8,
     "146": 8,
     "147": 8,
     "148": 4,
     "149": 10,
     "150": 9,
     "151": 14,
     "152": 6,
     "153": 6,
     "154": 7,
     "155": 4,
     "156": 9,
     "157": 13,
     "158": 4,
     "159": 7,
     "160": 4,
     "161": 8,
     "162": 3,
     "163": 5,
     "164": 5,
     "165": 4,
     "166": 7,
     "167": 9,
     "168": 7,
     "169": 7,
     "170": 3,
     "171": 6,
     "172": 3,
     "173": 4,
     "174": 5,
     "175": 5,
     "176": 9,
     "177": 4,
     "178": 7,
     "179": 4,
     "180": 4,
     "181": 2,
     "182": 4,
     "183": 5,
     "184": 3,
     "185": 2,
     "186": 5,
     "187": 2,
     "188": 2,
     "189": 3,
     "190": 2,
     "191": 3,
     "192": 4,
     "193": 2,
     "194": 4,
     "195": 3,
     "196": 3,
     "197": 3,
     "198": 3,
     "200": 3,
     "201": 2,
     "202": 1,
     "203": 6,
     "204": 6,
     "205": 5,
     "206": 3,
     "207": 2,
     "208": 3,
     "210": 3,
     "212": 3,
     "213": 2,
     "216": 4,
     "218": 2,
     "219": 4,
     "220": 3,
     "223": 1,
     "224": 1,
     "225": 4,
     "226": 1,
     "227": 4,
     "229": 1,
     "230": 1,
     "231": 1,
     "232": 1,
     "235": 3,
     "239": 1,
     "241": 1,
     "242": 1,
     "245": 1,
     "247": 1,
     "248": 1,
     "249": 1,
     "250": 1,
     "251": 1,
     "252": 1,
     "253": 1,
     "254": 2,
     "256": 1,
     "259": 1,
     "265": 1,
     "268": 1,
     "269": 2,
     "273": 1,
     "276": 2,
     "281": 1,
     "285": 1,
     "288": 1,
     "289": 1,
     "297": 1,
     "301": 1,
     "302": 1,
     "303": 1,
     "305": 1,
     "309": 1,
     "318": 1,
     "319": 1,
     "320": 1,
     "323": 1,
     "324": 2,
     "340": 1,
     "348": 1,
     "351": 1,
     "364": 1,
     "370": 1,
     "372": 1,
     "457": 1
    },
    "glide_odd_steps_hist": {
     "1": 32768,
     "2": 28672,
     "3": 23680,
     "4": 14824,
     "5": 7918,
     "6": 5414,
     "7": 4609,
     "8": 3718,
     "9": 2976,
     "10": 2402,
     "11": 2262,
     "12": 1964,
     "13": 1654,
     "14": 1396,
     "15": 1244,
     "16": 1079,
     "17": 987,
     "18": 854,
     "19": 787,
     "20": 707,
     "21": 672,
     "22": 587,
     "23": 517,
     "24": 442,
     "25": 425,
     "26": 415,
     "27": 378,
     "28": 374,
     "29": 327,
     "30": 306,
     "31": 293,
     "32": 237,
     "33": 227,
     "34": 235,
     "35": 207,
     "36": 184,
     "37": 142,
     "38": 175,
     "39": 178,
     "40": 166,
     "41": 137,
     "42": 134,
     "43": 114,
     "44": 141,
     "45": 123,
     "46": 119,
     "47": 99,
     "48": 92,
     "49": 99,
     "50": 83,
     "51": 85,
     "52": 78,
     "53": 63,
     "54": 75,
     "55": 73,
     "56": 66,
     "57": 73,
     "58": 52,
     "59": 69,
     "60": 46,
     "61": 58,
     "62": 47,
     "63": 43,
     "64": 46,
     "65": 35,
     "66": 45,
     "67": 38,
     "68": 36,
     "69": 48,
     "70": 38,
     "71": 25,
     "72": 34,
     "73": 31,
     "74": 31,
     "75": 34,
     "76": 22,
     "77": 29,
     "78": 16,
     "79": 22,
     "80": 27,
     "81": 17,
     "82": 21,
     "83": 11,
     "84": 16,
     "85": 18,
     "86": 22,
     "87": 18,
     "88": 16,
     "89": 13,
     "90": 16,
     "91": 13,
     "92": 8,
     "93": 13,
     "94": 12,
     "95": 13,
     "96": 14,
     "97": 10,
     "98": 12,
     "99": 12,
     "100": 13,
     "101": 10,
     "102": 5,
     "103": 4,
     "104": 7,
     "105": 7,
     "106": 7,
     "107": 6,
     "108": 8,
     "109": 6,
     "110": 10,
     "111": 11,
     "112": 2,
     "113": 6,
     "114": 10,
     "115": 4,
     "116": 10,
     "117": 5,
     "118": 4,
     "119": 2,
     "120": 2,
     "121": 4,
     "122": 3,
     "123": 4,
     "124": 2,
     "126": 6,
     "127": 4,
     "128": 4,
     "129": 3,
     "130": 2,
     "131": 6,
     "132": 2,
     "133": 3,
     "134": 2,
     "135": 3,
     "136": 3,
     "137": 3,
     "138": 5,
     "140": 5,
     "142": 2,
     "143": 1,
     "144": 1,
     "145": 3,
     "146": 1,
     "147": 1,
     "148": 1,
     "149": 1,
     "150": 2,
     "152": 3,
     "153": 4,
     "154": 1,
     "155": 2,
     "158": 1,
     "160": 1,
     "161": 2,
     "162": 1,
     "164": 1,
     "167": 1,
     "170": 2,
     "171": 1,
     "175": 1,
     "178": 2,
     "179": 1,
     "181": 1,
     "188": 1,
     "189": 1,
     "190": 1,
     "192": 1,
     "193": 2,
     "200": 1,
     "202": 1,
     "203": 1,
     "204": 1,
     "208": 1,
     "215": 1,
     "221": 1,
     "223": 1,
     "227": 1,
     "234": 1,
     "281": 1
    },
    "peak_excess_bits_hist": {
     "0": 10923,
     "1": 37622,
     "2": 27265,
     "3": 24087,
     "4": 12499,
     "5": 8930,
     "6": 6728,
     "7": 4964,
     "8": 3461,
     "9": 2781,
     "10": 2238,
     "11": 1645,
     "12": 1288,
     "13": 1068,
     "14": 762,
     "15": 618,
     "16": 547,
     "17": 373,
     "18": 338,
     "19": 227,
     "20": 238,
     "21": 175,
     "22": 136,
     "23": 121,
     "24": 86,
     "25": 71,
     "26": 66,
     "27": 29,
     "28": 39,
     "29": 26,
     "30": 20,
     "31": 12,
     "32": 15,
     "33": 12,
     "34": 8,
     "35": 6,
     "36": 6,
     "37": 6,
     "38": 10,
     "39": 3,
     "40": 3,
     "41": 6,
     "43": 1,
     "47": 1,
     "48": 1,
     "237": 112683
    },
    "sum_delay": 378656.0,
    "n_delay": 6098.0,
    "delay_hist": {
     "3": 1,
     "4": 3,
     "5": 2,
     "6": 8,
     "7": 8,
     "8": 13,
     "9": 17,
     "10": 19,
     "11": 26,
     "12": 24,
     "13": 31,
     "14": 35,
     "15": 18,
     "16": 36,
     "17": 34,
     "18": 45,
     "19": 43,
     "20": 41,
     "21": 45,
     "22": 40,
     "23": 53,
     "24": 66,
     "25": 44,
     "26": 60,
     "27": 54,
     "28": 72,
     "29": 64,
     "30": 72,
     "31": 60,
     "32": 77,
     "33": 84,
     "34": 84,
     "35": 82,
     "36": 93,
     "37": 97,
     "38": 95,
     "39": 81,
     "40": 93,
     "41": 94,
     "42": 95,
     "43": 92,
     "44": 88,
     "45": 100,
     "46": 99,
     "47": 86,
     "48": 83,
     "49": 91,
     "50": 65,
     "51": 83,
     "52": 106,
     "53": 83,
     "54": 73,
     "55": 70,
     "56": 84,
     "57": 69,
     "58": 70,
     "59": 75,
     "60": 69,
     "61": 71,
     "62": 88,
     "63": 72,
     "64": 58,
     "65": 64,
     "66": 77,
     "67": 57,
     "68": 65,
     "69": 69,
     "70": 57,
     "71": 66,
     "72": 55,
     "73": 61,
     "74": 55,
     "75": 55,
     "76": 43,
     "77": 43,
     "78": 53,
     "79": 54,
     "80": 43,
     "81": 51,
     "82": 46,
     "83": 37,
     "84": 34,
     "85": 46,
     "86": 29,
     "87": 29,
     "88": 25,
     "89": 32,
     "90": 23,
     "91": 28,
     "92": 30,
     "93": 26,
     "94": 20,
     "95": 26,
     "96": 21,
     "97": 27,
     "98": 20,
     "99": 26,
     "100": 24,
     "101": 20,
     "102": 23,
     "103": 21,
     "104": 23,
     "105": 24,
     "106": 26,
     "107": 23,
     "108": 19,
     "109": 21,
     "110": 30,
     "111": 27,
     "112": 19,
     "113": 15,
     "114": 16,
     "115": 14,
     "116": 19,
     "117": 16,
     "118": 10,
     "119": 14,
     "120": 12,
     "121": 11,
     "122": 9,
     "123": 9,
     "124": 9,
     "125": 12,
     "126": 8,
     "127": 10,
     "128": 12,
     "129": 7,
     "130": 10,
     "131": 11,
     "132": 4,
     "133": 8,
     "134": 11,
     "135": 7,
     "136": 5,
     "137": 7,
     "138": 4,
     "139": 6,
     "140": 7,
     "141": 9,
     "142": 6,
     "143": 12,
     "144": 6,
     "145": 5,
     "146": 7,
     "147": 6,
     "148": 3,
     "149": 4,
     "150": 4,
     "151": 3,
     "152": 2,
     "153": 7,
     "154": 5,
     "155": 4,
     "156": 5,
     "158": 2,
     "159": 4,
     "160": 1,
     "161": 6,
     "162": 4,
     "163": 1,
     "164": 4,
     "165": 9,
     "166": 2,
     "167": 3,
     "168": 2,
     "169": 4,
     "170": 5,
     "171": 4,
     "172": 4,
     "174": 2,
     "175": 1,
     "177": 2,
     "178": 3,
     "179": 2,
     "180": 1,
     "183": 1,
     "184": 2,
     "185": 3,
     "186": 3,
     "187": 2,
     "188": 2,
     "190": 4,
     "191": 5,
     "192": 1,
     "193": 3,
     "194": 1,
     "195": 3,
     "196": 2,
     "197": 2,
     "198": 4,
     "199": 2,
     "200": 1,
     "201": 1,
     "204": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "208": 2,
     "210": 1,
     "211": 2,
     "212": 1,
     "213": 1,
     "214": 1,
     "215": 2,
     "216": 2,
     "217": 3,
     "218": 1,
     "222": 3,
     "223": 2,
     "227": 1,
     "234": 1,
     "246": 2,
     "254": 1,
     "256": 1,
     "257": 1,
     "264": 1,
     "274": 1,
     "276": 1,
     "283": 1,
     "284": 1,
     "292": 1,
     "296": 1,
     "297": 1,
     "298": 1,
     "310": 1
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 167743,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 94401,
     "undecided": 0
    },
    "sum_glide": 1359629.0,
    "sum_glide_odd_steps": 706095.0,
    "sum_log2_drop": -454554.3163312078,
    "glide_hist": {
     "1": 65536,
     "3": 16384,
     "4": 16384,
     "5": 12288,
     "6": 12288,
     "7": 5632,
     "8": 2560,
     "9": 3072,
     "10": 2400,
     "11": 2720,
     "12": 2688,
     "13": 1943,
     "14": 1345,
     "15": 1503,
     "16": 1182,
     "17": 1396,
     "18": 1183,
     "19": 1174,
     "20": 1084,
     "21": 795,
     "22": 613,
     "23": 751,
     "24": 621,
     "25": 659,
     "26": 593,
     "27": 486,
     "28": 441,
     "29": 433,
     "30": 401,
     "31": 416,
     "32": 365,
     "33": 430,
     "34": 346,
     "35": 302,
     "36": 312,
     "37": 327,
     "38": 260,
     "39": 264,
     "40": 210,
     "41": 205,
     "42": 201,
     "43": 221,
     "44": 183,
     "45": 202,
     "46": 184,
     "47": 170,
     "48": 152,
     "49": 154,
     "50": 133,
     "51": 149,
     "52": 120,
     "53": 130,
     "54": 107,
     "55": 113,
     "56": 109,
     "57": 122,
     "58": 106,
     "59": 111,
     "60": 80,
     "61": 83,
     "62": 84,
     "63": 77,
     "64": 89,
     "65": 75,
     "66": 87,
     "67": 69,
     "68": 68,
     "69": 61,
     "70": 59,
     "71": 71,
     "72": 56,
     "73": 61,
     "74": 57,
     "75": 51,
     "76": 59,
     "77": 51,
     "78": 47,
     "79": 44,
     "80": 70,
     "81": 49,
     "82": 46,
     "83": 38,
     "84": 34,
     "85": 35,
     "86": 35,
     "87": 35,
     "88": 35,
     "89": 32,
     "90": 36,
     "91": 30,
     "92": 50,
     "93": 29,
     "94": 43,
     "95": 27,
     "96": 39,
     "97": 26,
     "98": 26,
     "99": 20,
     "100": 24,
     "101": 22,
     "102": 31,
     "103": 22,
     "104": 22,
     "105": 25,
     "106": 22,
     "107": 30,
     "108": 28,
     "109": 19,
     "110": 11,
     "111": 21,
     "112": 13,
     "113": 20,
     "114": 23,
     "115": 17,
     "116": 18,
     "117": 15,
     "118": 11,
     "119": 19,
     "120": 18,
     "121": 9,
     "122": 13,
     "123": 11,
     "124": 13,
     "125": 16,
     "126": 12,
     "127": 9,
     "128": 18,
     "129": 6,
     "130": 13,
     "131": 14,
     "132": 11,
     "133": 12,
     "134": 7,
     "135": 11,
     "136": 9,
     "137": 8,
     "138": 12,
     "139": 10,
     "140": 10,
     "141": 10,
     "142": 9,
     "143": 7,
     "144": 10,
     "145": 12,
     "146": 7,
     "147": 10,
     "148": 9,
     "149": 4,
     "150": 6,
     "151": 3,
     "152": 8,
     "153": 7,
     "154": 2,
     "155": 8,
     "156": 7,
     "157": 5,
     "158": 7,
     "159": 8,
     "160": 7,
     "161": 7,
     "162": 5,
     "163": 6,
     "164": 6,
     "165": 4,
     "166": 2,
     "167": 5,
     "168": 5,
     "169": 2,
     "170": 4,
     "171": 2,
     "172": 7,
     "173": 5,
     "174": 3,
     "175": 4,
     "176": 5,
     "177": 5,
     "179": 4,
     "180": 3,
     "181": 2,
     "182": 3,
     "183": 2,
     "184": 3,
     "185": 1,
     "186": 2,
     "187": 5,
     "188": 2,
     "189": 4,
     "190": 4,
     "191": 3,
     "192": 4,
     "193": 1,
     "194": 1,
     "195": 3,
     "196": 1,
     "197": 2,
     "199": 1,
     "200": 4,
     "201": 2,
     "203": 2,
     "204": 3,
     "205": 2,
     "206": 1,
     "207": 4,
     "209": 1,
     "210": 1,
     "211": 2,
     "212": 2,
     "213": 4,
     "214": 2,
     "215": 3,
     "216": 1,
     "219": 2,
     "220": 1,
     "221": 2,
     "222": 1,
     "224": 3,
     "225": 2,
     "226": 3,
     "227": 3,
     "228": 2,
     "229": 2,
     "232": 2,
     "233": 2,
     "238": 1,
     "242": 1,
     "243": 1,
     "244": 1,
     "251": 2,
     "255": 1,
     "258": 1,
     "259": 1,
     "261": 1,
     "262": 2,
     "264": 1,
     "265": 1,
     "266": 1,
     "268": 1,
     "272": 1,
     "274": 2,
     "280": 1,
     "285": 1,
     "289": 1,
     "304": 1,
     "312": 1,
     "323": 1,
     "333": 1,
     "371": 1,
     "373": 2,
     "376": 1,
     "458": 1,
     "566": 1
    },
    "glide_odd_steps_hist": {
     "0": 65536,
     "1": 24576,
     "2": 20992,
     "3": 13712,
     "4": 7070,
     "5": 4647,
     "6": 3987,
     "7": 3282,
     "8": 2596,
     "9": 2196,
     "10": 1890,
     "11": 1694,
     "12": 1461,
     "13": 1184,
     "14": 1025,
     "15": 960,
     "16": 815,
     "17": 692,
     "18": 693,
     "19": 649,
     "20": 558,
     "21": 527,
     "22": 452,
     "23": 367,
     "24": 346,
     "25": 354,
     "26": 311,
     "27": 323,
     "28": 294,
     "29": 243,
     "30": 217,
     "31": 231,
     "32": 194,
     "33": 174,
     "34": 203,
     "35": 146,
     "36": 143,
     "37": 147,
     "38": 139,
     "39": 131,
     "40": 139,
     "41": 106,
     "42": 114,
     "43": 95,
     "44": 102,
     "45": 72,
     "46": 84,
     "47": 78,
     "48": 94,
     "49": 81,
     "50": 69,
     "51": 66,
     "52": 54,
     "53": 64,
     "54": 62,
     "55": 51,
     "56": 51,
     "57": 53,
     "58": 50,
     "59": 51,
     "60": 37,
     "61": 43,
     "62": 32,
     "63": 40,
     "64": 37,
     "65": 37,
     "66": 39,
     "67": 35,
     "68": 23,
     "69": 19,
     "70": 28,
     "71": 28,
     "72": 33,
     "73": 29,
     "74": 19,
     "75": 28,
     "76": 15,
     "77": 21,
     "78": 23,
     "79": 25,
     "80": 20,
     "81": 13,
     "82": 15,
     "83": 21,
     "84": 21,
     "85": 16,
     "86": 8,
     "87": 17,
     "88": 12,
     "89": 16,
     "90": 14,
     "91": 13,
     "92": 9,
     "93": 10,
     "94": 8,
     "95": 12,
     "96": 5,
     "97": 8,
     "98": 7,
     "99": 11,
     "100": 15,
     "101": 6,
     "102": 7,
     "103": 6,
     "104": 9,
     "105": 5,
     "106": 6,
     "107": 2,
     "108": 4,
     "109": 5,
     "110": 3,
     "111": 4,
     "112": 4,
     "113": 4,
     "114": 5,
     "115": 5,
     "116": 5,
     "117": 1,
     "118": 9,
     "119": 5,
     "120": 2,
     "121": 2,
     "122": 3,
     "123": 3,
     "124": 3,
     "125": 2,
     "126": 3,
     "128": 2,
     "129": 5,
     "130": 2,
     "131": 3,
     "133": 4,
     "134": 1,
     "135": 6,
     "136": 1,
     "137": 2,
     "138": 5,
     "139": 1,
     "140": 2,
     "141": 1,
     "142": 5,
     "143": 2,
     "146": 1,
     "147": 1,
     "150": 1,
     "151": 2,
     "152": 3,
     "154": 1,
     "156": 1,
     "158": 1,
     "159": 4,
     "161": 1,
     "162": 1,
     "165": 1,
     "166": 2,
     "169": 1,
     "171": 1,
     "176": 1,
     "192": 1,
     "198": 1,
     "205": 1,
     "209": 1,
     "223": 1,
     "227": 1,
     "234": 1,
     "237": 1,
     "281": 1,
     "346": 1
    },
    "peak_excess_bits_hist": {
     "0": 65536,
     "1": 15777,
     "2": 24780,
     "3": 19858,
     "4": 10511,
     "5": 7485,
     "6": 5720,
     "7": 4264,
     "8": 2990,
     "9": 2295,
     "10": 1834,
     "11": 1316,
     "12": 1129,
     "13": 869,
     "14": 671,
     "15": 522,
     "16": 459,
     "17": 318,
     "18": 288,
     "19": 233,
     "20": 194,
     "21": 136,
     "22": 119,
     "23": 89,
     "24": 72,
     "25": 60,
     "26": 39,
     "27": 28,
     "28": 23,
     "29": 25,
     "30": 13,
     "31": 14,
     "32": 14,
     "33": 10,
     "34": 7,
     "35": 9,
     "36": 2,
     "37": 8,
     "38": 5,
     "39": 7,
     "40": 5,
     "41": 2,
     "42": 3,
     "43": 2,
     "47": 1,
     "53": 1,
     "237": 94401
    },
    "sum_delay": 441099.0,
    "n_delay": 7772.0,
    "delay_hist": {
     "1": 1,
     "3": 8,
     "4": 4,
     "5": 19,
     "6": 10,
     "7": 28,
     "8": 25,
     "9": 34,
     "10": 44,
     "11": 38,
     "12": 42,
     "13": 45,
     "14": 43,
     "15": 61,
     "16": 52,
     "17": 60,
     "18": 64,
     "19": 75,
     "20": 73,
     "21": 75,
     "22": 80,
     "23": 80,
     "24": 92,
     "25": 91,
     "26": 84,
     "27": 96,
     "28": 94,
     "29": 104,
     "30": 107,
     "31": 125,
     "32": 132,
     "33": 122,
     "34": 137,
     "35": 132,
     "36": 128,
     "37": 119,
     "38": 106,
     "39": 124,
     "40": 124,
     "41": 141,
     "42": 122,
     "43": 117,
     "44": 98,
     "45": 117,
     "46": 127,
     "47": 124,
     "48": 106,
     "49": 120,
     "50": 109,
     "51": 108,
     "52": 107,
     "53": 100,
     "54": 74,
     "55": 104,
     "56": 83,
     "57": 86,
     "58": 94,
     "59": 96,
     "60": 74,
     "61": 81,
     "62": 75,
     "63": 78,
     "64": 89,
     "65": 79,
     "66": 70,
     "67": 90,
     "68": 73,
     "69": 91,
     "70": 76,
     "71": 58,
     "72": 70,
     "73": 65,
     "74": 51,
     "75": 54,
     "76": 40,
     "77": 46,
     "78": 65,
     "79": 49,
     "80": 53,
     "81": 40,
     "82": 43,
     "83": 49,
     "84": 45,
     "85": 26,
     "86": 33,
     "87": 33,
     "88": 26,
     "89": 20,
     "90": 27,
     "91": 37,
     "92": 29,
     "93": 18,
     "94": 26,
     "95": 21,
     "96": 23,
     "97": 25,
     "98": 33,
     "99": 30,
     "100": 22,
     "101": 25,
     "102": 30,
     "103": 29,
     "104": 29,
     "105": 22,
     "106": 29,
     "107": 20,
     "108": 19,
     "109": 15,
     "110": 27,
     "111": 30,
     "112": 16,
     "113": 14,
     "114": 13,
     "115": 19,
     "116": 17,
     "117": 20,
     "118": 16,
     "119": 12,
     "120": 14,
     "121": 7,
     "122": 8,
     "123": 9,
     "124": 11,
     "125": 9,
     "126": 6,
     "127": 7,
     "128": 8,
     "129": 11,
     "130": 8,
     "131": 7,
     "132": 11,
     "133": 10,
     "134": 9,
     "135": 8,
     "136": 11,
     "137": 5,
     "138": 6,
     "139": 7,
     "140": 6,
     "141": 6,
     "142": 8,
     "143": 9,
     "144": 12,
     "145": 9,
     "146": 4,
     "147": 3,
     "148": 5,
     "149": 5,
     "150": 10,
     "151": 3,
     "152": 3,
     "153": 2,
     "154": 5,
     "155": 4,
     "156": 7,
     "157": 1,
     "158": 4,
     "159": 5,
     "160": 7,
     "161": 4,
     "162": 5,
     "163": 8,
     "164": 4,
     "165": 3,
     "166": 3,
     "167": 3,
     "168": 5,
     "169": 2,
     "170": 3,
     "172": 1,
     "173": 5,
     "174": 3,
     "175": 4,
     "176": 4,
     "177": 2,
     "178": 2,
     "179": 2,
     "180": 2,
     "181": 1,
     "183": 1,
     "184": 3,
     "185": 2,
     "187": 1,
     "188": 2,
     "189": 2,
     "190": 1,
     "191": 3,
     "192": 1,
     "194": 2,
     "195": 2,
     "196": 1,
     "199": 4,
     "201": 1,
     "202": 2,
     "204": 1,
     "206": 1,
     "209": 1,
     "210": 3,
     "212": 1,
     "214": 1,
     "216": 4,
     "217": 1,
     "221": 1,
     "222": 1,
     "223": 1,
     "226": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "230": 1,
     "234": 1,
     "235": 1,
     "238": 1,
     "239": 1,
     "245": 1,
     "246": 1,
     "247": 2,
     "248": 1,
     "249": 1,
     "253": 1,
     "258": 1,
     "265": 2,
     "271": 1,
     "277": 1,
     "281": 1,
     "291": 1,
     "311": 1,
     "334": 1,
     "414": 1
    }
   },
   "max_glide": [
    566,
    744036
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13835020604898294768",
    "n": 776604
   },
   "has_delay": true,
   "max_delay": [
    414,
    1016626
   ],
   "basins": {
    "0": 13870,
    "escaped": 510418
   },
   "mean_glide_odd_n": 10.635851493031627,
   "mean_glide_odd_steps_odd_n": 6.482694482172607,
   "measured_drift_bits_per_odd_step": -0.33779206793574734
  }
 },
 "records": {
  "glide": [
   [
    2,
    4
   ],
   [
    4,
    6
   ],
   [
    7,
    14
   ],
   [
    22,
    44
   ],
   [
    61,
    48
   ],
   [
    71,
    73
   ],
   [
    587,
    94
   ],
   [
    1174,
    170
   ],
   [
    9298,
    241
   ],
   [
    25099,
    262
   ],
   [
    25257,
    284
   ],
   [
    43831,
    319
   ],
   [
    45676,
    331
   ],
   [
    51046,
    384
   ],
   [
    258214,
    466
   ],
   [
    744036,
    566
   ]
  ],
  "peak": [
   [
    1,
    4
   ],
   [
    4,
    6
   ],
   [
    7,
    10
   ],
   [
    12,
    257
   ],
   [
    36,
    257
   ],
   [
    349,
    257
   ],
   [
    958,
    257
   ],
   [
    1078,
    257
   ],
   [
    1249,
    257
   ],
   [
    1714,
    257
   ],
   [
    8497,
    257
   ],
   [
    13159,
    257
   ],
   [
    16246,
    257
   ],
   [
    41124,
    257
   ],
   [
    91951,
    257
   ],
   [
    214810,
    257
   ],
   [
    776604,
    257
   ]
  ],
  "delay": [
   [
    2,
    4
   ],
   [
    4,
    6
   ],
   [
    7,
    14
   ],
   [
    19,
    21
   ],
   [
    22,
    46
   ],
   [
    61,
    54
   ],
   [
    228,
    63
   ],
   [
    292,
    71
   ],
   [
    319,
    96
   ],
   [
    756,
    100
   ],
   [
    3577,
    116
   ],
   [
    4092,
    162
   ],
   [
    16366,
    163
   ],
   [
    19399,
    166
   ],
   [
    31012,
    235
   ],
   [
    59796,
    245
   ],
   [
    78301,
    270
   ],
   [
    185602,
    274
   ],
   [
    300396,
    300
   ],
   [
    681022,
    311
   ],
   [
    873660,
    334
   ],
   [
    1016626,
    414
   ]
  ],
  "running": {
   "glide": 566,
   "peak_bits": 257,
   "peak_top": "13835020604898294768",
   "delay": 414
  }
 },
 "events": {
  "examples": [
   [
    12,
    "escape",
    0
   ],
   [
    13,
    "escape",
    0
   ],
   [
    18,
    "escape",
    0
   ],
   [
    20,
    "escape",
    0
   ],
   [
    25,
    "escape",
    0
   ],
   [
    27,
    "escape",
    0
   ],
   [
    30,
    "escape",
    0
   ],
   [
    31,
    "escape",
    0
   ],
   [
    34,
    "escape",
    0
   ],
   [
    36,
    "escape",
    0
   ],
   [
    38,
    "escape",
    0
   ],
   [
    41,
    "escape",
    0
   ],
   [
    47,
    "escape",
    0
   ],
   [
    49,
    "escape",
    0
   ],
   [
    54,
    "escape",
    0
   ],
   [
    55,
    "escape",
    0
   ],
   [
    60,
    "escape",
    0
   ],
   [
    62,
    "escape",
    0
   ],
   [
    70,
    "escape",
    0
   ],
   [
    74,
    "escape",
    0
   ],
   [
    79,
    "escape",
    0
   ],
   [
    81,
    "escape",
    0
   ],
   [
    82,
    "escape",
    0
   ],
   [
    83,
    "escape",
    0
   ],
   [
    84,
    "escape",
    0
   ],
   [
    90,
    "escape",
    0
   ],
   [
    93,
    "escape",
    0
   ],
   [
    94,
    "escape",
    0
   ],
   [
    97,
    "escape",
    0
   ],
   [
    100,
    "escape",
    0
   ],
   [
    103,
    "escape",
    0
   ],
   [
    105,
    "escape",
    0
   ],
   [
    106,
    "escape",
    0
   ],
   [
    108,
    "escape",
    0
   ],
   [
    109,
    "escape",
    0
   ],
   [
    111,
    "escape",
    0
   ],
   [
    118,
    "escape",
    0
   ],
   [
    119,
    "escape",
    0
   ],
   [
    121,
    "escape",
    0
   ],
   [
    122,
    "escape",
    0
   ],
   [
    123,
    "escape",
    0
   ],
   [
    125,
    "escape",
    0
   ],
   [
    126,
    "escape",
    0
   ],
   [
    127,
    "escape",
    0
   ],
   [
    132,
    "escape",
    0
   ],
   [
    135,
    "escape",
    0
   ],
   [
    139,
    "escape",
    0
   ],
   [
    140,
    "escape",
    0
   ],
   [
    141,
    "escape",
    0
   ],
   [
    145,
    "escape",
    0
   ],
   [
    148,
    "escape",
    0
   ],
   [
    150,
    "escape",
    0
   ],
   [
    155,
    "escape",
    0
   ],
   [
    156,
    "escape",
    0
   ],
   [
    158,
    "escape",
    0
   ],
   [
    159,
    "escape",
    0
   ],
   [
    162,
    "escape",
    0
   ],
   [
    164,
    "escape",
    0
   ],
   [
    166,
    "escape",
    0
   ],
   [
    167,
    "escape",
    0
   ],
   [
    169,
    "escape",
    0
   ],
   [
    175,
    "escape",
    0
   ],
   [
    177,
    "escape",
    0
   ],
   [
    178,
    "escape",
    0
   ],
   [
    179,
    "escape",
    0
   ],
   [
    182,
    "escape",
    0
   ],
   [
    183,
    "escape",
    0
   ],
   [
    185,
    "escape",
    0
   ],
   [
    187,
    "escape",
    0
   ],
   [
    188,
    "escape",
    0
   ],
   [
    189,
    "escape",
    0
   ],
   [
    191,
    "escape",
    0
   ],
   [
    193,
    "escape",
    0
   ],
   [
    196,
    "escape",
    0
   ],
   [
    198,
    "escape",
    0
   ],
   [
    199,
    "escape",
    0
   ],
   [
    203,
    "escape",
    0
   ],
   [
    204,
    "escape",
    0
   ],
   [
    210,
    "escape",
    0
   ],
   [
    211,
    "escape",
    0
   ],
   [
    212,
    "escape",
    0
   ],
   [
    214,
    "escape",
    0
   ],
   [
    217,
    "escape",
    0
   ],
   [
    218,
    "escape",
    0
   ],
   [
    220,
    "escape",
    0
   ],
   [
    223,
    "escape",
    0
   ],
   [
    225,
    "escape",
    0
   ],
   [
    226,
    "escape",
    0
   ],
   [
    233,
    "escape",
    0
   ],
   [
    235,
    "escape",
    0
   ],
   [
    237,
    "escape",
    0
   ],
   [
    239,
    "escape",
    0
   ],
   [
    241,
    "escape",
    0
   ],
   [
    243,
    "escape",
    0
   ],
   [
    246,
    "escape",
    0
   ],
   [
    249,
    "escape",
    0
   ],
   [
    251,
    "escape",
    0
   ],
   [
    252,
    "escape",
    0
   ],
   [
    253,
    "escape",
    0
   ],
   [
    254,
    "escape",
    0
   ],
   [
    263,
    "escape",
    0
   ],
   [
    267,
    "escape",
    0
   ],
   [
    269,
    "escape",
    0
   ],
   [
    273,
    "escape",
    0
   ],
   [
    274,
    "escape",
    0
   ],
   [
    275,
    "escape",
    0
   ],
   [
    281,
    "escape",
    0
   ],
   [
    282,
    "escape",
    0
   ],
   [
    284,
    "escape",
    0
   ],
   [
    287,
    "escape",
    0
   ],
   [
    290,
    "escape",
    0
   ],
   [
    294,
    "escape",
    0
   ],
   [
    297,
    "escape",
    0
   ],
   [
    298,
    "escape",
    0
   ],
   [
    299,
    "escape",
    0
   ],
   [
    301,
    "escape",
    0
   ],
   [
    305,
    "escape",
    0
   ],
   [
    306,
    "escape",
    0
   ],
   [
    315,
    "escape",
    0
   ],
   [
    317,
    "escape",
    0
   ],
   [
    318,
    "escape",
    0
   ],
   [
    321,
    "escape",
    0
   ],
   [
    326,
    "escape",
    0
   ],
   [
    327,
    "escape",
    0
   ],
   [
    330,
    "escape",
    0
   ],
   [
    335,
    "escape",
    0
   ],
   [
    337,
    "escape",
    0
   ],
   [
    339,
    "escape",
    0
   ],
   [
    346,
    "escape",
    0
   ],
   [
    349,
    "escape",
    0
   ],
   [
    350,
    "escape",
    0
   ],
   [
    353,
    "escape",
    0
   ],
   [
    356,
    "escape",
    0
   ],
   [
    358,
    "escape",
    0
   ],
   [
    361,
    "escape",
    0
   ],
   [
    362,
    "escape",
    0
   ],
   [
    365,
    "escape",
    0
   ],
   [
    367,
    "escape",
    0
   ],
   [
    369,
    "escape",
    0
   ],
   [
    370,
    "escape",
    0
   ],
   [
    374,
    "escape",
    0
   ],
   [
    377,
    "escape",
    0
   ],
   [
    378,
    "escape",
    0
   ],
   [
    379,
    "escape",
    0
   ],
   [
    381,
    "escape",
    0
   ],
   [
    388,
    "escape",
    0
   ],
   [
    391,
    "escape",
    0
   ],
   [
    395,
    "escape",
    0
   ],
   [
    396,
    "escape",
    0
   ],
   [
    397,
    "escape",
    0
   ],
   [
    401,
    "escape",
    0
   ],
   [
    403,
    "escape",
    0
   ],
   [
    404,
    "escape",
    0
   ],
   [
    409,
    "escape",
    0
   ],
   [
    410,
    "escape",
    0
   ],
   [
    411,
    "escape",
    0
   ],
   [
    412,
    "escape",
    0
   ],
   [
    413,
    "escape",
    0
   ],
   [
    418,
    "escape",
    0
   ],
   [
    420,
    "escape",
    0
   ],
   [
    422,
    "escape",
    0
   ],
   [
    423,
    "escape",
    0
   ],
   [
    426,
    "escape",
    0
   ],
   [
    431,
    "escape",
    0
   ],
   [
    435,
    "escape",
    0
   ],
   [
    439,
    "escape",
    0
   ],
   [
    441,
    "escape",
    0
   ],
   [
    445,
    "escape",
    0
   ],
   [
    446,
    "escape",
    0
   ],
   [
    447,
    "escape",
    0
   ],
   [
    449,
    "escape",
    0
   ],
   [
    452,
    "escape",
    0
   ],
   [
    454,
    "escape",
    0
   ],
   [
    458,
    "escape",
    0
   ],
   [
    459,
    "escape",
    0
   ],
   [
    460,
    "escape",
    0
   ],
   [
    466,
    "escape",
    0
   ],
   [
    473,
    "escape",
    0
   ],
   [
    476,
    "escape",
    0
   ],
   [
    477,
    "escape",
    0
   ],
   [
    482,
    "escape",
    0
   ],
   [
    484,
    "escape",
    0
   ],
   [
    489,
    "escape",
    0
   ],
   [
    490,
    "escape",
    0
   ],
   [
    491,
    "escape",
    0
   ],
   [
    492,
    "escape",
    0
   ],
   [
    503,
    "escape",
    0
   ],
   [
    505,
    "escape",
    0
   ],
   [
    506,
    "escape",
    0
   ],
   [
    508,
    "escape",
    0
   ],
   [
    509,
    "escape",
    0
   ],
   [
    511,
    "escape",
    0
   ],
   [
    519,
    "escape",
    0
   ],
   [
    523,
    "escape",
    0
   ],
   [
    524,
    "escape",
    0
   ],
   [
    525,
    "escape",
    0
   ],
   [
    529,
    "escape",
    0
   ],
   [
    530,
    "escape",
    0
   ],
   [
    534,
    "escape",
    0
   ],
   [
    537,
    "escape",
    0
   ],
   [
    538,
    "escape",
    0
   ],
   [
    540,
    "escape",
    0
   ],
   [
    542,
    "escape",
    0
   ],
   [
    543,
    "escape",
    0
   ],
   [
    548,
    "escape",
    0
   ],
   [
    550,
    "escape",
    0
   ],
   [
    551,
    "escape",
    0
   ],
   [
    553,
    "escape",
    0
   ],
   [
    554,
    "escape",
    0
   ],
   [
    559,
    "escape",
    0
   ],
   [
    561,
    "escape",
    0
   ],
   [
    562,
    "escape",
    0
   ],
   [
    566,
    "escape",
    0
   ],
   [
    567,
    "escape",
    0
   ],
   [
    569,
    "escape",
    0
   ],
   [
    572,
    "escape",
    0
   ],
   [
    577,
    "escape",
    0
   ],
   [
    586,
    "escape",
    0
   ],
   [
    588,
    "escape",
    0
   ],
   [
    594,
    "escape",
    0
   ],
   [
    596,
    "escape",
    0
   ],
   [
    602,
    "escape",
    0
   ],
   [
    605,
    "escape",
    0
   ],
   [
    606,
    "escape",
    0
   ],
   [
    610,
    "escape",
    0
   ],
   [
    614,
    "escape",
    0
   ],
   [
    615,
    "escape",
    0
   ],
   [
    617,
    "escape",
    0
   ],
   [
    618,
    "escape",
    0
   ],
   [
    620,
    "escape",
    0
   ],
   [
    625,
    "escape",
    0
   ],
   [
    627,
    "escape",
    0
   ],
   [
    630,
    "escape",
    0
   ],
   [
    631,
    "escape",
    0
   ],
   [
    633,
    "escape",
    0
   ],
   [
    634,
    "escape",
    0
   ],
   [
    635,
    "escape",
    0
   ],
   [
    637,
    "escape",
    0
   ],
   [
    639,
    "escape",
    0
   ],
   [
    647,
    "escape",
    0
   ],
   [
    652,
    "escape",
    0
   ],
   [
    653,
    "escape",
    0
   ],
   [
    659,
    "escape",
    0
   ],
   [
    662,
    "escape",
    0
   ],
   [
    668,
    "escape",
    0
   ],
   [
    669,
    "escape",
    0
   ],
   [
    670,
    "escape",
    0
   ],
   [
    671,
    "escape",
    0
   ],
   [
    673,
    "escape",
    0
   ],
   [
    674,
    "escape",
    0
   ],
   [
    678,
    "escape",
    0
   ],
   [
    679,
    "escape",
    0
   ],
   [
    681,
    "escape",
    0
   ],
   [
    687,
    "escape",
    0
   ],
   [
    690,
    "escape",
    0
   ],
   [
    691,
    "escape",
    0
   ],
   [
    694,
    "escape",
    0
   ],
   [
    697,
    "escape",
    0
   ],
   [
    699,
    "escape",
    0
   ],
   [
    700,
    "escape",
    0
   ],
   [
    703,
    "escape",
    0
   ],
   [
    708,
    "escape",
    0
   ],
   [
    710,
    "escape",
    0
   ],
   [
    714,
    "escape",
    0
   ],
   [
    715,
    "escape",
    0
   ],
   [
    716,
    "escape",
    0
   ],
   [
    723,
    "escape",
    0
   ],
   [
    724,
    "escape",
    0
   ],
   [
    726,
    "escape",
    0
   ],
   [
    732,
    "escape",
    0
   ],
   [
    735,
    "escape",
    0
   ],
   [
    737,
    "escape",
    0
   ],
   [
    738,
    "escape",
    0
   ],
   [
    742,
    "escape",
    0
   ],
   [
    745,
    "escape",
    0
   ],
   [
    748,
    "escape",
    0
   ],
   [
    751,
    "escape",
    0
   ],
   [
    755,
    "escape",
    0
   ],
   [
    758,
    "escape",
    0
   ],
   [
    759,
    "escape",
    0
   ],
   [
    762,
    "escape",
    0
   ],
   [
    763,
    "escape",
    0
   ],
   [
    764,
    "escape",
    0
   ],
   [
    766,
    "escape",
    0
   ],
   [
    767,
    "escape",
    0
   ],
   [
    775,
    "escape",
    0
   ],
   [
    779,
    "escape",
    0
   ],
   [
    785,
    "escape",
    0
   ],
   [
    786,
    "escape",
    0
   ],
   [
    787,
    "escape",
    0
   ],
   [
    788,
    "escape",
    0
   ],
   [
    790,
    "escape",
    0
   ],
   [
    793,
    "escape",
    0
   ],
   [
    794,
    "escape",
    0
   ],
   [
    795,
    "escape",
    0
   ],
   [
    796,
    "escape",
    0
   ],
   [
    801,
    "escape",
    0
   ],
   [
    804,
    "escape",
    0
   ],
   [
    806,
    "escape",
    0
   ],
   [
    807,
    "escape",
    0
   ],
   [
    810,
    "escape",
    0
   ],
   [
    811,
    "escape",
    0
   ],
   [
    813,
    "escape",
    0
   ],
   [
    815,
    "escape",
    0
   ],
   [
    817,
    "escape",
    0
   ],
   [
    822,
    "escape",
    0
   ],
   [
    823,
    "escape",
    0
   ],
   [
    825,
    "escape",
    0
   ],
   [
    827,
    "escape",
    0
   ],
   [
    828,
    "escape",
    0
   ],
   [
    829,
    "escape",
    0
   ],
   [
    830,
    "escape",
    0
   ],
   [
    831,
    "escape",
    0
   ],
   [
    838,
    "escape",
    0
   ],
   [
    839,
    "escape",
    0
   ],
   [
    842,
    "escape",
    0
   ],
   [
    843,
    "escape",
    0
   ],
   [
    844,
    "escape",
    0
   ],
   [
    847,
    "escape",
    0
   ],
   [
    849,
    "escape",
    0
   ],
   [
    850,
    "escape",
    0
   ],
   [
    851,
    "escape",
    0
   ],
   [
    852,
    "escape",
    0
   ],
   [
    858,
    "escape",
    0
   ],
   [
    862,
    "escape",
    0
   ],
   [
    866,
    "escape",
    0
   ],
   [
    868,
    "escape",
    0
   ],
   [
    871,
    "escape",
    0
   ],
   [
    874,
    "escape",
    0
   ],
   [
    876,
    "escape",
    0
   ],
   [
    877,
    "escape",
    0
   ],
   [
    879,
    "escape",
    0
   ],
   [
    882,
    "escape",
    0
   ],
   [
    883,
    "escape",
    0
   ],
   [
    886,
    "escape",
    0
   ],
   [
    891,
    "escape",
    0
   ],
   [
    894,
    "escape",
    0
   ],
   [
    895,
    "escape",
    0
   ],
   [
    903,
    "escape",
    0
   ],
   [
    907,
    "escape",
    0
   ],
   [
    908,
    "escape",
    0
   ],
   [
    909,
    "escape",
    0
   ],
   [
    913,
    "escape",
    0
   ],
   [
    915,
    "escape",
    0
   ],
   [
    916,
    "escape",
    0
   ],
   [
    921,
    "escape",
    0
   ],
   [
    922,
    "escape",
    0
   ],
   [
    923,
    "escape",
    0
   ],
   [
    926,
    "escape",
    0
   ],
   [
    927,
    "escape",
    0
   ],
   [
    930,
    "escape",
    0
   ],
   [
    934,
    "escape",
    0
   ],
   [
    937,
    "escape",
    0
   ],
   [
    938,
    "escape",
    0
   ],
   [
    941,
    "escape",
    0
   ],
   [
    943,
    "escape",
    0
   ],
   [
    945,
    "escape",
    0
   ],
   [
    947,
    "escape",
    0
   ],
   [
    950,
    "escape",
    0
   ],
   [
    951,
    "escape",
    0
   ],
   [
    953,
    "escape",
    0
   ],
   [
    955,
    "escape",
    0
   ],
   [
    956,
    "escape",
    0
   ],
   [
    958,
    "escape",
    0
   ],
   [
    959,
    "escape",
    0
   ],
   [
    964,
    "escape",
    0
   ],
   [
    970,
    "escape",
    0
   ],
   [
    971,
    "escape",
    0
   ],
   [
    972,
    "escape",
    0
   ],
   [
    978,
    "escape",
    0
   ],
   [
    979,
    "escape",
    0
   ],
   [
    980,
    "escape",
    0
   ],
   [
    982,
    "escape",
    0
   ],
   [
    985,
    "escape",
    0
   ],
   [
    988,
    "escape",
    0
   ],
   [
    989,
    "escape",
    0
   ],
   [
    993,
    "escape",
    0
   ],
   [
    994,
    "escape",
    0
   ],
   [
    996,
    "escape",
    0
   ],
   [
    1002,
    "escape",
    0
   ],
   [
    1003,
    "escape",
    0
   ],
   [
    1004,
    "escape",
    0
   ],
   [
    1005,
    "escape",
    0
   ],
   [
    1007,
    "escape",
    0
   ],
   [
    1009,
    "escape",
    0
   ],
   [
    1011,
    "escape",
    0
   ],
   [
    1015,
    "escape",
    0
   ],
   [
    1017,
    "escape",
    0
   ],
   [
    1018,
    "escape",
    0
   ],
   [
    1019,
    "escape",
    0
   ],
   [
    1020,
    "escape",
    0
   ],
   [
    1021,
    "escape",
    0
   ],
   [
    1022,
    "escape",
    0
   ],
   [
    1031,
    "escape",
    0
   ],
   [
    1035,
    "escape",
    0
   ],
   [
    1036,
    "escape",
    0
   ],
   [
    1037,
    "escape",
    0
   ],
   [
    1041,
    "escape",
    0
   ],
   [
    1044,
    "escape",
    0
   ],
   [
    1049,
    "escape",
    0
   ],
   [
    1050,
    "escape",
    0
   ],
   [
    1054,
    "escape",
    0
   ],
   [
    1055,
    "escape",
    0
   ],
   [
    1060,
    "escape",
    0
   ],
   [
    1062,
    "escape",
    0
   ],
   [
    1065,
    "escape",
    0
   ],
   [
    1066,
    "escape",
    0
   ],
   [
    1069,
    "escape",
    0
   ],
   [
    1071,
    "escape",
    0
   ],
   [
    1073,
    "escape",
    0
   ],
   [
    1074,
    "escape",
    0
   ],
   [
    1078,
    "escape",
    0
   ],
   [
    1084,
    "escape",
    0
   ],
   [
    1085,
    "escape",
    0
   ],
   [
    1086,
    "escape",
    0
   ],
   [
    1087,
    "escape",
    0
   ],
   [
    1089,
    "escape",
    0
   ],
   [
    1092,
    "escape",
    0
   ],
   [
    1098,
    "escape",
    0
   ],
   [
    1099,
    "escape",
    0
   ],
   [
    1103,
    "escape",
    0
   ],
   [
    1105,
    "escape",
    0
   ],
   [
    1106,
    "escape",
    0
   ],
   [
    1107,
    "escape",
    0
   ],
   [
    1108,
    "escape",
    0
   ],
   [
    1114,
    "escape",
    0
   ],
   [
    1116,
    "escape",
    0
   ],
   [
    1117,
    "escape",
    0
   ],
   [
    1118,
    "escape",
    0
   ],
   [
    1122,
    "escape",
    0
   ],
   [
    1126,
    "escape",
    0
   ],
   [
    1127,
    "escape",
    0
   ],
   [
    1133,
    "escape",
    0
   ],
   [
    1135,
    "escape",
    0
   ],
   [
    1137,
    "escape",
    0
   ],
   [
    1139,
    "escape",
    0
   ],
   [
    1143,
    "escape",
    0
   ],
   [
    1145,
    "escape",
    0
   ],
   [
    1149,
    "escape",
    0
   ],
   [
    1151,
    "escape",
    0
   ],
   [
    1156,
    "escape",
    0
   ],
   [
    1159,
    "escape",
    0
   ],
   [
    1162,
    "escape",
    0
   ],
   [
    1163,
    "escape",
    0
   ],
   [
    1165,
    "escape",
    0
   ],
   [
    1169,
    "escape",
    0
   ],
   [
    1171,
    "escape",
    0
   ],
   [
    1177,
    "escape",
    0
   ],
   [
    1179,
    "escape",
    0
   ],
   [
    1180,
    "escape",
    0
   ],
   [
    1181,
    "escape",
    0
   ],
   [
    1182,
    "escape",
    0
   ],
   [
    1183,
    "escape",
    0
   ],
   [
    1185,
    "escape",
    0
   ],
   [
    1186,
    "escape",
    0
   ],
   [
    1188,
    "escape",
    0
   ],
   [
    1190,
    "escape",
    0
   ],
   [
    1191,
    "escape",
    0
   ],
   [
    1193,
    "escape",
    0
   ],
   [
    1194,
    "escape",
    0
   ],
   [
    1201,
    "escape",
    0
   ],
   [
    1202,
    "escape",
    0
   ],
   [
    1206,
    "escape",
    0
   ],
   [
    1209,
    "escape",
    0
   ],
   [
    1211,
    "escape",
    0
   ],
   [
    1212,
    "escape",
    0
   ],
   [
    1213,
    "escape",
    0
   ],
   [
    1215,
    "escape",
    0
   ],
   [
    1217,
    "escape",
    0
   ],
   [
    1220,
    "escape",
    0
   ],
   [
    1223,
    "escape",
    0
   ],
   [
    1226,
    "escape",
    0
   ],
   [
    1228,
    "escape",
    0
   ],
   [
    1234,
    "escape",
    0
   ],
   [
    1235,
    "escape",
    0
   ],
   [
    1236,
    "escape",
    0
   ],
   [
    1238,
    "escape",
    0
   ],
   [
    1241,
    "escape",
    0
   ],
   [
    1242,
    "escape",
    0
   ],
   [
    1244,
    "escape",
    0
   ],
   [
    1245,
    "escape",
    0
   ],
   [
    1247,
    "escape",
    0
   ],
   [
    1249,
    "escape",
    0
   ],
   [
    1252,
    "escape",
    0
   ],
   [
    1257,
    "escape",
    0
   ],
   [
    1259,
    "escape",
    0
   ],
   [
    1260,
    "escape",
    0
   ],
   [
    1261,
    "escape",
    0
   ],
   [
    1263,
    "escape",
    0
   ],
   [
    1265,
    "escape",
    0
   ],
   [
    1266,
    "escape",
    0
   ],
   [
    1267,
    "escape",
    0
   ],
   [
    1270,
    "escape",
    0
   ],
   [
    1271,
    "escape",
    0
   ],
   [
    1273,
    "escape",
    0
   ],
   [
    1274,
    "escape",
    0
   ],
   [
    1275,
    "escape",
    0
   ],
   [
    1277,
    "escape",
    0
   ],
   [
    1278,
    "escape",
    0
   ],
   [
    1279,
    "escape",
    0
   ],
   [
    1287,
    "escape",
    0
   ],
   [
    1291,
    "escape",
    0
   ],
   [
    1293,
    "escape",
    0
   ],
   [
    1297,
    "escape",
    0
   ],
   [
    1299,
    "escape",
    0
   ],
   [
    1300,
    "escape",
    0
   ],
   [
    1302,
    "escape",
    0
   ],
   [
    1307,
    "escape",
    0
   ],
   [
    1308,
    "escape",
    0
   ],
   [
    1314,
    "escape",
    0
   ],
   [
    1316,
    "escape",
    0
   ],
   [
    1318,
    "escape",
    0
   ],
   [
    1319,
    "escape",
    0
   ],
   [
    1321,
    "escape",
    0
   ],
   [
    1323,
    "escape",
    0
   ],
   [
    1325,
    "escape",
    0
   ],
   [
    1329,
    "escape",
    0
   ],
   [
    1330,
    "escape",
    0
   ],
   [
    1337,
    "escape",
    0
   ],
   [
    1339,
    "escape",
    0
   ],
   [
    1341,
    "escape",
    0
   ],
   [
    1342,
    "escape",
    0
   ],
   [
    1343,
    "escape",
    0
   ],
   [
    1345,
    "escape",
    0
   ],
   [
    1348,
    "escape",
    0
   ],
   [
    1351,
    "escape",
    0
   ],
   [
    1355,
    "escape",
    0
   ],
   [
    1361,
    "escape",
    0
   ],
   [
    1362,
    "escape",
    0
   ],
   [
    1364,
    "escape",
    0
   ],
   [
    1370,
    "escape",
    0
   ],
   [
    1373,
    "escape",
    0
   ],
   [
    1374,
    "escape",
    0
   ],
   [
    1380,
    "escape",
    0
   ],
   [
    1382,
    "escape",
    0
   ],
   [
    1383,
    "escape",
    0
   ],
   [
    1385,
    "escape",
    0
   ],
   [
    1387,
    "escape",
    0
   ],
   [
    1389,
    "escape",
    0
   ],
   [
    1391,
    "escape",
    0
   ],
   [
    1393,
    "escape",
    0
   ],
   [
    1395,
    "escape",
    0
   ],
   [
    1401,
    "escape",
    0
   ],
   [
    1402,
    "escape",
    0
   ],
   [
    1405,
    "escape",
    0
   ],
   [
    1406,
    "escape",
    0
   ],
   [
    1407,
    "escape",
    0
   ],
   [
    1412,
    "escape",
    0
   ],
   [
    1415,
    "escape",
    0
   ],
   [
    1418,
    "escape",
    0
   ],
   [
    1421,
    "escape",
    0
   ],
   [
    1425,
    "escape",
    0
   ],
   [
    1427,
    "escape",
    0
   ],
   [
    1428,
    "escape",
    0
   ],
   [
    1430,
    "escape",
    0
   ],
   [
    1433,
    "escape",
    0
   ],
   [
    1434,
    "escape",
    0
   ],
   [
    1435,
    "escape",
    0
   ],
   [
    1437,
    "escape",
    0
   ],
   [
    1438,
    "escape",
    0
   ],
   [
    1439,
    "escape",
    0
   ],
   [
    1446,
    "escape",
    0
   ],
   [
    1447,
    "escape",
    0
   ],
   [
    1450,
    "escape",
    0
   ],
   [
    1453,
    "escape",
    0
   ],
   [
    1455,
    "escape",
    0
   ],
   [
    1457,
    "escape",
    0
   ],
   [
    1458,
    "escape",
    0
   ],
   [
    1459,
    "escape",
    0
   ],
   [
    1462,
    "escape",
    0
   ],
   [
    1465,
    "escape",
    0
   ],
   [
    1467,
    "escape",
    0
   ],
   [
    1470,
    "escape",
    0
   ],
   [
    1473,
    "escape",
    0
   ],
   [
    1476,
    "escape",
    0
   ],
   [
    1478,
    "escape",
    0
   ],
   [
    1482,
    "escape",
    0
   ],
   [
    1484,
    "escape",
    0
   ],
   [
    1490,
    "escape",
    0
   ],
   [
    1491,
    "escape",
    0
   ],
   [
    1494,
    "escape",
    0
   ],
   [
    1501,
    "escape",
    0
   ],
   [
    1503,
    "escape",
    0
   ],
   [
    1505,
    "escape",
    0
   ],
   [
    1506,
    "escape",
    0
   ],
   [
    1508,
    "escape",
    0
   ],
   [
    1510,
    "escape",
    0
   ],
   [
    1513,
    "escape",
    0
   ],
   [
    1514,
    "escape",
    0
   ],
   [
    1517,
    "escape",
    0
   ],
   [
    1523,
    "escape",
    0
   ],
   [
    1526,
    "escape",
    0
   ],
   [
    1527,
    "escape",
    0
   ],
   [
    1530,
    "escape",
    0
   ],
   [
    1531,
    "escape",
    0
   ],
   [
    1532,
    "escape",
    0
   ],
   [
    1533,
    "escape",
    0
   ],
   [
    1549,
    "escape",
    0
   ],
   [
    1553,
    "escape",
    0
   ],
   [
    1554,
    "escape",
    0
   ],
   [
    1556,
    "escape",
    0
   ],
   [
    1558,
    "escape",
    0
   ],
   [
    1561,
    "escape",
    0
   ],
   [
    1562,
    "escape",
    0
   ],
   [
    1564,
    "escape",
    0
   ],
   [
    1566,
    "escape",
    0
   ],
   [
    1567,
    "escape",
    0
   ],
   [
    1574,
    "escape",
    0
   ],
   [
    1575,
    "escape",
    0
   ],
   [
    1579,
    "escape",
    0
   ],
   [
    1581,
    "escape",
    0
   ],
   [
    1583,
    "escape",
    0
   ],
   [
    1590,
    "escape",
    0
   ],
   [
    1591,
    "escape",
    0
   ],
   [
    1593,
    "escape",
    0
   ],
   [
    1596,
    "escape",
    0
   ],
   [
    1598,
    "escape",
    0
   ],
   [
    1604,
    "escape",
    0
   ],
   [
    1606,
    "escape",
    0
   ],
   [
    1607,
    "escape",
    0
   ],
   [
    1610,
    "escape",
    0
   ],
   [
    1611,
    "escape",
    0
   ],
   [
    1612,
    "escape",
    0
   ],
   [
    1617,
    "escape",
    0
   ],
   [
    1618,
    "escape",
    0
   ],
   [
    1626,
    "escape",
    0
   ],
   [
    1628,
    "escape",
    0
   ],
   [
    1629,
    "escape",
    0
   ],
   [
    1630,
    "escape",
    0
   ],
   [
    1634,
    "escape",
    0
   ],
   [
    1636,
    "escape",
    0
   ],
   [
    1638,
    "escape",
    0
   ],
   [
    1639,
    "escape",
    0
   ],
   [
    1642,
    "escape",
    0
   ],
   [
    1644,
    "escape",
    0
   ],
   [
    1645,
    "escape",
    0
   ],
   [
    1647,
    "escape",
    0
   ],
   [
    1649,
    "escape",
    0
   ],
   [
    1651,
    "escape",
    0
   ],
   [
    1654,
    "escape",
    0
   ],
   [
    1657,
    "escape",
    0
   ],
   [
    1658,
    "escape",
    0
   ],
   [
    1659,
    "escape",
    0
   ],
   [
    1661,
    "escape",
    0
   ],
   [
    1662,
    "escape",
    0
   ],
   [
    1663,
    "escape",
    0
   ],
   [
    1668,
    "escape",
    0
   ],
   [
    1674,
    "escape",
    0
   ],
   [
    1676,
    "escape",
    0
   ],
   [
    1677,
    "escape",
    0
   ],
   [
    1681,
    "escape",
    0
   ],
   [
    1683,
    "escape",
    0
   ],
   [
    1689,
    "escape",
    0
   ],
   [
    1690,
    "escape",
    0
   ],
   [
    1692,
    "escape",
    0
   ],
   [
    1693,
    "escape",
    0
   ],
   [
    1700,
    "escape",
    0
   ],
   [
    1702,
    "escape",
    0
   ],
   [
    1703,
    "escape",
    0
   ],
   [
    1706,
    "escape",
    0
   ],
   [
    1711,
    "escape",
    0
   ],
   [
    1714,
    "escape",
    0
   ],
   [
    1723,
    "escape",
    0
   ],
   [
    1724,
    "escape",
    0
   ],
   [
    1727,
    "escape",
    0
   ],
   [
    1732,
    "escape",
    0
   ],
   [
    1734,
    "escape",
    0
   ],
   [
    1735,
    "escape",
    0
   ],
   [
    1738,
    "escape",
    0
   ],
   [
    1739,
    "escape",
    0
   ],
   [
    1740,
    "escape",
    0
   ],
   [
    1743,
    "escape",
    0
   ],
   [
    1747,
    "escape",
    0
   ],
   [
    1748,
    "escape",
    0
   ],
   [
    1750,
    "escape",
    0
   ],
   [
    1754,
    "escape",
    0
   ],
   [
    1756,
    "escape",
    0
   ],
   [
    1757,
    "escape",
    0
   ],
   [
    1762,
    "escape",
    0
   ],
   [
    1766,
    "escape",
    0
   ],
   [
    1769,
    "escape",
    0
   ],
   [
    1770,
    "escape",
    0
   ],
   [
    1773,
    "escape",
    0
   ],
   [
    1775,
    "escape",
    0
   ],
   [
    1777,
    "escape",
    0
   ],
   [
    1778,
    "escape",
    0
   ],
   [
    1779,
    "escape",
    0
   ],
   [
    1782,
    "escape",
    0
   ],
   [
    1783,
    "escape",
    0
   ],
   [
    1785,
    "escape",
    0
   ],
   [
    1786,
    "escape",
    0
   ],
   [
    1787,
    "escape",
    0
   ],
   [
    1788,
    "escape",
    0
   ],
   [
    1790,
    "escape",
    0
   ],
   [
    1791,
    "escape",
    0
   ],
   [
    1803,
    "escape",
    0
   ],
   [
    1809,
    "escape",
    0
   ],
   [
    1812,
    "escape",
    0
   ],
   [
    1814,
    "escape",
    0
   ],
   [
    1817,
    "escape",
    0
   ],
   [
    1818,
    "escape",
    0
   ],
   [
    1819,
    "escape",
    0
   ],
   [
    1820,
    "escape",
    0
   ],
   [
    1823,
    "escape",
    0
   ],
   [
    1825,
    "escape",
    0
   ],
   [
    1826,
    "escape",
    0
   ],
   [
    1828,
    "escape",
    0
   ],
   [
    1830,
    "escape",
    0
   ],
   [
    1834,
    "escape",
    0
   ],
   [
    1835,
    "escape",
    0
   ],
   [
    1837,
    "escape",
    0
   ],
   [
    1839,
    "escape",
    0
   ],
   [
    1842,
    "escape",
    0
   ],
   [
    1851,
    "escape",
    0
   ],
   [
    1852,
    "escape",
    0
   ],
   [
    1853,
    "escape",
    0
   ],
   [
    1854,
    "escape",
    0
   ],
   [
    1857,
    "escape",
    0
   ],
   [
    1862,
    "escape",
    0
   ],
   [
    1863,
    "escape",
    0
   ],
   [
    1866,
    "escape",
    0
   ],
   [
    1867,
    "escape",
    0
   ],
   [
    1868,
    "escape",
    0
   ],
   [
    1873,
    "escape",
    0
   ],
   [
    1874,
    "escape",
    0
   ],
   [
    1876,
    "escape",
    0
   ],
   [
    1882,
    "escape",
    0
   ],
   [
    1884,
    "escape",
    0
   ],
   [
    1885,
    "escape",
    0
   ],
   [
    1886,
    "escape",
    0
   ],
   [
    1889,
    "escape",
    0
   ],
   [
    1890,
    "escape",
    0
   ],
   [
    1892,
    "escape",
    0
   ],
   [
    1894,
    "escape",
    0
   ],
   [
    1895,
    "escape",
    0
   ],
   [
    1897,
    "escape",
    0
   ],
   [
    1898,
    "escape",
    0
   ],
   [
    1899,
    "escape",
    0
   ],
   [
    1900,
    "escape",
    0
   ],
   [
    1901,
    "escape",
    0
   ],
   [
    1905,
    "escape",
    0
   ],
   [
    1906,
    "escape",
    0
   ],
   [
    1907,
    "escape",
    0
   ],
   [
    1910,
    "escape",
    0
   ],
   [
    1913,
    "escape",
    0
   ],
   [
    1915,
    "escape",
    0
   ],
   [
    1917,
    "escape",
    0
   ],
   [
    1919,
    "escape",
    0
   ],
   [
    1924,
    "escape",
    0
   ],
   [
    1927,
    "escape",
    0
   ],
   [
    1930,
    "escape",
    0
   ],
   [
    1931,
    "escape",
    0
   ],
   [
    1932,
    "escape",
    0
   ],
   [
    1933,
    "escape",
    0
   ],
   [
    1937,
    "escape",
    0
   ],
   [
    1940,
    "escape",
    0
   ],
   [
    1942,
    "escape",
    0
   ],
   [
    1945,
    "escape",
    0
   ],
   [
    1946,
    "escape",
    0
   ],
   [
    1948,
    "escape",
    0
   ],
   [
    1949,
    "escape",
    0
   ],
   [
    1950,
    "escape",
    0
   ],
   [
    1951,
    "escape",
    0
   ],
   [
    1953,
    "escape",
    0
   ],
   [
    1954,
    "escape",
    0
   ],
   [
    1956,
    "escape",
    0
   ],
   [
    1961,
    "escape",
    0
   ],
   [
    1962,
    "escape",
    0
   ],
   [
    1969,
    "escape",
    0
   ],
   [
    1971,
    "escape",
    0
   ],
   [
    1974,
    "escape",
    0
   ],
   [
    1975,
    "escape",
    0
   ],
   [
    1977,
    "escape",
    0
   ],
   [
    1979,
    "escape",
    0
   ],
   [
    1981,
    "escape",
    0
   ],
   [
    1982,
    "escape",
    0
   ],
   [
    1985,
    "escape",
    0
   ],
   [
    1990,
    "escape",
    0
   ],
   [
    1994,
    "escape",
    0
   ],
   [
    1995,
    "escape",
    0
   ],
   [
    1996,
    "escape",
    0
   ],
   [
    1999,
    "escape",
    0
   ],
   [
    2002,
    "escape",
    0
   ],
   [
    2004,
    "escape",
    0
   ],
   [
    2006,
    "escape",
    0
   ],
   [
    2009,
    "escape",
    0
   ],
   [
    2012,
    "escape",
    0
   ],
   [
    2013,
    "escape",
    0
   ],
   [
    2015,
    "escape",
    0
   ],
   [
    2017,
    "escape",
    0
   ],
   [
    2018,
    "escape",
    0
   ],
   [
    2020,
    "escape",
    0
   ],
   [
    2022,
    "escape",
    0
   ],
   [
    2027,
    "escape",
    0
   ],
   [
    2033,
    "escape",
    0
   ],
   [
    2035,
    "escape",
    0
   ],
   [
    2038,
    "escape",
    0
   ],
   [
    2041,
    "escape",
    0
   ],
   [
    2042,
    "escape",
    0
   ],
   [
    2043,
    "escape",
    0
   ],
   [
    2044,
    "escape",
    0
   ],
   [
    2046,
    "escape",
    0
   ],
   [
    2047,
    "escape",
    0
   ],
   [
    2055,
    "escape",
    0
   ],
   [
    2059,
    "escape",
    0
   ],
   [
    2060,
    "escape",
    0
   ],
   [
    2061,
    "escape",
    0
   ],
   [
    2065,
    "escape",
    0
   ],
   [
    2070,
    "escape",
    0
   ],
   [
    2073,
    "escape",
    0
   ],
   [
    2075,
    "escape",
    0
   ],
   [
    2078,
    "escape",
    0
   ],
   [
    2081,
    "escape",
    0
   ],
   [
    2084,
    "escape",
    0
   ],
   [
    2087,
    "escape",
    0
   ],
   [
    2089,
    "escape",
    0
   ],
   [
    2090,
    "escape",
    0
   ],
   [
    2093,
    "escape",
    0
   ],
   [
    2095,
    "escape",
    0
   ],
   [
    2098,
    "escape",
    0
   ],
   [
    2102,
    "escape",
    0
   ],
   [
    2103,
    "escape",
    0
   ],
   [
    2108,
    "escape",
    0
   ],
   [
    2109,
    "escape",
    0
   ],
   [
    2110,
    "escape",
    0
   ],
   [
    2111,
    "escape",
    0
   ],
   [
    2113,
    "escape",
    0
   ],
   [
    2116,
    "escape",
    0
   ],
   [
    2118,
    "escape",
    0
   ],
   [
    2119,
    "escape",
    0
   ],
   [
    2122,
    "escape",
    0
   ],
   [
    2123,
    "escape",
    0
   ],
   [
    2124,
    "escape",
    0
   ],
   [
    2127,
    "escape",
    0
   ],
   [
    2131,
    "escape",
    0
   ],
   [
    2132,
    "escape",
    0
   ],
   [
    2138,
    "escape",
    0
   ],
   [
    2140,
    "escape",
    0
   ],
   [
    2141,
    "escape",
    0
   ],
   [
    2142,
    "escape",
    0
   ],
   [
    2145,
    "escape",
    0
   ],
   [
    2148,
    "escape",
    0
   ],
   [
    2150,
    "escape",
    0
   ],
   [
    2151,
    "escape",
    0
   ],
   [
    2153,
    "escape",
    0
   ],
   [
    2155,
    "escape",
    0
   ],
   [
    2156,
    "escape",
    0
   ],
   [
    2157,
    "escape",
    0
   ],
   [
    2159,
    "escape",
    0
   ],
   [
    2161,
    "escape",
    0
   ],
   [
    2167,
    "escape",
    0
   ],
   [
    2169,
    "escape",
    0
   ],
   [
    2170,
    "escape",
    0
   ],
   [
    2171,
    "escape",
    0
   ],
   [
    2173,
    "escape",
    0
   ],
   [
    2175,
    "escape",
    0
   ],
   [
    2180,
    "escape",
    0
   ],
   [
    2183,
    "escape",
    0
   ],
   [
    2186,
    "escape",
    0
   ],
   [
    2187,
    "escape",
    0
   ],
   [
    2188,
    "escape",
    0
   ],
   [
    2189,
    "escape",
    0
   ],
   [
    2193,
    "escape",
    0
   ],
   [
    2196,
    "escape",
    0
   ],
   [
    2198,
    "escape",
    0
   ],
   [
    2201,
    "escape",
    0
   ],
   [
    2203,
    "escape",
    0
   ],
   [
    2205,
    "escape",
    0
   ],
   [
    2206,
    "escape",
    0
   ],
   [
    2209,
    "escape",
    0
   ],
   [
    2210,
    "escape",
    0
   ],
   [
    2212,
    "escape",
    0
   ],
   [
    2214,
    "escape",
    0
   ],
   [
    2217,
    "escape",
    0
   ],
   [
    2218,
    "escape",
    0
   ],
   [
    2223,
    "escape",
    0
   ],
   [
    2226,
    "escape",
    0
   ],
   [
    2227,
    "escape",
    0
   ],
   [
    2233,
    "escape",
    0
   ],
   [
    2235,
    "escape",
    0
   ],
   [
    2237,
    "escape",
    0
   ],
   [
    2239,
    "escape",
    0
   ],
   [
    2241,
    "escape",
    0
   ],
   [
    2244,
    "escape",
    0
   ],
   [
    2251,
    "escape",
    0
   ],
   [
    2252,
    "escape",
    0
   ],
   [
    2255,
    "escape",
    0
   ],
   [
    2258,
    "escape",
    0
   ],
   [
    2259,
    "escape",
    0
   ],
   [
    2260,
    "escape",
    0
   ],
   [
    2262,
    "escape",
    0
   ],
   [
    2265,
    "escape",
    0
   ],
   [
    2266,
    "escape",
    0
   ],
   [
    2269,
    "escape",
    0
   ],
   [
    2271,
    "escape",
    0
   ],
   [
    2276,
    "escape",
    0
   ],
   [
    2281,
    "escape",
    0
   ],
   [
    2285,
    "escape",
    0
   ],
   [
    2287,
    "escape",
    0
   ],
   [
    2289,
    "escape",
    0
   ],
   [
    2290,
    "escape",
    0
   ],
   [
    2291,
    "escape",
    0
   ],
   [
    2295,
    "escape",
    0
   ],
   [
    2297,
    "escape",
    0
   ],
   [
    2298,
    "escape",
    0
   ],
   [
    2299,
    "escape",
    0
   ],
   [
    2300,
    "escape",
    0
   ],
   [
    2302,
    "escape",
    0
   ],
   [
    2311,
    "escape",
    0
   ],
   [
    2317,
    "escape",
    0
   ],
   [
    2324,
    "escape",
    0
   ],
   [
    2329,
    "escape",
    0
   ],
   [
    2330,
    "escape",
    0
   ],
   [
    2331,
    "escape",
    0
   ],
   [
    2334,
    "escape",
    0
   ],
   [
    2335,
    "escape",
    0
   ],
   [
    2337,
    "escape",
    0
   ],
   [
    2338,
    "escape",
    0
   ],
   [
    2340,
    "escape",
    0
   ],
   [
    2342,
    "escape",
    0
   ],
   [
    2343,
    "escape",
    0
   ],
   [
    2346,
    "escape",
    0
   ],
   [
    2347,
    "escape",
    0
   ],
   [
    2349,
    "escape",
    0
   ],
   [
    2351,
    "escape",
    0
   ],
   [
    2361,
    "escape",
    0
   ],
   [
    2363,
    "escape",
    0
   ],
   [
    2364,
    "escape",
    0
   ],
   [
    2365,
    "escape",
    0
   ],
   [
    2369,
    "escape",
    0
   ],
   [
    2372,
    "escape",
    0
   ],
   [
    2374,
    "escape",
    0
   ],
   [
    2375,
    "escape",
    0
   ],
   [
    2380,
    "escape",
    0
   ],
   [
    2383,
    "escape",
    0
   ],
   [
    2385,
    "escape",
    0
   ],
   [
    2386,
    "escape",
    0
   ],
   [
    2387,
    "escape",
    0
   ],
   [
    2394,
    "escape",
    0
   ],
   [
    2397,
    "escape",
    0
   ],
   [
    2401,
    "escape",
    0
   ],
   [
    2404,
    "escape",
    0
   ],
   [
    2406,
    "escape",
    0
   ],
   [
    2407,
    "escape",
    0
   ],
   [
    2409,
    "escape",
    0
   ],
   [
    2411,
    "escape",
    0
   ],
   [
    2415,
    "escape",
    0
   ],
   [
    2417,
    "escape",
    0
   ],
   [
    2418,
    "escape",
    0
   ],
   [
    2419,
    "escape",
    0
   ],
   [
    2422,
    "escape",
    0
   ],
   [
    2425,
    "escape",
    0
   ],
   [
    2426,
    "escape",
    0
   ],
   [
    2427,
    "escape",
    0
   ],
   [
    2436,
    "escape",
    0
   ],
   [
    2442,
    "escape",
    0
   ],
   [
    2443,
    "escape",
    0
   ],
   [
    2444,
    "escape",
    0
   ],
   [
    2445,
    "escape",
    0
   ],
   [
    2449,
    "escape",
    0
   ],
   [
    2451,
    "escape",
    0
   ],
   [
    2452,
    "escape",
    0
   ],
   [
    2454,
    "escape",
    0
   ],
   [
    2457,
    "escape",
    0
   ],
   [
    2458,
    "escape",
    0
   ],
   [
    2459,
    "escape",
    0
   ],
   [
    2463,
    "escape",
    0
   ],
   [
    2466,
    "escape",
    0
   ],
   [
    2468,
    "escape",
    0
   ],
   [
    2470,
    "escape",
    0
   ],
   [
    2473,
    "escape",
    0
   ],
   [
    2477,
    "escape",
    0
   ],
   [
    2479,
    "escape",
    0
   ],
   [
    2481,
    "escape",
    0
   ],
   [
    2486,
    "escape",
    0
   ],
   [
    2487,
    "escape",
    0
   ],
   [
    2489,
    "escape",
    0
   ],
   [
    2491,
    "escape",
    0
   ],
   [
    2492,
    "escape",
    0
   ],
   [
    2493,
    "escape",
    0
   ],
   [
    2494,
    "escape",
    0
   ],
   [
    2497,
    "escape",
    0
   ],
   [
    2500,
    "escape",
    0
   ],
   [
    2502,
    "escape",
    0
   ],
   [
    2503,
    "escape",
    0
   ],
   [
    2506,
    "escape",
    0
   ],
   [
    2508,
    "escape",
    0
   ],
   [
    2511,
    "escape",
    0
   ],
   [
    2514,
    "escape",
    0
   ],
   [
    2515,
    "escape",
    0
   ],
   [
    2516,
    "escape",
    0
   ],
   [
    2521,
    "escape",
    0
   ],
   [
    2522,
    "escape",
    0
   ],
   [
    2524,
    "escape",
    0
   ],
   [
    2525,
    "escape",
    0
   ],
   [
    2527,
    "escape",
    0
   ],
   [
    2532,
    "escape",
    0
   ],
   [
    2534,
    "escape",
    0
   ],
   [
    2538,
    "escape",
    0
   ],
   [
    2540,
    "escape",
    0
   ],
   [
    2545,
    "escape",
    0
   ],
   [
    2550,
    "escape",
    0
   ],
   [
    2551,
    "escape",
    0
   ],
   [
    2553,
    "escape",
    0
   ],
   [
    2554,
    "escape",
    0
   ],
   [
    2555,
    "escape",
    0
   ],
   [
    2556,
    "escape",
    0
   ],
   [
    2557,
    "escape",
    0
   ],
   [
    2559,
    "escape",
    0
   ],
   [
    2567,
    "escape",
    0
   ],
   [
    2571,
    "escape",
    0
   ],
   [
    2578,
    "escape",
    0
   ],
   [
    2585,
    "escape",
    0
   ],
   [
    2586,
    "escape",
    0
   ],
   [
    2587,
    "escape",
    0
   ],
   [
    2590,
    "escape",
    0
   ],
   [
    2591,
    "escape",
    0
   ],
   [
    2593,
    "escape",
    0
   ],
   [
    2596,
    "escape",
    0
   ],
   [
    2598,
    "escape",
    0
   ],
   [
    2599,
    "escape",
    0
   ],
   [
    2601,
    "escape",
    0
   ],
   [
    2603,
    "escape",
    0
   ],
   [
    2605,
    "escape",
    0
   ],
   [
    2607,
    "escape",
    0
   ],
   [
    2609,
    "escape",
    0
   ],
   [
    2610,
    "escape",
    0
   ],
   [
    2614,
    "escape",
    0
   ],
   [
    2621,
    "escape",
    0
   ],
   [
    2622,
    "escape",
    0
   ],
   [
    2625,
    "escape",
    0
   ],
   [
    2628,
    "escape",
    0
   ],
   [
    2631,
    "escape",
    0
   ],
   [
    2634,
    "escape",
    0
   ],
   [
    2635,
    "escape",
    0
   ],
   [
    2636,
    "escape",
    0
   ],
   [
    2641,
    "escape",
    0
   ],
   [
    2643,
    "escape",
    0
   ],
   [
    2644,
    "escape",
    0
   ],
   [
    2650,
    "escape",
    0
   ],
   [
    2653,
    "escape",
    0
   ],
   [
    2654,
    "escape",
    0
   ],
   [
    2660,
    "escape",
    0
   ],
   [
    2662,
    "escape",
    0
   ],
   [
    2665,
    "escape",
    0
   ],
   [
    2666,
    "escape",
    0
   ],
   [
    2667,
    "escape",
    0
   ],
   [
    2668,
    "escape",
    0
   ],
   [
    2669,
    "escape",
    0
   ],
   [
    2671,
    "escape",
    0
   ],
   [
    2673,
    "escape",
    0
   ],
   [
    2675,
    "escape",
    0
   ],
   [
    2678,
    "escape",
    0
   ],
   [
    2679,
    "escape",
    0
   ],
   [
    2681,
    "escape",
    0
   ],
   [
    2683,
    "escape",
    0
   ],
   [
    2685,
    "escape",
    0
   ],
   [
    2686,
    "escape",
    0
   ],
   [
    2687,
    "escape",
    0
   ],
   [
    2692,
    "escape",
    0
   ],
   [
    2695,
    "escape",
    0
   ],
   [
    2698,
    "escape",
    0
   ],
   [
    2700,
    "escape",
    0
   ],
   [
    2701,
    "escape",
    0
   ],
   [
    2707,
    "escape",
    0
   ],
   [
    2713,
    "escape",
    0
   ],
   [
    2714,
    "escape",
    0
   ],
   [
    2716,
    "escape",
    0
   ],
   [
    2718,
    "escape",
    0
   ],
   [
    2721,
    "escape",
    0
   ],
   [
    2724,
    "escape",
    0
   ],
   [
    2726,
    "escape",
    0
   ],
   [
    2727,
    "escape",
    0
   ],
   [
    2729,
    "escape",
    0
   ],
   [
    2730,
    "escape",
    0
   ],
   [
    2735,
    "escape",
    0
   ],
   [
    2738,
    "escape",
    0
   ],
   [
    2739,
    "escape",
    0
   ],
   [
    2745,
    "escape",
    0
   ],
   [
    2751,
    "escape",
    0
   ],
   [
    2753,
    "escape",
    0
   ],
   [
    2756,
    "escape",
    0
   ],
   [
    2759,
    "escape",
    0
   ],
   [
    2763,
    "escape",
    0
   ],
   [
    2764,
    "escape",
    0
   ],
   [
    2767,
    "escape",
    0
   ],
   [
    2770,
    "escape",
    0
   ],
   [
    2777,
    "escape",
    0
   ],
   [
    2778,
    "escape",
    0
   ],
   [
    2780,
    "escape",
    0
   ],
   [
    2781,
    "escape",
    0
   ],
   [
    2785,
    "escape",
    0
   ],
   [
    2786,
    "escape",
    0
   ],
   [
    2793,
    "escape",
    0
   ],
   [
    2794,
    "escape",
    0
   ],
   [
    2795,
    "escape",
    0
   ],
   [
    2796,
    "escape",
    0
   ],
   [
    2797,
    "escape",
    0
   ],
   [
    2799,
    "escape",
    0
   ],
   [
    2801,
    "escape",
    0
   ],
   [
    2802,
    "escape",
    0
   ],
   [
    2806,
    "escape",
    0
   ],
   [
    2809,
    "escape",
    0
   ],
   [
    2810,
    "escape",
    0
   ],
   [
    2811,
    "escape",
    0
   ],
   [
    2812,
    "escape",
    0
   ],
   [
    2814,
    "escape",
    0
   ],
   [
    2815,
    "escape",
    0
   ],
   [
    2827,
    "escape",
    0
   ],
   [
    2828,
    "escape",
    0
   ],
   [
    2829,
    "escape",
    0
   ],
   [
    2834,
    "escape",
    0
   ],
   [
    2836,
    "escape",
    0
   ],
   [
    2838,
    "escape",
    0
   ],
   [
    2841,
    "escape",
    0
   ],
   [
    2842,
    "escape",
    0
   ],
   [
    2843,
    "escape",
    0
   ],
   [
    2846,
    "escape",
    0
   ],
   [
    2847,
    "escape",
    0
   ],
   [
    2849,
    "escape",
    0
   ],
   [
    2850,
    "escape",
    0
   ],
   [
    2854,
    "escape",
    0
   ],
   [
    2858,
    "escape",
    0
   ],
   [
    2859,
    "escape",
    0
   ],
   [
    2861,
    "escape",
    0
   ],
   [
    2863,
    "escape",
    0
   ],
   [
    2865,
    "escape",
    0
   ],
   [
    2866,
    "escape",
    0
   ],
   [
    2870,
    "escape",
    0
   ],
   [
    2873,
    "escape",
    0
   ],
   [
    2875,
    "escape",
    0
   ],
   [
    2876,
    "escape",
    0
   ],
   [
    2878,
    "escape",
    0
   ],
   [
    2879,
    "escape",
    0
   ],
   [
    2881,
    "escape",
    0
   ],
   [
    2886,
    "escape",
    0
   ],
   [
    2887,
    "escape",
    0
   ],
   [
    2890,
    "escape",
    0
   ],
   [
    2891,
    "escape",
    0
   ],
   [
    2892,
    "escape",
    0
   ],
   [
    2895,
    "escape",
    0
   ],
   [
    2898,
    "escape",
    0
   ],
   [
    2900,
    "escape",
    0
   ],
   [
    2906,
    "escape",
    0
   ],
   [
    2908,
    "escape",
    0
   ],
   [
    2910,
    "escape",
    0
   ],
   [
    2913,
    "escape",
    0
   ],
   [
    2914,
    "escape",
    0
   ],
   [
    2918,
    "escape",
    0
   ],
   [
    2919,
    "escape",
    0
   ],
   [
    2923,
    "escape",
    0
   ],
   [
    2924,
    "escape",
    0
   ],
   [
    2925,
    "escape",
    0
   ],
   [
    2927,
    "escape",
    0
   ],
   [
    2929,
    "escape",
    0
   ],
   [
    2930,
    "escape",
    0
   ],
   [
    2931,
    "escape",
    0
   ],
   [
    2934,
    "escape",
    0
   ],
   [
    2938,
    "escape",
    0
   ],
   [
    2942,
    "escape",
    0
   ],
   [
    2943,
    "escape",
    0
   ],
   [
    2954,
    "escape",
    0
   ],
   [
    2957,
    "escape",
    0
   ],
   [
    2961,
    "escape",
    0
   ],
   [
    2963,
    "escape",
    0
   ],
   [
    2964,
    "escape",
    0
   ],
   [
    2966,
    "escape",
    0
   ],
   [
    2969,
    "escape",
    0
   ],
   [
    2971,
    "escape",
    0
   ],
   [
    2972,
    "escape",
    0
   ],
   [
    2973,
    "escape",
    0
   ],
   [
    2977,
    "escape",
    0
   ],
   [
    2978,
    "escape",
    0
   ],
   [
    2980,
    "escape",
    0
   ],
   [
    2985,
    "escape",
    0
   ],
   [
    2991,
    "escape",
    0
   ],
   [
    2993,
    "escape",
    0
   ],
   [
    2994,
    "escape",
    0
   ],
   [
    2998,
    "escape",
    0
   ],
   [
    2999,
    "escape",
    0
   ],
   [
    3003,
    "escape",
    0
   ],
   [
    3004,
    "escape",
    0
   ],
   [
    3006,
    "escape",
    0
   ],
   [
    3007,
    "escape",
    0
   ],
   [
    3009,
    "escape",
    0
   ],
   [
    3014,
    "escape",
    0
   ],
   [
    3018,
    "escape",
    0
   ],
   [
    3023,
    "escape",
    0
   ],
   [
    3026,
    "escape",
    0
   ],
   [
    3027,
    "escape",
    0
   ],
   [
    3028,
    "escape",
    0
   ],
   [
    3030,
    "escape",
    0
   ],
   [
    3033,
    "escape",
    0
   ],
   [
    3034,
    "escape",
    0
   ],
   [
    3036,
    "escape",
    0
   ],
   [
    3041,
    "escape",
    0
   ],
   [
    3046,
    "escape",
    0
   ],
   [
    3050,
    "escape",
    0
   ],
   [
    3052,
    "escape",
    0
   ],
   [
    3053,
    "escape",
    0
   ],
   [
    3055,
    "escape",
    0
   ],
   [
    3057,
    "escape",
    0
   ],
   [
    3062,
    "escape",
    0
   ],
   [
    3063,
    "escape",
    0
   ],
   [
    3065,
    "escape",
    0
   ],
   [
    3066,
    "escape",
    0
   ],
   [
    3067,
    "escape",
    0
   ],
   [
    3069,
    "escape",
    0
   ],
   [
    3070,
    "escape",
    0
   ],
   [
    3071,
    "escape",
    0
   ],
   [
    3083,
    "escape",
    0
   ],
   [
    3084,
    "escape",
    0
   ],
   [
    3085,
    "escape",
    0
   ],
   [
    3089,
    "escape",
    0
   ],
   [
    3090,
    "escape",
    0
   ],
   [
    3092,
    "escape",
    0
   ],
   [
    3094,
    "escape",
    0
   ],
   [
    3097,
    "escape",
    0
   ],
   [
    3098,
    "escape",
    0
   ],
   [
    3100,
    "escape",
    0
   ],
   [
    3103,
    "escape",
    0
   ],
   [
    3105,
    "escape",
    0
   ],
   [
    3106,
    "escape",
    0
   ],
   [
    3108,
    "escape",
    0
   ],
   [
    3110,
    "escape",
    0
   ],
   [
    3113,
    "escape",
    0
   ],
   [
    3115,
    "escape",
    0
   ],
   [
    3117,
    "escape",
    0
   ],
   [
    3122,
    "escape",
    0
   ],
   [
    3126,
    "escape",
    0
   ],
   [
    3127,
    "escape",
    0
   ],
   [
    3131,
    "escape",
    0
   ],
   [
    3132,
    "escape",
    0
   ],
   [
    3133,
    "escape",
    0
   ],
   [
    3134,
    "escape",
    0
   ],
   [
    3135,
    "escape",
    0
   ],
   [
    3140,
    "escape",
    0
   ],
   [
    3143,
    "escape",
    0
   ],
   [
    3147,
    "escape",
    0
   ],
   [
    3151,
    "escape",
    0
   ],
   [
    3153,
    "escape",
    0
   ],
   [
    3155,
    "escape",
    0
   ],
   [
    3156,
    "escape",
    0
   ],
   [
    3162,
    "escape",
    0
   ],
   [
    3164,
    "escape",
    0
   ],
   [
    3165,
    "escape",
    0
   ],
   [
    3170,
    "escape",
    0
   ],
   [
    3172,
    "escape",
    0
   ],
   [
    3174,
    "escape",
    0
   ],
   [
    3175,
    "escape",
    0
   ],
   [
    3177,
    "escape",
    0
   ],
   [
    3178,
    "escape",
    0
   ],
   [
    3179,
    "escape",
    0
   ],
   [
    3183,
    "escape",
    0
   ],
   [
    3185,
    "escape",
    0
   ],
   [
    3190,
    "escape",
    0
   ],
   [
    3191,
    "escape",
    0
   ],
   [
    3193,
    "escape",
    0
   ],
   [
    3197,
    "escape",
    0
   ],
   [
    3198,
    "escape",
    0
   ],
   [
    3199,
    "escape",
    0
   ],
   [
    3207,
    "escape",
    0
   ],
   [
    3210,
    "escape",
    0
   ],
   [
    3211,
    "escape",
    0
   ],
   [
    3212,
    "escape",
    0
   ],
   [
    3213,
    "escape",
    0
   ],
   [
    3222,
    "escape",
    0
   ],
   [
    3225,
    "escape",
    0
   ],
   [
    3227,
    "escape",
    0
   ],
   [
    3228,
    "escape",
    0
   ],
   [
    3229,
    "escape",
    0
   ],
   [
    3230,
    "escape",
    0
   ],
   [
    3233,
    "escape",
    0
   ],
   [
    3234,
    "escape",
    0
   ],
   [
    3236,
    "escape",
    0
   ],
   [
    3239,
    "escape",
    0
   ],
   [
    3241,
    "escape",
    0
   ],
   [
    3242,
    "escape",
    0
   ],
   [
    3250,
    "escape",
    0
   ],
   [
    3251,
    "escape",
    0
   ],
   [
    3254,
    "escape",
    0
   ],
   [
    3255,
    "escape",
    0
   ],
   [
    3257,
    "escape",
    0
   ],
   [
    3259,
    "escape",
    0
   ],
   [
    3260,
    "escape",
    0
   ],
   [
    3263,
    "escape",
    0
   ],
   [
    3265,
    "escape",
    0
   ],
   [
    3268,
    "escape",
    0
   ],
   [
    3270,
    "escape",
    0
   ],
   [
    3271,
    "escape",
    0
   ],
   [
    3274,
    "escape",
    0
   ],
   [
    3275,
    "escape",
    0
   ],
   [
    3279,
    "escape",
    0
   ],
   [
    3282,
    "escape",
    0
   ],
   [
    3284,
    "escape",
    0
   ],
   [
    3289,
    "escape",
    0
   ],
   [
    3290,
    "escape",
    0
   ],
   [
    3295,
    "escape",
    0
   ],
   [
    3297,
    "escape",
    0
   ],
   [
    3305,
    "escape",
    0
   ],
   [
    3307,
    "escape",
    0
   ],
   [
    3308,
    "escape",
    0
   ],
   [
    3309,
    "escape",
    0
   ],
   [
    3313,
    "escape",
    0
   ],
   [
    3315,
    "escape",
    0
   ],
   [
    3318,
    "escape",
    0
   ],
   [
    3319,
    "escape",
    0
   ],
   [
    3321,
    "escape",
    0
   ],
   [
    3324,
    "escape",
    0
   ],
   [
    3325,
    "escape",
    0
   ],
   [
    3326,
    "escape",
    0
   ],
   [
    3327,
    "escape",
    0
   ],
   [
    3335,
    "escape",
    0
   ],
   [
    3339,
    "escape",
    0
   ],
   [
    3341,
    "escape",
    0
   ],
   [
    3348,
    "escape",
    0
   ],
   [
    3350,
    "escape",
    0
   ],
   [
    3353,
    "escape",
    0
   ],
   [
    3355,
    "escape",
    0
   ],
   [
    3356,
    "escape",
    0
   ],
   [
    3358,
    "escape",
    0
   ],
   [
    3359,
    "escape",
    0
   ],
   [
    3361,
    "escape",
    0
   ],
   [
    3362,
    "escape",
    0
   ],
   [
    3364,
    "escape",
    0
   ],
   [
    3366,
    "escape",
    0
   ],
   [
    3367,
    "escape",
    0
   ],
   [
    3370,
    "escape",
    0
   ],
   [
    3373,
    "escape",
    0
   ],
   [
    3377,
    "escape",
    0
   ],
   [
    3378,
    "escape",
    0
   ],
   [
    3383,
    "escape",
    0
   ],
   [
    3385,
    "escape",
    0
   ],
   [
    3387,
    "escape",
    0
   ],
   [
    3389,
    "escape",
    0
   ],
   [
    3390,
    "escape",
    0
   ],
   [
    3391,
    "escape",
    0
   ],
   [
    3393,
    "escape",
    0
   ],
   [
    3396,
    "escape",
    0
   ],
   [
    3398,
    "escape",
    0
   ],
   [
    3399,
    "escape",
    0
   ],
   [
    3403,
    "escape",
    0
   ],
   [
    3404,
    "escape",
    0
   ],
   [
    3407,
    "escape",
    0
   ],
   [
    3409,
    "escape",
    0
   ],
   [
    3412,
    "escape",
    0
   ],
   [
    3418,
    "escape",
    0
   ],
   [
    3422,
    "escape",
    0
   ],
   [
    3428,
    "escape",
    0
   ],
   [
    3430,
    "escape",
    0
   ],
   [
    3431,
    "escape",
    0
   ],
   [
    3433,
    "escape",
    0
   ],
   [
    3434,
    "escape",
    0
   ],
   [
    3435,
    "escape",
    0
   ],
   [
    3436,
    "escape",
    0
   ],
   [
    3437,
    "escape",
    0
   ],
   [
    3442,
    "escape",
    0
   ],
   [
    3443,
    "escape",
    0
   ],
   [
    3447,
    "escape",
    0
   ],
   [
    3449,
    "escape",
    0
   ],
   [
    3450,
    "escape",
    0
   ],
   [
    3453,
    "escape",
    0
   ],
   [
    3454,
    "escape",
    0
   ],
   [
    3460,
    "escape",
    0
   ],
   [
    3463,
    "escape",
    0
   ],
   [
    3466,
    "escape",
    0
   ],
   [
    3467,
    "escape",
    0
   ],
   [
    3468,
    "escape",
    0
   ],
   [
    3469,
    "escape",
    0
   ],
   [
    3475,
    "escape",
    0
   ],
   [
    3476,
    "escape",
    0
   ],
   [
    3481,
    "escape",
    0
   ],
   [
    3486,
    "escape",
    0
   ],
   [
    3494,
    "escape",
    0
   ],
   [
    3495,
    "escape",
    0
   ],
   [
    3497,
    "escape",
    0
   ],
   [
    3501,
    "escape",
    0
   ],
   [
    3503,
    "escape",
    0
   ],
   [
    3505,
    "escape",
    0
   ],
   [
    3506,
    "escape",
    0
   ],
   [
    3507,
    "escape",
    0
   ],
   [
    3510,
    "escape",
    0
   ],
   [
    3511,
    "escape",
    0
   ],
   [
    3513,
    "escape",
    0
   ],
   [
    3515,
    "escape",
    0
   ],
   [
    3516,
    "escape",
    0
   ],
   [
    3519,
    "escape",
    0
   ],
   [
    3521,
    "escape",
    0
   ],
   [
    3524,
    "escape",
    0
   ],
   [
    3527,
    "escape",
    0
   ],
   [
    3532,
    "escape",
    0
   ],
   [
    3535,
    "escape",
    0
   ],
   [
    3538,
    "escape",
    0
   ],
   [
    3542,
    "escape",
    0
   ],
   [
    3545,
    "escape",
    0
   ],
   [
    3546,
    "escape",
    0
   ],
   [
    3548,
    "escape",
    0
   ],
   [
    3553,
    "escape",
    0
   ],
   [
    3554,
    "escape",
    0
   ],
   [
    3556,
    "escape",
    0
   ],
   [
    3558,
    "escape",
    0
   ],
   [
    3561,
    "escape",
    0
   ],
   [
    3562,
    "escape",
    0
   ],
   [
    3563,
    "escape",
    0
   ],
   [
    3565,
    "escape",
    0
   ],
   [
    3570,
    "escape",
    0
   ],
   [
    3574,
    "escape",
    0
   ],
   [
    3575,
    "escape",
    0
   ],
   [
    3578,
    "escape",
    0
   ],
   [
    3579,
    "escape",
    0
   ],
   [
    3580,
    "escape",
    0
   ],
   [
    3581,
    "escape",
    0
   ],
   [
    3591,
    "escape",
    0
   ],
   [
    3596,
    "escape",
    0
   ],
   [
    3601,
    "escape",
    0
   ],
   [
    3602,
    "escape",
    0
   ],
   [
    3604,
    "escape",
    0
   ],
   [
    3606,
    "escape",
    0
   ],
   [
    3609,
    "escape",
    0
   ],
   [
    3610,
    "escape",
    0
   ],
   [
    3611,
    "escape",
    0
   ],
   [
    3612,
    "escape",
    0
   ],
   [
    3614,
    "escape",
    0
   ],
   [
    3617,
    "escape",
    0
   ],
   [
    3622,
    "escape",
    0
   ],
   [
    3623,
    "escape",
    0
   ],
   [
    3625,
    "escape",
    0
   ],
   [
    3626,
    "escape",
    0
   ],
   [
    3627,
    "escape",
    0
   ],
   [
    3629,
    "escape",
    0
   ],
   [
    3631,
    "escape",
    0
   ],
   [
    3633,
    "escape",
    0
   ],
   [
    3634,
    "escape",
    0
   ],
   [
    3638,
    "escape",
    0
   ],
   [
    3639,
    "escape",
    0
   ],
   [
    3641,
    "escape",
    0
   ],
   [
    3646,
    "escape",
    0
   ],
   [
    3654,
    "escape",
    0
   ],
   [
    3655,
    "escape",
    0
   ],
   [
    3658,
    "escape",
    0
   ],
   [
    3660,
    "escape",
    0
   ],
   [
    3663,
    "escape",
    0
   ],
   [
    3665,
    "escape",
    0
   ],
   [
    3668,
    "escape",
    0
   ],
   [
    3674,
    "escape",
    0
   ],
   [
    3676,
    "escape",
    0
   ],
   [
    3677,
    "escape",
    0
   ],
   [
    3678,
    "escape",
    0
   ],
   [
    3682,
    "escape",
    0
   ],
   [
    3684,
    "escape",
    0
   ],
   [
    3686,
    "escape",
    0
   ],
   [
    3687,
    "escape",
    0
   ],
   [
    3689,
    "escape",
    0
   ],
   [
    3691,
    "escape",
    0
   ],
   [
    3695,
    "escape",
    0
   ],
   [
    3697,
    "escape",
    0
   ],
   [
    3699,
    "escape",
    0
   ],
   [
    3702,
    "escape",
    0
   ],
   [
    3703,
    "escape",
    0
   ],
   [
    3705,
    "escape",
    0
   ],
   [
    3706,
    "escape",
    0
   ],
   [
    3710,
    "escape",
    0
   ],
   [
    3716,
    "escape",
    0
   ],
   [
    3719,
    "escape",
    0
   ],
   [
    3722,
    "escape",
    0
   ],
   [
    3724,
    "escape",
    0
   ],
   [
    3729,
    "escape",
    0
   ],
   [
    3731,
    "escape",
    0
   ],
   [
    3734,
    "escape",
    0
   ],
   [
    3737,
    "escape",
    0
   ],
   [
    3738,
    "escape",
    0
   ],
   [
    3739,
    "escape",
    0
   ],
   [
    3740,
    "escape",
    0
   ],
   [
    3741,
    "escape",
    0
   ],
   [
    3746,
    "escape",
    0
   ],
   [
    3748,
    "escape",
    0
   ],
   [
    3750,
    "escape",
    0
   ],
   [
    3751,
    "escape",
    0
   ],
   [
    3753,
    "escape",
    0
   ],
   [
    3759,
    "escape",
    0
   ],
   [
    3762,
    "escape",
    0
   ],
   [
    3766,
    "escape",
    0
   ],
   [
    3767,
    "escape",
    0
   ],
   [
    3771,
    "escape",
    0
   ],
   [
    3772,
    "escape",
    0
   ],
   [
    3773,
    "escape",
    0
   ],
   [
    3775,
    "escape",
    0
   ],
   [
    3780,
    "escape",
    0
   ],
   [
    3782,
    "escape",
    0
   ],
   [
    3783,
    "escape",
    0
   ],
   [
    3786,
    "escape",
    0
   ],
   [
    3787,
    "escape",
    0
   ],
   [
    3788,
    "escape",
    0
   ],
   [
    3791,
    "escape",
    0
   ],
   [
    3796,
    "escape",
    0
   ],
   [
    3798,
    "escape",
    0
   ],
   [
    3801,
    "escape",
    0
   ],
   [
    3802,
    "escape",
    0
   ],
   [
    3804,
    "escape",
    0
   ],
   [
    3805,
    "escape",
    0
   ],
   [
    3807,
    "escape",
    0
   ],
   [
    3810,
    "escape",
    0
   ],
   [
    3814,
    "escape",
    0
   ],
   [
    3818,
    "escape",
    0
   ],
   [
    3820,
    "escape",
    0
   ],
   [
    3823,
    "escape",
    0
   ],
   [
    3825,
    "escape",
    0
   ],
   [
    3827,
    "escape",
    0
   ],
   [
    3830,
    "escape",
    0
   ],
   [
    3831,
    "escape",
    0
   ],
   [
    3833,
    "escape",
    0
   ],
   [
    3834,
    "escape",
    0
   ],
   [
    3835,
    "escape",
    0
   ],
   [
    3836,
    "escape",
    0
   ],
   [
    3838,
    "escape",
    0
   ],
   [
    3839,
    "escape",
    0
   ],
   [
    3847,
    "escape",
    0
   ],
   [
    3851,
    "escape",
    0
   ],
   [
    3852,
    "escape",
    0
   ],
   [
    3857,
    "escape",
    0
   ],
   [
    3859,
    "escape",
    0
   ],
   [
    3862,
    "escape",
    0
   ],
   [
    3865,
    "escape",
    0
   ],
   [
    3867,
    "escape",
    0
   ],
   [
    3868,
    "escape",
    0
   ],
   [
    3874,
    "escape",
    0
   ],
   [
    3876,
    "escape",
    0
   ],
   [
    3878,
    "escape",
    0
   ],
   [
    3879,
    "escape",
    0
   ],
   [
    3881,
    "escape",
    0
   ],
   [
    3885,
    "escape",
    0
   ],
   [
    3887,
    "escape",
    0
   ],
   [
    3889,
    "escape",
    0
   ],
   [
    3890,
    "escape",
    0
   ],
   [
    3894,
    "escape",
    0
   ],
   [
    3895,
    "escape",
    0
   ],
   [
    3897,
    "escape",
    0
   ],
   [
    3899,
    "escape",
    0
   ],
   [
    3901,
    "escape",
    0
   ],
   [
    3902,
    "escape",
    0
   ],
   [
    3905,
    "escape",
    0
   ],
   [
    3908,
    "escape",
    0
   ],
   [
    3910,
    "escape",
    0
   ],
   [
    3914,
    "escape",
    0
   ],
   [
    3919,
    "escape",
    0
   ],
   [
    3921,
    "escape",
    0
   ],
   [
    3924,
    "escape",
    0
   ],
   [
    3932,
    "escape",
    0
   ],
   [
    3933,
    "escape",
    0
   ],
   [
    3938,
    "escape",
    0
   ],
   [
    3940,
    "escape",
    0
   ],
   [
    3942,
    "escape",
    0
   ],
   [
    3943,
    "escape",
    0
   ],
   [
    3946,
    "escape",
    0
   ],
   [
    3947,
    "escape",
    0
   ],
   [
    3948,
    "escape",
    0
   ],
   [
    3951,
    "escape",
    0
   ],
   [
    3953,
    "escape",
    0
   ],
   [
    3954,
    "escape",
    0
   ],
   [
    3955,
    "escape",
    0
   ],
   [
    3958,
    "escape",
    0
   ],
   [
    3961,
    "escape",
    0
   ],
   [
    3962,
    "escape",
    0
   ],
   [
    3965,
    "escape",
    0
   ],
   [
    3966,
    "escape",
    0
   ],
   [
    3967,
    "escape",
    0
   ],
   [
    3975,
    "escape",
    0
   ],
   [
    3979,
    "escape",
    0
   ],
   [
    3980,
    "escape",
    0
   ],
   [
    3981,
    "escape",
    0
   ],
   [
    3988,
    "escape",
    0
   ],
   [
    3990,
    "escape",
    0
   ],
   [
    3993,
    "escape",
    0
   ],
   [
    3994,
    "escape",
    0
   ],
   [
    3996,
    "escape",
    0
   ],
   [
    3997,
    "escape",
    0
   ],
   [
    3998,
    "escape",
    0
   ],
   [
    3999,
    "escape",
    0
   ],
   [
    4001,
    "escape",
    0
   ],
   [
    4002,
    "escape",
    0
   ],
   [
    4004,
    "escape",
    0
   ],
   [
    4007,
    "escape",
    0
   ],
   [
    4009,
    "escape",
    0
   ],
   [
    4010,
    "escape",
    0
   ],
   [
    4013,
    "escape",
    0
   ],
   [
    4017,
    "escape",
    0
   ],
   [
    4019,
    "escape",
    0
   ],
   [
    4022,
    "escape",
    0
   ],
   [
    4025,
    "escape",
    0
   ],
   [
    4027,
    "escape",
    0
   ],
   [
    4028,
    "escape",
    0
   ],
   [
    4029,
    "escape",
    0
   ],
   [
    4030,
    "escape",
    0
   ],
   [
    4031,
    "escape",
    0
   ],
   [
    4038,
    "escape",
    0
   ],
   [
    4042,
    "escape",
    0
   ],
   [
    4043,
    "escape",
    0
   ],
   [
    4047,
    "escape",
    0
   ],
   [
    4050,
    "escape",
    0
   ],
   [
    4051,
    "escape",
    0
   ],
   [
    4052,
    "escape",
    0
   ],
   [
    4054,
    "escape",
    0
   ],
   [
    4057,
    "escape",
    0
   ],
   [
    4060,
    "escape",
    0
   ],
   [
    4061,
    "escape",
    0
   ],
   [
    4063,
    "escape",
    0
   ],
   [
    4066,
    "escape",
    0
   ],
   [
    4068,
    "escape",
    0
   ],
   [
    4070,
    "escape",
    0
   ],
   [
    4074,
    "escape",
    0
   ],
   [
    4077,
    "escape",
    0
   ],
   [
    4082,
    "escape",
    0
   ],
   [
    4086,
    "escape",
    0
   ],
   [
    4087,
    "escape",
    0
   ],
   [
    4089,
    "escape",
    0
   ],
   [
    4090,
    "escape",
    0
   ],
   [
    4091,
    "escape",
    0
   ],
   [
    4093,
    "escape",
    0
   ],
   [
    4094,
    "escape",
    0
   ],
   [
    4095,
    "escape",
    0
   ],
   [
    4103,
    "escape",
    0
   ],
   [
    4108,
    "escape",
    0
   ],
   [
    4109,
    "escape",
    0
   ],
   [
    4118,
    "escape",
    0
   ],
   [
    4123,
    "escape",
    0
   ],
   [
    4126,
    "escape",
    0
   ],
   [
    4127,
    "escape",
    0
   ],
   [
    4129,
    "escape",
    0
   ],
   [
    4130,
    "escape",
    0
   ],
   [
    4132,
    "escape",
    0
   ],
   [
    4134,
    "escape",
    0
   ],
   [
    4138,
    "escape",
    0
   ],
   [
    4139,
    "escape",
    0
   ],
   [
    4141,
    "escape",
    0
   ],
   [
    4145,
    "escape",
    0
   ],
   [
    4146,
    "escape",
    0
   ],
   [
    4150,
    "escape",
    0
   ],
   [
    4151,
    "escape",
    0
   ],
   [
    4155,
    "escape",
    0
   ],
   [
    4156,
    "escape",
    0
   ],
   [
    4164,
    "escape",
    0
   ],
   [
    4166,
    "escape",
    0
   ],
   [
    4167,
    "escape",
    0
   ],
   [
    4171,
    "escape",
    0
   ],
   [
    4172,
    "escape",
    0
   ],
   [
    4177,
    "escape",
    0
   ],
   [
    4178,
    "escape",
    0
   ],
   [
    4179,
    "escape",
    0
   ],
   [
    4180,
    "escape",
    0
   ],
   [
    4186,
    "escape",
    0
   ],
   [
    4188,
    "escape",
    0
   ],
   [
    4189,
    "escape",
    0
   ],
   [
    4190,
    "escape",
    0
   ],
   [
    4193,
    "escape",
    0
   ],
   [
    4194,
    "escape",
    0
   ],
   [
    4196,
    "escape",
    0
   ],
   [
    4199,
    "escape",
    0
   ],
   [
    4201,
    "escape",
    0
   ],
   [
    4202,
    "escape",
    0
   ],
   [
    4203,
    "escape",
    0
   ],
   [
    4204,
    "escape",
    0
   ],
   [
    4207,
    "escape",
    0
   ],
   [
    4209,
    "escape",
    0
   ],
   [
    4210,
    "escape",
    0
   ],
   [
    4214,
    "escape",
    0
   ],
   [
    4215,
    "escape",
    0
   ],
   [
    4217,
    "escape",
    0
   ],
   [
    4218,
    "escape",
    0
   ],
   [
    4219,
    "escape",
    0
   ],
   [
    4221,
    "escape",
    0
   ],
   [
    4223,
    "escape",
    0
   ],
   [
    4231,
    "escape",
    0
   ],
   [
    4234,
    "escape",
    0
   ],
   [
    4236,
    "escape",
    0
   ],
   [
    4237,
    "escape",
    0
   ],
   [
    4241,
    "escape",
    0
   ],
   [
    4243,
    "escape",
    0
   ],
   [
    4244,
    "escape",
    0
   ],
   [
    4246,
    "escape",
    0
   ],
   [
    4251,
    "escape",
    0
   ],
   [
    4252,
    "escape",
    0
   ],
   [
    4254,
    "escape",
    0
   ],
   [
    4255,
    "escape",
    0
   ],
   [
    4257,
    "escape",
    0
   ],
   [
    4258,
    "escape",
    0
   ],
   [
    4262,
    "escape",
    0
   ],
   [
    4263,
    "escape",
    0
   ],
   [
    4265,
    "escape",
    0
   ],
   [
    4269,
    "escape",
    0
   ],
   [
    4274,
    "escape",
    0
   ],
   [
    4275,
    "escape",
    0
   ],
   [
    4279,
    "escape",
    0
   ],
   [
    4281,
    "escape",
    0
   ],
   [
    4284,
    "escape",
    0
   ],
   [
    4285,
    "escape",
    0
   ],
   [
    4287,
    "escape",
    0
   ],
   [
    4289,
    "escape",
    0
   ],
   [
    4292,
    "escape",
    0
   ],
   [
    4294,
    "escape",
    0
   ],
   [
    4295,
    "escape",
    0
   ],
   [
    4298,
    "escape",
    0
   ],
   [
    4299,
    "escape",
    0
   ],
   [
    4300,
    "escape",
    0
   ],
   [
    4303,
    "escape",
    0
   ],
   [
    4306,
    "escape",
    0
   ],
   [
    4308,
    "escape",
    0
   ],
   [
    4310,
    "escape",
    0
   ],
   [
    4313,
    "escape",
    0
   ],
   [
    4314,
    "escape",
    0
   ],
   [
    4319,
    "escape",
    0
   ],
   [
    4321,
    "escape",
    0
   ],
   [
    4322,
    "escape",
    0
   ],
   [
    4324,
    "escape",
    0
   ],
   [
    4329,
    "escape",
    0
   ],
   [
    4331,
    "escape",
    0
   ],
   [
    4332,
    "escape",
    0
   ],
   [
    4333,
    "escape",
    0
   ],
   [
    4335,
    "escape",
    0
   ],
   [
    4338,
    "escape",
    0
   ],
   [
    4339,
    "escape",
    0
   ],
   [
    4342,
    "escape",
    0
   ],
   [
    4343,
    "escape",
    0
   ],
   [
    4347,
    "escape",
    0
   ],
   [
    4348,
    "escape",
    0
   ],
   [
    4350,
    "escape",
    0
   ],
   [
    4351,
    "escape",
    0
   ],
   [
    4359,
    "escape",
    0
   ],
   [
    4363,
    "escape",
    0
   ],
   [
    4365,
    "escape",
    0
   ],
   [
    4369,
    "escape",
    0
   ],
   [
    4370,
    "escape",
    0
   ],
   [
    4371,
    "escape",
    0
   ],
   [
    4372,
    "escape",
    0
   ],
   [
    4377,
    "escape",
    0
   ],
   [
    4379,
    "escape",
    0
   ],
   [
    4385,
    "escape",
    0
   ],
   [
    4386,
    "escape",
    0
   ],
   [
    4388,
    "escape",
    0
   ],
   [
    4390,
    "escape",
    0
   ],
   [
    4391,
    "escape",
    0
   ],
   [
    4394,
    "escape",
    0
   ],
   [
    4395,
    "escape",
    0
   ],
   [
    4401,
    "escape",
    0
   ],
   [
    4407,
    "escape",
    0
   ],
   [
    4411,
    "escape",
    0
   ],
   [
    4413,
    "escape",
    0
   ],
   [
    4414,
    "escape",
    0
   ],
   [
    4415,
    "escape",
    0
   ],
   [
    4423,
    "escape",
    0
   ],
   [
    4426,
    "escape",
    0
   ],
   [
    4431,
    "escape",
    0
   ],
   [
    4435,
    "escape",
    0
   ],
   [
    4442,
    "escape",
    0
   ],
   [
    4445,
    "escape",
    0
   ],
   [
    4446,
    "escape",
    0
   ],
   [
    4449,
    "escape",
    0
   ],
   [
    4450,
    "escape",
    0
   ],
   [
    4452,
    "escape",
    0
   ],
   [
    4454,
    "escape",
    0
   ],
   [
    4457,
    "escape",
    0
   ],
   [
    4458,
    "escape",
    0
   ],
   [
    4459,
    "escape",
    0
   ],
   [
    4460,
    "escape",
    0
   ],
   [
    4465,
    "escape",
    0
   ],
   [
    4466,
    "escape",
    0
   ],
   [
    4467,
    "escape",
    0
   ],
   [
    4470,
    "escape",
    0
   ],
   [
    4471,
    "escape",
    0
   ],
   [
    4474,
    "escape",
    0
   ],
   [
    4477,
    "escape",
    0
   ],
   [
    4478,
    "escape",
    0
   ],
   [
    4487,
    "escape",
    0
   ],
   [
    4490,
    "escape",
    0
   ],
   [
    4491,
    "escape",
    0
   ],
   [
    4492,
    "escape",
    0
   ],
   [
    4497,
    "escape",
    0
   ],
   [
    4499,
    "escape",
    0
   ],
   [
    4500,
    "escape",
    0
   ],
   [
    4505,
    "escape",
    0
   ],
   [
    4506,
    "escape",
    0
   ],
   [
    4507,
    "escape",
    0
   ],
   [
    4509,
    "escape",
    0
   ],
   [
    4510,
    "escape",
    0
   ],
   [
    4511,
    "escape",
    0
   ],
   [
    4514,
    "escape",
    0
   ],
   [
    4516,
    "escape",
    0
   ],
   [
    4519,
    "escape",
    0
   ],
   [
    4521,
    "escape",
    0
   ],
   [
    4522,
    "escape",
    0
   ],
   [
    4525,
    "escape",
    0
   ],
   [
    4527,
    "escape",
    0
   ],
   [
    4531,
    "escape",
    0
   ],
   [
    4534,
    "escape",
    0
   ],
   [
    4535,
    "escape",
    0
   ],
   [
    4539,
    "escape",
    0
   ],
   [
    4540,
    "escape",
    0
   ],
   [
    4541,
    "escape",
    0
   ],
   [
    4542,
    "escape",
    0
   ],
   [
    4543,
    "escape",
    0
   ],
   [
    4545,
    "escape",
    0
   ],
   [
    4548,
    "escape",
    0
   ],
   [
    4550,
    "escape",
    0
   ],
   [
    4551,
    "escape",
    0
   ],
   [
    4554,
    "escape",
    0
   ],
   [
    4562,
    "escape",
    0
   ],
   [
    4569,
    "escape",
    0
   ],
   [
    4570,
    "escape",
    0
   ],
   [
    4572,
    "escape",
    0
   ],
   [
    4573,
    "escape",
    0
   ],
   [
    4575,
    "escape",
    0
   ],
   [
    4578,
    "escape",
    0
   ],
   [
    4580,
    "escape",
    0
   ],
   [
    4586,
    "escape",
    0
   ],
   [
    4588,
    "escape",
    0
   ],
   [
    4593,
    "escape",
    0
   ],
   [
    4594,
    "escape",
    0
   ],
   [
    4595,
    "escape",
    0
   ],
   [
    4598,
    "escape",
    0
   ],
   [
    4599,
    "escape",
    0
   ],
   [
    4601,
    "escape",
    0
   ],
   [
    4604,
    "escape",
    0
   ],
   [
    4605,
    "escape",
    0
   ],
   [
    4606,
    "escape",
    0
   ],
   [
    4607,
    "escape",
    0
   ],
   [
    4615,
    "escape",
    0
   ],
   [
    4620,
    "escape",
    0
   ],
   [
    4625,
    "escape",
    0
   ],
   [
    4626,
    "escape",
    0
   ],
   [
    4630,
    "escape",
    0
   ],
   [
    4633,
    "escape",
    0
   ],
   [
    4634,
    "escape",
    0
   ],
   [
    4636,
    "escape",
    0
   ],
   [
    4638,
    "escape",
    0
   ],
   [
    4639,
    "escape",
    0
   ],
   [
    4641,
    "escape",
    0
   ],
   [
    4644,
    "escape",
    0
   ],
   [
    4646,
    "escape",
    0
   ],
   [
    4647,
    "escape",
    0
   ],
   [
    4650,
    "escape",
    0
   ],
   [
    4651,
    "escape",
    0
   ],
   [
    4655,
    "escape",
    0
   ],
   [
    4657,
    "escape",
    0
   ],
   [
    4663,
    "escape",
    0
   ],
   [
    4665,
    "escape",
    0
   ],
   [
    4668,
    "escape",
    0
   ],
   [
    4670,
    "escape",
    0
   ],
   [
    4673,
    "escape",
    0
   ],
   [
    4676,
    "escape",
    0
   ],
   [
    4678,
    "escape",
    0
   ],
   [
    4683,
    "escape",
    0
   ],
   [
    4684,
    "escape",
    0
   ],
   [
    4689,
    "escape",
    0
   ],
   [
    4690,
    "escape",
    0
   ],
   [
    4691,
    "escape",
    0
   ],
   [
    4692,
    "escape",
    0
   ],
   [
    4698,
    "escape",
    0
   ],
   [
    4700,
    "escape",
    0
   ],
   [
    4701,
    "escape",
    0
   ],
   [
    4702,
    "escape",
    0
   ],
   [
    4711,
    "escape",
    0
   ],
   [
    4714,
    "escape",
    0
   ],
   [
    4715,
    "escape",
    0
   ],
   [
    4716,
    "escape",
    0
   ],
   [
    4721,
    "escape",
    0
   ],
   [
    4727,
    "escape",
    0
   ],
   [
    4730,
    "escape",
    0
   ],
   [
    4733,
    "escape",
    0
   ],
   [
    4734,
    "escape",
    0
   ],
   [
    4735,
    "escape",
    0
   ],
   [
    4740,
    "escape",
    0
   ],
   [
    4743,
    "escape",
    0
   ],
   [
    4746,
    "escape",
    0
   ],
   [
    4748,
    "escape",
    0
   ],
   [
    4753,
    "escape",
    0
   ],
   [
    4755,
    "escape",
    0
   ],
   [
    4758,
    "escape",
    0
   ],
   [
    4761,
    "escape",
    0
   ],
   [
    4763,
    "escape",
    0
   ],
   [
    4764,
    "escape",
    0
   ],
   [
    4766,
    "escape",
    0
   ],
   [
    4769,
    "escape",
    0
   ],
   [
    4774,
    "escape",
    0
   ],
   [
    4775,
    "escape",
    0
   ],
   [
    4777,
    "escape",
    0
   ],
   [
    4778,
    "escape",
    0
   ],
   [
    4783,
    "escape",
    0
   ],
   [
    4786,
    "escape",
    0
   ],
   [
    4787,
    "escape",
    0
   ],
   [
    4790,
    "escape",
    0
   ],
   [
    4795,
    "escape",
    0
   ],
   [
    4796,
    "escape",
    0
   ],
   [
    4797,
    "escape",
    0
   ],
   [
    4799,
    "escape",
    0
   ],
   [
    4804,
    "escape",
    0
   ],
   [
    4807,
    "escape",
    0
   ],
   [
    4810,
    "escape",
    0
   ],
   [
    4811,
    "escape",
    0
   ],
   [
    4812,
    "escape",
    0
   ],
   [
    4815,
    "escape",
    0
   ],
   [
    4818,
    "escape",
    0
   ],
   [
    4819,
    "escape",
    0
   ],
   [
    4820,
    "escape",
    0
   ],
   [
    4822,
    "escape",
    0
   ],
   [
    4825,
    "escape",
    0
   ],
   [
    4828,
    "escape",
    0
   ],
   [
    4831,
    "escape",
    0
   ],
   [
    4833,
    "escape",
    0
   ],
   [
    4834,
    "escape",
    0
   ],
   [
    4838,
    "escape",
    0
   ],
   [
    4841,
    "escape",
    0
   ],
   [
    4842,
    "escape",
    0
   ],
   [
    4843,
    "escape",
    0
   ],
   [
    4844,
    "escape",
    0
   ],
   [
    4845,
    "escape",
    0
   ],
   [
    4850,
    "escape",
    0
   ],
   [
    4851,
    "escape",
    0
   ],
   [
    4854,
    "escape",
    0
   ],
   [
    4858,
    "escape",
    0
   ],
   [
    4859,
    "escape",
    0
   ],
   [
    4860,
    "escape",
    0
   ],
   [
    4862,
    "escape",
    0
   ],
   [
    4863,
    "escape",
    0
   ],
   [
    4875,
    "escape",
    0
   ],
   [
    4876,
    "escape",
    0
   ],
   [
    4877,
    "escape",
    0
   ],
   [
    4881,
    "escape",
    0
   ],
   [
    4882,
    "escape",
    0
   ],
   [
    4883,
    "escape",
    0
   ],
   [
    4884,
    "escape",
    0
   ],
   [
    4886,
    "escape",
    0
   ],
   [
    4889,
    "escape",
    0
   ],
   [
    4890,
    "escape",
    0
   ],
   [
    4891,
    "escape",
    0
   ],
   [
    4895,
    "escape",
    0
   ],
   [
    4897,
    "escape",
    0
   ],
   [
    4900,
    "escape",
    0
   ],
   [
    4902,
    "escape",
    0
   ],
   [
    4903,
    "escape",
    0
   ],
   [
    4905,
    "escape",
    0
   ],
   [
    4906,
    "escape",
    0
   ],
   [
    4907,
    "escape",
    0
   ],
   [
    4909,
    "escape",
    0
   ],
   [
    4911,
    "escape",
    0
   ],
   [
    4913,
    "escape",
    0
   ],
   [
    4919,
    "escape",
    0
   ],
   [
    4921,
    "escape",
    0
   ],
   [
    4923,
    "escape",
    0
   ],
   [
    4924,
    "escape",
    0
   ],
   [
    4926,
    "escape",
    0
   ],
   [
    4927,
    "escape",
    0
   ],
   [
    4932,
    "escape",
    0
   ],
   [
    4934,
    "escape",
    0
   ],
   [
    4935,
    "escape",
    0
   ],
   [
    4939,
    "escape",
    0
   ],
   [
    4943,
    "escape",
    0
   ],
   [
    4946,
    "escape",
    0
   ],
   [
    4948,
    "escape",
    0
   ],
   [
    4956,
    "escape",
    0
   ],
   [
    4958,
    "escape",
    0
   ],
   [
    4961,
    "escape",
    0
   ],
   [
    4962,
    "escape",
    0
   ],
   [
    4964,
    "escape",
    0
   ],
   [
    4966,
    "escape",
    0
   ],
   [
    4969,
    "escape",
    0
   ],
   [
    4970,
    "escape",
    0
   ],
   [
    4972,
    "escape",
    0
   ],
   [
    4973,
    "escape",
    0
   ],
   [
    4975,
    "escape",
    0
   ],
   [
    4977,
    "escape",
    0
   ],
   [
    4978,
    "escape",
    0
   ],
   [
    4979,
    "escape",
    0
   ],
   [
    4982,
    "escape",
    0
   ],
   [
    4986,
    "escape",
    0
   ],
   [
    4987,
    "escape",
    0
   ],
   [
    4989,
    "escape",
    0
   ],
   [
    4990,
    "escape",
    0
   ],
   [
    4991,
    "escape",
    0
   ],
   [
    4999,
    "escape",
    0
   ],
   [
    5002,
    "escape",
    0
   ],
   [
    5003,
    "escape",
    0
   ],
   [
    5004,
    "escape",
    0
   ],
   [
    5005,
    "escape",
    0
   ],
   [
    5009,
    "escape",
    0
   ],
   [
    5012,
    "escape",
    0
   ],
   [
    5017,
    "escape",
    0
   ],
   [
    5022,
    "escape",
    0
   ],
   [
    5023,
    "escape",
    0
   ],
   [
    5025,
    "escape",
    0
   ],
   [
    5026,
    "escape",
    0
   ],
   [
    5028,
    "escape",
    0
   ],
   [
    5030,
    "escape",
    0
   ],
   [
    5033,
    "escape",
    0
   ],
   [
    5034,
    "escape",
    0
   ],
   [
    5037,
    "escape",
    0
   ],
   [
    5039,
    "escape",
    0
   ],
   [
    5041,
    "escape",
    0
   ],
   [
    5042,
    "escape",
    0
   ],
   [
    5043,
    "escape",
    0
   ],
   [
    5046,
    "escape",
    0
   ],
   [
    5047,
    "escape",
    0
   ]
  ]
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 128396.54358445865,
   "drift_t": 343958.0,
   "drift_dSdS": 41214291.57287709,
   "drift_tt": 301161524.0,
   "drift_dSt": 110406646.71412905,
   "M_hist": [
    171835,
    86031,
    42806,
    21634,
    10924,
    5326,
    2698,
    1373,
    639,
    329,
    179,
    100,
    39,
    21,
    13,
    6,
    4,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "321": 324,
    "322": 76
   },
   "growth_sum": 152.0578039484798,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.37329134250245277,
   "drift_standard_error": 0.002521819862005323,
   "M_frequencies": [
    0.499581344233889,
    0.25012065426592783,
    0.12445124113990662,
    0.06289721419475634,
    0.0317596915902523,
    0.015484448682688003,
    0.007843980951162642,
    0.003991766436599818,
    0.0018577849621174679,
    0.000956512132295222,
    0.0005204123759296193,
    0.0002907331709104019
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.3801445098711995,
   "cycle_counts_by_id": {},
   "seconds": 0.45732760429382324
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 205200.02901233986,
   "drift_t": 542694.0,
   "drift_dSdS": 105267739.96655096,
   "drift_tt": 744652958.0,
   "drift_dSt": 278401466.87295943,
   "M_hist": [
    271629,
    135330,
    68109,
    33706,
    16934,
    8412,
    4303,
    2096,
    1083,
    551,
    263,
    135,
    75,
    31,
    19,
    9,
    5,
    2,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "513": 326,
    "514": 74
   },
   "growth_sum": 152.97640402386364,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.3781136865569545,
   "drift_standard_error": 0.0020151088596484104,
   "M_frequencies": [
    0.5005196298466539,
    0.2493670466229588,
    0.1255016639211047,
    0.06210866528835771,
    0.031203588025664555,
    0.015500447766144457,
    0.00792896180904893,
    0.003862213328321301,
    0.001995599730234718,
    0.0010153051259088916,
    0.0004846193250708502,
    0.00024875896914283187
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.3824410100596591,
   "cycle_counts_by_id": {},
   "seconds": 0.6206057071685791
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 512399.1576639239,
   "drift_t": 1352705.0,
   "drift_dSdS": 656382352.7722226,
   "drift_tt": 4594230849.0,
   "drift_dSt": 1732807324.3716578,
   "M_hist": [
    676423,
    337963,
    169550,
    84563,
    41967,
    21131,
    10529,
    5363,
    2639,
    1268,
    648,
    326,
    173,
    80,
    44,
    22,
    9,
    3,
    3,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "1281": 335,
    "1282": 65
   },
   "growth_sum": 152.18996311755177,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.37879593678142975,
   "drift_standard_error": 0.0012438630807786923,
   "M_frequencies": [
    0.5000521177936061,
    0.24984235291508497,
    0.1253414454740686,
    0.06251399972647399,
    0.031024502755589725,
    0.015621292151651691,
    0.007783663104668054,
    0.003964648611485874,
    0.0019509057776824954,
    0.00093738102542683,
    0.0004790401454862664,
    0.0002409985917106834
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.38047490779387944,
   "cycle_counts_by_id": {},
   "seconds": 1.4812424182891846
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 1741169.4874452571,
   "drift_t": 4605659.0,
   "drift_dSdS": 7579178054.6465645,
   "drift_tt": 53108228871.0,
   "drift_dSt": 20048089120.587593,
   "M_hist": [
    2303559,
    1151144,
    576200,
    287418,
    143221,
    71956,
    35989,
    18032,
    9103,
    4489,
    2262,
    1124,
    583,
    305,
    147,
    59,
    37,
    12,
    7,
    6,
    2,
    2,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "4354": 47,
    "4353": 353
   },
   "growth_sum": 151.44790124704687,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.37805002225420015,
   "drift_standard_error": 0.0007247418828759772,
   "M_frequencies": [
    0.500158392099806,
    0.2499412136243695,
    0.1251069608062603,
    0.06240540170255766,
    0.031096744244417576,
    0.015623388531369778,
    0.007814082631823155,
    0.003915183473201121,
    0.0019764815415123003,
    0.0009746705086069116,
    0.0004911349277052427,
    0.00024404759449190658
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.3786197531176172,
   "cycle_counts_by_id": {},
   "seconds": 9.597897052764893
  }
 }
}

==> anc/results/T_S=2..4.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "2..4",
  "S_members_up_to_64": [
   2,
   3,
   4
  ],
  "theory": {
   "E_r": 0.34375,
   "threshold_E_r": 0.26185950714291506,
   "regime": "expanding (almost all orbits expected to diverge)",
   "drift_bits_per_odd_step": 0.12979336034405353,
   "steps_per_odd_step": 1.84375,
   "drift_bits_per_step": 0.0703963988306731,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 0.78125,
    "1": 0.125,
    "2": 0.0625,
    "3": 0.03125,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "growth_exponent": 0.06489668017202677
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 4096,
  "fraction_not_stopped": 0.267975,
  "mean_glide_odd_steps_of_stopped": 13.935371059731567,
  "P_glide_odd_steps_greater_than": {
   "1": 0.7192,
   "2": 0.665325,
   "4": 0.575655,
   "8": 0.49448,
   "16": 0.403865,
   "32": 0.341565,
   "64": 0.302315,
   "128": 0.28035,
   "256": 0.27093,
   "512": 0.26831,
   "1024": 0.26799,
   "2048": 0.267975,
   "4096": 0.267975,
   "8192": 0.267975,
   "16384": 0.267975,
   "32768": 0.267975,
   "65536": 0.267975,
   "131072": 0.267975,
   "262144": 0.267975,
   "524288": 0.267975,
   "1048576": 0.267975
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.591575,
   "2": 0.5278,
   "3": 0.47955,
   "5": 0.395825,
   "10": 0.315765,
   "20": 0.276905,
   "50": 0.268075,
   "100": 0.267975,
   "200": 0.267975,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 20,
  "basin_bits": 20,
  "cap_bits": 256,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 1048576,
  "elapsed_seconds": 49.256842374801636
 },
 "cycles": [
  {
   "min": "1",
   "length_steps": 2,
   "odd_steps": 1,
   "max": "2",
   "max_bits": 2,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  },
  {
   "min": "23",
   "length_steps": 22,
   "odd_steps": 10,
   "max": "1962",
   "max_bits": 11,
   "id": 1,
   "found_at": 3,
   "found_by": "exhaustive"
  },
  {
   "min": "19",
   "length_steps": 8,
   "odd_steps": 4,
   "max": "66",
   "max_bits": 7,
   "id": 2,
   "found_at": 19,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "1": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 2,
    "top64": "9223372036854775808",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    0,
    0
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "9": 1
    },
    "sum_delay": 15.0,
    "n_delay": 1.0,
    "delay_hist": {
     "15": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.0,
    "glide_hist": {
     "1": 1
    },
    "glide_odd_steps_hist": {
     "0": 1
    },
    "peak_excess_bits_hist": {
     "0": 1
    },
    "sum_delay": 1.0,
    "n_delay": 1.0,
    "delay_hist": {
     "1": 1
    }
   },
   "max_glide": [
    1,
    2
   ],
   "max_peak": {
    "bits": 11,
    "top64": "17672124937801826304",
    "n": 3
   },
   "has_delay": true,
   "max_delay": [
    15,
    3
   ],
   "basins": {
    "0": 1,
    "1": 1
   }
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 0,
     "cycle": 2,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "8": 2
    },
    "sum_delay": 22.0,
    "n_delay": 2.0,
    "delay_hist": {
     "8": 1,
     "14": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.415037499278844,
    "glide_hist": {
     "1": 1,
     "2": 1
    },
    "glide_odd_steps_hist": {
     "0": 2
    },
    "peak_excess_bits_hist": {
     "0": 2
    },
    "sum_delay": 33.0,
    "n_delay": 2.0,
    "delay_hist": {
     "16": 1,
     "17": 1
    }
   },
   "max_glide": [
    2,
    4
   ],
   "max_peak": {
    "bits": 11,
    "top64": "17672124937801826304",
    "n": 5
   },
   "has_delay": true,
   "max_delay": [
    17,
    4
   ],
   "basins": {
    "1": 4
   }
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 1,
     "cycle": 3,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2.0,
    "sum_glide_odd_steps": 1.0,
    "sum_log2_drop": -0.362570079384708,
    "glide_hist": {
     "2": 1
    },
    "glide_odd_steps_hist": {
     "1": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "7": 3
    },
    "sum_delay": 22.0,
    "n_delay": 4.0,
    "delay_hist": {
     "1": 1,
     "4": 1,
     "7": 1,
     "10": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 9.0,
    "sum_glide_odd_steps": 1.0,
    "sum_log2_drop": -2.6076825772212398,
    "glide_hist": {
     "1": 2,
     "2": 1,
     "5": 1
    },
    "glide_odd_steps_hist": {
     "0": 3,
     "1": 1
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "1": 2
    },
    "sum_delay": 49.0,
    "n_delay": 4.0,
    "delay_hist": {
     "9": 1,
     "12": 1,
     "13": 1,
     "15": 1
    }
   },
   "max_glide": [
    5,
    8
   ],
   "max_peak": {
    "bits": 11,
    "top64": "17672124937801826304",
    "n": 11
   },
   "has_delay": true,
   "max_delay": [
    15,
    10
   ],
   "basins": {
    "1": 8
   },
   "mean_glide_odd_n": 2.0,
   "mean_glide_odd_steps_odd_n": 1.0,
   "measured_drift_bits_per_odd_step": -0.362570079384708
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 4,
     "cycle": 2,
     "bigcycle": 0,
     "escape": 2,
     "undecided": 0
    },
    "sum_glide": 11.0,
    "sum_glide_odd_steps": 5.0,
    "sum_log2_drop": -5.389394027571995,
    "glide_hist": {
     "2": 3,
     "5": 1
    },
    "glide_odd_steps_hist": {
     "1": 3,
     "2": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 2,
     "2": 2,
     "6": 1,
     "252": 2
    },
    "sum_delay": 17.0,
    "n_delay": 6.0,
    "delay_hist": {
     "0": 2,
     "2": 2,
     "6": 1,
     "7": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 6,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2,
     "undecided": 0
    },
    "sum_glide": 8.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -4.830074998557686,
    "glide_hist": {
     "1": 4,
     "2": 2
    },
    "glide_odd_steps_hist": {
     "0": 6
    },
    "peak_excess_bits_hist": {
     "0": 5,
     "1": 1,
     "252": 2
    },
    "sum_delay": 33.0,
    "n_delay": 6.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 1,
     "5": 1,
     "8": 1,
     "11": 1
    }
   },
   "max_glide": [
    5,
    29
   ],
   "max_peak": {
    "bits": 257,
    "top64": "11243150350833216926",
    "n": 16
   },
   "has_delay": true,
   "max_delay": [
    11,
    18
   ],
   "basins": {
    "0": 2,
    "1": 7,
    "2": 3,
    "escaped": 4
   },
   "mean_glide_odd_n": 2.75,
   "mean_glide_odd_steps_odd_n": 1.25,
   "measured_drift_bits_per_odd_step": -1.0778788055143989
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 7,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 9,
     "undecided": 0
    },
    "sum_glide": 54.0,
    "sum_glide_odd_steps": 24.0,
    "sum_log2_drop": -3.6426663102311263,
    "glide_hist": {
     "2": 4,
     "5": 1,
     "20": 1,
     "21": 1
    },
    "glide_odd_steps_hist": {
     "1": 4,
     "3": 1,
     "8": 1,
     "9": 1
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "1": 3,
     "5": 2,
     "251": 9
    },
    "sum_delay": 45.0,
    "n_delay": 3.0,
    "delay_hist": {
     "4": 1,
     "20": 1,
     "21": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 13,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 3,
     "undecided": 0
    },
    "sum_glide": 17.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -14.660149997115374,
    "glide_hist": {
     "1": 9,
     "2": 4
    },
    "glide_odd_steps_hist": {
     "0": 13
    },
    "peak_excess_bits_hist": {
     "0": 10,
     "1": 3,
     "251": 3
    },
    "sum_delay": 30.0,
    "n_delay": 8.0,
    "delay_hist": {
     "1": 3,
     "3": 2,
     "6": 1,
     "7": 1,
     "8": 1
    }
   },
   "max_glide": [
    21,
    35
   ],
   "max_peak": {
    "bits": 257,
    "top64": "12304018186086152431",
    "n": 55
   },
   "has_delay": true,
   "max_delay": [
    21,
    35
   ],
   "basins": {
    "0": 2,
    "1": 4,
    "2": 5,
    "escaped": 21
   },
   "mean_glide_odd_n": 7.714285714285714,
   "mean_glide_odd_steps_odd_n": 3.4285714285714284,
   "measured_drift_bits_per_odd_step": -0.15177776292629694
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 14,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 18,
     "undecided": 0
    },
    "sum_glide": 151.0,
    "sum_glide_odd_steps": 81.0,
    "sum_log2_drop": -21.871683979442594,
    "glide_hist": {
     "2": 9,
     "3": 1,
     "5": 3,
     "115": 1
    },
    "glide_odd_steps_hist": {
     "1": 9,
     "2": 2,
     "3": 2,
     "62": 1
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 10,
     "10": 1,
     "250": 18
    },
    "sum_delay": 158.0,
    "n_delay": 5.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "5": 1,
     "11": 1,
     "136": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 31,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1,
     "undecided": 0
    },
    "sum_glide": 91.0,
    "sum_glide_odd_steps": 19.0,
    "sum_log2_drop": -42.87868596024198,
    "glide_hist": {
     "1": 18,
     "2": 8,
     "5": 1,
     "6": 1,
     "9": 1,
     "18": 1,
     "19": 1
    },
    "glide_odd_steps_hist": {
     "0": 26,
     "1": 1,
     "2": 2,
     "7": 2
    },
    "peak_excess_bits_hist": {
     "0": 21,
     "1": 7,
     "2": 1,
     "4": 2,
     "250": 1
    },
    "sum_delay": 146.0,
    "n_delay": 10.0,
    "delay_hist": {
     "1": 1,
     "5": 1,
     "7": 1,
     "14": 1,
     "16": 1,
     "18": 1,
     "19": 1,
     "21": 1,
     "22": 1,
     "23": 1
    }
   },
   "max_glide": [
    115,
    111
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13327062570620194568",
    "n": 115
   },
   "has_delay": true,
   "max_delay": [
    136,
    111
   ],
   "basins": {
    "0": 5,
    "1": 9,
    "2": 1,
    "escaped": 49
   },
   "mean_glide_odd_n": 10.785714285714286,
   "mean_glide_odd_steps_odd_n": 5.785714285714286,
   "measured_drift_bits_per_odd_step": -0.27002078986966166
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 47,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 17,
     "undecided": 0
    },
    "sum_glide": 771.0,
    "sum_glide_odd_steps": 407.0,
    "sum_log2_drop": -64.84755445106259,
    "glide_hist": {
     "2": 18,
     "3": 1,
     "4": 1,
     "5": 5,
     "8": 4,
     "9": 1,
     "10": 1,
     "11": 1,
     "13": 1,
     "14": 1,
     "15": 1,
     "16": 1,
     "24": 1,
     "27": 1,
     "30": 1,
     "31": 1,
     "36": 1,
     "45": 1,
     "48": 1,
     "49": 1,
     "66": 1,
     "113": 1,
     "114": 1
    },
    "glide_odd_steps_hist": {
     "1": 18,
     "2": 4,
     "3": 5,
     "4": 2,
     "5": 1,
     "6": 1,
     "7": 2,
     "8": 3,
     "13": 1,
     "15": 1,
     "16": 1,
     "17": 1,
     "20": 1,
     "21": 1,
     "23": 1,
     "25": 1,
     "38": 1,
     "60": 1,
     "61": 1
    },
    "peak_excess_bits_hist": {
     "0": 7,
     "1": 17,
     "2": 5,
     "3": 6,
     "4": 3,
     "5": 2,
     "6": 2,
     "8": 2,
     "9": 3,
     "249": 17
    },
    "sum_delay": 367.0,
    "n_delay": 11.0,
    "delay_hist": {
     "3": 1,
     "4": 1,
     "6": 1,
     "10": 1,
     "11": 1,
     "14": 1,
     "15": 1,
     "16": 1,
     "19": 1,
     "134": 1,
     "135": 1
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 60,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 4,
     "undecided": 0
    },
    "sum_glide": 250.0,
    "sum_glide_odd_steps": 89.0,
    "sum_log2_drop": -74.47086135789009,
    "glide_hist": {
     "1": 36,
     "2": 16,
     "5": 2,
     "6": 1,
     "8": 2,
     "11": 1,
     "69": 1,
     "70": 1
    },
    "glide_odd_steps_hist": {
     "0": 52,
     "1": 3,
     "2": 1,
     "3": 1,
     "5": 1,
     "38": 2
    },
    "peak_excess_bits_hist": {
     "0": 41,
     "1": 15,
     "2": 1,
     "3": 1,
     "9": 2,
     "249": 4
    },
    "sum_delay": 421.0,
    "n_delay": 15.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "5": 1,
     "6": 2,
     "9": 1,
     "12": 1,
     "13": 1,
     "15": 1,
     "16": 1,
     "17": 1,
     "21": 1,
     "22": 1,
     "137": 1,
     "138": 1
    }
   },
   "max_glide": [
    114,
    167
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13824941697698213492",
    "n": 163
   },
   "has_delay": true,
   "max_delay": [
    138,
    148
   ],
   "basins": {
    "0": 7,
    "1": 18,
    "2": 1,
    "escaped": 102
   },
   "mean_glide_odd_n": 16.404255319148938,
   "mean_glide_odd_steps_odd_n": 8.659574468085106,
   "measured_drift_bits_per_odd_step": -0.1593306006168614
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 98,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 30,
     "undecided": 0
    },
    "sum_glide": 2649.0,
    "sum_glide_odd_steps": 1419.0,
    "sum_log2_drop": -157.92233631239148,
    "glide_hist": {
     "2": 36,
     "3": 2,
     "4": 1,
     "5": 9,
     "6": 4,
     "7": 2,
     "8": 4,
     "9": 2,
     "10": 1,
     "14": 1,
     "15": 1,
     "16": 1,
     "17": 2,
     "18": 1,
     "19": 1,
     "20": 3,
     "23": 1,
     "26": 1,
     "27": 1,
     "30": 1,
     "32": 1,
     "35": 1,
     "37": 1,
     "40": 1,
     "43": 1,
     "44": 1,
     "47": 1,
     "51": 1,
     "57": 1,
     "59": 1,
     "62": 1,
     "63": 1,
     "65": 2,
     "83": 1,
     "84": 1,
     "87": 1,
     "101": 1,
     "106": 1,
     "107": 1,
     "110": 1,
     "163": 1,
     "601": 1
    },
    "glide_odd_steps_hist": {
     "1": 36,
     "2": 6,
     "3": 8,
     "4": 6,
     "5": 3,
     "6": 1,
     "7": 3,
     "8": 1,
     "9": 1,
     "10": 1,
     "11": 3,
     "12": 1,
     "13": 1,
     "14": 2,
     "15": 1,
     "16": 2,
     "17": 1,
     "19": 1,
     "20": 1,
     "24": 1,
     "25": 1,
     "26": 2,
     "34": 1,
     "35": 2,
     "36": 1,
     "37": 1,
     "39": 1,
     "43": 1,
     "44": 1,
     "46": 1,
     "54": 1,
     "55": 1,
     "56": 1,
     "58": 1,
     "88": 1,
     "304": 1
    },
    "peak_excess_bits_hist": {
     "0": 12,
     "1": 33,
     "2": 16,
     "3": 3,
     "4": 5,
     "5": 3,
     "6": 6,
     "7": 4,
     "8": 9,
     "9": 1,
     "10": 2,
     "12": 1,
     "13": 2,
     "59": 1,
     "248": 30
    },
    "sum_delay": 1505.0,
    "n_delay": 28.0,
    "delay_hist": {
     "2": 2,
     "5": 1,
     "6": 1,
     "7": 2,
     "8": 2,
     "9": 2,
     "12": 1,
     "13": 1,
     "15": 1,
     "17": 1,
     "23": 1,
     "24": 1,
     "26": 1,
     "72": 1,
     "104": 1,
     "105": 1,
     "107": 1,
     "110": 1,
     "127": 1,
     "128": 1,
     "130": 1,
     "131": 1,
     "133": 1,
     "165": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 122,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 6,
     "undecided": 0
    },
    "sum_glide": 432.0,
    "sum_glide_odd_steps": 126.0,
    "sum_log2_drop": -162.72251874051355,
    "glide_hist": {
     "1": 72,
     "2": 32,
     "5": 5,
     "8": 2,
     "9": 2,
     "10": 1,
     "13": 1,
     "18": 1,
     "19": 1,
     "23": 2,
     "24": 1,
     "41": 1,
     "66": 1
    },
    "glide_odd_steps_hist": {
     "0": 104,
     "1": 5,
     "2": 2,
     "3": 1,
     "4": 2,
     "5": 1,
     "7": 2,
     "11": 2,
     "12": 1,
     "18": 1,
     "35": 1
    },
    "peak_excess_bits_hist": {
     "0": 83,
     "1": 26,
     "2": 5,
     "3": 3,
     "5": 3,
     "7": 1,
     "9": 1,
     "248": 6
    },
    "sum_delay": 722.0,
    "n_delay": 32.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "5": 3,
     "7": 1,
     "8": 2,
     "9": 1,
     "10": 3,
     "11": 4,
     "12": 1,
     "15": 2,
     "16": 2,
     "17": 2,
     "18": 2,
     "19": 1,
     "20": 1,
     "28": 1,
     "112": 1,
     "135": 1,
     "136": 1
    }
   },
   "max_glide": [
    601,
    373
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 507
   },
   "has_delay": true,
   "max_delay": [
    165,
    421
   ],
   "basins": {
    "0": 9,
    "1": 44,
    "2": 7,
    "escaped": 196
   },
   "mean_glide_odd_n": 27.03061224489796,
   "mean_glide_odd_steps_odd_n": 14.479591836734693,
   "measured_drift_bits_per_odd_step": -0.11129128704185447
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 198,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 58,
     "undecided": 0
    },
    "sum_glide": 4254.0,
    "sum_glide_odd_steps": 2323.0,
    "sum_log2_drop": -331.36917175921343,
    "glide_hist": {
     "2": 72,
     "3": 4,
     "4": 2,
     "5": 19,
     "6": 2,
     "7": 4,
     "8": 9,
     "9": 2,
     "10": 3,
     "11": 5,
     "12": 1,
     "13": 2,
     "14": 5,
     "15": 5,
     "16": 4,
     "17": 3,
     "18": 1,
     "19": 1,
     "20": 1,
     "22": 2,
     "23": 2,
     "25": 3,
     "26": 2,
     "27": 2,
     "28": 2,
     "29": 1,
     "30": 2,
     "31": 2,
     "34": 1,
     "35": 1,
     "36": 1,
     "37": 2,
     "38": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "43": 1,
     "44": 1,
     "46": 1,
     "47": 1,
     "49": 1,
     "56": 1,
     "57": 1,
     "58": 2,
     "59": 1,
     "62": 1,
     "63": 1,
     "64": 1,
     "68": 1,
     "72": 1,
     "80": 2,
     "81": 1,
     "83": 1,
     "97": 1,
     "100": 1,
     "153": 1,
     "159": 1,
     "168": 1,
     "171": 1,
     "592": 1
    },
    "glide_odd_steps_hist": {
     "1": 72,
     "2": 14,
     "3": 15,
     "4": 6,
     "5": 7,
     "6": 9,
     "7": 6,
     "8": 4,
     "9": 3,
     "10": 4,
     "11": 3,
     "12": 5,
     "13": 3,
     "14": 3,
     "15": 3,
     "16": 2,
     "17": 4,
     "18": 2,
     "19": 1,
     "20": 2,
     "21": 3,
     "23": 1,
     "24": 1,
     "26": 1,
     "28": 2,
     "30": 2,
     "31": 1,
     "32": 1,
     "33": 1,
     "34": 2,
     "37": 2,
     "39": 1,
     "41": 1,
     "42": 2,
     "43": 1,
     "45": 1,
     "52": 1,
     "53": 1,
     "83": 1,
     "87": 1,
     "95": 1,
     "97": 1,
     "301": 1
    },
    "peak_excess_bits_hist": {
     "0": 25,
     "1": 69,
     "2": 25,
     "3": 16,
     "4": 12,
     "5": 10,
     "6": 6,
     "7": 16,
     "8": 3,
     "9": 5,
     "10": 1,
     "11": 2,
     "12": 5,
     "17": 2,
     "58": 1,
     "247": 58
    },
    "sum_delay": 2499.0,
    "n_delay": 55.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "6": 1,
     "7": 1,
     "8": 1,
     "9": 1,
     "10": 1,
     "11": 1,
     "12": 1,
     "13": 3,
     "14": 3,
     "15": 4,
     "16": 1,
     "18": 1,
     "19": 1,
     "21": 1,
     "24": 2,
     "25": 1,
     "26": 1,
     "28": 1,
     "29": 1,
     "30": 1,
     "31": 1,
     "33": 1,
     "35": 1,
     "36": 1,
     "38": 1,
     "41": 2,
     "42": 1,
     "43": 1,
     "44": 1,
     "68": 1,
     "69": 1,
     "71": 1,
     "74": 1,
     "94": 1,
     "97": 1,
     "100": 1,
     "101": 1,
     "109": 1,
     "126": 2,
     "127": 1,
     "155": 1,
     "161": 1,
     "167": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 244,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 12,
     "undecided": 0
    },
    "sum_glide": 2014.0,
    "sum_glide_odd_steps": 869.0,
    "sum_log2_drop": -304.5530467716109,
    "glide_hist": {
     "1": 144,
     "2": 64,
     "5": 9,
     "8": 5,
     "11": 1,
     "12": 1,
     "13": 1,
     "14": 2,
     "21": 1,
     "22": 1,
     "36": 2,
     "38": 1,
     "50": 1,
     "56": 2,
     "61": 1,
     "62": 1,
     "63": 1,
     "67": 1,
     "71": 1,
     "86": 1,
     "108": 1,
     "162": 1,
     "598": 1
    },
    "glide_odd_steps_hist": {
     "0": 208,
     "1": 9,
     "2": 2,
     "3": 2,
     "4": 1,
     "5": 1,
     "6": 3,
     "7": 1,
     "10": 1,
     "12": 1,
     "15": 1,
     "16": 1,
     "17": 1,
     "23": 1,
     "29": 1,
     "30": 1,
     "31": 1,
     "33": 1,
     "36": 1,
     "37": 1,
     "39": 1,
     "45": 1,
     "54": 1,
     "87": 1,
     "302": 1
    },
    "peak_excess_bits_hist": {
     "0": 165,
     "1": 52,
     "2": 6,
     "3": 4,
     "4": 2,
     "5": 2,
     "6": 2,
     "7": 3,
     "10": 1,
     "11": 3,
     "12": 3,
     "58": 1,
     "247": 12
    },
    "sum_delay": 3052.0,
    "n_delay": 68.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 4,
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 4,
     "9": 4,
     "10": 2,
     "11": 2,
     "12": 2,
     "13": 1,
     "14": 2,
     "15": 1,
     "16": 4,
     "17": 2,
     "18": 1,
     "20": 1,
     "21": 1,
     "22": 1,
     "24": 1,
     "25": 1,
     "27": 2,
     "29": 1,
     "46": 1,
     "72": 1,
     "73": 1,
     "76": 1,
     "103": 1,
     "105": 1,
     "106": 1,
     "108": 1,
     "111": 1,
     "125": 1,
     "128": 1,
     "129": 2,
     "130": 1,
     "131": 1,
     "132": 1,
     "134": 1,
     "163": 1,
     "164": 1,
     "166": 1,
     "169": 1
    }
   },
   "max_glide": [
    598,
    560
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 571
   },
   "has_delay": true,
   "max_delay": [
    169,
    748
   ],
   "basins": {
    "0": 19,
    "1": 89,
    "2": 15,
    "escaped": 389
   },
   "mean_glide_odd_n": 21.484848484848484,
   "mean_glide_odd_steps_odd_n": 11.732323232323232,
   "measured_drift_bits_per_odd_step": -0.14264708211761232
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 392,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 120,
     "undecided": 0
    },
    "sum_glide": 9136.0,
    "sum_glide_odd_steps": 4906.0,
    "sum_log2_drop": -671.9804033623988,
    "glide_hist": {
     "2": 144,
     "3": 8,
     "4": 4,
     "5": 38,
     "6": 6,
     "7": 4,
     "8": 18,
     "9": 6,
     "10": 5,
     "11": 3,
     "12": 13,
     "13": 4,
     "14": 2,
     "15": 6,
     "16": 6,
     "17": 4,
     "18": 2,
     "19": 1,
     "20": 2,
     "21": 7,
     "22": 7,
     "23": 2,
     "24": 3,
     "25": 3,
     "26": 3,
     "27": 5,
     "28": 6,
     "29": 4,
     "30": 2,
     "31": 5,
     "32": 4,
     "33": 1,
     "34": 1,
     "35": 1,
     "36": 4,
     "37": 1,
     "38": 2,
     "39": 1,
     "40": 1,
     "41": 1,
     "42": 1,
     "44": 1,
     "45": 2,
     "46": 4,
     "47": 1,
     "48": 1,
     "49": 1,
     "52": 2,
     "58": 2,
     "59": 2,
     "60": 2,
     "61": 1,
     "62": 1,
     "63": 2,
     "64": 1,
     "66": 1,
     "68": 2,
     "69": 2,
     "70": 2,
     "71": 2,
     "72": 1,
     "74": 1,
     "79": 1,
     "82": 1,
     "89": 1,
     "105": 1,
     "108": 1,
     "109": 1,
     "112": 1,
     "118": 1,
     "147": 1,
     "166": 1,
     "167": 1,
     "214": 1,
     "226": 1,
     "353": 1,
     "584": 1,
     "585": 1,
     "588": 1
    },
    "glide_odd_steps_hist": {
     "1": 144,
     "2": 28,
     "3": 29,
     "4": 17,
     "5": 17,
     "6": 7,
     "7": 7,
     "8": 13,
     "9": 7,
     "10": 7,
     "11": 8,
     "12": 5,
     "13": 6,
     "14": 7,
     "15": 6,
     "16": 9,
     "17": 9,
     "18": 2,
     "19": 3,
     "20": 4,
     "21": 3,
     "22": 1,
     "23": 1,
     "24": 4,
     "25": 2,
     "26": 2,
     "27": 1,
     "29": 2,
     "30": 3,
     "31": 3,
     "32": 2,
     "33": 4,
     "34": 3,
     "35": 1,
     "36": 3,
     "37": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "49": 1,
     "59": 1,
     "60": 1,
     "61": 1,
     "62": 1,
     "67": 1,
     "81": 1,
     "93": 1,
     "94": 1,
     "114": 1,
     "124": 1,
     "192": 1,
     "298": 1,
     "299": 1,
     "300": 1
    },
    "peak_excess_bits_hist": {
     "0": 48,
     "1": 142,
     "2": 45,
     "3": 29,
     "4": 27,
     "5": 26,
     "6": 20,
     "7": 9,
     "8": 13,
     "9": 5,
     "10": 7,
     "11": 8,
     "12": 4,
     "13": 1,
     "15": 2,
     "16": 2,
     "23": 1,
     "57": 3,
     "246": 120
    },
    "sum_delay": 4503.0,
    "n_delay": 74.0,
    "delay_hist": {
     "2": 2,
     "4": 1,
     "5": 1,
     "6": 1,
     "7": 2,
     "8": 1,
     "9": 2,
     "10": 2,
     "11": 2,
     "12": 1,
     "13": 1,
     "14": 3,
     "16": 1,
     "17": 2,
     "18": 1,
     "20": 2,
     "22": 1,
     "23": 3,
     "24": 1,
     "25": 2,
     "26": 2,
     "28": 2,
     "29": 1,
     "31": 1,
     "32": 2,
     "33": 2,
     "34": 5,
     "35": 1,
     "37": 1,
     "38": 1,
     "40": 1,
     "41": 1,
     "42": 1,
     "67": 1,
     "68": 1,
     "90": 1,
     "91": 1,
     "93": 1,
     "99": 1,
     "113": 1,
     "120": 1,
     "121": 1,
     "124": 1,
     "125": 2,
     "149": 1,
     "151": 1,
     "152": 1,
     "157": 1,
     "159": 2,
     "160": 1,
     "518": 1,
     "520": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 489,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 23,
     "undecided": 0
    },
    "sum_glide": 3473.0,
    "sum_glide_odd_steps": 1429.0,
    "sum_log2_drop": -636.7570770078023,
    "glide_hist": {
     "1": 288,
     "2": 128,
     "5": 18,
     "6": 2,
     "7": 2,
     "8": 8,
     "10": 1,
     "11": 1,
     "13": 2,
     "16": 3,
     "17": 1,
     "18": 2,
     "19": 1,
     "21": 1,
     "24": 2,
     "31": 2,
     "32": 1,
     "33": 2,
     "34": 1,
     "35": 3,
     "39": 1,
     "40": 1,
     "41": 2,
     "49": 2,
     "55": 3,
     "62": 1,
     "66": 1,
     "74": 1,
     "84": 1,
     "86": 1,
     "89": 1,
     "146": 1,
     "183": 1,
     "204": 1,
     "205": 1,
     "591": 1
    },
    "glide_odd_steps_hist": {
     "0": 416,
     "1": 19,
     "2": 7,
     "3": 4,
     "5": 2,
     "6": 2,
     "7": 2,
     "8": 2,
     "9": 3,
     "10": 2,
     "11": 1,
     "14": 2,
     "15": 4,
     "16": 2,
     "19": 3,
     "21": 1,
     "22": 1,
     "23": 1,
     "24": 2,
     "29": 1,
     "30": 1,
     "32": 1,
     "36": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "45": 1,
     "80": 1,
     "99": 1,
     "106": 2,
     "300": 1
    },
    "peak_excess_bits_hist": {
     "0": 331,
     "1": 103,
     "2": 18,
     "3": 6,
     "4": 5,
     "5": 4,
     "6": 8,
     "7": 4,
     "8": 1,
     "9": 3,
     "10": 1,
     "11": 1,
     "14": 1,
     "18": 2,
     "57": 1,
     "246": 23
    },
    "sum_delay": 5075.0,
    "n_delay": 114.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 3,
     "4": 2,
     "5": 3,
     "7": 3,
     "8": 4,
     "9": 2,
     "10": 3,
     "11": 3,
     "12": 3,
     "13": 2,
     "14": 3,
     "15": 4,
     "16": 5,
     "17": 2,
     "19": 3,
     "20": 2,
     "21": 1,
     "22": 2,
     "23": 1,
     "25": 2,
     "26": 1,
     "27": 2,
     "28": 1,
     "29": 1,
     "30": 1,
     "31": 2,
     "32": 1,
     "33": 1,
     "34": 1,
     "36": 2,
     "37": 3,
     "38": 1,
     "39": 2,
     "40": 2,
     "42": 2,
     "43": 2,
     "44": 2,
     "45": 1,
     "66": 1,
     "68": 1,
     "69": 1,
     "70": 1,
     "71": 1,
     "72": 1,
     "75": 1,
     "90": 1,
     "95": 1,
     "96": 1,
     "98": 1,
     "101": 1,
     "102": 1,
     "110": 1,
     "123": 1,
     "124": 1,
     "127": 2,
     "128": 1,
     "148": 1,
     "151": 1,
     "153": 1,
     "154": 2,
     "156": 1,
     "161": 1,
     "162": 2,
     "168": 1
    }
   },
   "max_glide": [
    591,
    1064
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 1375
   },
   "has_delay": true,
   "max_delay": [
    520,
    1897
   ],
   "basins": {
    "0": 34,
    "1": 124,
    "2": 30,
    "escaped": 836
   },
   "mean_glide_odd_n": 23.306122448979593,
   "mean_glide_odd_steps_odd_n": 12.51530612244898,
   "measured_drift_bits_per_odd_step": -0.1369711380681612
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 770,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 254,
     "undecided": 0
    },
    "sum_glide": 16853.0,
    "sum_glide_odd_steps": 9024.0,
    "sum_log2_drop": -1341.2296186380522,
    "glide_hist": {
     "2": 288,
     "3": 16,
     "4": 8,
     "5": 76,
     "6": 12,
     "7": 10,
     "8": 41,
     "9": 8,
     "10": 8,
     "11": 12,
     "12": 7,
     "13": 13,
     "14": 10,
     "15": 7,
     "16": 13,
     "17": 10,
     "18": 7,
     "19": 5,
     "20": 13,
     "21": 10,
     "22": 6,
     "23": 8,
     "24": 10,
     "25": 7,
     "26": 8,
     "27": 8,
     "28": 8,
     "29": 4,
     "30": 5,
     "31": 5,
     "32": 4,
     "33": 3,
     "34": 2,
     "35": 5,
     "36": 2,
     "37": 4,
     "38": 4,
     "39": 2,
     "40": 4,
     "41": 2,
     "42": 2,
     "43": 3,
     "44": 1,
     "45": 3,
     "46": 2,
     "47": 2,
     "48": 3,
     "49": 3,
     "51": 3,
     "52": 1,
     "53": 1,
     "54": 4,
     "55": 2,
     "56": 1,
     "57": 3,
     "58": 3,
     "59": 1,
     "60": 2,
     "61": 2,
     "63": 1,
     "65": 1,
     "67": 1,
     "69": 1,
     "70": 1,
     "71": 1,
     "73": 1,
     "74": 1,
     "75": 1,
     "78": 1,
     "82": 1,
     "83": 1,
     "84": 1,
     "85": 1,
     "88": 1,
     "93": 1,
     "97": 1,
     "99": 1,
     "100": 1,
     "104": 1,
     "105": 1,
     "110": 1,
     "113": 1,
     "116": 1,
     "117": 1,
     "132": 1,
     "137": 1,
     "138": 2,
     "140": 1,
     "143": 1,
     "149": 1,
     "165": 1,
     "171": 1,
     "179": 1,
     "187": 1,
     "200": 1,
     "201": 1,
     "203": 1,
     "206": 1,
     "218": 1,
     "223": 1,
     "226": 1,
     "229": 2,
     "242": 1,
     "243": 1,
     "246": 1,
     "253": 1,
     "317": 1,
     "351": 1,
     "352": 1,
     "580": 1
    },
    "glide_odd_steps_hist": {
     "1": 288,
     "2": 55,
     "3": 62,
     "4": 32,
     "5": 27,
     "6": 22,
     "7": 20,
     "8": 14,
     "9": 16,
     "10": 18,
     "11": 14,
     "12": 17,
     "13": 15,
     "14": 11,
     "15": 11,
     "16": 12,
     "17": 10,
     "18": 11,
     "19": 9,
     "20": 10,
     "21": 4,
     "22": 4,
     "23": 4,
     "24": 3,
     "25": 2,
     "26": 1,
     "27": 2,
     "28": 4,
     "29": 4,
     "30": 2,
     "31": 3,
     "32": 3,
     "33": 2,
     "34": 3,
     "35": 2,
     "36": 2,
     "37": 1,
     "39": 1,
     "40": 4,
     "41": 1,
     "42": 1,
     "45": 1,
     "46": 2,
     "47": 1,
     "48": 2,
     "50": 1,
     "51": 1,
     "53": 1,
     "54": 1,
     "56": 1,
     "57": 1,
     "58": 1,
     "61": 1,
     "66": 1,
     "69": 1,
     "71": 1,
     "73": 1,
     "74": 1,
     "76": 1,
     "77": 1,
     "78": 1,
     "90": 1,
     "92": 1,
     "99": 1,
     "100": 1,
     "105": 2,
     "106": 2,
     "109": 1,
     "110": 1,
     "119": 1,
     "120": 1,
     "122": 1,
     "135": 1,
     "136": 1,
     "138": 1,
     "141": 1,
     "179": 1,
     "190": 1,
     "191": 1,
     "297": 1
    },
    "peak_excess_bits_hist": {
     "0": 97,
     "1": 278,
     "2": 92,
     "3": 63,
     "4": 55,
     "5": 55,
     "6": 28,
     "7": 24,
     "8": 15,
     "9": 12,
     "10": 12,
     "11": 4,
     "12": 5,
     "13": 2,
     "14": 7,
     "15": 4,
     "16": 3,
     "17": 3,
     "18": 3,
     "19": 2,
     "22": 4,
     "28": 1,
     "56": 1,
     "245": 254
    },
    "sum_delay": 8962.0,
    "n_delay": 114.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "6": 4,
     "7": 1,
     "8": 2,
     "9": 1,
     "10": 4,
     "11": 2,
     "12": 4,
     "13": 3,
     "15": 1,
     "16": 1,
     "17": 1,
     "18": 1,
     "19": 2,
     "20": 1,
     "22": 1,
     "23": 1,
     "25": 1,
     "26": 1,
     "27": 3,
     "28": 4,
     "29": 2,
     "30": 2,
     "31": 1,
     "33": 2,
     "36": 2,
     "37": 1,
     "38": 1,
     "39": 1,
     "41": 1,
     "42": 2,
     "43": 1,
     "44": 2,
     "46": 1,
     "48": 1,
     "50": 1,
     "51": 1,
     "53": 1,
     "56": 1,
     "57": 2,
     "59": 2,
     "60": 1,
     "61": 1,
     "62": 2,
     "64": 2,
     "66": 1,
     "83": 1,
     "85": 1,
     "86": 1,
     "89": 1,
     "109": 1,
     "112": 1,
     "113": 1,
     "115": 1,
     "116": 1,
     "117": 2,
     "118": 1,
     "119": 1,
     "120": 1,
     "123": 2,
     "124": 1,
     "141": 1,
     "142": 1,
     "144": 2,
     "145": 1,
     "147": 1,
     "148": 2,
     "151": 1,
     "154": 1,
     "155": 1,
     "158": 1,
     "169": 1,
     "172": 1,
     "260": 1,
     "418": 1,
     "482": 1,
     "516": 1,
     "517": 1,
     "522": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 962,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 62,
     "undecided": 0
    },
    "sum_glide": 5324.0,
    "sum_glide_odd_steps": 2057.0,
    "sum_log2_drop": -1217.2480259025006,
    "glide_hist": {
     "1": 576,
     "2": 256,
     "5": 36,
     "6": 4,
     "7": 2,
     "8": 12,
     "9": 3,
     "10": 5,
     "11": 4,
     "12": 1,
     "13": 3,
     "14": 1,
     "15": 1,
     "16": 3,
     "17": 4,
     "18": 1,
     "19": 2,
     "20": 4,
     "21": 2,
     "22": 1,
     "23": 1,
     "24": 2,
     "25": 1,
     "26": 1,
     "28": 1,
     "29": 1,
     "30": 2,
     "31": 1,
     "32": 2,
     "33": 3,
     "34": 1,
     "37": 1,
     "48": 1,
     "51": 1,
     "52": 1,
     "53": 1,
     "54": 1,
     "59": 1,
     "61": 1,
     "62": 1,
     "64": 1,
     "68": 1,
     "69": 1,
     "70": 1,
     "71": 1,
     "77": 1,
     "85": 1,
     "109": 1,
     "110": 1,
     "123": 1,
     "131": 1,
     "178": 1,
     "182": 1,
     "225": 1,
     "316": 1,
     "583": 1
    },
    "glide_odd_steps_hist": {
     "0": 832,
     "1": 38,
     "2": 12,
     "3": 9,
     "4": 7,
     "5": 4,
     "6": 2,
     "7": 2,
     "8": 4,
     "9": 6,
     "10": 5,
     "11": 1,
     "12": 4,
     "13": 2,
     "14": 2,
     "15": 3,
     "16": 1,
     "17": 2,
     "18": 1,
     "19": 1,
     "24": 1,
     "27": 1,
     "28": 3,
     "32": 2,
     "33": 1,
     "34": 3,
     "35": 1,
     "36": 1,
     "42": 1,
     "45": 1,
     "60": 2,
     "66": 2,
     "91": 1,
     "99": 1,
     "104": 1,
     "178": 1,
     "297": 1
    },
    "peak_excess_bits_hist": {
     "0": 661,
     "1": 208,
     "2": 30,
     "3": 10,
     "4": 12,
     "5": 9,
     "6": 12,
     "7": 2,
     "8": 3,
     "9": 3,
     "10": 4,
     "12": 1,
     "13": 1,
     "15": 2,
     "19": 1,
     "20": 1,
     "22": 1,
     "56": 1,
     "245": 62
    },
    "sum_delay": 10801.0,
    "n_delay": 159.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 5,
     "5": 4,
     "6": 3,
     "7": 2,
     "8": 4,
     "9": 5,
     "10": 3,
     "11": 3,
     "12": 3,
     "13": 2,
     "14": 2,
     "15": 5,
     "16": 2,
     "17": 1,
     "18": 3,
     "19": 2,
     "21": 4,
     "22": 2,
     "23": 1,
     "24": 3,
     "25": 2,
     "26": 2,
     "27": 3,
     "28": 1,
     "29": 2,
     "30": 3,
     "31": 2,
     "32": 3,
     "33": 2,
     "34": 2,
     "35": 5,
     "36": 3,
     "38": 2,
     "39": 1,
     "40": 2,
     "41": 1,
     "42": 1,
     "43": 1,
     "46": 1,
     "53": 1,
     "56": 2,
     "57": 1,
     "63": 1,
     "64": 1,
     "65": 1,
     "66": 2,
     "67": 2,
     "68": 1,
     "69": 1,
     "70": 1,
     "88": 2,
     "89": 1,
     "91": 1,
     "92": 1,
     "94": 1,
     "100": 1,
     "111": 1,
     "113": 1,
     "114": 2,
     "115": 1,
     "119": 1,
     "120": 1,
     "121": 1,
     "122": 2,
     "125": 1,
     "126": 2,
     "127": 1,
     "137": 1,
     "144": 1,
     "146": 1,
     "147": 1,
     "150": 2,
     "152": 1,
     "153": 2,
     "157": 1,
     "158": 1,
     "160": 2,
     "161": 1,
     "180": 1,
     "193": 1,
     "481": 1,
     "484": 1,
     "519": 1,
     "521": 1,
     "524": 1,
     "525": 1
    }
   },
   "max_glide": [
    583,
    3032
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 2063
   },
   "has_delay": true,
   "max_delay": [
    525,
    2248
   ],
   "basins": {
    "0": 55,
    "1": 179,
    "2": 39,
    "escaped": 1775
   },
   "mean_glide_odd_n": 21.887012987012987,
   "mean_glide_odd_steps_odd_n": 11.71948051948052,
   "measured_drift_bits_per_odd_step": -0.14862916873205365
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 1539,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 509,
     "undecided": 0
    },
    "sum_glide": 39848.0,
    "sum_glide_odd_steps": 21334.0,
    "sum_log2_drop": -2698.192340388208,
    "glide_hist": {
     "2": 576,
     "3": 32,
     "4": 16,
     "5": 152,
     "6": 24,
     "7": 20,
     "8": 77,
     "9": 22,
     "10": 18,
     "11": 19,
     "12": 14,
     "13": 25,
     "14": 17,
     "15": 17,
     "16": 21,
     "17": 16,
     "18": 10,
     "19": 15,
     "20": 18,
     "21": 11,
     "22": 15,
     "23": 19,
     "24": 13,
     "25": 15,
     "26": 16,
     "27": 19,
     "28": 13,
     "29": 12,
     "30": 5,
     "31": 6,
     "32": 5,
     "33": 8,
     "34": 4,
     "35": 6,
     "36": 6,
     "37": 9,
     "38": 7,
     "39": 5,
     "40": 3,
     "41": 5,
     "42": 8,
     "43": 2,
     "44": 3,
     "45": 6,
     "46": 6,
     "47": 10,
     "48": 7,
     "49": 1,
     "50": 2,
     "51": 4,
     "53": 3,
     "54": 6,
     "56": 3,
     "57": 4,
     "58": 5,
     "59": 2,
     "60": 4,
     "61": 1,
     "62": 1,
     "63": 5,
     "64": 3,
     "65": 1,
     "66": 1,
     "67": 3,
     "68": 1,
     "69": 2,
     "70": 3,
     "72": 3,
     "73": 4,
     "74": 1,
     "75": 2,
     "76": 4,
     "77": 1,
     "78": 1,
     "79": 1,
     "80": 3,
     "81": 4,
     "82": 1,
     "84": 2,
     "87": 1,
     "90": 1,
     "92": 1,
     "93": 1,
     "95": 1,
     "96": 3,
     "97": 1,
     "99": 2,
     "100": 1,
     "101": 1,
     "102": 1,
     "103": 3,
     "104": 1,
     "105": 2,
     "106": 2,
     "107": 2,
     "111": 1,
     "112": 1,
     "114": 1,
     "116": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "120": 1,
     "121": 1,
     "122": 2,
     "124": 1,
     "125": 1,
     "128": 1,
     "129": 2,
     "130": 1,
     "133": 2,
     "135": 2,
     "136": 1,
     "137": 1,
     "138": 2,
     "139": 1,
     "141": 1,
     "144": 1,
     "153": 1,
     "154": 1,
     "157": 1,
     "158": 2,
     "159": 1,
     "163": 1,
     "164": 1,
     "166": 1,
     "171": 1,
     "172": 1,
     "173": 1,
     "177": 2,
     "178": 1,
     "179": 1,
     "180": 1,
     "199": 1,
     "200": 1,
     "210": 1,
     "212": 1,
     "215": 1,
     "216": 1,
     "217": 1,
     "218": 1,
     "219": 1,
     "220": 1,
     "222": 1,
     "224": 1,
     "232": 1,
     "233": 1,
     "236": 1,
     "238": 2,
     "241": 1,
     "245": 1,
     "247": 1,
     "304": 1,
     "307": 1,
     "313": 1,
     "331": 1,
     "360": 1,
     "361": 1,
     "567": 1,
     "573": 1,
     "576": 1,
     "578": 1,
     "579": 2,
     "631": 1,
     "757": 1,
     "760": 1
    },
    "glide_odd_steps_hist": {
     "1": 576,
     "2": 110,
     "3": 123,
     "4": 65,
     "5": 59,
     "6": 35,
     "7": 32,
     "8": 35,
     "9": 33,
     "10": 32,
     "11": 25,
     "12": 33,
     "13": 26,
     "14": 24,
     "15": 24,
     "16": 20,
     "17": 13,
     "18": 10,
     "19": 12,
     "20": 5,
     "21": 11,
     "22": 4,
     "23": 3,
     "24": 9,
     "25": 9,
     "26": 12,
     "27": 9,
     "28": 8,
     "29": 6,
     "30": 5,
     "31": 8,
     "32": 11,
     "33": 6,
     "34": 6,
     "35": 4,
     "36": 4,
     "37": 3,
     "38": 3,
     "39": 1,
     "40": 3,
     "41": 1,
     "42": 5,
     "43": 1,
     "44": 3,
     "45": 4,
     "46": 1,
     "47": 2,
     "48": 2,
     "49": 2,
     "50": 5,
     "51": 3,
     "54": 2,
     "55": 4,
     "56": 2,
     "57": 3,
     "58": 1,
     "59": 1,
     "60": 3,
     "61": 1,
     "62": 1,
     "63": 2,
     "64": 3,
     "65": 1,
     "66": 2,
     "67": 1,
     "68": 1,
     "69": 1,
     "70": 2,
     "71": 2,
     "73": 1,
     "74": 1,
     "75": 2,
     "76": 1,
     "77": 3,
     "78": 2,
     "79": 1,
     "81": 1,
     "83": 1,
     "84": 1,
     "89": 1,
     "90": 2,
     "91": 1,
     "93": 1,
     "96": 2,
     "97": 1,
     "98": 1,
     "100": 1,
     "101": 2,
     "102": 1,
     "104": 1,
     "110": 1,
     "111": 1,
     "112": 1,
     "113": 1,
     "114": 1,
     "115": 1,
     "116": 1,
     "119": 1,
     "124": 1,
     "128": 2,
     "129": 1,
     "130": 1,
     "131": 2,
     "134": 1,
     "138": 1,
     "172": 1,
     "174": 1,
     "178": 1,
     "186": 1,
     "193": 1,
     "194": 1,
     "291": 1,
     "294": 1,
     "295": 1,
     "296": 1,
     "300": 1,
     "301": 1,
     "350": 1,
     "404": 1,
     "406": 1
    },
    "peak_excess_bits_hist": {
     "0": 192,
     "1": 561,
     "2": 175,
     "3": 121,
     "4": 114,
     "5": 83,
     "6": 57,
     "7": 50,
     "8": 32,
     "9": 49,
     "10": 9,
     "11": 16,
     "12": 5,
     "13": 8,
     "14": 11,
     "15": 11,
     "16": 6,
     "17": 2,
     "18": 6,
     "19": 2,
     "20": 4,
     "21": 9,
     "23": 5,
     "26": 1,
     "27": 2,
     "35": 2,
     "46": 2,
     "55": 4,
     "244": 509
    },
    "sum_delay": 28734.0,
    "n_delay": 261.0,
    "delay_hist": {
     "2": 2,
     "3": 1,
     "4": 3,
     "5": 1,
     "6": 3,
     "7": 2,
     "8": 2,
     "9": 5,
     "10": 4,
     "11": 4,
     "12": 2,
     "13": 3,
     "14": 1,
     "15": 1,
     "16": 1,
     "17": 5,
     "18": 3,
     "19": 5,
     "20": 2,
     "21": 5,
     "22": 4,
     "23": 3,
     "24": 3,
     "25": 2,
     "26": 3,
     "27": 1,
     "28": 1,
     "29": 1,
     "31": 1,
     "32": 1,
     "33": 2,
     "34": 2,
     "36": 2,
     "37": 4,
     "38": 1,
     "39": 2,
     "40": 4,
     "41": 2,
     "42": 3,
     "44": 2,
     "45": 3,
     "46": 2,
     "47": 1,
     "49": 2,
     "50": 3,
     "51": 2,
     "52": 5,
     "53": 3,
     "54": 1,
     "55": 4,
     "57": 3,
     "59": 1,
     "60": 1,
     "61": 1,
     "62": 2,
     "63": 2,
     "64": 1,
     "66": 1,
     "68": 2,
     "70": 1,
     "73": 1,
     "75": 1,
     "76": 1,
     "78": 2,
     "79": 2,
     "82": 2,
     "83": 1,
     "85": 1,
     "89": 1,
     "90": 1,
     "92": 1,
     "95": 1,
     "100": 1,
     "103": 1,
     "106": 2,
     "107": 2,
     "108": 2,
     "109": 1,
     "110": 3,
     "111": 2,
     "112": 4,
     "113": 1,
     "114": 2,
     "115": 1,
     "116": 4,
     "117": 1,
     "118": 2,
     "119": 2,
     "120": 1,
     "121": 2,
     "122": 2,
     "123": 1,
     "124": 1,
     "129": 1,
     "130": 2,
     "133": 1,
     "135": 1,
     "137": 3,
     "138": 2,
     "140": 3,
     "141": 1,
     "143": 2,
     "144": 1,
     "145": 1,
     "146": 1,
     "147": 3,
     "150": 2,
     "158": 1,
     "160": 1,
     "168": 1,
     "171": 1,
     "174": 1,
     "176": 1,
     "177": 1,
     "185": 1,
     "189": 1,
     "190": 1,
     "195": 1,
     "202": 1,
     "204": 1,
     "207": 1,
     "249": 1,
     "256": 1,
     "259": 1,
     "373": 1,
     "374": 1,
     "376": 1,
     "379": 1,
     "381": 1,
     "397": 1,
     "398": 1,
     "400": 1,
     "401": 1,
     "403": 1,
     "411": 1,
     "412": 1,
     "414": 1,
     "417": 1,
     "420": 1,
     "422": 1,
     "469": 1,
     "471": 1,
     "472": 1,
     "474": 1,
     "477": 1,
     "478": 1,
     "496": 1,
     "511": 1,
     "515": 1,
     "547": 1,
     "833": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 1913,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 135,
     "undecided": 0
    },
    "sum_glide": 9349.0,
    "sum_glide_odd_steps": 3432.0,
    "sum_log2_drop": -2445.7005489912117,
    "glide_hist": {
     "1": 1152,
     "2": 512,
     "5": 72,
     "6": 8,
     "7": 4,
     "8": 29,
     "9": 4,
     "10": 6,
     "11": 2,
     "12": 7,
     "13": 6,
     "14": 4,
     "15": 4,
     "16": 6,
     "17": 1,
     "18": 3,
     "19": 3,
     "20": 2,
     "21": 1,
     "22": 3,
     "23": 4,
     "24": 2,
     "25": 2,
     "26": 1,
     "27": 1,
     "28": 4,
     "29": 1,
     "30": 3,
     "31": 4,
     "32": 6,
     "33": 4,
     "34": 2,
     "35": 2,
     "36": 3,
     "37": 2,
     "38": 1,
     "39": 1,
     "40": 2,
     "41": 2,
     "44": 1,
     "45": 1,
     "47": 1,
     "48": 1,
     "49": 1,
     "50": 2,
     "51": 1,
     "52": 1,
     "56": 1,
     "58": 1,
     "63": 1,
     "67": 1,
     "76": 1,
     "77": 1,
     "79": 1,
     "80": 1,
     "82": 1,
     "91": 1,
     "92": 1,
     "93": 1,
     "99": 1,
     "102": 1,
     "105": 1,
     "110": 1,
     "115": 1,
     "122": 1,
     "123": 1,
     "132": 1,
     "177": 1,
     "213": 1,
     "214": 1,
     "227": 1,
     "241": 1,
     "244": 1,
     "330": 1,
     "373": 1
    },
    "glide_odd_steps_hist": {
     "0": 1664,
     "1": 76,
     "2": 26,
     "3": 16,
     "4": 11,
     "5": 8,
     "6": 7,
     "7": 3,
     "8": 6,
     "9": 10,
     "10": 5,
     "11": 5,
     "12": 6,
     "13": 3,
     "14": 7,
     "15": 5,
     "16": 2,
     "17": 1,
     "18": 6,
     "19": 3,
     "20": 3,
     "21": 2,
     "22": 1,
     "23": 1,
     "24": 4,
     "25": 1,
     "28": 2,
     "29": 1,
     "31": 1,
     "32": 2,
     "33": 2,
     "36": 2,
     "44": 2,
     "45": 1,
     "47": 1,
     "50": 2,
     "54": 2,
     "55": 1,
     "56": 1,
     "57": 1,
     "62": 1,
     "66": 1,
     "97": 1,
     "116": 2,
     "119": 1,
     "130": 1,
     "134": 1,
     "184": 1,
     "202": 1
    },
    "peak_excess_bits_hist": {
     "0": 1323,
     "1": 415,
     "2": 61,
     "3": 20,
     "4": 23,
     "5": 14,
     "6": 14,
     "7": 9,
     "8": 6,
     "9": 11,
     "10": 1,
     "11": 3,
     "12": 4,
     "14": 1,
     "15": 1,
     "17": 2,
     "19": 1,
     "20": 3,
     "21": 1,
     "244": 135
    },
    "sum_delay": 18801.0,
    "n_delay": 237.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 4,
     "4": 1,
     "5": 7,
     "6": 1,
     "7": 7,
     "8": 5,
     "9": 3,
     "10": 1,
     "11": 7,
     "12": 7,
     "13": 6,
     "14": 4,
     "15": 3,
     "16": 3,
     "17": 2,
     "18": 2,
     "19": 1,
     "20": 4,
     "21": 2,
     "22": 1,
     "23": 4,
     "24": 2,
     "25": 3,
     "26": 2,
     "27": 3,
     "28": 4,
     "29": 6,
     "30": 2,
     "31": 2,
     "32": 2,
     "34": 2,
     "36": 1,
     "37": 2,
     "38": 1,
     "39": 2,
     "40": 3,
     "42": 1,
     "43": 2,
     "44": 2,
     "45": 2,
     "47": 2,
     "48": 2,
     "49": 2,
     "51": 2,
     "52": 2,
     "54": 1,
     "55": 3,
     "56": 1,
     "57": 1,
     "58": 4,
     "59": 1,
     "60": 4,
     "61": 2,
     "62": 1,
     "63": 2,
     "65": 3,
     "66": 1,
     "67": 1,
     "76": 1,
     "78": 1,
     "81": 2,
     "82": 1,
     "83": 1,
     "84": 2,
     "86": 1,
     "87": 2,
     "90": 1,
     "92": 1,
     "102": 1,
     "105": 1,
     "110": 2,
     "111": 1,
     "112": 1,
     "113": 1,
     "114": 1,
     "115": 2,
     "116": 1,
     "117": 1,
     "118": 3,
     "119": 2,
     "120": 1,
     "121": 1,
     "124": 2,
     "125": 1,
     "126": 1,
     "132": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "139": 1,
     "142": 1,
     "143": 3,
     "145": 2,
     "146": 3,
     "148": 1,
     "149": 3,
     "152": 2,
     "153": 1,
     "155": 1,
     "156": 1,
     "159": 1,
     "170": 1,
     "173": 1,
     "179": 2,
     "188": 1,
     "192": 1,
     "261": 1,
     "262": 1,
     "384": 1,
     "416": 1,
     "419": 1,
     "480": 1,
     "483": 1,
     "495": 1,
     "514": 1,
     "517": 1,
     "518": 1,
     "523": 1,
     "841": 1
    }
   },
   "max_glide": [
    760,
    5563
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 4643
   },
   "has_delay": true,
   "max_delay": [
    841,
    8104
   ],
   "basins": {
    "0": 100,
    "1": 351,
    "2": 47,
    "escaped": 3598
   },
   "mean_glide_odd_n": 25.892137751786876,
   "mean_glide_odd_steps_odd_n": 13.862248213125406,
   "measured_drift_bits_per_odd_step": -0.12647381364902072
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 3021,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1075,
     "undecided": 0
    },
    "sum_glide": 77076.0,
    "sum_glide_odd_steps": 41551.0,
    "sum_log2_drop": -5208.51142367054,
    "glide_hist": {
     "2": 1152,
     "3": 64,
     "4": 32,
     "5": 304,
     "6": 48,
     "7": 40,
     "8": 154,
     "9": 41,
     "10": 38,
     "11": 33,
     "12": 41,
     "13": 58,
     "14": 42,
     "15": 29,
     "16": 36,
     "17": 34,
     "18": 28,
     "19": 31,
     "20": 34,
     "21": 25,
     "22": 23,
     "23": 26,
     "24": 25,
     "25": 26,
     "26": 13,
     "27": 19,
     "28": 23,
     "29": 16,
     "30": 14,
     "31": 21,
     "32": 13,
     "33": 11,
     "34": 16,
     "35": 17,
     "36": 14,
     "37": 11,
     "38": 9,
     "39": 10,
     "40": 8,
     "41": 11,
     "42": 9,
     "43": 9,
     "44": 12,
     "45": 10,
     "46": 8,
     "47": 7,
     "48": 3,
     "49": 8,
     "50": 3,
     "51": 6,
     "52": 6,
     "53": 3,
     "54": 4,
     "55": 8,
     "56": 7,
     "57": 5,
     "58": 2,
     "59": 6,
     "60": 7,
     "61": 2,
     "62": 6,
     "63": 5,
     "64": 5,
     "65": 4,
     "66": 7,
     "67": 3,
     "68": 1,
     "69": 6,
     "70": 4,
     "71": 3,
     "72": 2,
     "73": 7,
     "74": 4,
     "75": 4,
     "76": 3,
     "77": 3,
     "78": 5,
     "79": 1,
     "80": 5,
     "81": 3,
     "82": 3,
     "83": 2,
     "84": 2,
     "85": 2,
     "86": 3,
     "87": 3,
     "88": 2,
     "89": 3,
     "90": 2,
     "92": 2,
     "93": 3,
     "94": 2,
     "95": 3,
     "96": 3,
     "97": 1,
     "98": 1,
     "101": 6,
     "102": 2,
     "104": 3,
     "105": 2,
     "106": 1,
     "107": 3,
     "108": 5,
     "109": 3,
     "110": 2,
     "111": 3,
     "112": 3,
     "113": 2,
     "114": 3,
     "117": 1,
     "118": 1,
     "120": 1,
     "121": 4,
     "122": 1,
     "123": 1,
     "124": 1,
     "125": 1,
     "127": 1,
     "128": 5,
     "129": 2,
     "131": 1,
     "132": 2,
     "134": 1,
     "136": 1,
     "137": 2,
     "138": 1,
     "140": 1,
     "141": 1,
     "143": 2,
     "144": 1,
     "146": 2,
     "147": 1,
     "149": 2,
     "150": 2,
     "151": 1,
     "152": 1,
     "153": 1,
     "154": 1,
     "155": 2,
     "156": 1,
     "157": 1,
     "162": 1,
     "163": 1,
     "164": 2,
     "165": 2,
     "166": 1,
     "167": 1,
     "168": 2,
     "169": 3,
     "170": 1,
     "171": 1,
     "172": 2,
     "173": 1,
     "175": 2,
     "176": 2,
     "177": 1,
     "178": 2,
     "179": 2,
     "182": 1,
     "190": 1,
     "192": 1,
     "195": 1,
     "196": 1,
     "198": 2,
     "201": 1,
     "202": 2,
     "203": 1,
     "205": 1,
     "208": 2,
     "209": 1,
     "211": 4,
     "214": 1,
     "215": 1,
     "216": 1,
     "217": 1,
     "218": 1,
     "225": 1,
     "226": 1,
     "227": 1,
     "228": 2,
     "229": 1,
     "234": 3,
     "237": 1,
     "240": 1,
     "250": 1,
     "257": 1,
     "269": 1,
     "272": 1,
     "273": 1,
     "291": 1,
     "296": 1,
     "297": 2,
     "300": 1,
     "303": 1,
     "326": 1,
     "328": 1,
     "329": 1,
     "330": 1,
     "331": 1,
     "334": 2,
     "335": 1,
     "346": 1,
     "364": 1,
     "367": 1,
     "368": 1,
     "369": 1,
     "390": 1,
     "391": 2,
     "395": 1,
     "399": 1,
     "414": 1,
     "480": 1,
     "531": 1,
     "556": 1,
     "566": 1,
     "577": 1,
     "603": 1,
     "625": 1,
     "626": 1,
     "714": 1,
     "753": 1,
     "756": 1
    },
    "glide_odd_steps_hist": {
     "1": 1152,
     "2": 220,
     "3": 247,
     "4": 124,
     "5": 113,
     "6": 75,
     "7": 77,
     "8": 74,
     "9": 58,
     "10": 63,
     "11": 54,
     "12": 54,
     "13": 43,
     "14": 41,
     "15": 35,
     "16": 24,
     "17": 27,
     "18": 26,
     "19": 26,
     "20": 14,
     "21": 17,
     "22": 21,
     "23": 23,
     "24": 19,
     "25": 12,
     "26": 12,
     "27": 8,
     "28": 9,
     "29": 14,
     "30": 13,
     "31": 9,
     "32": 10,
     "33": 7,
     "34": 6,
     "35": 11,
     "36": 5,
     "37": 7,
     "38": 4,
     "39": 5,
     "40": 7,
     "41": 8,
     "42": 11,
     "43": 4,
     "44": 7,
     "45": 9,
     "46": 6,
     "47": 5,
     "48": 5,
     "49": 5,
     "50": 2,
     "51": 3,
     "52": 1,
     "53": 3,
     "54": 3,
     "55": 3,
     "56": 4,
     "57": 5,
     "58": 2,
     "59": 6,
     "60": 3,
     "61": 3,
     "62": 3,
     "63": 4,
     "64": 1,
     "65": 3,
     "66": 2,
     "67": 5,
     "68": 4,
     "69": 4,
     "70": 3,
     "72": 2,
     "73": 1,
     "74": 1,
     "75": 4,
     "76": 2,
     "77": 4,
     "78": 2,
     "79": 2,
     "80": 1,
     "81": 1,
     "83": 2,
     "85": 1,
     "86": 4,
     "87": 3,
     "88": 2,
     "89": 3,
     "90": 1,
     "91": 2,
     "92": 3,
     "93": 2,
     "94": 1,
     "95": 4,
     "96": 1,
     "97": 1,
     "98": 2,
     "100": 2,
     "102": 1,
     "105": 2,
     "107": 2,
     "109": 2,
     "110": 1,
     "111": 3,
     "112": 1,
     "113": 1,
     "114": 2,
     "116": 1,
     "117": 2,
     "118": 2,
     "122": 1,
     "123": 3,
     "124": 2,
     "126": 1,
     "127": 1,
     "129": 2,
     "131": 1,
     "132": 1,
     "133": 2,
     "134": 1,
     "151": 1,
     "152": 1,
     "153": 1,
     "157": 1,
     "159": 1,
     "161": 1,
     "165": 1,
     "167": 1,
     "171": 1,
     "176": 1,
     "177": 1,
     "180": 1,
     "181": 1,
     "182": 1,
     "184": 2,
     "185": 1,
     "191": 1,
     "198": 1,
     "201": 1,
     "202": 2,
     "203": 2,
     "211": 1,
     "215": 1,
     "224": 1,
     "225": 1,
     "267": 1,
     "276": 1,
     "285": 1,
     "290": 1,
     "299": 1,
     "326": 1,
     "347": 1,
     "348": 1,
     "384": 1,
     "402": 1,
     "403": 1
    },
    "peak_excess_bits_hist": {
     "0": 385,
     "1": 1124,
     "2": 363,
     "3": 232,
     "4": 175,
     "5": 180,
     "6": 104,
     "7": 67,
     "8": 93,
     "9": 36,
     "10": 50,
     "11": 23,
     "12": 38,
     "13": 25,
     "14": 25,
     "15": 12,
     "16": 13,
     "17": 11,
     "18": 9,
     "19": 9,
     "20": 12,
     "21": 1,
     "22": 6,
     "23": 2,
     "24": 4,
     "25": 3,
     "26": 4,
     "27": 3,
     "30": 2,
     "34": 2,
     "35": 2,
     "37": 2,
     "45": 3,
     "54": 1,
     "243": 1075
    },
    "sum_delay": 47967.0,
    "n_delay": 409.0,
    "delay_hist": {
     "2": 1,
     "3": 2,
     "4": 2,
     "5": 2,
     "6": 2,
     "7": 1,
     "8": 3,
     "9": 4,
     "10": 3,
     "11": 5,
     "12": 4,
     "13": 3,
     "14": 3,
     "15": 4,
     "16": 10,
     "17": 4,
     "18": 10,
     "19": 5,
     "21": 6,
     "22": 4,
     "23": 5,
     "24": 4,
     "25": 1,
     "26": 4,
     "28": 1,
     "29": 3,
     "30": 6,
     "31": 3,
     "32": 5,
     "33": 4,
     "34": 2,
     "35": 6,
     "36": 6,
     "37": 2,
     "38": 5,
     "39": 8,
     "40": 3,
     "41": 3,
     "42": 4,
     "43": 3,
     "44": 4,
     "45": 4,
     "46": 1,
     "47": 2,
     "48": 5,
     "49": 5,
     "50": 3,
     "51": 3,
     "52": 1,
     "53": 3,
     "54": 6,
     "55": 4,
     "56": 3,
     "57": 1,
     "58": 1,
     "59": 1,
     "61": 2,
     "62": 1,
     "63": 3,
     "64": 3,
     "65": 1,
     "66": 1,
     "67": 1,
     "69": 1,
     "71": 1,
     "72": 1,
     "73": 2,
     "74": 3,
     "75": 1,
     "76": 3,
     "77": 2,
     "78": 1,
     "79": 3,
     "80": 1,
     "81": 1,
     "82": 3,
     "83": 1,
     "84": 1,
     "85": 2,
     "87": 1,
     "88": 2,
     "94": 1,
     "97": 1,
     "99": 2,
     "101": 1,
     "105": 3,
     "106": 1,
     "107": 1,
     "108": 4,
     "109": 4,
     "110": 2,
     "111": 2,
     "112": 3,
     "114": 3,
     "115": 5,
     "116": 1,
     "118": 3,
     "119": 1,
     "122": 1,
     "123": 1,
     "126": 1,
     "128": 2,
     "130": 1,
     "131": 2,
     "132": 2,
     "133": 2,
     "134": 3,
     "135": 3,
     "136": 5,
     "137": 2,
     "138": 1,
     "139": 2,
     "142": 2,
     "143": 2,
     "144": 1,
     "146": 1,
     "149": 1,
     "152": 2,
     "155": 1,
     "156": 1,
     "157": 1,
     "160": 1,
     "161": 1,
     "162": 2,
     "163": 1,
     "164": 1,
     "166": 1,
     "167": 1,
     "169": 1,
     "171": 1,
     "175": 1,
     "176": 1,
     "179": 1,
     "180": 1,
     "181": 1,
     "184": 2,
     "185": 1,
     "187": 1,
     "188": 1,
     "190": 1,
     "194": 1,
     "200": 2,
     "201": 2,
     "206": 1,
     "209": 1,
     "211": 2,
     "214": 1,
     "216": 1,
     "248": 1,
     "249": 1,
     "251": 1,
     "252": 1,
     "253": 2,
     "254": 2,
     "255": 1,
     "256": 1,
     "261": 1,
     "263": 1,
     "264": 1,
     "266": 1,
     "344": 1,
     "347": 1,
     "348": 1,
     "350": 1,
     "352": 1,
     "355": 1,
     "358": 1,
     "390": 1,
     "391": 1,
     "393": 1,
     "394": 1,
     "396": 1,
     "405": 1,
     "407": 1,
     "409": 1,
     "410": 1,
     "456": 1,
     "458": 1,
     "462": 1,
     "464": 1,
     "467": 1,
     "468": 1,
     "476": 1,
     "491": 1,
     "495": 1,
     "507": 1,
     "508": 1,
     "527": 1,
     "530": 1,
     "531": 1,
     "533": 1,
     "536": 1,
     "539": 1,
     "545": 1,
     "546": 1,
     "645": 1,
     "829": 1,
     "830": 1,
     "835": 1,
     "838": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 3825,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 271,
     "undecided": 0
    },
    "sum_glide": 20755.0,
    "sum_glide_odd_steps": 7996.0,
    "sum_log2_drop": -4957.43507291298,
    "glide_hist": {
     "1": 2304,
     "2": 1024,
     "5": 144,
     "6": 16,
     "7": 8,
     "8": 58,
     "9": 10,
     "10": 4,
     "11": 12,
     "12": 9,
     "13": 14,
     "14": 5,
     "15": 6,
     "16": 18,
     "17": 9,
     "18": 7,
     "19": 8,
     "20": 4,
     "21": 8,
     "22": 4,
     "23": 4,
     "24": 7,
     "25": 6,
     "26": 4,
     "27": 5,
     "28": 4,
     "29": 2,
     "30": 6,
     "31": 3,
     "32": 3,
     "33": 4,
     "34": 1,
     "35": 1,
     "36": 2,
     "37": 6,
     "38": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "42": 3,
     "43": 2,
     "44": 1,
     "45": 1,
     "46": 1,
     "49": 1,
     "52": 2,
     "53": 3,
     "54": 3,
     "55": 2,
     "56": 2,
     "57": 1,
     "58": 1,
     "59": 1,
     "60": 2,
     "61": 1,
     "62": 2,
     "63": 1,
     "65": 1,
     "68": 1,
     "69": 1,
     "72": 2,
     "73": 1,
     "76": 2,
     "79": 3,
     "80": 2,
     "81": 2,
     "83": 2,
     "85": 1,
     "87": 2,
     "88": 1,
     "92": 1,
     "93": 2,
     "94": 1,
     "96": 1,
     "97": 1,
     "98": 1,
     "104": 1,
     "105": 1,
     "112": 1,
     "115": 1,
     "124": 1,
     "127": 1,
     "128": 1,
     "131": 1,
     "133": 1,
     "143": 1,
     "147": 1,
     "150": 1,
     "154": 1,
     "161": 1,
     "173": 1,
     "198": 1,
     "205": 1,
     "210": 1,
     "214": 1,
     "215": 1,
     "237": 1,
     "269": 1,
     "274": 1,
     "309": 1,
     "329": 2,
     "330": 1,
     "337": 1,
     "357": 1,
     "359": 1,
     "372": 1,
     "409": 1,
     "608": 1
    },
    "glide_odd_steps_hist": {
     "0": 3328,
     "1": 152,
     "2": 51,
     "3": 33,
     "4": 18,
     "5": 22,
     "6": 14,
     "7": 15,
     "8": 19,
     "9": 12,
     "10": 8,
     "11": 9,
     "12": 10,
     "13": 11,
     "14": 9,
     "15": 6,
     "16": 6,
     "17": 4,
     "18": 3,
     "19": 2,
     "20": 3,
     "21": 3,
     "22": 2,
     "23": 1,
     "24": 1,
     "25": 1,
     "26": 2,
     "27": 6,
     "28": 1,
     "29": 1,
     "30": 3,
     "31": 2,
     "32": 4,
     "33": 1,
     "34": 2,
     "36": 2,
     "37": 1,
     "38": 2,
     "40": 5,
     "41": 1,
     "42": 1,
     "43": 4,
     "44": 1,
     "45": 1,
     "46": 1,
     "48": 2,
     "49": 1,
     "51": 4,
     "53": 3,
     "56": 1,
     "62": 1,
     "63": 1,
     "64": 1,
     "66": 1,
     "68": 1,
     "70": 1,
     "74": 1,
     "76": 1,
     "77": 1,
     "83": 1,
     "89": 1,
     "98": 1,
     "100": 2,
     "109": 1,
     "111": 1,
     "117": 1,
     "127": 1,
     "139": 1,
     "147": 1,
     "166": 1,
     "177": 2,
     "184": 2,
     "192": 1,
     "195": 1,
     "202": 1,
     "224": 1,
     "327": 1
    },
    "peak_excess_bits_hist": {
     "0": 2645,
     "1": 835,
     "2": 116,
     "3": 58,
     "4": 29,
     "5": 28,
     "6": 21,
     "7": 18,
     "8": 18,
     "9": 5,
     "10": 8,
     "11": 8,
     "12": 5,
     "13": 3,
     "14": 8,
     "16": 5,
     "17": 2,
     "19": 2,
     "20": 2,
     "21": 2,
     "22": 1,
     "23": 2,
     "24": 1,
     "30": 1,
     "33": 2,
     "243": 271
    },
    "sum_delay": 53245.0,
    "n_delay": 504.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 7,
     "4": 2,
     "5": 8,
     "6": 5,
     "7": 7,
     "8": 6,
     "9": 5,
     "10": 7,
     "11": 8,
     "12": 8,
     "13": 4,
     "14": 7,
     "15": 7,
     "16": 5,
     "17": 4,
     "18": 7,
     "19": 5,
     "20": 10,
     "21": 7,
     "22": 8,
     "23": 7,
     "24": 6,
     "25": 6,
     "26": 5,
     "27": 6,
     "28": 2,
     "29": 1,
     "30": 1,
     "32": 3,
     "33": 2,
     "34": 3,
     "35": 6,
     "36": 1,
     "37": 2,
     "38": 7,
     "39": 2,
     "40": 2,
     "41": 6,
     "42": 3,
     "43": 5,
     "44": 2,
     "45": 2,
     "46": 4,
     "47": 3,
     "48": 3,
     "50": 3,
     "51": 4,
     "52": 2,
     "53": 7,
     "54": 4,
     "55": 1,
     "56": 5,
     "57": 3,
     "58": 5,
     "59": 4,
     "60": 2,
     "61": 3,
     "62": 2,
     "63": 2,
     "64": 3,
     "65": 1,
     "66": 3,
     "67": 2,
     "68": 1,
     "69": 2,
     "70": 1,
     "71": 1,
     "72": 1,
     "73": 1,
     "74": 2,
     "75": 2,
     "76": 1,
     "77": 2,
     "78": 2,
     "79": 2,
     "80": 4,
     "81": 1,
     "83": 3,
     "84": 2,
     "86": 2,
     "87": 1,
     "90": 1,
     "91": 2,
     "93": 2,
     "96": 1,
     "98": 1,
     "100": 1,
     "101": 1,
     "104": 1,
     "105": 1,
     "106": 1,
     "107": 3,
     "108": 3,
     "109": 3,
     "110": 2,
     "111": 6,
     "112": 3,
     "113": 6,
     "114": 5,
     "115": 2,
     "116": 1,
     "117": 5,
     "118": 2,
     "119": 2,
     "120": 3,
     "121": 3,
     "122": 2,
     "123": 2,
     "124": 2,
     "125": 2,
     "128": 1,
     "129": 1,
     "130": 1,
     "131": 3,
     "132": 1,
     "134": 2,
     "135": 1,
     "136": 3,
     "137": 2,
     "138": 3,
     "139": 3,
     "140": 2,
     "141": 4,
     "142": 4,
     "144": 3,
     "145": 3,
     "146": 3,
     "147": 1,
     "148": 3,
     "150": 1,
     "151": 2,
     "155": 1,
     "156": 1,
     "159": 1,
     "161": 1,
     "166": 1,
     "169": 1,
     "172": 1,
     "174": 1,
     "175": 1,
     "177": 2,
     "178": 3,
     "183": 1,
     "184": 1,
     "186": 2,
     "187": 1,
     "190": 1,
     "191": 1,
     "196": 1,
     "197": 1,
     "203": 2,
     "205": 1,
     "208": 1,
     "219": 1,
     "250": 1,
     "256": 1,
     "257": 2,
     "258": 2,
     "260": 1,
     "360": 1,
     "372": 1,
     "374": 1,
     "375": 1,
     "377": 1,
     "378": 1,
     "380": 1,
     "382": 1,
     "383": 1,
     "398": 1,
     "399": 1,
     "401": 1,
     "402": 1,
     "404": 1,
     "412": 1,
     "413": 1,
     "415": 1,
     "416": 1,
     "418": 1,
     "421": 1,
     "423": 1,
     "424": 1,
     "466": 1,
     "470": 1,
     "472": 1,
     "473": 1,
     "475": 1,
     "478": 1,
     "479": 1,
     "494": 1,
     "497": 1,
     "498": 1,
     "510": 1,
     "512": 1,
     "513": 1,
     "516": 1,
     "538": 1,
     "541": 1,
     "542": 1,
     "548": 1,
     "549": 1,
     "832": 1,
     "834": 1,
     "837": 1,
     "840": 1
    }
   },
   "max_glide": [
    756,
    9389
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 10448
   },
   "has_delay": true,
   "max_delay": [
    840,
    12156
   ],
   "basins": {
    "0": 169,
    "1": 639,
    "2": 105,
    "escaped": 7279
   },
   "mean_glide_odd_n": 25.513406156901688,
   "mean_glide_odd_steps_odd_n": 13.754054948692486,
   "measured_drift_bits_per_odd_step": -0.12535225201969966
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 5966,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2226,
     "undecided": 0
    },
    "sum_glide": 154234.0,
    "sum_glide_odd_steps": 83160.0,
    "sum_log2_drop": -10172.781521509933,
    "glide_hist": {
     "2": 2304,
     "3": 128,
     "4": 64,
     "5": 608,
     "6": 96,
     "7": 80,
     "8": 308,
     "9": 82,
     "10": 73,
     "11": 79,
     "12": 74,
     "13": 92,
     "14": 55,
     "15": 52,
     "16": 92,
     "17": 69,
     "18": 50,
     "19": 55,
     "20": 60,
     "21": 51,
     "22": 53,
     "23": 45,
     "24": 53,
     "25": 50,
     "26": 38,
     "27": 48,
     "28": 41,
     "29": 24,
     "30": 25,
     "31": 36,
     "32": 34,
     "33": 24,
     "34": 25,
     "35": 20,
     "36": 19,
     "37": 22,
     "38": 21,
     "39": 21,
     "40": 10,
     "41": 24,
     "42": 24,
     "43": 18,
     "44": 17,
     "45": 19,
     "46": 20,
     "47": 14,
     "48": 25,
     "49": 17,
     "50": 16,
     "51": 13,
     "52": 7,
     "53": 10,
     "54": 13,
     "55": 18,
     "56": 14,
     "57": 9,
     "58": 10,
     "59": 13,
     "60": 10,
     "61": 9,
     "62": 8,
     "63": 7,
     "64": 14,
     "65": 10,
     "66": 3,
     "67": 5,
     "68": 11,
     "69": 6,
     "70": 9,
     "71": 4,
     "72": 10,
     "73": 5,
     "74": 8,
     "75": 5,
     "76": 5,
     "77": 8,
     "78": 7,
     "79": 4,
     "80": 7,
     "81": 6,
     "82": 3,
     "83": 7,
     "84": 4,
     "85": 3,
     "86": 4,
     "87": 5,
     "88": 6,
     "89": 2,
     "90": 3,
     "91": 3,
     "92": 5,
     "93": 6,
     "94": 3,
     "95": 6,
     "96": 4,
     "97": 3,
     "98": 3,
     "99": 2,
     "100": 7,
     "101": 3,
     "102": 3,
     "103": 1,
     "104": 3,
     "105": 4,
     "106": 2,
     "107": 5,
     "108": 3,
     "109": 3,
     "110": 5,
     "111": 2,
     "112": 2,
     "114": 2,
     "115": 1,
     "116": 1,
     "117": 5,
     "118": 3,
     "119": 4,
     "120": 1,
     "121": 2,
     "122": 4,
     "123": 1,
     "124": 3,
     "125": 1,
     "126": 3,
     "127": 4,
     "128": 2,
     "129": 2,
     "130": 3,
     "131": 2,
     "132": 2,
     "134": 4,
     "135": 1,
     "136": 2,
     "137": 3,
     "138": 2,
     "139": 6,
     "140": 3,
     "141": 1,
     "142": 3,
     "143": 2,
     "144": 1,
     "145": 2,
     "146": 1,
     "148": 2,
     "149": 2,
     "150": 2,
     "152": 2,
     "153": 1,
     "154": 3,
     "155": 2,
     "156": 4,
     "157": 5,
     "159": 2,
     "160": 3,
     "161": 3,
     "162": 3,
     "163": 2,
     "164": 3,
     "165": 2,
     "166": 5,
     "168": 1,
     "169": 4,
     "170": 2,
     "171": 2,
     "172": 3,
     "173": 4,
     "174": 2,
     "175": 2,
     "177": 2,
     "178": 4,
     "179": 1,
     "181": 1,
     "183": 2,
     "184": 1,
     "186": 1,
     "187": 3,
     "188": 1,
     "189": 1,
     "191": 1,
     "192": 2,
     "193": 1,
     "195": 1,
     "196": 1,
     "197": 1,
     "201": 2,
     "202": 1,
     "203": 3,
     "204": 1,
     "205": 1,
     "206": 2,
     "207": 1,
     "208": 1,
     "209": 2,
     "210": 2,
     "211": 1,
     "212": 1,
     "214": 2,
     "219": 1,
     "221": 2,
     "224": 3,
     "225": 3,
     "226": 2,
     "232": 1,
     "233": 2,
     "236": 1,
     "238": 1,
     "239": 2,
     "242": 1,
     "243": 1,
     "246": 1,
     "248": 2,
     "257": 1,
     "258": 1,
     "261": 2,
     "262": 1,
     "263": 1,
     "266": 1,
     "267": 1,
     "268": 1,
     "270": 1,
     "273": 2,
     "274": 1,
     "275": 1,
     "276": 1,
     "280": 1,
     "283": 1,
     "284": 1,
     "295": 1,
     "302": 1,
     "306": 1,
     "308": 1,
     "316": 1,
     "319": 2,
     "320": 2,
     "323": 3,
     "325": 1,
     "326": 1,
     "329": 1,
     "330": 2,
     "332": 1,
     "333": 1,
     "334": 1,
     "342": 2,
     "343": 1,
     "344": 1,
     "345": 1,
     "360": 1,
     "361": 1,
     "376": 1,
     "382": 1,
     "383": 1,
     "389": 1,
     "392": 1,
     "397": 2,
     "400": 1,
     "401": 1,
     "402": 3,
     "404": 1,
     "405": 2,
     "406": 1,
     "407": 1,
     "413": 1,
     "415": 1,
     "418": 1,
     "423": 1,
     "431": 2,
     "434": 1,
     "437": 1,
     "453": 1,
     "458": 1,
     "479": 1,
     "486": 1,
     "487": 1,
     "488": 1,
     "489": 1,
     "527": 1,
     "530": 1,
     "546": 1,
     "549": 1,
     "551": 1,
     "552": 2,
     "553": 1,
     "562": 1,
     "565": 1,
     "572": 1,
     "573": 1,
     "596": 1,
     "599": 1,
     "693": 1,
     "698": 1,
     "706": 1,
     "710": 1,
     "746": 1,
     "884": 1,
     "887": 1
    },
    "glide_odd_steps_hist": {
     "1": 2304,
     "2": 440,
     "3": 489,
     "4": 249,
     "5": 208,
     "6": 147,
     "7": 158,
     "8": 129,
     "9": 120,
     "10": 106,
     "11": 113,
     "12": 93,
     "13": 90,
     "14": 90,
     "15": 69,
     "16": 56,
     "17": 50,
     "18": 45,
     "19": 37,
     "20": 36,
     "21": 47,
     "22": 36,
     "23": 40,
     "24": 26,
     "25": 34,
     "26": 32,
     "27": 32,
     "28": 23,
     "29": 26,
     "30": 22,
     "31": 21,
     "32": 18,
     "33": 13,
     "34": 15,
     "35": 13,
     "36": 13,
     "37": 12,
     "38": 19,
     "39": 18,
     "40": 11,
     "41": 11,
     "42": 6,
     "43": 11,
     "44": 9,
     "45": 12,
     "46": 7,
     "47": 8,
     "48": 4,
     "49": 12,
     "50": 12,
     "51": 9,
     "52": 10,
     "53": 6,
     "54": 6,
     "55": 5,
     "56": 6,
     "57": 8,
     "58": 3,
     "59": 5,
     "60": 6,
     "61": 2,
     "62": 4,
     "63": 4,
     "64": 5,
     "65": 6,
     "66": 6,
     "67": 6,
     "68": 3,
     "69": 5,
     "70": 6,
     "71": 6,
     "72": 4,
     "73": 6,
     "74": 4,
     "75": 5,
     "76": 2,
     "77": 1,
     "78": 3,
     "79": 1,
     "80": 3,
     "81": 4,
     "82": 6,
     "83": 4,
     "84": 4,
     "85": 4,
     "86": 3,
     "87": 7,
     "88": 6,
     "89": 4,
     "90": 2,
     "91": 6,
     "92": 7,
     "95": 2,
     "96": 3,
     "97": 2,
     "98": 5,
     "99": 2,
     "100": 1,
     "101": 2,
     "102": 4,
     "103": 1,
     "104": 1,
     "105": 2,
     "106": 4,
     "107": 2,
     "108": 4,
     "109": 5,
     "110": 1,
     "111": 5,
     "112": 1,
     "113": 1,
     "114": 2,
     "115": 1,
     "116": 1,
     "117": 2,
     "121": 2,
     "122": 3,
     "123": 1,
     "124": 1,
     "125": 1,
     "126": 2,
     "127": 3,
     "128": 4,
     "130": 1,
     "135": 2,
     "136": 1,
     "138": 1,
     "139": 1,
     "140": 2,
     "144": 1,
     "145": 1,
     "147": 1,
     "148": 1,
     "150": 2,
     "151": 2,
     "153": 1,
     "154": 1,
     "155": 2,
     "156": 1,
     "165": 1,
     "166": 2,
     "167": 2,
     "170": 1,
     "171": 1,
     "173": 2,
     "175": 1,
     "177": 1,
     "179": 1,
     "181": 1,
     "183": 4,
     "184": 1,
     "186": 1,
     "187": 1,
     "188": 1,
     "189": 1,
     "190": 2,
     "193": 1,
     "194": 1,
     "198": 1,
     "199": 1,
     "206": 2,
     "210": 1,
     "212": 1,
     "213": 1,
     "217": 1,
     "218": 1,
     "219": 2,
     "220": 1,
     "221": 2,
     "222": 2,
     "223": 2,
     "224": 1,
     "225": 1,
     "229": 1,
     "230": 1,
     "231": 1,
     "233": 1,
     "234": 1,
     "244": 1,
     "263": 1,
     "264": 1,
     "266": 1,
     "268": 1,
     "273": 1,
     "275": 1,
     "279": 1,
     "281": 1,
     "282": 1,
     "283": 2,
     "288": 2,
     "289": 2,
     "297": 1,
     "318": 1,
     "319": 1,
     "324": 1,
     "325": 1,
     "350": 1,
     "374": 1,
     "379": 1,
     "383": 1,
     "401": 1,
     "472": 1,
     "473": 1
    },
    "peak_excess_bits_hist": {
     "0": 768,
     "1": 2245,
     "2": 750,
     "3": 396,
     "4": 365,
     "5": 354,
     "6": 197,
     "7": 224,
     "8": 114,
     "9": 93,
     "10": 60,
     "11": 71,
     "12": 44,
     "13": 52,
     "14": 30,
     "15": 40,
     "16": 16,
     "17": 20,
     "18": 16,
     "19": 14,
     "20": 13,
     "21": 10,
     "22": 7,
     "23": 7,
     "24": 6,
     "25": 9,
     "26": 7,
     "27": 2,
     "28": 1,
     "29": 10,
     "31": 3,
     "32": 3,
     "33": 5,
     "34": 1,
     "35": 2,
     "36": 2,
     "37": 3,
     "40": 2,
     "44": 1,
     "53": 3,
     "242": 2226
    },
    "sum_delay": 83065.0,
    "n_delay": 682.0,
    "delay_hist": {
     "2": 2,
     "4": 1,
     "5": 2,
     "6": 4,
     "7": 4,
     "8": 8,
     "9": 6,
     "10": 8,
     "11": 4,
     "12": 5,
     "13": 6,
     "14": 2,
     "15": 8,
     "16": 9,
     "17": 8,
     "18": 7,
     "19": 3,
     "20": 7,
     "21": 5,
     "22": 4,
     "23": 6,
     "24": 3,
     "25": 9,
     "26": 4,
     "27": 9,
     "28": 11,
     "29": 5,
     "30": 8,
     "31": 9,
     "32": 4,
     "33": 5,
     "34": 8,
     "35": 12,
     "36": 4,
     "37": 9,
     "38": 8,
     "39": 5,
     "40": 2,
     "41": 5,
     "42": 3,
     "43": 8,
     "44": 4,
     "45": 7,
     "46": 6,
     "47": 6,
     "48": 7,
     "49": 3,
     "50": 3,
     "51": 5,
     "52": 6,
     "53": 3,
     "54": 5,
     "55": 1,
     "56": 2,
     "57": 1,
     "59": 4,
     "60": 3,
     "61": 3,
     "62": 6,
     "63": 2,
     "64": 1,
     "65": 3,
     "66": 4,
     "67": 2,
     "68": 1,
     "69": 4,
     "71": 3,
     "72": 4,
     "73": 5,
     "74": 4,
     "75": 4,
     "76": 2,
     "77": 1,
     "78": 3,
     "79": 1,
     "80": 3,
     "81": 4,
     "82": 3,
     "83": 1,
     "84": 1,
     "86": 2,
     "87": 4,
     "89": 1,
     "91": 2,
     "93": 4,
     "94": 1,
     "95": 4,
     "96": 4,
     "98": 2,
     "99": 2,
     "100": 1,
     "101": 4,
     "102": 4,
     "103": 3,
     "104": 5,
     "105": 5,
     "106": 4,
     "107": 4,
     "108": 7,
     "109": 5,
     "110": 2,
     "111": 5,
     "113": 3,
     "114": 3,
     "117": 1,
     "119": 2,
     "120": 1,
     "122": 2,
     "124": 1,
     "126": 2,
     "127": 4,
     "128": 2,
     "129": 3,
     "130": 3,
     "131": 5,
     "132": 1,
     "133": 2,
     "134": 5,
     "135": 3,
     "136": 3,
     "137": 2,
     "138": 2,
     "139": 3,
     "140": 4,
     "141": 2,
     "142": 3,
     "143": 1,
     "144": 1,
     "145": 4,
     "146": 1,
     "148": 1,
     "150": 1,
     "151": 3,
     "154": 1,
     "155": 3,
     "157": 1,
     "158": 1,
     "159": 4,
     "160": 1,
     "163": 1,
     "164": 3,
     "165": 2,
     "166": 2,
     "167": 1,
     "168": 2,
     "170": 2,
     "171": 2,
     "173": 1,
     "174": 1,
     "175": 2,
     "177": 1,
     "178": 2,
     "179": 2,
     "180": 1,
     "181": 1,
     "182": 1,
     "183": 2,
     "185": 2,
     "186": 1,
     "187": 1,
     "188": 1,
     "189": 2,
     "190": 2,
     "192": 3,
     "193": 3,
     "199": 3,
     "200": 1,
     "202": 1,
     "204": 1,
     "209": 1,
     "210": 1,
     "211": 1,
     "213": 2,
     "216": 2,
     "217": 1,
     "218": 1,
     "219": 2,
     "220": 1,
     "221": 1,
     "222": 1,
     "224": 1,
     "228": 1,
     "236": 1,
     "243": 1,
     "244": 2,
     "246": 1,
     "247": 1,
     "248": 1,
     "249": 2,
     "251": 2,
     "252": 1,
     "254": 1,
     "256": 1,
     "257": 1,
     "259": 1,
     "260": 1,
     "269": 1,
     "277": 1,
     "293": 1,
     "334": 1,
     "337": 1,
     "342": 1,
     "343": 1,
     "354": 1,
     "367": 2,
     "368": 1,
     "386": 1,
     "389": 1,
     "409": 1,
     "412": 1,
     "413": 1,
     "420": 1,
     "438": 1,
     "439": 1,
     "441": 1,
     "443": 1,
     "448": 1,
     "449": 1,
     "451": 2,
     "454": 1,
     "455": 1,
     "457": 2,
     "458": 1,
     "460": 1,
     "463": 1,
     "466": 1,
     "480": 1,
     "482": 2,
     "485": 1,
     "486": 1,
     "487": 1,
     "490": 3,
     "493": 2,
     "494": 1,
     "495": 1,
     "496": 1,
     "497": 1,
     "500": 1,
     "513": 1,
     "520": 1,
     "523": 1,
     "524": 1,
     "526": 2,
     "535": 1,
     "538": 1,
     "541": 1,
     "644": 1,
     "647": 1,
     "651": 1,
     "652": 1,
     "655": 1,
     "819": 1,
     "820": 1,
     "822": 1,
     "827": 1,
     "828": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 7705,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 487,
     "undecided": 0
    },
    "sum_glide": 44872.0,
    "sum_glide_odd_steps": 17669.0,
    "sum_log2_drop": -9951.541418494646,
    "glide_hist": {
     "1": 4608,
     "2": 2048,
     "5": 288,
     "6": 32,
     "7": 16,
     "8": 116,
     "9": 20,
     "10": 17,
     "11": 15,
     "12": 17,
     "13": 31,
     "14": 20,
     "15": 18,
     "16": 31,
     "17": 18,
     "18": 15,
     "19": 16,
     "20": 14,
     "21": 14,
     "22": 10,
     "23": 19,
     "24": 11,
     "25": 11,
     "26": 6,
     "27": 11,
     "28": 12,
     "29": 10,
     "30": 10,
     "31": 8,
     "32": 6,
     "33": 3,
     "34": 3,
     "35": 3,
     "36": 9,
     "37": 3,
     "38": 6,
     "39": 5,
     "40": 2,
     "41": 4,
     "42": 5,
     "43": 1,
     "44": 7,
     "45": 3,
     "46": 3,
     "47": 4,
     "48": 4,
     "49": 5,
     "50": 3,
     "51": 2,
     "52": 3,
     "53": 3,
     "54": 2,
     "55": 3,
     "56": 1,
     "57": 3,
     "58": 6,
     "59": 1,
     "60": 2,
     "61": 3,
     "62": 3,
     "63": 2,
     "65": 1,
     "67": 1,
     "69": 2,
     "70": 4,
     "72": 1,
     "73": 1,
     "74": 2,
     "75": 1,
     "76": 1,
     "77": 3,
     "78": 1,
     "79": 2,
     "83": 3,
     "84": 2,
     "85": 1,
     "86": 2,
     "87": 2,
     "93": 2,
     "94": 1,
     "96": 1,
     "97": 2,
     "98": 1,
     "100": 2,
     "101": 2,
     "103": 1,
     "104": 2,
     "107": 1,
     "108": 1,
     "109": 1,
     "112": 1,
     "113": 1,
     "117": 2,
     "118": 1,
     "123": 1,
     "125": 1,
     "127": 1,
     "128": 1,
     "131": 1,
     "132": 1,
     "133": 1,
     "134": 1,
     "137": 1,
     "141": 1,
     "142": 1,
     "143": 3,
     "145": 1,
     "146": 1,
     "149": 1,
     "155": 1,
     "157": 1,
     "160": 1,
     "161": 6,
     "162": 1,
     "163": 1,
     "165": 2,
     "166": 1,
     "167": 2,
     "169": 1,
     "170": 1,
     "172": 2,
     "176": 1,
     "177": 1,
     "182": 1,
     "184": 1,
     "189": 1,
     "190": 1,
     "191": 2,
     "196": 3,
     "197": 2,
     "201": 1,
     "202": 1,
     "206": 1,
     "207": 1,
     "209": 1,
     "222": 1,
     "226": 1,
     "229": 2,
     "230": 1,
     "232": 2,
     "249": 1,
     "266": 1,
     "271": 1,
     "287": 1,
     "305": 1,
     "345": 1,
     "362": 1,
     "364": 1,
     "371": 1,
     "404": 1,
     "434": 1,
     "437": 1,
     "491": 1,
     "602": 1,
     "713": 1,
     "726": 1
    },
    "glide_odd_steps_hist": {
     "0": 6656,
     "1": 304,
     "2": 102,
     "3": 69,
     "4": 41,
     "5": 44,
     "6": 46,
     "7": 26,
     "8": 37,
     "9": 19,
     "10": 25,
     "11": 31,
     "12": 14,
     "13": 16,
     "14": 20,
     "15": 17,
     "16": 5,
     "17": 11,
     "18": 10,
     "19": 6,
     "20": 6,
     "21": 8,
     "22": 12,
     "23": 5,
     "24": 5,
     "25": 3,
     "26": 5,
     "27": 6,
     "28": 3,
     "29": 8,
     "30": 4,
     "31": 7,
     "32": 2,
     "34": 2,
     "36": 3,
     "37": 5,
     "38": 2,
     "39": 2,
     "40": 4,
     "41": 2,
     "42": 1,
     "43": 3,
     "44": 1,
     "46": 1,
     "47": 3,
     "48": 3,
     "49": 1,
     "50": 1,
     "51": 2,
     "52": 3,
     "53": 3,
     "54": 1,
     "55": 2,
     "56": 1,
     "58": 2,
     "59": 2,
     "60": 2,
     "63": 1,
     "64": 2,
     "66": 2,
     "68": 1,
     "69": 1,
     "70": 1,
     "71": 2,
     "72": 1,
     "74": 2,
     "75": 3,
     "76": 1,
     "78": 2,
     "81": 3,
     "82": 2,
     "83": 2,
     "84": 2,
     "85": 1,
     "87": 2,
     "88": 1,
     "91": 1,
     "92": 6,
     "94": 1,
     "95": 2,
     "98": 1,
     "100": 1,
     "101": 1,
     "102": 1,
     "104": 3,
     "105": 1,
     "106": 4,
     "110": 1,
     "111": 2,
     "114": 1,
     "116": 1,
     "118": 2,
     "122": 2,
     "123": 1,
     "130": 1,
     "135": 1,
     "143": 1,
     "151": 1,
     "165": 1,
     "186": 1,
     "188": 1,
     "206": 1,
     "211": 1,
     "212": 1,
     "229": 1,
     "234": 1,
     "264": 1,
     "325": 1,
     "383": 1,
     "385": 1
    },
    "peak_excess_bits_hist": {
     "0": 5291,
     "1": 1658,
     "2": 248,
     "3": 91,
     "4": 103,
     "5": 68,
     "6": 51,
     "7": 39,
     "8": 28,
     "9": 14,
     "10": 19,
     "11": 13,
     "12": 13,
     "13": 9,
     "14": 12,
     "15": 7,
     "16": 7,
     "17": 4,
     "18": 3,
     "19": 3,
     "20": 3,
     "21": 6,
     "22": 2,
     "23": 1,
     "24": 2,
     "25": 3,
     "26": 1,
     "29": 3,
     "31": 1,
     "34": 1,
     "44": 1,
     "242": 487
    },
    "sum_delay": 94766.0,
    "n_delay": 848.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 7,
     "4": 3,
     "5": 7,
     "6": 4,
     "7": 7,
     "8": 7,
     "9": 7,
     "10": 9,
     "11": 13,
     "12": 12,
     "13": 9,
     "14": 10,
     "15": 11,
     "16": 15,
     "17": 14,
     "18": 8,
     "19": 13,
     "20": 15,
     "21": 4,
     "22": 10,
     "23": 8,
     "24": 10,
     "25": 10,
     "26": 4,
     "27": 7,
     "28": 5,
     "29": 2,
     "30": 7,
     "31": 9,
     "32": 5,
     "33": 9,
     "34": 9,
     "35": 5,
     "36": 10,
     "37": 12,
     "38": 4,
     "39": 9,
     "40": 9,
     "41": 5,
     "42": 7,
     "43": 6,
     "44": 4,
     "45": 6,
     "46": 7,
     "47": 6,
     "48": 4,
     "49": 6,
     "50": 7,
     "51": 5,
     "52": 6,
     "53": 2,
     "54": 4,
     "55": 8,
     "56": 6,
     "57": 6,
     "58": 3,
     "59": 3,
     "60": 1,
     "62": 4,
     "63": 3,
     "64": 4,
     "65": 6,
     "66": 2,
     "67": 3,
     "68": 3,
     "69": 2,
     "70": 3,
     "71": 1,
     "72": 3,
     "73": 2,
     "74": 4,
     "75": 5,
     "76": 4,
     "77": 5,
     "78": 5,
     "79": 2,
     "80": 3,
     "81": 3,
     "82": 1,
     "83": 4,
     "84": 3,
     "85": 2,
     "86": 3,
     "87": 1,
     "88": 1,
     "89": 2,
     "90": 2,
     "92": 2,
     "94": 1,
     "95": 2,
     "96": 1,
     "97": 1,
     "98": 5,
     "99": 2,
     "100": 2,
     "101": 2,
     "102": 2,
     "103": 1,
     "104": 2,
     "105": 4,
     "106": 7,
     "107": 3,
     "108": 2,
     "109": 4,
     "110": 7,
     "111": 4,
     "112": 5,
     "113": 4,
     "114": 1,
     "115": 3,
     "116": 6,
     "117": 4,
     "119": 3,
     "120": 2,
     "122": 1,
     "123": 2,
     "124": 2,
     "125": 2,
     "126": 1,
     "127": 3,
     "128": 2,
     "129": 5,
     "130": 2,
     "131": 3,
     "132": 4,
     "133": 3,
     "134": 3,
     "135": 4,
     "136": 5,
     "137": 7,
     "138": 3,
     "139": 2,
     "140": 2,
     "141": 1,
     "142": 1,
     "143": 2,
     "144": 3,
     "145": 2,
     "146": 1,
     "147": 2,
     "149": 1,
     "150": 2,
     "153": 2,
     "154": 2,
     "156": 2,
     "157": 2,
     "158": 1,
     "159": 1,
     "160": 1,
     "161": 2,
     "162": 3,
     "163": 2,
     "164": 1,
     "165": 2,
     "166": 3,
     "167": 1,
     "168": 3,
     "170": 1,
     "172": 2,
     "173": 2,
     "176": 1,
     "177": 1,
     "178": 1,
     "179": 1,
     "180": 2,
     "181": 2,
     "182": 4,
     "183": 3,
     "184": 1,
     "185": 3,
     "186": 1,
     "187": 2,
     "188": 2,
     "189": 2,
     "191": 1,
     "192": 1,
     "194": 1,
     "195": 3,
     "196": 2,
     "198": 1,
     "201": 2,
     "202": 2,
     "204": 1,
     "206": 1,
     "207": 1,
     "210": 1,
     "212": 2,
     "213": 2,
     "215": 2,
     "217": 1,
     "218": 1,
     "220": 1,
     "221": 1,
     "227": 2,
     "247": 1,
     "248": 1,
     "249": 1,
     "250": 1,
     "252": 2,
     "253": 1,
     "254": 2,
     "255": 3,
     "256": 1,
     "257": 1,
     "262": 1,
     "264": 1,
     "265": 1,
     "267": 1,
     "268": 1,
     "296": 1,
     "297": 1,
     "304": 1,
     "345": 1,
     "346": 1,
     "348": 1,
     "349": 1,
     "351": 1,
     "353": 1,
     "356": 1,
     "357": 1,
     "359": 1,
     "370": 1,
     "371": 1,
     "391": 1,
     "392": 1,
     "393": 1,
     "394": 1,
     "395": 1,
     "397": 1,
     "406": 1,
     "408": 1,
     "410": 1,
     "411": 1,
     "415": 1,
     "423": 1,
     "456": 2,
     "457": 1,
     "459": 2,
     "460": 2,
     "461": 1,
     "462": 1,
     "463": 1,
     "465": 2,
     "468": 1,
     "469": 1,
     "477": 1,
     "479": 1,
     "489": 1,
     "490": 1,
     "492": 1,
     "493": 1,
     "496": 1,
     "498": 1,
     "499": 1,
     "505": 1,
     "506": 1,
     "508": 1,
     "509": 1,
     "523": 1,
     "528": 2,
     "529": 2,
     "531": 1,
     "532": 1,
     "534": 1,
     "535": 1,
     "537": 1,
     "540": 1,
     "543": 1,
     "544": 1,
     "546": 1,
     "547": 1,
     "563": 1,
     "646": 1,
     "649": 1,
     "650": 1,
     "654": 1,
     "830": 1,
     "831": 1,
     "836": 1,
     "839": 1
    }
   },
   "max_glide": [
    887,
    27405
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 17631
   },
   "has_delay": true,
   "max_delay": [
    839,
    18234
   ],
   "basins": {
    "0": 254,
    "1": 1061,
    "2": 215,
    "escaped": 14854
   },
   "mean_glide_odd_n": 25.852162252765673,
   "mean_glide_odd_steps_odd_n": 13.938987596379484,
   "measured_drift_bits_per_odd_step": -0.12232782012397707
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 11968,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 4416,
     "undecided": 0
    },
    "sum_glide": 301173.0,
    "sum_glide_odd_steps": 162860.0,
    "sum_log2_drop": -20591.769160161053,
    "glide_hist": {
     "2": 4608,
     "3": 256,
     "4": 128,
     "5": 1216,
     "6": 192,
     "7": 160,
     "8": 616,
     "9": 164,
     "10": 147,
     "11": 151,
     "12": 148,
     "13": 216,
     "14": 150,
     "15": 125,
     "16": 175,
     "17": 117,
     "18": 112,
     "19": 125,
     "20": 134,
     "21": 108,
     "22": 108,
     "23": 110,
     "24": 96,
     "25": 76,
     "26": 69,
     "27": 74,
     "28": 82,
     "29": 52,
     "30": 59,
     "31": 83,
     "32": 59,
     "33": 50,
     "34": 33,
     "35": 51,
     "36": 52,
     "37": 41,
     "38": 41,
     "39": 39,
     "40": 35,
     "41": 35,
     "42": 46,
     "43": 37,
     "44": 31,
     "45": 35,
     "46": 34,
     "47": 27,
     "48": 21,
     "49": 22,
     "50": 29,
     "51": 21,
     "52": 23,
     "53": 26,
     "54": 25,
     "55": 23,
     "56": 20,
     "57": 27,
     "58": 20,
     "59": 17,
     "60": 16,
     "61": 21,
     "62": 18,
     "63": 20,
     "64": 13,
     "65": 16,
     "66": 19,
     "67": 17,
     "68": 16,
     "69": 20,
     "70": 19,
     "71": 13,
     "72": 9,
     "73": 17,
     "74": 12,
     "75": 6,
     "76": 17,
     "77": 13,
     "78": 7,
     "79": 13,
     "80": 14,
     "81": 10,
     "82": 5,
     "83": 5,
     "84": 9,
     "85": 4,
     "86": 5,
     "87": 10,
     "88": 10,
     "89": 8,
     "90": 10,
     "91": 9,
     "92": 9,
     "93": 10,
     "94": 8,
     "95": 3,
     "96": 6,
     "97": 10,
     "98": 9,
     "99": 10,
     "100": 11,
     "101": 6,
     "102": 6,
     "103": 15,
     "104": 5,
     "105": 9,
     "106": 7,
     "107": 6,
     "108": 8,
     "109": 6,
     "110": 5,
     "111": 3,
     "112": 6,
     "113": 4,
     "114": 9,
     "115": 11,
     "116": 6,
     "117": 8,
     "118": 8,
     "119": 4,
     "120": 10,
     "121": 8,
     "122": 4,
     "123": 7,
     "124": 8,
     "125": 3,
     "126": 5,
     "127": 8,
     "128": 4,
     "129": 3,
     "130": 3,
     "131": 6,
     "132": 7,
     "133": 5,
     "134": 3,
     "135": 7,
     "136": 4,
     "137": 1,
     "138": 6,
     "139": 3,
     "140": 7,
     "141": 5,
     "142": 2,
     "143": 7,
     "144": 5,
     "145": 5,
     "146": 3,
     "147": 5,
     "148": 3,
     "149": 5,
     "150": 3,
     "151": 6,
     "152": 2,
     "153": 4,
     "154": 7,
     "155": 7,
     "156": 6,
     "157": 3,
     "158": 7,
     "159": 3,
     "160": 2,
     "161": 2,
     "162": 4,
     "163": 3,
     "164": 3,
     "165": 4,
     "166": 2,
     "167": 6,
     "168": 4,
     "169": 5,
     "170": 3,
     "171": 3,
     "172": 3,
     "173": 5,
     "175": 3,
     "176": 3,
     "177": 3,
     "179": 2,
     "180": 6,
     "181": 2,
     "182": 3,
     "183": 1,
     "184": 2,
     "185": 2,
     "186": 1,
     "187": 2,
     "188": 6,
     "189": 1,
     "190": 3,
     "191": 3,
     "192": 4,
     "193": 5,
     "194": 2,
     "195": 2,
     "196": 1,
     "197": 6,
     "198": 4,
     "199": 2,
     "200": 6,
     "201": 3,
     "202": 7,
     "203": 2,
     "204": 1,
     "205": 3,
     "206": 2,
     "207": 2,
     "208": 1,
     "212": 2,
     "213": 1,
     "214": 2,
     "215": 3,
     "216": 2,
     "217": 2,
     "218": 3,
     "220": 1,
     "221": 1,
     "222": 1,
     "223": 3,
     "224": 2,
     "225": 1,
     "226": 3,
     "228": 1,
     "229": 5,
     "230": 1,
     "236": 2,
     "238": 2,
     "239": 1,
     "242": 3,
     "243": 1,
     "244": 3,
     "246": 2,
     "247": 2,
     "248": 1,
     "249": 1,
     "250": 3,
     "251": 1,
     "252": 1,
     "253": 1,
     "254": 1,
     "255": 1,
     "256": 5,
     "258": 1,
     "259": 2,
     "261": 2,
     "263": 2,
     "264": 2,
     "265": 1,
     "266": 1,
     "267": 3,
     "268": 1,
     "269": 1,
     "272": 1,
     "273": 4,
     "274": 1,
     "276": 3,
     "281": 1,
     "282": 1,
     "285": 1,
     "289": 1,
     "292": 1,
     "293": 3,
     "294": 1,
     "295": 1,
     "296": 2,
     "297": 2,
     "298": 1,
     "299": 2,
     "300": 3,
     "301": 1,
     "302": 1,
     "303": 1,
     "306": 1,
     "307": 1,
     "310": 1,
     "313": 1,
     "318": 2,
     "319": 2,
     "320": 1,
     "321": 1,
     "322": 2,
     "324": 1,
     "325": 1,
     "329": 1,
     "330": 2,
     "331": 1,
     "332": 1,
     "333": 1,
     "335": 1,
     "336": 1,
     "337": 1,
     "338": 1,
     "341": 2,
     "342": 1,
     "347": 1,
     "348": 1,
     "351": 2,
     "354": 2,
     "357": 1,
     "359": 1,
     "360": 1,
     "361": 1,
     "362": 1,
     "364": 1,
     "365": 1,
     "368": 1,
     "370": 1,
     "372": 1,
     "375": 2,
     "380": 1,
     "381": 1,
     "387": 1,
     "391": 1,
     "393": 1,
     "394": 1,
     "395": 1,
     "396": 1,
     "397": 1,
     "399": 1,
     "400": 2,
     "401": 4,
     "406": 1,
     "407": 1,
     "408": 1,
     "409": 2,
     "412": 1,
     "419": 1,
     "424": 1,
     "429": 1,
     "430": 2,
     "431": 1,
     "435": 1,
     "436": 1,
     "446": 1,
     "448": 1,
     "452": 1,
     "453": 1,
     "456": 2,
     "457": 1,
     "464": 1,
     "471": 1,
     "478": 1,
     "479": 1,
     "482": 1,
     "486": 1,
     "494": 1,
     "499": 1,
     "500": 1,
     "502": 1,
     "505": 1,
     "508": 1,
     "513": 1,
     "525": 1,
     "526": 1,
     "545": 2,
     "547": 2,
     "548": 1,
     "550": 2,
     "551": 2,
     "556": 1,
     "565": 1,
     "568": 1,
     "571": 1,
     "636": 1,
     "639": 1,
     "676": 1,
     "686": 1,
     "689": 1,
     "692": 1,
     "706": 1,
     "709": 1,
     "732": 1,
     "738": 1,
     "784": 1,
     "823": 1,
     "826": 1,
     "883": 1
    },
    "glide_odd_steps_hist": {
     "1": 4608,
     "2": 880,
     "3": 980,
     "4": 501,
     "5": 434,
     "6": 303,
     "7": 308,
     "8": 287,
     "9": 253,
     "10": 243,
     "11": 199,
     "12": 196,
     "13": 174,
     "14": 160,
     "15": 140,
     "16": 111,
     "17": 106,
     "18": 91,
     "19": 90,
     "20": 84,
     "21": 73,
     "22": 87,
     "23": 63,
     "24": 62,
     "25": 51,
     "26": 51,
     "27": 43,
     "28": 46,
     "29": 37,
     "30": 41,
     "31": 38,
     "32": 37,
     "33": 40,
     "34": 35,
     "35": 32,
     "36": 28,
     "37": 35,
     "38": 27,
     "39": 27,
     "40": 22,
     "41": 10,
     "42": 21,
     "43": 24,
     "44": 24,
     "45": 16,
     "46": 29,
     "47": 20,
     "48": 23,
     "49": 20,
     "50": 14,
     "51": 9,
     "52": 10,
     "53": 14,
     "54": 14,
     "55": 10,
     "56": 11,
     "57": 12,
     "58": 14,
     "59": 12,
     "60": 7,
     "61": 13,
     "62": 8,
     "63": 19,
     "64": 9,
     "65": 9,
     "66": 13,
     "67": 13,
     "68": 11,
     "69": 13,
     "70": 8,
     "71": 6,
     "72": 7,
     "73": 8,
     "74": 5,
     "75": 9,
     "76": 5,
     "77": 10,
     "78": 11,
     "79": 8,
     "80": 12,
     "81": 11,
     "82": 9,
     "83": 4,
     "84": 7,
     "85": 7,
     "86": 5,
     "87": 6,
     "88": 7,
     "89": 4,
     "90": 11,
     "91": 7,
     "92": 4,
     "93": 3,
     "94": 5,
     "95": 8,
     "96": 7,
     "97": 7,
     "98": 4,
     "99": 6,
     "100": 8,
     "101": 6,
     "102": 3,
     "103": 6,
     "104": 9,
     "105": 9,
     "106": 3,
     "107": 2,
     "108": 5,
     "109": 5,
     "110": 7,
     "111": 2,
     "112": 4,
     "113": 4,
     "114": 5,
     "115": 3,
     "116": 3,
     "117": 1,
     "118": 2,
     "120": 3,
     "121": 4,
     "122": 3,
     "123": 1,
     "124": 2,
     "125": 2,
     "126": 4,
     "127": 3,
     "128": 2,
     "129": 2,
     "130": 3,
     "131": 3,
     "132": 1,
     "133": 3,
     "134": 5,
     "135": 2,
     "137": 3,
     "138": 2,
     "139": 1,
     "140": 3,
     "141": 1,
     "142": 3,
     "143": 6,
     "144": 3,
     "145": 2,
     "146": 5,
     "147": 1,
     "148": 2,
     "149": 4,
     "150": 2,
     "151": 2,
     "152": 4,
     "153": 2,
     "154": 2,
     "155": 2,
     "158": 1,
     "162": 2,
     "164": 1,
     "165": 3,
     "166": 2,
     "167": 1,
     "168": 1,
     "169": 1,
     "170": 2,
     "171": 2,
     "172": 2,
     "174": 1,
     "176": 1,
     "177": 1,
     "179": 1,
     "180": 2,
     "181": 3,
     "182": 2,
     "185": 2,
     "186": 2,
     "188": 2,
     "189": 2,
     "190": 1,
     "191": 1,
     "192": 1,
     "193": 1,
     "197": 1,
     "199": 1,
     "203": 2,
     "205": 2,
     "206": 1,
     "207": 1,
     "208": 4,
     "210": 3,
     "211": 1,
     "212": 1,
     "214": 1,
     "215": 2,
     "216": 3,
     "217": 3,
     "218": 1,
     "219": 1,
     "220": 1,
     "221": 2,
     "224": 2,
     "225": 1,
     "226": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "232": 1,
     "233": 1,
     "239": 1,
     "242": 1,
     "243": 1,
     "245": 1,
     "246": 1,
     "249": 1,
     "257": 1,
     "258": 1,
     "262": 1,
     "263": 2,
     "264": 1,
     "266": 1,
     "267": 2,
     "268": 1,
     "269": 1,
     "270": 1,
     "271": 1,
     "272": 1,
     "274": 1,
     "278": 1,
     "281": 1,
     "282": 2,
     "286": 1,
     "287": 2,
     "294": 1,
     "296": 1,
     "302": 1,
     "303": 1,
     "304": 1,
     "309": 1,
     "315": 1,
     "316": 1,
     "317": 1,
     "345": 2,
     "347": 2,
     "349": 1,
     "362": 1,
     "381": 1,
     "382": 1,
     "393": 1,
     "397": 1,
     "435": 1,
     "442": 1,
     "443": 1,
     "471": 1
    },
    "peak_excess_bits_hist": {
     "0": 1537,
     "1": 4499,
     "2": 1461,
     "3": 827,
     "4": 787,
     "5": 653,
     "6": 517,
     "7": 296,
     "8": 229,
     "9": 176,
     "10": 173,
     "11": 113,
     "12": 124,
     "13": 86,
     "14": 98,
     "15": 48,
     "16": 48,
     "17": 43,
     "18": 27,
     "19": 32,
     "20": 33,
     "21": 20,
     "22": 20,
     "23": 21,
     "24": 26,
     "25": 9,
     "26": 7,
     "27": 3,
     "28": 14,
     "29": 3,
     "30": 6,
     "31": 5,
     "32": 3,
     "33": 3,
     "34": 5,
     "35": 1,
     "36": 5,
     "38": 3,
     "39": 1,
     "43": 2,
     "52": 2,
     "61": 2,
     "241": 4416
    },
    "sum_delay": 156451.0,
    "n_delay": 1192.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 1,
     "6": 4,
     "7": 3,
     "8": 5,
     "9": 6,
     "10": 3,
     "11": 11,
     "12": 8,
     "13": 7,
     "14": 13,
     "15": 11,
     "16": 12,
     "17": 5,
     "18": 9,
     "19": 13,
     "20": 7,
     "21": 9,
     "22": 12,
     "23": 10,
     "24": 10,
     "25": 10,
     "26": 13,
     "27": 15,
     "28": 6,
     "29": 8,
     "30": 12,
     "31": 5,
     "32": 10,
     "33": 15,
     "34": 12,
     "35": 9,
     "36": 10,
     "37": 8,
     "38": 15,
     "39": 9,
     "40": 10,
     "41": 12,
     "42": 10,
     "43": 17,
     "44": 18,
     "45": 10,
     "46": 6,
     "47": 14,
     "48": 8,
     "49": 4,
     "50": 9,
     "51": 2,
     "52": 7,
     "53": 8,
     "54": 4,
     "55": 8,
     "56": 9,
     "57": 5,
     "58": 6,
     "59": 6,
     "60": 9,
     "61": 6,
     "62": 5,
     "63": 5,
     "64": 4,
     "65": 6,
     "66": 5,
     "67": 6,
     "68": 8,
     "69": 7,
     "70": 9,
     "71": 10,
     "72": 6,
     "73": 5,
     "74": 8,
     "75": 8,
     "76": 7,
     "77": 4,
     "78": 3,
     "80": 5,
     "81": 2,
     "82": 2,
     "83": 2,
     "84": 2,
     "85": 4,
     "86": 3,
     "87": 2,
     "88": 2,
     "89": 5,
     "90": 1,
     "91": 2,
     "92": 2,
     "93": 1,
     "94": 5,
     "95": 4,
     "96": 1,
     "97": 3,
     "98": 5,
     "99": 4,
     "100": 9,
     "101": 5,
     "102": 7,
     "103": 5,
     "104": 2,
     "105": 5,
     "106": 3,
     "107": 4,
     "108": 5,
     "109": 3,
     "110": 2,
     "111": 3,
     "113": 1,
     "114": 2,
     "115": 2,
     "116": 1,
     "117": 3,
     "118": 2,
     "119": 2,
     "120": 5,
     "121": 3,
     "122": 2,
     "123": 5,
     "124": 3,
     "125": 1,
     "126": 3,
     "127": 7,
     "128": 4,
     "129": 7,
     "130": 8,
     "131": 3,
     "132": 1,
     "133": 6,
     "134": 2,
     "135": 5,
     "136": 4,
     "137": 1,
     "138": 5,
     "139": 2,
     "140": 2,
     "141": 6,
     "142": 1,
     "143": 2,
     "144": 7,
     "145": 3,
     "146": 2,
     "147": 4,
     "148": 3,
     "150": 4,
     "151": 3,
     "152": 1,
     "153": 3,
     "154": 5,
     "155": 1,
     "156": 2,
     "157": 3,
     "158": 2,
     "159": 3,
     "160": 3,
     "161": 5,
     "162": 3,
     "163": 4,
     "164": 3,
     "165": 2,
     "167": 2,
     "168": 2,
     "169": 6,
     "170": 2,
     "171": 1,
     "172": 4,
     "173": 3,
     "174": 2,
     "175": 2,
     "176": 2,
     "177": 3,
     "178": 2,
     "179": 1,
     "180": 3,
     "181": 3,
     "182": 2,
     "183": 1,
     "184": 2,
     "185": 2,
     "186": 3,
     "187": 2,
     "188": 4,
     "189": 3,
     "190": 2,
     "192": 3,
     "194": 1,
     "195": 2,
     "196": 2,
     "197": 2,
     "198": 2,
     "199": 2,
     "200": 1,
     "201": 2,
     "203": 3,
     "204": 4,
     "205": 1,
     "206": 1,
     "207": 1,
     "209": 1,
     "210": 2,
     "211": 2,
     "212": 2,
     "213": 1,
     "214": 1,
     "215": 4,
     "216": 1,
     "217": 1,
     "218": 1,
     "221": 2,
     "222": 2,
     "223": 3,
     "224": 1,
     "225": 2,
     "226": 1,
     "227": 1,
     "228": 2,
     "229": 1,
     "231": 1,
     "233": 2,
     "235": 1,
     "237": 1,
     "238": 2,
     "239": 1,
     "241": 3,
     "242": 1,
     "243": 2,
     "244": 2,
     "245": 3,
     "246": 1,
     "247": 3,
     "248": 2,
     "249": 1,
     "250": 2,
     "252": 1,
     "254": 1,
     "255": 1,
     "256": 3,
     "257": 1,
     "259": 1,
     "261": 1,
     "264": 3,
     "265": 2,
     "267": 1,
     "268": 1,
     "270": 1,
     "274": 1,
     "275": 1,
     "276": 1,
     "277": 1,
     "279": 1,
     "281": 1,
     "284": 1,
     "285": 1,
     "286": 1,
     "287": 2,
     "289": 1,
     "290": 1,
     "292": 1,
     "294": 1,
     "297": 1,
     "300": 1,
     "301": 1,
     "322": 1,
     "323": 1,
     "325": 1,
     "330": 1,
     "333": 2,
     "339": 1,
     "341": 1,
     "354": 1,
     "355": 1,
     "357": 1,
     "363": 1,
     "365": 1,
     "366": 1,
     "369": 1,
     "371": 1,
     "373": 1,
     "376": 1,
     "377": 1,
     "379": 1,
     "382": 1,
     "383": 1,
     "389": 1,
     "402": 1,
     "407": 1,
     "408": 1,
     "415": 1,
     "418": 1,
     "419": 1,
     "421": 1,
     "424": 1,
     "426": 1,
     "429": 2,
     "430": 1,
     "432": 1,
     "436": 2,
     "437": 1,
     "441": 1,
     "442": 1,
     "443": 1,
     "445": 2,
     "447": 1,
     "448": 1,
     "450": 1,
     "451": 1,
     "453": 2,
     "464": 2,
     "465": 1,
     "471": 1,
     "472": 1,
     "473": 1,
     "475": 2,
     "476": 1,
     "478": 1,
     "479": 1,
     "480": 1,
     "481": 1,
     "484": 2,
     "485": 1,
     "486": 3,
     "487": 1,
     "488": 2,
     "489": 3,
     "490": 1,
     "492": 2,
     "493": 1,
     "494": 1,
     "495": 1,
     "502": 2,
     "503": 1,
     "505": 1,
     "509": 1,
     "512": 1,
     "522": 1,
     "523": 1,
     "528": 1,
     "529": 1,
     "531": 1,
     "532": 1,
     "534": 2,
     "535": 1,
     "537": 1,
     "541": 1,
     "550": 1,
     "556": 1,
     "558": 1,
     "559": 2,
     "561": 1,
     "637": 1,
     "639": 1,
     "640": 1,
     "642": 1,
     "643": 1,
     "647": 1,
     "648": 2,
     "654": 1,
     "657": 1,
     "803": 1,
     "812": 1,
     "815": 1,
     "818": 1,
     "824": 1,
     "851": 1,
     "853": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 15360,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1024,
     "undecided": 0
    },
    "sum_glide": 84429.0,
    "sum_glide_odd_steps": 32669.0,
    "sum_log2_drop": -19845.909363004157,
    "glide_hist": {
     "1": 9216,
     "2": 4096,
     "5": 576,
     "6": 64,
     "7": 32,
     "8": 232,
     "9": 40,
     "10": 34,
     "11": 36,
     "12": 35,
     "13": 60,
     "14": 33,
     "15": 28,
     "16": 45,
     "17": 34,
     "18": 24,
     "19": 24,
     "20": 25,
     "21": 28,
     "22": 22,
     "23": 35,
     "24": 24,
     "25": 17,
     "26": 13,
     "27": 21,
     "28": 22,
     "29": 17,
     "30": 21,
     "31": 13,
     "32": 9,
     "33": 7,
     "34": 11,
     "35": 13,
     "36": 13,
     "37": 10,
     "38": 14,
     "39": 15,
     "40": 10,
     "41": 12,
     "42": 5,
     "43": 4,
     "44": 6,
     "45": 4,
     "46": 12,
     "47": 9,
     "48": 10,
     "49": 4,
     "50": 4,
     "51": 5,
     "52": 7,
     "53": 5,
     "54": 6,
     "55": 5,
     "56": 10,
     "57": 6,
     "58": 6,
     "59": 9,
     "60": 2,
     "61": 5,
     "62": 3,
     "63": 2,
     "64": 3,
     "65": 4,
     "66": 4,
     "67": 1,
     "68": 2,
     "69": 6,
     "70": 5,
     "71": 7,
     "72": 5,
     "73": 3,
     "74": 1,
     "75": 6,
     "77": 5,
     "78": 1,
     "79": 3,
     "80": 2,
     "81": 1,
     "83": 4,
     "85": 3,
     "86": 4,
     "87": 2,
     "88": 1,
     "89": 2,
     "91": 1,
     "92": 3,
     "93": 1,
     "94": 1,
     "95": 2,
     "96": 1,
     "97": 2,
     "98": 1,
     "99": 3,
     "100": 3,
     "101": 1,
     "102": 1,
     "103": 1,
     "105": 2,
     "106": 3,
     "107": 1,
     "108": 2,
     "109": 2,
     "110": 1,
     "111": 1,
     "112": 3,
     "115": 1,
     "116": 1,
     "117": 2,
     "118": 1,
     "119": 3,
     "120": 2,
     "122": 1,
     "123": 5,
     "124": 1,
     "126": 1,
     "127": 1,
     "128": 1,
     "130": 4,
     "131": 1,
     "132": 1,
     "134": 1,
     "135": 3,
     "136": 2,
     "137": 1,
     "138": 2,
     "139": 2,
     "141": 1,
     "142": 1,
     "144": 4,
     "145": 1,
     "148": 2,
     "149": 1,
     "150": 1,
     "151": 1,
     "152": 1,
     "153": 1,
     "154": 1,
     "155": 4,
     "156": 1,
     "157": 1,
     "158": 1,
     "160": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "168": 1,
     "169": 1,
     "171": 2,
     "173": 1,
     "176": 1,
     "178": 1,
     "180": 1,
     "184": 1,
     "186": 1,
     "187": 1,
     "189": 1,
     "191": 1,
     "195": 1,
     "196": 2,
     "197": 2,
     "199": 5,
     "200": 2,
     "201": 3,
     "207": 1,
     "208": 1,
     "220": 1,
     "221": 1,
     "222": 2,
     "223": 2,
     "224": 2,
     "225": 1,
     "226": 1,
     "227": 1,
     "234": 1,
     "237": 2,
     "248": 1,
     "253": 1,
     "259": 2,
     "260": 1,
     "262": 1,
     "270": 1,
     "279": 2,
     "291": 1,
     "303": 1,
     "317": 1,
     "328": 1,
     "358": 1,
     "363": 1,
     "365": 1,
     "367": 1,
     "380": 1,
     "381": 2,
     "390": 1,
     "395": 1,
     "396": 1,
     "409": 1,
     "422": 1,
     "434": 1,
     "485": 1,
     "555": 1,
     "559": 1,
     "616": 1,
     "675": 1,
     "679": 1
    },
    "glide_odd_steps_hist": {
     "0": 13312,
     "1": 608,
     "2": 205,
     "3": 136,
     "4": 71,
     "5": 71,
     "6": 72,
     "7": 67,
     "8": 51,
     "9": 51,
     "10": 58,
     "11": 35,
     "12": 40,
     "13": 29,
     "14": 37,
     "15": 36,
     "16": 23,
     "17": 20,
     "18": 13,
     "19": 23,
     "20": 16,
     "21": 13,
     "22": 21,
     "23": 15,
     "24": 6,
     "25": 7,
     "26": 11,
     "27": 13,
     "28": 14,
     "29": 7,
     "30": 11,
     "31": 9,
     "32": 8,
     "33": 4,
     "34": 6,
     "35": 5,
     "36": 4,
     "37": 16,
     "38": 5,
     "39": 4,
     "40": 7,
     "41": 3,
     "42": 1,
     "43": 6,
     "44": 6,
     "45": 3,
     "46": 7,
     "47": 3,
     "48": 3,
     "49": 4,
     "50": 3,
     "51": 3,
     "52": 1,
     "53": 2,
     "54": 4,
     "56": 3,
     "57": 2,
     "58": 4,
     "59": 1,
     "60": 2,
     "61": 1,
     "62": 5,
     "63": 1,
     "64": 2,
     "65": 1,
     "66": 6,
     "67": 5,
     "68": 2,
     "69": 3,
     "70": 1,
     "71": 4,
     "72": 4,
     "73": 4,
     "74": 3,
     "76": 2,
     "78": 3,
     "79": 2,
     "80": 3,
     "81": 1,
     "82": 2,
     "83": 2,
     "84": 1,
     "85": 2,
     "87": 1,
     "88": 2,
     "89": 1,
     "90": 1,
     "91": 1,
     "94": 2,
     "95": 1,
     "96": 2,
     "97": 2,
     "98": 2,
     "100": 1,
     "101": 3,
     "102": 1,
     "103": 2,
     "104": 2,
     "105": 2,
     "107": 1,
     "108": 4,
     "110": 3,
     "114": 2,
     "120": 2,
     "122": 1,
     "123": 2,
     "124": 1,
     "125": 3,
     "127": 1,
     "132": 1,
     "134": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "138": 1,
     "139": 1,
     "142": 1,
     "143": 1,
     "149": 1,
     "154": 1,
     "164": 1,
     "169": 1,
     "171": 1,
     "192": 2,
     "193": 1,
     "196": 1,
     "202": 1,
     "210": 2,
     "212": 1,
     "215": 1,
     "219": 1,
     "224": 1,
     "227": 1,
     "230": 1,
     "287": 1,
     "308": 1,
     "309": 1,
     "340": 1,
     "358": 1,
     "362": 1
    },
    "peak_excess_bits_hist": {
     "0": 10581,
     "1": 3322,
     "2": 485,
     "3": 179,
     "4": 159,
     "5": 146,
     "6": 108,
     "7": 63,
     "8": 69,
     "9": 43,
     "10": 35,
     "11": 23,
     "12": 30,
     "13": 13,
     "14": 21,
     "15": 13,
     "16": 9,
     "17": 8,
     "18": 7,
     "19": 6,
     "20": 6,
     "21": 9,
     "22": 3,
     "23": 6,
     "24": 3,
     "25": 2,
     "28": 2,
     "30": 3,
     "31": 1,
     "32": 1,
     "33": 1,
     "35": 2,
     "36": 1,
     "241": 1024
    },
    "sum_delay": 167696.0,
    "n_delay": 1392.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 10,
     "4": 2,
     "5": 7,
     "6": 7,
     "7": 9,
     "8": 13,
     "9": 14,
     "10": 15,
     "11": 14,
     "12": 11,
     "13": 10,
     "14": 13,
     "15": 14,
     "16": 21,
     "17": 17,
     "18": 16,
     "19": 12,
     "20": 9,
     "21": 15,
     "22": 11,
     "23": 7,
     "24": 14,
     "25": 11,
     "26": 14,
     "27": 11,
     "28": 15,
     "29": 21,
     "30": 13,
     "31": 12,
     "32": 15,
     "33": 10,
     "34": 14,
     "35": 20,
     "36": 20,
     "37": 12,
     "38": 12,
     "39": 11,
     "40": 9,
     "41": 8,
     "42": 11,
     "43": 9,
     "44": 11,
     "45": 12,
     "46": 16,
     "47": 12,
     "48": 10,
     "49": 14,
     "50": 10,
     "51": 7,
     "52": 8,
     "53": 7,
     "54": 5,
     "55": 8,
     "56": 1,
     "57": 5,
     "58": 5,
     "59": 2,
     "60": 8,
     "61": 6,
     "62": 5,
     "63": 7,
     "64": 2,
     "65": 2,
     "66": 3,
     "67": 4,
     "68": 6,
     "69": 5,
     "70": 6,
     "71": 4,
     "72": 7,
     "73": 8,
     "74": 9,
     "75": 6,
     "76": 6,
     "77": 7,
     "78": 4,
     "79": 8,
     "80": 7,
     "81": 4,
     "82": 6,
     "83": 4,
     "84": 2,
     "85": 2,
     "87": 2,
     "88": 5,
     "89": 2,
     "90": 1,
     "91": 3,
     "92": 3,
     "93": 1,
     "94": 5,
     "95": 2,
     "96": 4,
     "97": 6,
     "98": 2,
     "99": 2,
     "100": 4,
     "101": 5,
     "102": 7,
     "103": 9,
     "104": 8,
     "105": 8,
     "106": 9,
     "107": 6,
     "108": 5,
     "109": 8,
     "110": 9,
     "111": 6,
     "112": 5,
     "113": 2,
     "114": 4,
     "115": 3,
     "116": 1,
     "118": 1,
     "120": 2,
     "121": 3,
     "122": 2,
     "123": 4,
     "124": 3,
     "125": 3,
     "126": 4,
     "127": 4,
     "128": 8,
     "129": 6,
     "130": 5,
     "131": 5,
     "132": 8,
     "133": 3,
     "134": 4,
     "135": 6,
     "136": 5,
     "137": 6,
     "138": 6,
     "139": 4,
     "140": 3,
     "141": 5,
     "142": 3,
     "143": 3,
     "144": 3,
     "145": 2,
     "146": 5,
     "147": 3,
     "148": 1,
     "149": 5,
     "150": 4,
     "151": 1,
     "152": 4,
     "153": 3,
     "155": 1,
     "156": 4,
     "157": 3,
     "158": 2,
     "159": 3,
     "160": 6,
     "161": 4,
     "162": 2,
     "163": 1,
     "164": 3,
     "165": 5,
     "166": 4,
     "167": 4,
     "168": 4,
     "169": 4,
     "170": 1,
     "171": 4,
     "172": 2,
     "174": 2,
     "175": 1,
     "176": 3,
     "177": 2,
     "178": 2,
     "179": 2,
     "180": 5,
     "181": 3,
     "182": 1,
     "183": 3,
     "184": 3,
     "185": 2,
     "186": 4,
     "187": 1,
     "188": 2,
     "189": 2,
     "190": 2,
     "191": 4,
     "192": 1,
     "193": 3,
     "194": 4,
     "195": 1,
     "197": 1,
     "198": 1,
     "200": 3,
     "201": 2,
     "202": 2,
     "203": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "208": 1,
     "209": 2,
     "210": 1,
     "211": 1,
     "212": 2,
     "213": 1,
     "214": 3,
     "217": 3,
     "218": 2,
     "219": 2,
     "220": 2,
     "221": 1,
     "222": 2,
     "223": 1,
     "225": 2,
     "226": 2,
     "228": 2,
     "229": 2,
     "230": 2,
     "231": 1,
     "236": 1,
     "237": 1,
     "238": 2,
     "240": 1,
     "243": 1,
     "244": 1,
     "245": 2,
     "246": 1,
     "247": 2,
     "248": 3,
     "249": 1,
     "250": 2,
     "251": 1,
     "252": 3,
     "253": 1,
     "255": 1,
     "256": 1,
     "257": 2,
     "258": 2,
     "260": 1,
     "261": 1,
     "264": 1,
     "267": 1,
     "270": 1,
     "271": 1,
     "273": 1,
     "278": 1,
     "279": 1,
     "280": 1,
     "289": 1,
     "290": 1,
     "292": 1,
     "294": 1,
     "295": 1,
     "303": 1,
     "304": 1,
     "328": 1,
     "329": 1,
     "332": 1,
     "335": 2,
     "336": 2,
     "338": 1,
     "343": 1,
     "344": 1,
     "355": 1,
     "360": 1,
     "366": 1,
     "368": 2,
     "369": 1,
     "371": 1,
     "379": 1,
     "381": 1,
     "384": 1,
     "385": 1,
     "387": 1,
     "388": 1,
     "390": 1,
     "391": 1,
     "392": 1,
     "410": 1,
     "411": 1,
     "413": 1,
     "414": 1,
     "421": 2,
     "422": 1,
     "432": 1,
     "434": 1,
     "439": 2,
     "440": 1,
     "442": 1,
     "444": 1,
     "447": 1,
     "449": 2,
     "450": 2,
     "452": 2,
     "453": 1,
     "455": 3,
     "456": 1,
     "458": 2,
     "459": 1,
     "461": 1,
     "464": 1,
     "467": 2,
     "472": 1,
     "474": 1,
     "478": 1,
     "481": 1,
     "483": 2,
     "484": 1,
     "486": 1,
     "487": 1,
     "488": 2,
     "489": 2,
     "491": 4,
     "492": 1,
     "494": 3,
     "495": 1,
     "496": 2,
     "497": 2,
     "498": 1,
     "499": 1,
     "501": 1,
     "504": 1,
     "514": 1,
     "515": 1,
     "519": 1,
     "521": 2,
     "522": 1,
     "524": 1,
     "525": 2,
     "527": 2,
     "536": 1,
     "537": 1,
     "539": 1,
     "540": 1,
     "542": 1,
     "543": 1,
     "561": 2,
     "562": 1,
     "566": 1,
     "567": 1,
     "645": 1,
     "648": 1,
     "650": 1,
     "652": 1,
     "653": 1,
     "656": 1,
     "659": 1,
     "802": 1,
     "805": 1,
     "806": 1,
     "817": 1,
     "820": 1,
     "821": 1,
     "823": 1,
     "826": 1,
     "828": 1,
     "829": 1,
     "850": 1,
     "863": 1
    }
   },
   "max_glide": [
    883,
    46247
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13829637485122016527",
    "n": 39671
   },
   "has_delay": true,
   "max_delay": [
    863,
    63976
   ],
   "basins": {
    "0": 403,
    "1": 1801,
    "2": 380,
    "escaped": 30184
   },
   "mean_glide_odd_n": 25.16485628342246,
   "mean_glide_odd_steps_odd_n": 13.607954545454545,
   "measured_drift_bits_per_odd_step": -0.1264384696067853
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 23928,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 8840,
     "undecided": 0
    },
    "sum_glide": 625409.0,
    "sum_glide_odd_steps": 338171.0,
    "sum_log2_drop": -41138.703878354165,
    "glide_hist": {
     "2": 9216,
     "3": 512,
     "4": 256,
     "5": 2432,
     "6": 384,
     "7": 320,
     "8": 1232,
     "9": 328,
     "10": 294,
     "11": 303,
     "12": 298,
     "13": 399,
     "14": 270,
     "15": 270,
     "16": 368,
     "17": 271,
     "18": 222,
     "19": 235,
     "20": 243,
     "21": 192,
     "22": 192,
     "23": 207,
     "24": 203,
     "25": 138,
     "26": 131,
     "27": 165,
     "28": 165,
     "29": 112,
     "30": 118,
     "31": 150,
     "32": 95,
     "33": 94,
     "34": 98,
     "35": 103,
     "36": 96,
     "37": 72,
     "38": 93,
     "39": 94,
     "40": 71,
     "41": 71,
     "42": 98,
     "43": 52,
     "44": 57,
     "45": 73,
     "46": 67,
     "47": 57,
     "48": 58,
     "49": 56,
     "50": 44,
     "51": 61,
     "52": 41,
     "53": 53,
     "54": 52,
     "55": 51,
     "56": 51,
     "57": 53,
     "58": 39,
     "59": 33,
     "60": 40,
     "61": 41,
     "62": 35,
     "63": 44,
     "64": 31,
     "65": 43,
     "66": 38,
     "67": 27,
     "68": 29,
     "69": 31,
     "70": 29,
     "71": 25,
     "72": 32,
     "73": 23,
     "74": 21,
     "75": 21,
     "76": 17,
     "77": 18,
     "78": 23,
     "79": 25,
     "80": 17,
     "81": 16,
     "82": 28,
     "83": 24,
     "84": 23,
     "85": 19,
     "86": 21,
     "87": 19,
     "88": 25,
     "89": 18,
     "90": 13,
     "91": 17,
     "92": 18,
     "93": 16,
     "94": 19,
     "95": 18,
     "96": 23,
     "97": 17,
     "98": 10,
     "99": 16,
     "100": 16,
     "101": 19,
     "102": 14,
     "103": 23,
     "104": 22,
     "105": 20,
     "106": 17,
     "107": 16,
     "108": 13,
     "109": 16,
     "110": 8,
     "111": 21,
     "112": 11,
     "113": 13,
     "114": 24,
     "115": 12,
     "116": 18,
     "117": 16,
     "118": 13,
     "119": 14,
     "120": 12,
     "121": 8,
     "122": 10,
     "123": 8,
     "124": 9,
     "125": 17,
     "126": 11,
     "127": 6,
     "128": 12,
     "129": 12,
     "130": 7,
     "131": 8,
     "132": 9,
     "133": 11,
     "134": 9,
     "135": 6,
     "136": 6,
     "137": 11,
     "138": 6,
     "139": 11,
     "140": 7,
     "141": 10,
     "142": 6,
     "143": 5,
     "144": 11,
     "145": 15,
     "146": 5,
     "147": 5,
     "148": 12,
     "149": 5,
     "150": 10,
     "151": 11,
     "152": 9,
     "153": 6,
     "154": 12,
     "155": 6,
     "156": 6,
     "157": 7,
     "158": 9,
     "159": 3,
     "160": 5,
     "161": 8,
     "162": 5,
     "163": 8,
     "164": 5,
     "165": 2,
     "166": 8,
     "167": 6,
     "168": 7,
     "169": 10,
     "170": 3,
     "171": 5,
     "172": 4,
     "173": 4,
     "174": 7,
     "175": 8,
     "176": 3,
     "177": 5,
     "178": 4,
     "179": 6,
     "180": 4,
     "181": 5,
     "182": 3,
     "183": 3,
     "184": 5,
     "185": 1,
     "186": 3,
     "187": 7,
     "188": 2,
     "189": 3,
     "190": 11,
     "191": 9,
     "192": 6,
     "193": 8,
     "194": 9,
     "195": 7,
     "196": 7,
     "197": 7,
     "198": 4,
     "199": 3,
     "200": 4,
     "201": 3,
     "202": 1,
     "203": 3,
     "204": 1,
     "205": 3,
     "206": 6,
     "207": 6,
     "208": 4,
     "209": 1,
     "210": 2,
     "211": 4,
     "212": 7,
     "213": 6,
     "214": 5,
     "215": 2,
     "216": 2,
     "217": 3,
     "218": 2,
     "219": 6,
     "220": 4,
     "221": 5,
     "222": 1,
     "223": 2,
     "224": 2,
     "225": 2,
     "226": 3,
     "227": 2,
     "228": 2,
     "229": 1,
     "230": 4,
     "231": 1,
     "232": 2,
     "233": 3,
     "234": 2,
     "235": 6,
     "236": 1,
     "237": 5,
     "238": 3,
     "240": 4,
     "241": 3,
     "242": 1,
     "243": 6,
     "244": 1,
     "245": 1,
     "246": 1,
     "248": 2,
     "249": 5,
     "250": 4,
     "251": 3,
     "252": 2,
     "253": 3,
     "254": 4,
     "255": 5,
     "256": 1,
     "257": 1,
     "258": 1,
     "259": 2,
     "260": 3,
     "261": 4,
     "262": 2,
     "264": 1,
     "265": 2,
     "267": 2,
     "268": 1,
     "269": 2,
     "270": 1,
     "271": 1,
     "272": 5,
     "273": 2,
     "274": 2,
     "275": 3,
     "277": 2,
     "278": 4,
     "279": 4,
     "280": 1,
     "281": 4,
     "282": 3,
     "283": 1,
     "286": 1,
     "287": 1,
     "289": 2,
     "290": 2,
     "291": 1,
     "292": 3,
     "293": 4,
     "294": 2,
     "296": 1,
     "297": 2,
     "298": 2,
     "300": 1,
     "301": 3,
     "303": 2,
     "304": 2,
     "305": 3,
     "306": 3,
     "307": 1,
     "308": 3,
     "309": 3,
     "310": 3,
     "311": 4,
     "312": 1,
     "313": 1,
     "314": 2,
     "315": 2,
     "317": 4,
     "318": 4,
     "320": 5,
     "321": 6,
     "322": 2,
     "323": 3,
     "324": 3,
     "325": 2,
     "326": 1,
     "327": 1,
     "328": 1,
     "329": 2,
     "330": 3,
     "331": 2,
     "332": 1,
     "334": 3,
     "335": 1,
     "336": 3,
     "337": 1,
     "339": 1,
     "342": 1,
     "344": 2,
     "346": 2,
     "347": 1,
     "348": 1,
     "349": 2,
     "350": 1,
     "351": 1,
     "352": 1,
     "353": 1,
     "354": 1,
     "355": 2,
     "357": 3,
     "358": 3,
     "360": 1,
     "361": 1,
     "362": 1,
     "363": 1,
     "366": 4,
     "368": 1,
     "371": 2,
     "372": 1,
     "373": 1,
     "374": 1,
     "375": 1,
     "376": 2,
     "377": 6,
     "378": 1,
     "379": 2,
     "380": 1,
     "383": 2,
     "384": 1,
     "385": 1,
     "390": 1,
     "391": 2,
     "392": 4,
     "393": 1,
     "394": 3,
     "395": 1,
     "397": 5,
     "398": 4,
     "399": 1,
     "400": 2,
     "404": 1,
     "405": 2,
     "407": 1,
     "408": 1,
     "409": 1,
     "411": 1,
     "412": 1,
     "417": 2,
     "420": 2,
     "422": 2,
     "423": 3,
     "426": 1,
     "428": 2,
     "432": 1,
     "434": 2,
     "435": 2,
     "446": 2,
     "447": 1,
     "451": 3,
     "452": 3,
     "455": 1,
     "457": 1,
     "458": 1,
     "459": 1,
     "460": 1,
     "464": 1,
     "466": 1,
     "468": 1,
     "469": 2,
     "470": 1,
     "471": 2,
     "472": 2,
     "475": 1,
     "481": 1,
     "482": 1,
     "483": 3,
     "484": 1,
     "485": 2,
     "486": 1,
     "488": 1,
     "492": 2,
     "493": 1,
     "494": 1,
     "495": 2,
     "497": 3,
     "498": 2,
     "499": 1,
     "500": 1,
     "501": 1,
     "504": 1,
     "509": 1,
     "511": 1,
     "512": 1,
     "513": 1,
     "514": 1,
     "517": 1,
     "518": 1,
     "524": 1,
     "526": 1,
     "528": 1,
     "529": 1,
     "533": 1,
     "535": 1,
     "540": 2,
     "541": 1,
     "543": 2,
     "544": 1,
     "566": 1,
     "568": 1,
     "570": 1,
     "587": 2,
     "589": 1,
     "593": 1,
     "597": 1,
     "608": 1,
     "613": 1,
     "616": 1,
     "619": 2,
     "620": 1,
     "622": 1,
     "623": 1,
     "626": 1,
     "630": 1,
     "634": 1,
     "635": 1,
     "653": 1,
     "656": 1,
     "666": 1,
     "672": 1,
     "674": 1,
     "675": 1,
     "685": 1,
     "695": 1,
     "696": 1,
     "697": 1,
     "698": 1,
     "703": 1,
     "705": 1,
     "725": 2,
     "728": 1,
     "731": 2,
     "773": 1,
     "774": 1,
     "776": 1,
     "778": 1,
     "780": 1,
     "796": 1,
     "797": 1,
     "817": 1,
     "820": 1,
     "876": 1,
     "879": 1,
     "882": 1,
     "1310": 1,
     "1507": 1,
     "1510": 1,
     "1683": 1,
     "1684": 1,
     "1687": 1,
     "2048": 1
    },
    "glide_odd_steps_hist": {
     "1": 9216,
     "2": 1760,
     "3": 1961,
     "4": 1006,
     "5": 863,
     "6": 621,
     "7": 614,
     "8": 551,
     "9": 498,
     "10": 465,
     "11": 411,
     "12": 371,
     "13": 383,
     "14": 308,
     "15": 274,
     "16": 205,
     "17": 197,
     "18": 209,
     "19": 184,
     "20": 174,
     "21": 140,
     "22": 140,
     "23": 118,
     "24": 114,
     "25": 118,
     "26": 99,
     "27": 95,
     "28": 84,
     "29": 88,
     "30": 89,
     "31": 76,
     "32": 75,
     "33": 73,
     "34": 73,
     "35": 74,
     "36": 56,
     "37": 64,
     "38": 56,
     "39": 52,
     "40": 34,
     "41": 53,
     "42": 43,
     "43": 44,
     "44": 32,
     "45": 39,
     "46": 39,
     "47": 31,
     "48": 41,
     "49": 41,
     "50": 36,
     "51": 39,
     "52": 27,
     "53": 31,
     "54": 32,
     "55": 28,
     "56": 34,
     "57": 36,
     "58": 20,
     "59": 28,
     "60": 30,
     "61": 28,
     "62": 23,
     "63": 23,
     "64": 20,
     "65": 21,
     "66": 29,
     "67": 26,
     "68": 22,
     "69": 16,
     "70": 13,
     "71": 13,
     "72": 21,
     "73": 16,
     "74": 16,
     "75": 10,
     "76": 16,
     "77": 18,
     "78": 21,
     "79": 22,
     "80": 22,
     "81": 11,
     "82": 11,
     "83": 12,
     "84": 8,
     "85": 13,
     "86": 12,
     "87": 17,
     "88": 6,
     "89": 11,
     "90": 10,
     "91": 5,
     "92": 7,
     "93": 9,
     "94": 13,
     "95": 10,
     "96": 13,
     "97": 10,
     "98": 12,
     "99": 14,
     "100": 6,
     "101": 7,
     "102": 13,
     "103": 11,
     "104": 13,
     "105": 6,
     "106": 9,
     "107": 8,
     "108": 8,
     "109": 4,
     "110": 6,
     "111": 7,
     "112": 7,
     "113": 5,
     "114": 8,
     "115": 5,
     "116": 6,
     "117": 7,
     "118": 7,
     "119": 7,
     "120": 6,
     "121": 8,
     "122": 4,
     "123": 9,
     "124": 3,
     "125": 6,
     "126": 4,
     "127": 3,
     "128": 2,
     "129": 2,
     "130": 5,
     "131": 2,
     "132": 6,
     "133": 5,
     "134": 5,
     "135": 7,
     "136": 10,
     "137": 3,
     "138": 3,
     "139": 5,
     "140": 5,
     "141": 5,
     "142": 4,
     "143": 4,
     "144": 3,
     "145": 7,
     "146": 6,
     "147": 4,
     "148": 1,
     "149": 3,
     "150": 4,
     "151": 4,
     "152": 3,
     "153": 3,
     "154": 2,
     "155": 1,
     "156": 3,
     "157": 5,
     "158": 4,
     "159": 3,
     "160": 1,
     "161": 4,
     "162": 2,
     "163": 5,
     "164": 4,
     "165": 3,
     "166": 9,
     "167": 2,
     "168": 7,
     "169": 1,
     "170": 1,
     "171": 1,
     "173": 1,
     "174": 5,
     "175": 3,
     "176": 6,
     "177": 1,
     "178": 3,
     "179": 5,
     "180": 6,
     "181": 5,
     "182": 1,
     "183": 4,
     "184": 2,
     "185": 4,
     "186": 2,
     "187": 3,
     "189": 1,
     "191": 2,
     "192": 4,
     "193": 2,
     "194": 2,
     "195": 2,
     "196": 1,
     "197": 1,
     "198": 2,
     "199": 2,
     "200": 3,
     "201": 4,
     "202": 4,
     "203": 2,
     "204": 4,
     "205": 4,
     "206": 2,
     "207": 4,
     "210": 1,
     "211": 2,
     "212": 2,
     "213": 6,
     "214": 3,
     "215": 3,
     "216": 1,
     "217": 1,
     "218": 2,
     "219": 3,
     "220": 3,
     "221": 4,
     "223": 1,
     "225": 1,
     "226": 4,
     "227": 4,
     "228": 3,
     "229": 1,
     "230": 2,
     "239": 1,
     "240": 1,
     "241": 1,
     "243": 1,
     "244": 2,
     "245": 1,
     "246": 2,
     "248": 1,
     "249": 1,
     "251": 1,
     "252": 3,
     "253": 1,
     "255": 1,
     "256": 1,
     "259": 3,
     "260": 2,
     "261": 4,
     "262": 2,
     "264": 3,
     "265": 3,
     "266": 1,
     "267": 2,
     "268": 1,
     "270": 1,
     "275": 1,
     "276": 2,
     "277": 2,
     "278": 2,
     "279": 2,
     "280": 3,
     "281": 3,
     "282": 2,
     "283": 3,
     "284": 2,
     "285": 2,
     "286": 1,
     "288": 1,
     "291": 1,
     "297": 1,
     "298": 1,
     "300": 1,
     "301": 2,
     "306": 1,
     "307": 1,
     "312": 1,
     "322": 1,
     "324": 1,
     "325": 3,
     "327": 1,
     "329": 1,
     "336": 1,
     "338": 1,
     "339": 1,
     "340": 2,
     "341": 1,
     "344": 3,
     "346": 1,
     "348": 1,
     "356": 1,
     "358": 1,
     "360": 1,
     "361": 1,
     "367": 1,
     "368": 1,
     "369": 1,
     "376": 1,
     "380": 1,
     "392": 1,
     "394": 1,
     "395": 1,
     "406": 1,
     "415": 1,
     "416": 1,
     "417": 1,
     "419": 1,
     "422": 1,
     "423": 1,
     "424": 1,
     "433": 1,
     "435": 1,
     "438": 1,
     "439": 2,
     "440": 1,
     "466": 1,
     "468": 1,
     "470": 1,
     "702": 1,
     "835": 1,
     "836": 1,
     "932": 1,
     "933": 1,
     "934": 1,
     "1092": 1
    },
    "peak_excess_bits_hist": {
     "0": 3072,
     "1": 8985,
     "2": 2906,
     "3": 1684,
     "4": 1517,
     "5": 1334,
     "6": 937,
     "7": 618,
     "8": 461,
     "9": 480,
     "10": 295,
     "11": 298,
     "12": 208,
     "13": 183,
     "14": 108,
     "15": 114,
     "16": 111,
     "17": 77,
     "18": 89,
     "19": 70,
     "20": 52,
     "21": 39,
     "22": 38,
     "23": 52,
     "24": 24,
     "25": 17,
     "26": 15,
     "27": 24,
     "28": 4,
     "29": 16,
     "30": 7,
     "31": 12,
     "32": 7,
     "33": 7,
     "34": 15,
     "35": 13,
     "36": 5,
     "37": 4,
     "38": 6,
     "39": 1,
     "40": 2,
     "41": 3,
     "42": 2,
     "44": 2,
     "45": 2,
     "46": 2,
     "54": 2,
     "55": 4,
     "60": 4,
     "240": 8840
    },
    "sum_delay": 320968.0,
    "n_delay": 2107.0,
    "delay_hist": {
     "2": 2,
     "4": 3,
     "5": 2,
     "6": 4,
     "7": 6,
     "8": 8,
     "9": 9,
     "10": 12,
     "11": 15,
     "12": 8,
     "13": 13,
     "14": 15,
     "15": 12,
     "16": 16,
     "17": 13,
     "18": 18,
     "19": 13,
     "20": 13,
     "21": 15,
     "22": 15,
     "23": 12,
     "24": 13,
     "25": 18,
     "26": 26,
     "27": 15,
     "28": 16,
     "29": 22,
     "30": 12,
     "31": 18,
     "32": 21,
     "33": 11,
     "34": 16,
     "35": 17,
     "36": 11,
     "37": 15,
     "38": 11,
     "39": 16,
     "40": 14,
     "41": 12,
     "42": 15,
     "43": 22,
     "44": 9,
     "45": 8,
     "46": 17,
     "47": 11,
     "48": 9,
     "49": 15,
     "50": 11,
     "51": 13,
     "52": 12,
     "53": 8,
     "54": 11,
     "55": 9,
     "56": 12,
     "57": 10,
     "58": 14,
     "59": 9,
     "60": 8,
     "61": 8,
     "62": 9,
     "63": 10,
     "64": 13,
     "65": 10,
     "66": 8,
     "67": 11,
     "68": 13,
     "69": 13,
     "70": 9,
     "71": 12,
     "72": 8,
     "73": 11,
     "74": 10,
     "75": 8,
     "76": 8,
     "77": 6,
     "78": 6,
     "79": 10,
     "80": 4,
     "81": 9,
     "82": 3,
     "83": 2,
     "84": 6,
     "85": 2,
     "86": 2,
     "87": 8,
     "88": 4,
     "89": 5,
     "90": 8,
     "91": 10,
     "92": 9,
     "93": 7,
     "94": 5,
     "95": 7,
     "96": 12,
     "97": 10,
     "98": 5,
     "99": 7,
     "100": 8,
     "101": 8,
     "102": 5,
     "103": 8,
     "104": 10,
     "105": 5,
     "106": 4,
     "107": 11,
     "108": 3,
     "109": 2,
     "110": 5,
     "111": 7,
     "112": 5,
     "113": 11,
     "114": 8,
     "115": 5,
     "116": 9,
     "117": 6,
     "118": 4,
     "119": 11,
     "120": 9,
     "121": 9,
     "122": 13,
     "123": 3,
     "124": 5,
     "125": 6,
     "126": 11,
     "127": 6,
     "128": 12,
     "129": 5,
     "130": 6,
     "131": 9,
     "132": 6,
     "133": 5,
     "134": 5,
     "135": 3,
     "136": 7,
     "137": 10,
     "138": 7,
     "139": 5,
     "140": 13,
     "141": 6,
     "142": 6,
     "143": 10,
     "144": 2,
     "145": 8,
     "146": 7,
     "147": 4,
     "148": 3,
     "149": 4,
     "150": 5,
     "151": 7,
     "152": 7,
     "153": 4,
     "154": 6,
     "155": 4,
     "156": 6,
     "157": 10,
     "158": 6,
     "159": 5,
     "160": 10,
     "161": 6,
     "162": 9,
     "163": 6,
     "164": 2,
     "165": 3,
     "166": 8,
     "167": 4,
     "168": 4,
     "169": 2,
     "170": 4,
     "171": 3,
     "172": 3,
     "173": 4,
     "174": 4,
     "175": 3,
     "176": 6,
     "177": 8,
     "178": 3,
     "179": 9,
     "180": 3,
     "181": 2,
     "182": 3,
     "183": 5,
     "184": 4,
     "185": 3,
     "186": 3,
     "187": 5,
     "188": 2,
     "189": 3,
     "190": 3,
     "191": 5,
     "192": 4,
     "193": 3,
     "194": 4,
     "195": 2,
     "196": 3,
     "197": 6,
     "198": 2,
     "199": 3,
     "200": 6,
     "201": 3,
     "202": 5,
     "203": 4,
     "204": 5,
     "205": 4,
     "206": 4,
     "207": 4,
     "208": 2,
     "209": 3,
     "210": 6,
     "211": 3,
     "212": 3,
     "213": 2,
     "215": 2,
     "216": 3,
     "217": 2,
     "218": 4,
     "219": 3,
     "220": 2,
     "221": 4,
     "222": 3,
     "224": 4,
     "225": 1,
     "226": 2,
     "227": 2,
     "228": 2,
     "229": 3,
     "230": 1,
     "231": 2,
     "232": 5,
     "233": 3,
     "234": 3,
     "235": 3,
     "236": 2,
     "237": 2,
     "238": 3,
     "239": 1,
     "240": 4,
     "241": 3,
     "242": 3,
     "243": 5,
     "244": 1,
     "246": 1,
     "247": 1,
     "248": 2,
     "249": 1,
     "250": 2,
     "251": 1,
     "252": 2,
     "253": 1,
     "254": 1,
     "255": 2,
     "257": 2,
     "258": 5,
     "260": 4,
     "261": 6,
     "262": 1,
     "263": 2,
     "264": 3,
     "265": 1,
     "266": 2,
     "267": 2,
     "268": 4,
     "269": 1,
     "270": 2,
     "271": 1,
     "272": 1,
     "273": 2,
     "274": 1,
     "275": 3,
     "276": 1,
     "277": 1,
     "282": 1,
     "285": 4,
     "286": 1,
     "288": 2,
     "289": 3,
     "291": 2,
     "292": 1,
     "293": 2,
     "294": 2,
     "297": 1,
     "298": 1,
     "299": 2,
     "300": 3,
     "301": 2,
     "304": 1,
     "305": 1,
     "307": 1,
     "311": 1,
     "312": 1,
     "314": 1,
     "316": 1,
     "317": 1,
     "318": 2,
     "321": 2,
     "325": 1,
     "326": 1,
     "328": 2,
     "329": 1,
     "330": 1,
     "350": 1,
     "351": 1,
     "353": 1,
     "354": 1,
     "358": 1,
     "359": 1,
     "361": 3,
     "362": 3,
     "366": 1,
     "367": 1,
     "369": 3,
     "370": 2,
     "372": 2,
     "373": 2,
     "374": 1,
     "375": 2,
     "376": 3,
     "377": 1,
     "378": 1,
     "379": 2,
     "380": 1,
     "381": 4,
     "382": 3,
     "383": 2,
     "385": 2,
     "386": 1,
     "388": 1,
     "391": 1,
     "393": 1,
     "394": 1,
     "396": 1,
     "399": 1,
     "400": 3,
     "401": 1,
     "403": 2,
     "404": 1,
     "406": 1,
     "408": 1,
     "409": 3,
     "411": 3,
     "412": 2,
     "414": 3,
     "415": 2,
     "416": 3,
     "417": 3,
     "419": 1,
     "420": 2,
     "421": 2,
     "422": 1,
     "423": 3,
     "425": 1,
     "426": 1,
     "427": 1,
     "428": 1,
     "429": 2,
     "430": 1,
     "431": 2,
     "432": 2,
     "433": 1,
     "434": 2,
     "435": 2,
     "437": 1,
     "439": 1,
     "440": 1,
     "442": 2,
     "445": 2,
     "446": 1,
     "448": 1,
     "450": 2,
     "453": 1,
     "457": 1,
     "459": 1,
     "461": 2,
     "463": 2,
     "464": 1,
     "466": 1,
     "467": 1,
     "468": 1,
     "469": 2,
     "470": 2,
     "471": 2,
     "473": 1,
     "474": 2,
     "477": 3,
     "478": 1,
     "479": 1,
     "480": 1,
     "481": 4,
     "482": 1,
     "483": 2,
     "484": 3,
     "485": 2,
     "486": 1,
     "488": 1,
     "489": 1,
     "491": 2,
     "492": 1,
     "493": 1,
     "494": 1,
     "495": 2,
     "496": 1,
     "497": 1,
     "498": 1,
     "499": 1,
     "502": 1,
     "504": 1,
     "505": 1,
     "507": 2,
     "508": 2,
     "509": 1,
     "510": 1,
     "512": 1,
     "519": 2,
     "520": 1,
     "521": 1,
     "522": 1,
     "524": 1,
     "525": 1,
     "526": 2,
     "527": 2,
     "529": 2,
     "535": 1,
     "536": 1,
     "539": 1,
     "540": 2,
     "544": 1,
     "545": 1,
     "546": 1,
     "547": 1,
     "549": 1,
     "552": 1,
     "554": 2,
     "555": 2,
     "557": 2,
     "558": 1,
     "563": 1,
     "573": 1,
     "605": 1,
     "606": 1,
     "629": 1,
     "632": 1,
     "633": 2,
     "634": 1,
     "635": 1,
     "638": 1,
     "639": 1,
     "641": 1,
     "642": 1,
     "644": 1,
     "645": 1,
     "646": 1,
     "647": 1,
     "650": 1,
     "652": 1,
     "653": 1,
     "687": 1,
     "700": 1,
     "728": 1,
     "742": 1,
     "753": 1,
     "756": 1,
     "779": 1,
     "780": 1,
     "782": 1,
     "784": 1,
     "785": 1,
     "787": 1,
     "793": 1,
     "795": 1,
     "798": 1,
     "799": 1,
     "802": 1,
     "805": 1,
     "808": 1,
     "810": 1,
     "811": 1,
     "836": 1,
     "846": 1,
     "855": 1,
     "856": 1,
     "857": 1,
     "859": 1,
     "860": 1,
     "873": 1,
     "876": 1,
     "878": 1,
     "919": 1,
     "1523": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 30769,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1999,
     "undecided": 0
    },
    "sum_glide": 176672.0,
    "sum_glide_odd_steps": 69345.0,
    "sum_log2_drop": -39840.02878185761,
    "glide_hist": {
     "1": 18432,
     "2": 8192,
     "5": 1152,
     "6": 128,
     "7": 64,
     "8": 464,
     "9": 80,
     "10": 68,
     "11": 72,
     "12": 70,
     "13": 107,
     "14": 68,
     "15": 56,
     "16": 107,
     "17": 62,
     "18": 51,
     "19": 66,
     "20": 55,
     "21": 61,
     "22": 52,
     "23": 51,
     "24": 39,
     "25": 48,
     "26": 33,
     "27": 39,
     "28": 40,
     "29": 32,
     "30": 40,
     "31": 34,
     "32": 22,
     "33": 21,
     "34": 22,
     "35": 28,
     "36": 37,
     "37": 17,
     "38": 18,
     "39": 26,
     "40": 22,
     "41": 24,
     "42": 17,
     "43": 7,
     "44": 15,
     "45": 16,
     "46": 15,
     "47": 6,
     "48": 15,
     "49": 11,
     "50": 12,
     "51": 16,
     "52": 13,
     "53": 12,
     "54": 7,
     "55": 8,
     "56": 9,
     "57": 11,
     "58": 17,
     "59": 7,
     "60": 10,
     "61": 7,
     "62": 6,
     "63": 10,
     "64": 10,
     "65": 8,
     "66": 9,
     "67": 6,
     "68": 6,
     "69": 7,
     "70": 8,
     "71": 9,
     "72": 3,
     "73": 4,
     "74": 6,
     "75": 9,
     "76": 6,
     "77": 7,
     "78": 5,
     "79": 6,
     "80": 4,
     "81": 3,
     "82": 5,
     "83": 5,
     "84": 2,
     "85": 8,
     "86": 4,
     "87": 8,
     "88": 6,
     "89": 4,
     "90": 2,
     "91": 6,
     "92": 7,
     "93": 4,
     "94": 3,
     "95": 3,
     "96": 4,
     "97": 2,
     "98": 6,
     "99": 6,
     "100": 5,
     "101": 2,
     "102": 4,
     "103": 7,
     "104": 1,
     "105": 1,
     "106": 4,
     "107": 3,
     "108": 2,
     "109": 4,
     "110": 3,
     "111": 1,
     "112": 4,
     "113": 3,
     "114": 4,
     "115": 3,
     "116": 7,
     "117": 3,
     "118": 6,
     "119": 6,
     "120": 5,
     "121": 1,
     "122": 7,
     "123": 3,
     "124": 1,
     "125": 2,
     "126": 4,
     "127": 1,
     "128": 2,
     "129": 1,
     "130": 1,
     "131": 7,
     "132": 3,
     "134": 1,
     "135": 2,
     "136": 1,
     "138": 2,
     "139": 2,
     "140": 4,
     "141": 1,
     "142": 3,
     "143": 5,
     "144": 2,
     "145": 1,
     "148": 1,
     "149": 3,
     "150": 4,
     "151": 2,
     "152": 1,
     "153": 3,
     "154": 4,
     "158": 1,
     "161": 1,
     "163": 2,
     "164": 4,
     "166": 2,
     "167": 2,
     "168": 1,
     "170": 2,
     "172": 2,
     "175": 1,
     "177": 2,
     "178": 2,
     "180": 1,
     "181": 2,
     "183": 2,
     "184": 3,
     "185": 1,
     "186": 1,
     "187": 1,
     "188": 1,
     "189": 2,
     "192": 1,
     "193": 2,
     "194": 1,
     "196": 3,
     "197": 4,
     "198": 3,
     "200": 3,
     "201": 2,
     "202": 1,
     "204": 1,
     "208": 1,
     "209": 1,
     "210": 2,
     "211": 1,
     "212": 1,
     "213": 2,
     "214": 1,
     "215": 1,
     "216": 1,
     "217": 1,
     "223": 2,
     "224": 2,
     "225": 3,
     "226": 1,
     "233": 1,
     "235": 2,
     "236": 1,
     "240": 1,
     "241": 1,
     "242": 1,
     "246": 1,
     "247": 1,
     "248": 1,
     "252": 1,
     "253": 2,
     "255": 1,
     "263": 1,
     "264": 1,
     "266": 1,
     "267": 1,
     "270": 1,
     "273": 1,
     "274": 1,
     "280": 1,
     "281": 2,
     "282": 2,
     "285": 1,
     "292": 2,
     "294": 1,
     "295": 1,
     "296": 1,
     "297": 1,
     "301": 1,
     "304": 2,
     "306": 1,
     "310": 1,
     "312": 1,
     "313": 1,
     "325": 2,
     "327": 1,
     "336": 1,
     "337": 1,
     "338": 1,
     "343": 1,
     "344": 1,
     "345": 1,
     "354": 1,
     "355": 1,
     "356": 1,
     "364": 1,
     "367": 1,
     "369": 1,
     "370": 1,
     "379": 1,
     "396": 1,
     "398": 1,
     "400": 1,
     "403": 1,
     "408": 2,
     "434": 1,
     "437": 1,
     "446": 1,
     "454": 2,
     "459": 1,
     "466": 1,
     "475": 1,
     "477": 1,
     "485": 1,
     "492": 1,
     "495": 1,
     "496": 1,
     "504": 2,
     "535": 2,
     "546": 1,
     "549": 1,
     "557": 1,
     "600": 1,
     "634": 1,
     "685": 1,
     "769": 1,
     "771": 1,
     "793": 1,
     "1313": 1,
     "1314": 1
    },
    "glide_odd_steps_hist": {
     "0": 26624,
     "1": 1216,
     "2": 410,
     "3": 268,
     "4": 148,
     "5": 156,
     "6": 143,
     "7": 142,
     "8": 106,
     "9": 110,
     "10": 95,
     "11": 89,
     "12": 72,
     "13": 85,
     "14": 73,
     "15": 67,
     "16": 41,
     "17": 35,
     "18": 43,
     "19": 36,
     "20": 32,
     "21": 27,
     "22": 20,
     "23": 27,
     "24": 28,
     "25": 21,
     "26": 30,
     "27": 20,
     "28": 11,
     "29": 21,
     "30": 22,
     "31": 13,
     "32": 11,
     "33": 14,
     "34": 17,
     "35": 7,
     "36": 14,
     "37": 18,
     "38": 16,
     "39": 9,
     "40": 3,
     "41": 11,
     "42": 9,
     "43": 10,
     "44": 8,
     "45": 19,
     "46": 5,
     "47": 11,
     "48": 12,
     "49": 9,
     "50": 6,
     "51": 7,
     "52": 1,
     "53": 6,
     "54": 7,
     "55": 10,
     "56": 4,
     "57": 8,
     "58": 2,
     "59": 7,
     "60": 5,
     "61": 8,
     "62": 6,
     "63": 6,
     "64": 13,
     "65": 5,
     "66": 8,
     "67": 8,
     "68": 5,
     "69": 3,
     "70": 2,
     "71": 2,
     "72": 6,
     "73": 5,
     "74": 3,
     "75": 2,
     "76": 3,
     "77": 4,
     "78": 1,
     "79": 4,
     "80": 4,
     "81": 2,
     "82": 2,
     "83": 1,
     "85": 4,
     "86": 2,
     "87": 1,
     "88": 3,
     "89": 3,
     "90": 1,
     "91": 1,
     "92": 1,
     "93": 3,
     "94": 3,
     "95": 3,
     "97": 1,
     "98": 4,
     "99": 4,
     "100": 6,
     "101": 2,
     "103": 4,
     "105": 2,
     "106": 3,
     "107": 3,
     "108": 3,
     "109": 4,
     "110": 1,
     "111": 1,
     "113": 4,
     "114": 3,
     "116": 1,
     "118": 2,
     "119": 1,
     "121": 1,
     "122": 1,
     "123": 2,
     "125": 1,
     "126": 5,
     "128": 1,
     "131": 1,
     "133": 1,
     "134": 1,
     "137": 1,
     "138": 2,
     "139": 1,
     "141": 3,
     "144": 1,
     "145": 1,
     "146": 1,
     "147": 2,
     "148": 1,
     "150": 1,
     "151": 2,
     "153": 1,
     "155": 1,
     "156": 1,
     "157": 1,
     "159": 1,
     "160": 1,
     "161": 1,
     "162": 1,
     "164": 3,
     "165": 1,
     "166": 1,
     "168": 1,
     "176": 1,
     "177": 1,
     "179": 1,
     "180": 1,
     "182": 3,
     "183": 1,
     "185": 2,
     "187": 1,
     "189": 1,
     "197": 1,
     "199": 2,
     "205": 2,
     "206": 1,
     "209": 1,
     "213": 1,
     "220": 1,
     "221": 1,
     "227": 1,
     "228": 1,
     "230": 1,
     "238": 1,
     "246": 1,
     "247": 1,
     "256": 1,
     "258": 1,
     "262": 1,
     "263": 1,
     "266": 1,
     "267": 1,
     "269": 1,
     "275": 1,
     "280": 1,
     "281": 1,
     "284": 1,
     "285": 1,
     "301": 2,
     "309": 1,
     "348": 1,
     "353": 1,
     "364": 1,
     "420": 1,
     "421": 1,
     "433": 1,
     "702": 2
    },
    "peak_excess_bits_hist": {
     "0": 21163,
     "1": 6639,
     "2": 971,
     "3": 397,
     "4": 322,
     "5": 310,
     "6": 183,
     "7": 144,
     "8": 116,
     "9": 79,
     "10": 76,
     "11": 66,
     "12": 50,
     "13": 39,
     "14": 28,
     "15": 34,
     "16": 22,
     "17": 19,
     "18": 16,
     "19": 12,
     "20": 14,
     "21": 9,
     "22": 5,
     "23": 13,
     "24": 3,
     "25": 6,
     "26": 2,
     "27": 11,
     "28": 2,
     "29": 1,
     "30": 2,
     "31": 4,
     "33": 1,
     "34": 2,
     "35": 3,
     "38": 1,
     "39": 1,
     "41": 2,
     "51": 1,
     "240": 1999
    },
    "sum_delay": 304855.0,
    "n_delay": 2392.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 10,
     "4": 3,
     "5": 12,
     "6": 6,
     "7": 15,
     "8": 11,
     "9": 12,
     "10": 17,
     "11": 14,
     "12": 20,
     "13": 22,
     "14": 19,
     "15": 28,
     "16": 24,
     "17": 20,
     "18": 15,
     "19": 20,
     "20": 25,
     "21": 19,
     "22": 19,
     "23": 21,
     "24": 22,
     "25": 22,
     "26": 20,
     "27": 27,
     "28": 28,
     "29": 19,
     "30": 16,
     "31": 27,
     "32": 17,
     "33": 23,
     "34": 30,
     "35": 23,
     "36": 24,
     "37": 18,
     "38": 13,
     "39": 23,
     "40": 17,
     "41": 17,
     "42": 25,
     "43": 22,
     "44": 26,
     "45": 27,
     "46": 19,
     "47": 15,
     "48": 17,
     "49": 14,
     "50": 6,
     "51": 19,
     "52": 11,
     "53": 11,
     "54": 16,
     "55": 8,
     "56": 13,
     "57": 13,
     "58": 12,
     "59": 13,
     "60": 14,
     "61": 15,
     "62": 15,
     "63": 11,
     "64": 10,
     "65": 9,
     "66": 11,
     "67": 10,
     "68": 8,
     "69": 13,
     "70": 15,
     "71": 12,
     "72": 14,
     "73": 12,
     "74": 9,
     "75": 10,
     "76": 13,
     "77": 11,
     "78": 9,
     "79": 9,
     "80": 2,
     "81": 8,
     "82": 6,
     "83": 7,
     "84": 6,
     "85": 4,
     "86": 8,
     "87": 5,
     "88": 3,
     "89": 2,
     "90": 8,
     "91": 4,
     "92": 6,
     "93": 4,
     "94": 4,
     "95": 9,
     "96": 7,
     "97": 5,
     "98": 6,
     "99": 10,
     "100": 10,
     "101": 11,
     "102": 8,
     "103": 11,
     "104": 9,
     "105": 7,
     "106": 8,
     "107": 3,
     "108": 6,
     "109": 9,
     "110": 7,
     "111": 3,
     "112": 7,
     "113": 6,
     "114": 4,
     "115": 4,
     "116": 6,
     "117": 4,
     "118": 7,
     "119": 9,
     "120": 6,
     "121": 11,
     "122": 7,
     "123": 4,
     "124": 10,
     "125": 9,
     "126": 3,
     "127": 8,
     "128": 11,
     "129": 8,
     "130": 11,
     "131": 13,
     "132": 8,
     "133": 7,
     "134": 11,
     "135": 5,
     "136": 8,
     "137": 8,
     "138": 3,
     "139": 7,
     "140": 7,
     "141": 6,
     "142": 8,
     "143": 5,
     "144": 5,
     "145": 12,
     "146": 6,
     "147": 4,
     "148": 6,
     "149": 7,
     "150": 4,
     "151": 5,
     "152": 6,
     "153": 4,
     "154": 5,
     "155": 7,
     "156": 5,
     "157": 3,
     "158": 6,
     "159": 6,
     "160": 9,
     "161": 6,
     "162": 10,
     "163": 5,
     "164": 6,
     "165": 9,
     "166": 5,
     "167": 2,
     "168": 5,
     "169": 5,
     "170": 9,
     "171": 6,
     "172": 2,
     "173": 8,
     "174": 3,
     "175": 5,
     "176": 5,
     "177": 2,
     "178": 5,
     "179": 4,
     "180": 1,
     "181": 5,
     "182": 5,
     "183": 3,
     "184": 2,
     "185": 5,
     "186": 4,
     "187": 5,
     "188": 3,
     "189": 4,
     "190": 4,
     "191": 3,
     "192": 1,
     "193": 5,
     "194": 3,
     "195": 1,
     "196": 3,
     "197": 2,
     "198": 3,
     "199": 3,
     "200": 3,
     "201": 2,
     "202": 4,
     "203": 2,
     "204": 6,
     "205": 6,
     "206": 2,
     "207": 3,
     "208": 6,
     "209": 1,
     "210": 2,
     "211": 3,
     "212": 2,
     "213": 3,
     "214": 2,
     "215": 1,
     "216": 5,
     "217": 1,
     "218": 1,
     "219": 1,
     "220": 2,
     "221": 2,
     "222": 3,
     "223": 6,
     "224": 4,
     "225": 2,
     "226": 4,
     "227": 5,
     "228": 2,
     "229": 2,
     "230": 1,
     "232": 1,
     "234": 2,
     "235": 3,
     "236": 1,
     "237": 3,
     "238": 2,
     "239": 3,
     "240": 1,
     "241": 2,
     "242": 5,
     "243": 1,
     "244": 3,
     "245": 4,
     "246": 6,
     "247": 1,
     "248": 3,
     "249": 2,
     "250": 1,
     "251": 3,
     "252": 2,
     "253": 1,
     "254": 2,
     "255": 2,
     "256": 1,
     "257": 3,
     "258": 1,
     "260": 2,
     "261": 1,
     "262": 1,
     "263": 5,
     "265": 4,
     "266": 3,
     "268": 1,
     "269": 1,
     "271": 2,
     "272": 1,
     "275": 1,
     "276": 1,
     "277": 1,
     "278": 2,
     "279": 1,
     "280": 1,
     "282": 1,
     "283": 1,
     "284": 1,
     "285": 1,
     "286": 1,
     "287": 2,
     "288": 3,
     "289": 1,
     "290": 2,
     "291": 3,
     "292": 1,
     "293": 1,
     "295": 1,
     "296": 1,
     "298": 1,
     "299": 1,
     "301": 1,
     "302": 2,
     "303": 1,
     "305": 1,
     "320": 1,
     "323": 2,
     "324": 1,
     "326": 1,
     "327": 1,
     "330": 1,
     "331": 2,
     "332": 1,
     "334": 2,
     "340": 1,
     "342": 1,
     "352": 1,
     "353": 1,
     "355": 1,
     "356": 1,
     "358": 1,
     "359": 1,
     "364": 3,
     "365": 2,
     "366": 1,
     "367": 1,
     "369": 1,
     "370": 1,
     "372": 1,
     "374": 2,
     "375": 1,
     "377": 2,
     "378": 2,
     "380": 2,
     "383": 1,
     "384": 3,
     "385": 1,
     "387": 1,
     "388": 1,
     "390": 1,
     "401": 1,
     "403": 1,
     "406": 1,
     "408": 2,
     "409": 1,
     "411": 1,
     "414": 1,
     "416": 1,
     "417": 1,
     "418": 2,
     "419": 5,
     "420": 3,
     "422": 2,
     "423": 2,
     "425": 1,
     "427": 2,
     "428": 1,
     "430": 2,
     "431": 1,
     "433": 1,
     "435": 1,
     "437": 2,
     "438": 2,
     "439": 1,
     "440": 1,
     "442": 1,
     "443": 1,
     "444": 1,
     "446": 2,
     "448": 2,
     "449": 1,
     "451": 1,
     "452": 2,
     "454": 2,
     "455": 1,
     "456": 1,
     "463": 1,
     "465": 2,
     "466": 1,
     "471": 1,
     "472": 1,
     "473": 2,
     "474": 1,
     "476": 3,
     "477": 2,
     "479": 1,
     "480": 1,
     "481": 1,
     "482": 2,
     "483": 2,
     "484": 1,
     "485": 2,
     "486": 1,
     "487": 3,
     "488": 2,
     "489": 2,
     "490": 3,
     "491": 2,
     "492": 2,
     "493": 2,
     "494": 1,
     "495": 1,
     "496": 1,
     "500": 1,
     "501": 1,
     "503": 2,
     "504": 1,
     "506": 1,
     "509": 1,
     "510": 1,
     "511": 2,
     "513": 1,
     "517": 1,
     "518": 1,
     "519": 1,
     "521": 2,
     "522": 1,
     "523": 2,
     "524": 1,
     "527": 1,
     "528": 1,
     "529": 1,
     "530": 1,
     "532": 2,
     "533": 2,
     "535": 2,
     "536": 1,
     "538": 1,
     "542": 1,
     "546": 1,
     "548": 1,
     "551": 1,
     "557": 1,
     "559": 2,
     "560": 3,
     "562": 1,
     "565": 1,
     "608": 1,
     "609": 1,
     "636": 1,
     "638": 1,
     "640": 1,
     "641": 1,
     "643": 1,
     "644": 1,
     "646": 1,
     "648": 1,
     "649": 2,
     "655": 1,
     "658": 1,
     "742": 1,
     "795": 1,
     "796": 1,
     "801": 2,
     "804": 1,
     "813": 1,
     "814": 1,
     "816": 1,
     "819": 1,
     "825": 1,
     "841": 1,
     "842": 1,
     "849": 1,
     "852": 1,
     "854": 1,
     "859": 1,
     "862": 1,
     "881": 1,
     "882": 1,
     "1020": 1,
     "1526": 1,
     "1527": 1
    }
   },
   "max_glide": [
    2071,
    93423
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13833560515088009121",
    "n": 87631
   },
   "has_delay": true,
   "max_delay": [
    1527,
    69904
   ],
   "basins": {
    "0": 709,
    "1": 3139,
    "2": 651,
    "escaped": 61037
   },
   "mean_glide_odd_n": 26.137119692410565,
   "mean_glide_odd_steps_odd_n": 14.13285690404547,
   "measured_drift_bits_per_odd_step": -0.12165059652765661
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 48071,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 17465,
     "undecided": 0
    },
    "sum_glide": 1254038.0,
    "sum_glide_odd_steps": 676589.0,
    "sum_log2_drop": -82480.4591988378,
    "glide_hist": {
     "2": 18432,
     "3": 1024,
     "4": 512,
     "5": 4864,
     "6": 768,
     "7": 640,
     "8": 2464,
     "9": 656,
     "10": 588,
     "11": 606,
     "12": 595,
     "13": 808,
     "14": 569,
     "15": 502,
     "16": 719,
     "17": 495,
     "18": 448,
     "19": 464,
     "20": 465,
     "21": 427,
     "22": 419,
     "23": 428,
     "24": 345,
     "25": 317,
     "26": 242,
     "27": 329,
     "28": 322,
     "29": 223,
     "30": 262,
     "31": 290,
     "32": 244,
     "33": 206,
     "34": 185,
     "35": 228,
     "36": 210,
     "37": 161,
     "38": 200,
     "39": 171,
     "40": 119,
     "41": 159,
     "42": 161,
     "43": 119,
     "44": 149,
     "45": 119,
     "46": 120,
     "47": 126,
     "48": 109,
     "49": 97,
     "50": 102,
     "51": 110,
     "52": 85,
     "53": 98,
     "54": 107,
     "55": 102,
     "56": 108,
     "57": 81,
     "58": 73,
     "59": 92,
     "60": 93,
     "61": 76,
     "62": 87,
     "63": 64,
     "64": 65,
     "65": 80,
     "66": 60,
     "67": 55,
     "68": 60,
     "69": 69,
     "70": 62,
     "71": 45,
     "72": 51,
     "73": 63,
     "74": 52,
     "75": 37,
     "76": 56,
     "77": 51,
     "78": 56,
     "79": 57,
     "80": 50,
     "81": 52,
     "82": 56,
     "83": 49,
     "84": 46,
     "85": 53,
     "86": 31,
     "87": 35,
     "88": 49,
     "89": 36,
     "90": 37,
     "91": 48,
     "92": 36,
     "93": 45,
     "94": 37,
     "95": 45,
     "96": 41,
     "97": 36,
     "98": 36,
     "99": 44,
     "100": 35,
     "101": 29,
     "102": 49,
     "103": 44,
     "104": 32,
     "105": 41,
     "106": 30,
     "107": 17,
     "108": 36,
     "109": 32,
     "110": 21,
     "111": 19,
     "112": 32,
     "113": 33,
     "114": 33,
     "115": 24,
     "116": 32,
     "117": 26,
     "118": 25,
     "119": 23,
     "120": 18,
     "121": 26,
     "122": 26,
     "123": 23,
     "124": 19,
     "125": 30,
     "126": 17,
     "127": 15,
     "128": 24,
     "129": 24,
     "130": 15,
     "131": 20,
     "132": 27,
     "133": 24,
     "134": 17,
     "135": 15,
     "136": 25,
     "137": 21,
     "138": 19,
     "139": 19,
     "140": 18,
     "141": 23,
     "142": 18,
     "143": 22,
     "144": 14,
     "145": 17,
     "146": 17,
     "147": 19,
     "148": 13,
     "149": 17,
     "150": 16,
     "151": 13,
     "152": 7,
     "153": 10,
     "154": 21,
     "155": 13,
     "156": 14,
     "157": 23,
     "158": 21,
     "159": 14,
     "160": 11,
     "161": 14,
     "162": 11,
     "163": 14,
     "164": 7,
     "165": 13,
     "166": 11,
     "167": 13,
     "168": 18,
     "169": 10,
     "170": 13,
     "171": 18,
     "172": 14,
     "173": 12,
     "174": 11,
     "175": 12,
     "176": 17,
     "177": 11,
     "178": 16,
     "179": 9,
     "180": 15,
     "181": 10,
     "182": 12,
     "183": 9,
     "184": 8,
     "185": 8,
     "186": 13,
     "187": 12,
     "188": 14,
     "189": 12,
     "190": 4,
     "191": 3,
     "192": 10,
     "193": 11,
     "194": 8,
     "195": 5,
     "196": 6,
     "197": 4,
     "198": 11,
     "199": 8,
     "200": 3,
     "201": 6,
     "202": 7,
     "203": 2,
     "204": 10,
     "205": 10,
     "206": 4,
     "207": 2,
     "208": 1,
     "209": 6,
     "210": 7,
     "211": 7,
     "212": 11,
     "213": 15,
     "214": 4,
     "215": 7,
     "216": 9,
     "217": 7,
     "218": 6,
     "219": 4,
     "220": 8,
     "221": 4,
     "222": 3,
     "223": 5,
     "224": 6,
     "225": 8,
     "226": 10,
     "227": 9,
     "228": 8,
     "229": 8,
     "230": 11,
     "231": 4,
     "232": 8,
     "233": 6,
     "234": 4,
     "235": 10,
     "236": 5,
     "237": 4,
     "238": 9,
     "239": 4,
     "240": 5,
     "241": 6,
     "242": 5,
     "243": 7,
     "244": 9,
     "245": 3,
     "246": 8,
     "247": 7,
     "248": 7,
     "249": 10,
     "250": 7,
     "251": 6,
     "252": 5,
     "253": 4,
     "254": 6,
     "255": 7,
     "256": 7,
     "257": 4,
     "258": 7,
     "259": 6,
     "260": 7,
     "261": 7,
     "262": 3,
     "263": 3,
     "264": 2,
     "265": 3,
     "266": 2,
     "267": 6,
     "268": 7,
     "269": 4,
     "270": 6,
     "271": 4,
     "272": 1,
     "273": 6,
     "274": 5,
     "275": 4,
     "276": 7,
     "277": 5,
     "278": 5,
     "279": 4,
     "280": 4,
     "281": 2,
     "282": 2,
     "283": 4,
     "285": 4,
     "286": 8,
     "287": 3,
     "288": 5,
     "289": 1,
     "290": 3,
     "291": 6,
     "292": 5,
     "293": 3,
     "294": 5,
     "295": 2,
     "296": 3,
     "297": 5,
     "298": 4,
     "299": 4,
     "300": 4,
     "301": 1,
     "302": 7,
     "303": 6,
     "304": 2,
     "305": 3,
     "306": 3,
     "307": 7,
     "309": 8,
     "310": 6,
     "311": 1,
     "312": 4,
     "313": 4,
     "314": 6,
     "315": 4,
     "316": 4,
     "317": 1,
     "318": 5,
     "319": 3,
     "320": 2,
     "321": 6,
     "322": 3,
     "323": 1,
     "324": 3,
     "325": 4,
     "326": 2,
     "328": 1,
     "329": 1,
     "330": 4,
     "331": 1,
     "332": 5,
     "333": 4,
     "334": 5,
     "335": 4,
     "336": 3,
     "337": 3,
     "338": 4,
     "339": 3,
     "340": 4,
     "341": 4,
     "342": 3,
     "343": 1,
     "344": 4,
     "345": 5,
     "347": 1,
     "348": 2,
     "350": 2,
     "351": 5,
     "352": 5,
     "353": 3,
     "354": 2,
     "355": 2,
     "356": 2,
     "357": 1,
     "358": 4,
     "360": 2,
     "361": 2,
     "362": 1,
     "363": 3,
     "364": 2,
     "365": 2,
     "367": 3,
     "368": 2,
     "369": 2,
     "370": 1,
     "371": 2,
     "372": 3,
     "373": 1,
     "374": 1,
     "375": 2,
     "376": 1,
     "378": 1,
     "379": 2,
     "380": 1,
     "383": 1,
     "384": 1,
     "386": 2,
     "387": 1,
     "388": 2,
     "389": 4,
     "390": 5,
     "391": 3,
     "392": 2,
     "394": 1,
     "395": 1,
     "396": 1,
     "397": 3,
     "399": 3,
     "400": 2,
     "402": 1,
     "403": 3,
     "404": 2,
     "405": 1,
     "407": 2,
     "408": 2,
     "410": 1,
     "411": 1,
     "414": 3,
     "415": 2,
     "417": 1,
     "418": 3,
     "419": 2,
     "420": 3,
     "421": 2,
     "423": 2,
     "424": 5,
     "425": 2,
     "426": 1,
     "427": 1,
     "428": 2,
     "430": 1,
     "431": 2,
     "433": 2,
     "436": 1,
     "437": 1,
     "438": 2,
     "439": 3,
     "440": 2,
     "441": 1,
     "442": 2,
     "443": 2,
     "444": 2,
     "446": 2,
     "447": 2,
     "448": 2,
     "449": 3,
     "450": 1,
     "451": 1,
     "452": 1,
     "453": 2,
     "454": 3,
     "455": 2,
     "457": 2,
     "458": 1,
     "459": 2,
     "460": 2,
     "461": 2,
     "462": 3,
     "463": 1,
     "464": 2,
     "465": 1,
     "466": 1,
     "467": 1,
     "470": 1,
     "473": 3,
     "478": 1,
     "479": 1,
     "480": 1,
     "481": 2,
     "482": 2,
     "483": 1,
     "484": 2,
     "487": 2,
     "488": 1,
     "489": 2,
     "490": 2,
     "491": 2,
     "493": 4,
     "494": 4,
     "495": 1,
     "496": 2,
     "497": 2,
     "499": 1,
     "500": 2,
     "504": 1,
     "505": 1,
     "507": 1,
     "512": 1,
     "513": 1,
     "515": 1,
     "516": 3,
     "517": 1,
     "518": 1,
     "519": 1,
     "520": 1,
     "522": 1,
     "523": 3,
     "524": 1,
     "525": 1,
     "526": 1,
     "527": 3,
     "528": 1,
     "529": 1,
     "532": 2,
     "534": 1,
     "535": 2,
     "536": 1,
     "539": 3,
     "540": 3,
     "542": 1,
     "546": 1,
     "549": 1,
     "551": 1,
     "555": 1,
     "558": 1,
     "562": 1,
     "566": 2,
     "567": 1,
     "568": 1,
     "569": 1,
     "570": 1,
     "571": 1,
     "574": 1,
     "577": 1,
     "578": 1,
     "583": 2,
     "584": 2,
     "587": 1,
     "588": 1,
     "590": 1,
     "597": 1,
     "598": 2,
     "600": 1,
     "601": 1,
     "603": 1,
     "606": 2,
     "607": 2,
     "608": 1,
     "609": 1,
     "610": 1,
     "611": 3,
     "615": 1,
     "616": 1,
     "618": 1,
     "619": 2,
     "621": 1,
     "630": 1,
     "631": 1,
     "637": 1,
     "644": 2,
     "645": 1,
     "647": 1,
     "648": 1,
     "650": 1,
     "651": 1,
     "654": 2,
     "663": 1,
     "668": 1,
     "671": 2,
     "673": 2,
     "674": 1,
     "684": 1,
     "693": 1,
     "694": 2,
     "709": 1,
     "712": 1,
     "715": 1,
     "724": 1,
     "729": 1,
     "731": 2,
     "734": 2,
     "735": 1,
     "738": 1,
     "741": 2,
     "744": 1,
     "747": 1,
     "750": 1,
     "753": 1,
     "755": 1,
     "763": 1,
     "764": 1,
     "767": 1,
     "773": 1,
     "776": 1,
     "777": 1,
     "787": 1,
     "795": 1,
     "813": 1,
     "851": 1,
     "871": 1,
     "874": 1,
     "875": 1,
     "882": 1,
     "885": 1,
     "886": 1,
     "895": 1,
     "898": 1,
     "946": 1,
     "947": 1,
     "1300": 1,
     "1303": 1,
     "1307": 1,
     "1323": 1,
     "1367": 1,
     "1368": 1,
     "1371": 1,
     "1546": 1,
     "1559": 1,
     "2048": 3
    },
    "glide_odd_steps_hist": {
     "1": 18432,
     "2": 3520,
     "3": 3922,
     "4": 2006,
     "5": 1724,
     "6": 1197,
     "7": 1214,
     "8": 1175,
     "9": 1000,
     "10": 958,
     "11": 802,
     "12": 781,
     "13": 711,
     "14": 568,
     "15": 550,
     "16": 471,
     "17": 426,
     "18": 405,
     "19": 359,
     "20": 324,
     "21": 301,
     "22": 293,
     "23": 251,
     "24": 249,
     "25": 227,
     "26": 209,
     "27": 208,
     "28": 180,
     "29": 180,
     "30": 173,
     "31": 168,
     "32": 152,
     "33": 162,
     "34": 134,
     "35": 109,
     "36": 115,
     "37": 106,
     "38": 103,
     "39": 107,
     "40": 99,
     "41": 92,
     "42": 93,
     "43": 104,
     "44": 96,
     "45": 84,
     "46": 94,
     "47": 81,
     "48": 87,
     "49": 84,
     "50": 75,
     "51": 64,
     "52": 66,
     "53": 59,
     "54": 67,
     "55": 64,
     "56": 63,
     "57": 54,
     "58": 58,
     "59": 55,
     "60": 54,
     "61": 52,
     "62": 43,
     "63": 42,
     "64": 43,
     "65": 55,
     "66": 50,
     "67": 45,
     "68": 41,
     "69": 46,
     "70": 46,
     "71": 45,
     "72": 35,
     "73": 34,
     "74": 27,
     "75": 49,
     "76": 53,
     "77": 31,
     "78": 22,
     "79": 33,
     "80": 20,
     "81": 32,
     "82": 40,
     "83": 24,
     "84": 33,
     "85": 28,
     "86": 28,
     "87": 19,
     "88": 17,
     "89": 15,
     "90": 17,
     "91": 22,
     "92": 18,
     "93": 24,
     "94": 23,
     "95": 23,
     "96": 26,
     "97": 23,
     "98": 25,
     "99": 16,
     "100": 15,
     "101": 23,
     "102": 11,
     "103": 22,
     "104": 15,
     "105": 16,
     "106": 16,
     "107": 10,
     "108": 12,
     "109": 13,
     "110": 11,
     "111": 11,
     "112": 12,
     "113": 20,
     "114": 9,
     "115": 11,
     "116": 12,
     "117": 14,
     "118": 14,
     "119": 10,
     "120": 17,
     "121": 8,
     "122": 15,
     "123": 13,
     "124": 10,
     "125": 9,
     "126": 8,
     "127": 8,
     "128": 14,
     "129": 8,
     "130": 13,
     "131": 16,
     "132": 15,
     "133": 13,
     "134": 15,
     "135": 16,
     "136": 10,
     "137": 17,
     "138": 12,
     "139": 15,
     "140": 10,
     "141": 9,
     "142": 8,
     "143": 5,
     "144": 6,
     "145": 8,
     "146": 8,
     "147": 8,
     "148": 4,
     "149": 4,
     "150": 4,
     "151": 12,
     "152": 7,
     "153": 5,
     "154": 8,
     "155": 6,
     "156": 9,
     "157": 9,
     "158": 5,
     "159": 4,
     "160": 9,
     "161": 9,
     "162": 12,
     "163": 11,
     "164": 9,
     "165": 9,
     "166": 4,
     "167": 6,
     "168": 7,
     "169": 2,
     "170": 6,
     "171": 6,
     "172": 5,
     "173": 8,
     "174": 5,
     "175": 5,
     "176": 7,
     "177": 4,
     "178": 6,
     "179": 6,
     "180": 4,
     "181": 8,
     "182": 8,
     "183": 5,
     "184": 9,
     "185": 5,
     "186": 2,
     "187": 2,
     "188": 2,
     "189": 4,
     "190": 5,
     "191": 3,
     "192": 4,
     "193": 5,
     "194": 2,
     "195": 5,
     "196": 2,
     "197": 5,
     "198": 5,
     "199": 3,
     "200": 6,
     "201": 4,
     "202": 3,
     "203": 4,
     "204": 5,
     "205": 2,
     "206": 5,
     "207": 2,
     "208": 4,
     "209": 2,
     "210": 2,
     "211": 3,
     "212": 3,
     "213": 3,
     "214": 4,
     "215": 2,
     "216": 1,
     "217": 1,
     "218": 3,
     "219": 4,
     "220": 4,
     "221": 3,
     "222": 2,
     "223": 2,
     "224": 3,
     "225": 5,
     "226": 1,
     "227": 5,
     "228": 2,
     "229": 2,
     "230": 1,
     "232": 1,
     "234": 1,
     "235": 1,
     "236": 2,
     "237": 4,
     "238": 4,
     "239": 1,
     "240": 2,
     "241": 1,
     "242": 3,
     "244": 1,
     "245": 2,
     "246": 1,
     "247": 2,
     "248": 2,
     "249": 1,
     "250": 1,
     "251": 1,
     "252": 1,
     "253": 4,
     "254": 3,
     "255": 4,
     "256": 4,
     "257": 5,
     "258": 5,
     "259": 4,
     "260": 3,
     "261": 3,
     "262": 1,
     "263": 4,
     "264": 4,
     "265": 1,
     "266": 2,
     "267": 1,
     "269": 2,
     "270": 1,
     "271": 1,
     "272": 3,
     "273": 3,
     "274": 1,
     "275": 4,
     "276": 7,
     "277": 4,
     "278": 3,
     "279": 3,
     "280": 1,
     "281": 2,
     "282": 3,
     "283": 3,
     "284": 2,
     "285": 1,
     "286": 1,
     "287": 2,
     "288": 1,
     "290": 1,
     "294": 1,
     "295": 2,
     "296": 3,
     "297": 1,
     "300": 1,
     "302": 1,
     "303": 1,
     "305": 2,
     "307": 1,
     "308": 1,
     "310": 1,
     "311": 2,
     "314": 1,
     "318": 2,
     "319": 2,
     "320": 2,
     "321": 2,
     "322": 2,
     "323": 2,
     "324": 1,
     "325": 2,
     "326": 3,
     "328": 2,
     "329": 1,
     "331": 1,
     "334": 2,
     "335": 1,
     "336": 1,
     "337": 1,
     "339": 1,
     "340": 1,
     "341": 1,
     "343": 2,
     "344": 1,
     "345": 1,
     "346": 3,
     "347": 1,
     "348": 1,
     "350": 1,
     "352": 2,
     "353": 1,
     "355": 1,
     "357": 1,
     "358": 1,
     "359": 1,
     "363": 1,
     "364": 3,
     "366": 4,
     "368": 1,
     "369": 1,
     "370": 1,
     "382": 1,
     "386": 1,
     "389": 1,
     "390": 1,
     "391": 1,
     "395": 1,
     "399": 2,
     "401": 1,
     "402": 1,
     "403": 1,
     "404": 1,
     "406": 1,
     "408": 1,
     "409": 1,
     "410": 1,
     "412": 1,
     "413": 1,
     "414": 1,
     "418": 1,
     "419": 1,
     "421": 2,
     "422": 1,
     "430": 1,
     "432": 1,
     "437": 1,
     "438": 1,
     "463": 1,
     "464": 2,
     "465": 1,
     "483": 1,
     "484": 1,
     "485": 1,
     "486": 2,
     "510": 1,
     "511": 1,
     "697": 1,
     "699": 1,
     "700": 1,
     "738": 1,
     "744": 1,
     "745": 1,
     "747": 1,
     "864": 1,
     "873": 1,
     "1088": 1,
     "1090": 1,
     "1091": 1
    },
    "peak_excess_bits_hist": {
     "0": 6145,
     "1": 17981,
     "2": 5806,
     "3": 3406,
     "4": 3109,
     "5": 2554,
     "6": 1873,
     "7": 1302,
     "8": 1111,
     "9": 757,
     "10": 692,
     "11": 550,
     "12": 455,
     "13": 319,
     "14": 323,
     "15": 260,
     "16": 218,
     "17": 183,
     "18": 142,
     "19": 145,
     "20": 86,
     "21": 94,
     "22": 107,
     "23": 71,
     "24": 36,
     "25": 36,
     "26": 56,
     "27": 21,
     "28": 27,
     "29": 22,
     "30": 37,
     "31": 12,
     "32": 12,
     "33": 22,
     "34": 34,
     "35": 6,
     "36": 4,
     "37": 12,
     "38": 1,
     "39": 4,
     "40": 7,
     "41": 5,
     "42": 6,
     "43": 3,
     "44": 2,
     "45": 2,
     "50": 5,
     "53": 1,
     "54": 5,
     "59": 3,
     "62": 1,
     "239": 17465
    },
    "sum_delay": 564783.0,
    "n_delay": 3628.0,
    "delay_hist": {
     "2": 1,
     "4": 5,
     "5": 2,
     "6": 10,
     "7": 6,
     "8": 7,
     "9": 8,
     "10": 17,
     "11": 15,
     "12": 15,
     "13": 13,
     "14": 17,
     "15": 20,
     "16": 25,
     "17": 13,
     "18": 20,
     "19": 23,
     "20": 11,
     "21": 19,
     "22": 22,
     "23": 19,
     "24": 31,
     "25": 22,
     "26": 21,
     "27": 23,
     "28": 22,
     "29": 23,
     "30": 29,
     "31": 23,
     "32": 15,
     "33": 17,
     "34": 26,
     "35": 23,
     "36": 23,
     "37": 21,
     "38": 17,
     "39": 24,
     "40": 17,
     "41": 22,
     "42": 26,
     "43": 26,
     "44": 22,
     "45": 27,
     "46": 25,
     "47": 28,
     "48": 20,
     "49": 22,
     "50": 25,
     "51": 24,
     "52": 21,
     "53": 24,
     "54": 26,
     "55": 25,
     "56": 20,
     "57": 30,
     "58": 19,
     "59": 20,
     "60": 25,
     "61": 23,
     "62": 22,
     "63": 20,
     "64": 18,
     "65": 18,
     "66": 20,
     "67": 17,
     "68": 18,
     "69": 21,
     "70": 15,
     "71": 13,
     "72": 12,
     "73": 18,
     "74": 13,
     "75": 13,
     "76": 18,
     "77": 16,
     "78": 16,
     "79": 16,
     "80": 15,
     "81": 15,
     "82": 8,
     "83": 9,
     "84": 13,
     "85": 14,
     "86": 21,
     "87": 12,
     "88": 13,
     "89": 15,
     "90": 13,
     "91": 7,
     "92": 9,
     "93": 9,
     "94": 13,
     "95": 14,
     "96": 13,
     "97": 16,
     "98": 8,
     "99": 11,
     "100": 15,
     "101": 15,
     "102": 11,
     "103": 13,
     "104": 10,
     "105": 8,
     "106": 15,
     "107": 4,
     "108": 10,
     "109": 13,
     "110": 8,
     "111": 9,
     "112": 14,
     "113": 14,
     "114": 17,
     "115": 17,
     "116": 18,
     "117": 17,
     "118": 23,
     "119": 14,
     "120": 17,
     "121": 17,
     "122": 11,
     "123": 13,
     "124": 11,
     "125": 13,
     "126": 17,
     "127": 16,
     "128": 8,
     "129": 8,
     "130": 10,
     "131": 7,
     "132": 7,
     "133": 11,
     "134": 9,
     "135": 18,
     "136": 19,
     "137": 9,
     "138": 15,
     "139": 14,
     "140": 9,
     "141": 9,
     "142": 12,
     "143": 9,
     "144": 9,
     "145": 8,
     "146": 16,
     "147": 10,
     "148": 15,
     "149": 9,
     "150": 10,
     "151": 17,
     "152": 11,
     "153": 7,
     "154": 13,
     "155": 12,
     "156": 15,
     "157": 10,
     "158": 11,
     "159": 12,
     "160": 13,
     "161": 5,
     "162": 9,
     "163": 7,
     "164": 11,
     "165": 8,
     "166": 8,
     "167": 6,
     "168": 8,
     "169": 9,
     "170": 6,
     "171": 7,
     "172": 6,
     "173": 8,
     "174": 6,
     "175": 3,
     "176": 7,
     "177": 6,
     "178": 7,
     "179": 8,
     "180": 6,
     "181": 10,
     "182": 11,
     "183": 7,
     "184": 7,
     "185": 5,
     "186": 8,
     "187": 12,
     "188": 3,
     "189": 7,
     "190": 12,
     "191": 3,
     "192": 8,
     "193": 9,
     "194": 5,
     "195": 4,
     "196": 14,
     "197": 3,
     "198": 6,
     "199": 8,
     "200": 10,
     "201": 10,
     "202": 3,
     "203": 6,
     "204": 5,
     "205": 3,
     "206": 4,
     "207": 6,
     "208": 4,
     "209": 9,
     "210": 4,
     "211": 8,
     "212": 8,
     "213": 3,
     "214": 8,
     "215": 7,
     "216": 7,
     "217": 10,
     "218": 6,
     "219": 6,
     "220": 7,
     "221": 2,
     "222": 9,
     "223": 8,
     "224": 1,
     "225": 7,
     "226": 8,
     "227": 4,
     "228": 5,
     "229": 7,
     "230": 5,
     "231": 9,
     "232": 5,
     "233": 2,
     "234": 6,
     "235": 5,
     "237": 2,
     "238": 2,
     "239": 1,
     "240": 2,
     "241": 1,
     "242": 1,
     "243": 2,
     "244": 1,
     "245": 4,
     "246": 4,
     "247": 2,
     "248": 3,
     "249": 2,
     "250": 4,
     "251": 2,
     "252": 2,
     "253": 5,
     "254": 5,
     "255": 4,
     "256": 5,
     "257": 6,
     "258": 5,
     "259": 5,
     "260": 4,
     "261": 2,
     "262": 7,
     "263": 6,
     "264": 3,
     "265": 8,
     "266": 4,
     "267": 4,
     "268": 4,
     "269": 6,
     "270": 5,
     "271": 1,
     "272": 3,
     "273": 7,
     "274": 3,
     "275": 3,
     "276": 4,
     "277": 2,
     "278": 2,
     "279": 2,
     "280": 3,
     "281": 2,
     "282": 2,
     "283": 5,
     "284": 5,
     "286": 1,
     "287": 4,
     "288": 3,
     "289": 2,
     "290": 1,
     "291": 4,
     "292": 1,
     "293": 3,
     "295": 2,
     "296": 3,
     "297": 2,
     "298": 3,
     "299": 2,
     "301": 2,
     "302": 3,
     "303": 3,
     "304": 3,
     "306": 2,
     "307": 2,
     "308": 1,
     "309": 1,
     "310": 3,
     "311": 1,
     "312": 1,
     "313": 1,
     "314": 1,
     "315": 1,
     "316": 3,
     "317": 2,
     "318": 1,
     "319": 1,
     "320": 1,
     "321": 1,
     "322": 1,
     "323": 2,
     "324": 2,
     "326": 2,
     "327": 1,
     "328": 1,
     "329": 2,
     "330": 1,
     "332": 2,
     "334": 1,
     "336": 1,
     "340": 1,
     "341": 1,
     "344": 1,
     "345": 2,
     "346": 1,
     "347": 1,
     "348": 1,
     "349": 1,
     "350": 2,
     "351": 3,
     "352": 4,
     "353": 2,
     "354": 3,
     "355": 3,
     "356": 3,
     "357": 4,
     "358": 1,
     "359": 1,
     "360": 2,
     "364": 1,
     "365": 1,
     "366": 2,
     "368": 2,
     "371": 2,
     "372": 2,
     "373": 1,
     "374": 1,
     "376": 2,
     "378": 1,
     "379": 2,
     "380": 3,
     "381": 1,
     "382": 3,
     "384": 1,
     "385": 1,
     "387": 2,
     "388": 1,
     "392": 1,
     "393": 2,
     "396": 2,
     "398": 3,
     "399": 1,
     "400": 1,
     "401": 2,
     "402": 2,
     "403": 2,
     "404": 2,
     "405": 5,
     "407": 4,
     "408": 1,
     "409": 1,
     "410": 2,
     "411": 1,
     "413": 4,
     "414": 2,
     "415": 3,
     "416": 4,
     "417": 2,
     "418": 1,
     "419": 3,
     "420": 3,
     "421": 1,
     "422": 3,
     "423": 2,
     "424": 1,
     "425": 3,
     "426": 3,
     "427": 2,
     "428": 3,
     "430": 2,
     "431": 2,
     "432": 2,
     "433": 1,
     "435": 2,
     "436": 1,
     "438": 1,
     "441": 1,
     "442": 1,
     "444": 2,
     "448": 1,
     "449": 1,
     "450": 1,
     "452": 1,
     "453": 1,
     "454": 1,
     "457": 1,
     "458": 3,
     "459": 2,
     "460": 3,
     "461": 2,
     "462": 1,
     "463": 3,
     "464": 3,
     "465": 1,
     "466": 6,
     "467": 1,
     "469": 2,
     "470": 2,
     "471": 2,
     "472": 3,
     "473": 3,
     "474": 1,
     "475": 1,
     "476": 2,
     "477": 1,
     "478": 2,
     "479": 2,
     "480": 3,
     "481": 2,
     "482": 1,
     "483": 3,
     "484": 3,
     "485": 3,
     "486": 2,
     "487": 1,
     "488": 2,
     "490": 1,
     "491": 1,
     "492": 1,
     "493": 3,
     "494": 2,
     "496": 1,
     "497": 4,
     "498": 2,
     "499": 1,
     "500": 1,
     "501": 3,
     "502": 1,
     "503": 3,
     "504": 2,
     "505": 1,
     "506": 1,
     "507": 1,
     "514": 1,
     "515": 1,
     "516": 1,
     "517": 3,
     "518": 3,
     "520": 3,
     "521": 1,
     "522": 3,
     "524": 2,
     "525": 3,
     "527": 2,
     "528": 1,
     "530": 1,
     "531": 1,
     "533": 1,
     "534": 2,
     "535": 1,
     "536": 2,
     "537": 1,
     "538": 1,
     "539": 3,
     "541": 1,
     "542": 2,
     "544": 1,
     "545": 2,
     "547": 1,
     "550": 1,
     "552": 2,
     "553": 2,
     "557": 1,
     "559": 1,
     "560": 1,
     "561": 1,
     "563": 1,
     "564": 1,
     "565": 1,
     "566": 1,
     "567": 1,
     "569": 1,
     "570": 1,
     "575": 1,
     "583": 1,
     "584": 1,
     "587": 1,
     "601": 1,
     "602": 1,
     "616": 1,
     "619": 1,
     "621": 1,
     "622": 1,
     "624": 1,
     "625": 1,
     "626": 1,
     "627": 1,
     "631": 2,
     "632": 1,
     "638": 1,
     "639": 1,
     "641": 1,
     "648": 1,
     "651": 1,
     "654": 1,
     "662": 1,
     "668": 1,
     "669": 1,
     "671": 1,
     "677": 1,
     "678": 1,
     "679": 1,
     "680": 1,
     "681": 2,
     "683": 1,
     "689": 1,
     "702": 1,
     "704": 1,
     "725": 1,
     "726": 2,
     "727": 1,
     "728": 1,
     "729": 1,
     "730": 1,
     "732": 2,
     "735": 1,
     "738": 2,
     "739": 1,
     "740": 1,
     "741": 1,
     "749": 1,
     "752": 1,
     "757": 1,
     "758": 1,
     "760": 1,
     "762": 1,
     "777": 1,
     "778": 1,
     "789": 1,
     "791": 2,
     "792": 2,
     "797": 2,
     "798": 2,
     "801": 1,
     "807": 1,
     "835": 1,
     "838": 1,
     "841": 1,
     "844": 2,
     "845": 1,
     "846": 1,
     "855": 1,
     "866": 1,
     "869": 1,
     "871": 1,
     "872": 1,
     "873": 1,
     "909": 1,
     "912": 1,
     "913": 1,
     "915": 1,
     "1008": 1,
     "1010": 1,
     "1014": 1,
     "1016": 1,
     "1513": 1,
     "1516": 1,
     "1520": 1,
     "1522": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 61477,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 4059,
     "undecided": 0
    },
    "sum_glide": 348459.0,
    "sum_glide_odd_steps": 135747.0,
    "sum_log2_drop": -79375.88195757847,
    "glide_hist": {
     "1": 36864,
     "2": 16384,
     "5": 2304,
     "6": 256,
     "7": 128,
     "8": 928,
     "9": 160,
     "10": 136,
     "11": 144,
     "12": 140,
     "13": 225,
     "14": 136,
     "15": 130,
     "16": 201,
     "17": 139,
     "18": 101,
     "19": 99,
     "20": 118,
     "21": 90,
     "22": 109,
     "23": 112,
     "24": 99,
     "25": 82,
     "26": 70,
     "27": 84,
     "28": 64,
     "29": 48,
     "30": 56,
     "31": 90,
     "32": 43,
     "33": 43,
     "34": 45,
     "35": 44,
     "36": 50,
     "37": 45,
     "38": 36,
     "39": 43,
     "40": 35,
     "41": 41,
     "42": 40,
     "43": 32,
     "44": 26,
     "45": 31,
     "46": 18,
     "47": 31,
     "48": 33,
     "49": 28,
     "50": 30,
     "51": 24,
     "52": 15,
     "53": 18,
     "54": 23,
     "55": 18,
     "56": 19,
     "57": 26,
     "58": 20,
     "59": 18,
     "60": 18,
     "61": 18,
     "62": 20,
     "63": 17,
     "64": 19,
     "65": 16,
     "66": 17,
     "67": 16,
     "68": 18,
     "69": 8,
     "70": 12,
     "71": 13,
     "72": 12,
     "73": 17,
     "74": 10,
     "75": 10,
     "76": 12,
     "77": 16,
     "78": 10,
     "79": 8,
     "80": 8,
     "81": 13,
     "82": 11,
     "83": 12,
     "84": 13,
     "85": 9,
     "86": 8,
     "87": 7,
     "88": 13,
     "89": 10,
     "90": 7,
     "91": 9,
     "92": 6,
     "93": 8,
     "94": 13,
     "95": 5,
     "96": 8,
     "97": 10,
     "98": 13,
     "99": 9,
     "100": 12,
     "101": 9,
     "102": 13,
     "103": 6,
     "104": 7,
     "105": 4,
     "106": 12,
     "107": 6,
     "108": 8,
     "109": 4,
     "110": 8,
     "111": 3,
     "112": 3,
     "113": 8,
     "114": 7,
     "115": 12,
     "116": 6,
     "117": 5,
     "118": 4,
     "119": 7,
     "120": 3,
     "121": 6,
     "122": 4,
     "123": 5,
     "124": 6,
     "125": 2,
     "126": 2,
     "127": 2,
     "128": 2,
     "129": 3,
     "130": 1,
     "131": 4,
     "132": 3,
     "133": 7,
     "134": 6,
     "135": 1,
     "136": 4,
     "137": 6,
     "138": 4,
     "139": 6,
     "140": 9,
     "141": 7,
     "142": 7,
     "143": 2,
     "144": 10,
     "145": 2,
     "146": 9,
     "147": 7,
     "148": 1,
     "149": 2,
     "150": 4,
     "152": 5,
     "153": 4,
     "154": 2,
     "156": 3,
     "157": 4,
     "158": 2,
     "159": 2,
     "160": 4,
     "161": 3,
     "162": 9,
     "163": 4,
     "164": 1,
     "165": 2,
     "166": 4,
     "167": 5,
     "168": 3,
     "169": 5,
     "170": 4,
     "171": 5,
     "172": 5,
     "173": 1,
     "174": 5,
     "175": 4,
     "176": 2,
     "177": 1,
     "178": 3,
     "179": 4,
     "181": 2,
     "182": 4,
     "184": 1,
     "185": 3,
     "186": 2,
     "187": 1,
     "188": 2,
     "189": 1,
     "190": 3,
     "191": 3,
     "192": 2,
     "193": 1,
     "194": 1,
     "195": 3,
     "196": 2,
     "197": 2,
     "198": 3,
     "200": 1,
     "201": 2,
     "202": 2,
     "203": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "208": 2,
     "209": 3,
     "211": 1,
     "212": 2,
     "213": 1,
     "214": 1,
     "215": 2,
     "216": 2,
     "217": 1,
     "218": 2,
     "219": 4,
     "221": 2,
     "222": 1,
     "224": 1,
     "225": 1,
     "226": 1,
     "228": 3,
     "229": 3,
     "230": 1,
     "231": 1,
     "233": 1,
     "234": 1,
     "235": 4,
     "236": 3,
     "238": 1,
     "239": 1,
     "240": 1,
     "243": 2,
     "247": 1,
     "248": 1,
     "250": 2,
     "251": 2,
     "253": 1,
     "254": 2,
     "256": 2,
     "257": 2,
     "258": 1,
     "261": 1,
     "264": 1,
     "266": 1,
     "267": 1,
     "269": 1,
     "270": 1,
     "271": 1,
     "272": 2,
     "273": 1,
     "274": 1,
     "276": 1,
     "277": 2,
     "278": 2,
     "279": 1,
     "280": 1,
     "281": 1,
     "282": 1,
     "286": 1,
     "290": 1,
     "291": 3,
     "293": 2,
     "295": 1,
     "296": 4,
     "302": 2,
     "303": 3,
     "306": 1,
     "308": 1,
     "314": 1,
     "318": 2,
     "319": 1,
     "320": 1,
     "327": 1,
     "328": 1,
     "329": 3,
     "330": 1,
     "333": 2,
     "335": 1,
     "336": 1,
     "337": 1,
     "338": 1,
     "339": 1,
     "342": 1,
     "344": 2,
     "349": 2,
     "352": 1,
     "353": 1,
     "355": 1,
     "359": 1,
     "364": 1,
     "366": 1,
     "377": 1,
     "382": 3,
     "383": 1,
     "385": 1,
     "389": 1,
     "391": 2,
     "392": 1,
     "393": 1,
     "395": 2,
     "396": 3,
     "409": 1,
     "411": 1,
     "423": 1,
     "427": 1,
     "430": 1,
     "431": 3,
     "437": 2,
     "442": 1,
     "445": 1,
     "446": 1,
     "447": 1,
     "456": 1,
     "457": 1,
     "461": 1,
     "465": 2,
     "466": 1,
     "467": 1,
     "469": 1,
     "474": 1,
     "476": 1,
     "494": 1,
     "495": 1,
     "498": 1,
     "500": 1,
     "503": 2,
     "507": 1,
     "508": 1,
     "522": 1,
     "530": 1,
     "532": 2,
     "545": 1,
     "548": 1,
     "550": 1,
     "573": 1,
     "575": 1,
     "617": 1,
     "656": 1,
     "684": 1,
     "695": 1,
     "740": 1,
     "753": 1,
     "756": 1,
     "767": 1,
     "816": 1,
     "960": 1,
     "961": 1,
     "1284": 1,
     "1306": 1,
     "1335": 1,
     "1336": 1,
     "1659": 1
    },
    "glide_odd_steps_hist": {
     "0": 53248,
     "1": 2432,
     "2": 820,
     "3": 539,
     "4": 297,
     "5": 313,
     "6": 286,
     "7": 265,
     "8": 228,
     "9": 194,
     "10": 216,
     "11": 168,
     "12": 143,
     "13": 153,
     "14": 124,
     "15": 110,
     "16": 95,
     "17": 85,
     "18": 69,
     "19": 67,
     "20": 54,
     "21": 63,
     "22": 62,
     "23": 52,
     "24": 58,
     "25": 48,
     "26": 40,
     "27": 32,
     "28": 45,
     "29": 38,
     "30": 39,
     "31": 41,
     "32": 41,
     "33": 33,
     "34": 23,
     "35": 17,
     "36": 26,
     "37": 27,
     "38": 20,
     "39": 19,
     "40": 20,
     "41": 20,
     "42": 23,
     "43": 29,
     "44": 20,
     "45": 16,
     "46": 17,
     "47": 21,
     "48": 19,
     "49": 9,
     "50": 14,
     "51": 8,
     "52": 13,
     "53": 16,
     "54": 20,
     "55": 12,
     "56": 7,
     "57": 16,
     "58": 9,
     "59": 18,
     "60": 11,
     "61": 8,
     "62": 13,
     "63": 11,
     "64": 9,
     "65": 5,
     "66": 6,
     "67": 11,
     "68": 13,
     "69": 8,
     "70": 5,
     "71": 10,
     "72": 4,
     "73": 8,
     "74": 7,
     "75": 14,
     "76": 11,
     "77": 7,
     "78": 9,
     "79": 3,
     "80": 9,
     "81": 6,
     "82": 6,
     "83": 1,
     "84": 12,
     "85": 8,
     "86": 6,
     "87": 3,
     "88": 5,
     "89": 10,
     "90": 5,
     "91": 7,
     "92": 8,
     "93": 3,
     "94": 4,
     "95": 6,
     "96": 4,
     "97": 1,
     "98": 8,
     "99": 3,
     "100": 4,
     "101": 5,
     "103": 4,
     "104": 2,
     "105": 2,
     "106": 2,
     "109": 4,
     "110": 5,
     "111": 2,
     "112": 4,
     "113": 1,
     "114": 3,
     "115": 4,
     "116": 1,
     "117": 2,
     "118": 4,
     "120": 3,
     "121": 2,
     "122": 3,
     "123": 1,
     "124": 3,
     "125": 4,
     "127": 1,
     "128": 3,
     "129": 1,
     "130": 2,
     "131": 3,
     "132": 1,
     "133": 2,
     "134": 1,
     "135": 2,
     "136": 1,
     "137": 1,
     "138": 5,
     "140": 7,
     "141": 3,
     "142": 1,
     "143": 1,
     "144": 3,
     "145": 2,
     "148": 1,
     "149": 1,
     "151": 3,
     "153": 3,
     "154": 1,
     "156": 2,
     "158": 4,
     "159": 1,
     "160": 1,
     "162": 3,
     "163": 3,
     "164": 3,
     "165": 2,
     "167": 1,
     "168": 1,
     "169": 1,
     "170": 2,
     "173": 1,
     "174": 1,
     "176": 1,
     "177": 1,
     "179": 2,
     "180": 2,
     "181": 1,
     "182": 2,
     "183": 1,
     "185": 1,
     "188": 1,
     "190": 1,
     "191": 1,
     "193": 2,
     "196": 1,
     "198": 1,
     "199": 1,
     "203": 1,
     "204": 1,
     "205": 3,
     "206": 1,
     "207": 1,
     "209": 2,
     "210": 1,
     "211": 2,
     "212": 1,
     "213": 3,
     "214": 1,
     "219": 2,
     "224": 1,
     "225": 2,
     "226": 1,
     "229": 1,
     "230": 1,
     "236": 1,
     "238": 3,
     "239": 1,
     "241": 1,
     "247": 1,
     "250": 1,
     "252": 1,
     "253": 1,
     "255": 1,
     "256": 1,
     "257": 2,
     "261": 1,
     "262": 1,
     "263": 1,
     "264": 1,
     "267": 1,
     "269": 2,
     "270": 1,
     "277": 1,
     "280": 1,
     "284": 1,
     "288": 1,
     "289": 1,
     "294": 1,
     "300": 1,
     "307": 1,
     "320": 1,
     "323": 1,
     "339": 1,
     "355": 1,
     "364": 1,
     "375": 1,
     "398": 1,
     "409": 1,
     "412": 1,
     "430": 1,
     "438": 1,
     "534": 2,
     "686": 1,
     "699": 1,
     "738": 2,
     "920": 1
    },
    "peak_excess_bits_hist": {
     "0": 42325,
     "1": 13278,
     "2": 1931,
     "3": 736,
     "4": 686,
     "5": 559,
     "6": 427,
     "7": 275,
     "8": 223,
     "9": 182,
     "10": 136,
     "11": 120,
     "12": 103,
     "13": 81,
     "14": 73,
     "15": 41,
     "16": 47,
     "17": 38,
     "18": 42,
     "19": 30,
     "20": 17,
     "21": 17,
     "22": 15,
     "23": 17,
     "24": 10,
     "25": 4,
     "26": 9,
     "27": 5,
     "28": 7,
     "29": 7,
     "30": 3,
     "31": 3,
     "32": 3,
     "33": 2,
     "34": 5,
     "35": 2,
     "36": 3,
     "37": 4,
     "38": 1,
     "39": 2,
     "40": 1,
     "41": 1,
     "42": 1,
     "44": 1,
     "45": 1,
     "50": 1,
     "54": 1,
     "59": 1,
     "239": 4059
    },
    "sum_delay": 638009.0,
    "n_delay": 4275.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 13,
     "4": 2,
     "5": 14,
     "6": 7,
     "7": 17,
     "8": 18,
     "9": 23,
     "10": 24,
     "11": 25,
     "12": 32,
     "13": 23,
     "14": 29,
     "15": 30,
     "16": 25,
     "17": 33,
     "18": 34,
     "19": 34,
     "20": 32,
     "21": 29,
     "22": 29,
     "23": 28,
     "24": 26,
     "25": 29,
     "26": 37,
     "27": 42,
     "28": 29,
     "29": 36,
     "30": 42,
     "31": 25,
     "32": 36,
     "33": 36,
     "34": 28,
     "35": 34,
     "36": 27,
     "37": 24,
     "38": 34,
     "39": 28,
     "40": 26,
     "41": 32,
     "42": 30,
     "43": 29,
     "44": 30,
     "45": 26,
     "46": 22,
     "47": 24,
     "48": 19,
     "49": 17,
     "50": 29,
     "51": 20,
     "52": 22,
     "53": 28,
     "54": 23,
     "55": 20,
     "56": 22,
     "57": 21,
     "58": 26,
     "59": 24,
     "60": 21,
     "61": 24,
     "62": 17,
     "63": 22,
     "64": 22,
     "65": 26,
     "66": 17,
     "67": 18,
     "68": 17,
     "69": 26,
     "70": 18,
     "71": 13,
     "72": 21,
     "73": 16,
     "74": 16,
     "75": 16,
     "76": 14,
     "77": 11,
     "78": 10,
     "79": 10,
     "80": 19,
     "81": 9,
     "82": 15,
     "83": 14,
     "84": 11,
     "85": 10,
     "86": 8,
     "87": 5,
     "88": 13,
     "89": 9,
     "90": 13,
     "91": 13,
     "92": 15,
     "93": 16,
     "94": 15,
     "95": 12,
     "96": 12,
     "97": 15,
     "98": 20,
     "99": 13,
     "100": 12,
     "101": 14,
     "102": 16,
     "103": 12,
     "104": 9,
     "105": 15,
     "106": 11,
     "107": 12,
     "108": 18,
     "109": 9,
     "110": 7,
     "111": 13,
     "112": 13,
     "113": 15,
     "114": 17,
     "115": 15,
     "116": 14,
     "117": 21,
     "118": 13,
     "119": 15,
     "120": 23,
     "121": 18,
     "122": 19,
     "123": 24,
     "124": 12,
     "125": 13,
     "126": 12,
     "127": 16,
     "128": 11,
     "129": 22,
     "130": 17,
     "131": 15,
     "132": 14,
     "133": 10,
     "134": 10,
     "135": 11,
     "136": 11,
     "137": 9,
     "138": 18,
     "139": 15,
     "140": 8,
     "141": 18,
     "142": 19,
     "143": 13,
     "144": 18,
     "145": 11,
     "146": 12,
     "147": 11,
     "148": 13,
     "149": 13,
     "150": 9,
     "151": 9,
     "152": 16,
     "153": 12,
     "154": 9,
     "155": 16,
     "156": 11,
     "157": 11,
     "158": 15,
     "159": 15,
     "160": 10,
     "161": 18,
     "162": 14,
     "163": 16,
     "164": 8,
     "165": 7,
     "166": 6,
     "167": 10,
     "168": 11,
     "169": 8,
     "170": 9,
     "171": 9,
     "172": 10,
     "173": 7,
     "174": 9,
     "175": 12,
     "176": 6,
     "177": 10,
     "178": 12,
     "179": 5,
     "180": 14,
     "181": 6,
     "182": 6,
     "183": 5,
     "184": 9,
     "185": 12,
     "186": 11,
     "187": 8,
     "188": 7,
     "189": 10,
     "190": 9,
     "191": 8,
     "192": 11,
     "193": 7,
     "194": 7,
     "195": 10,
     "196": 6,
     "197": 4,
     "198": 9,
     "199": 7,
     "200": 5,
     "201": 10,
     "202": 8,
     "203": 9,
     "204": 9,
     "205": 8,
     "206": 7,
     "207": 6,
     "208": 8,
     "209": 6,
     "210": 6,
     "211": 11,
     "212": 5,
     "213": 3,
     "214": 8,
     "215": 2,
     "216": 3,
     "217": 5,
     "218": 6,
     "219": 9,
     "220": 6,
     "221": 4,
     "222": 7,
     "223": 5,
     "224": 3,
     "225": 9,
     "226": 3,
     "227": 4,
     "228": 7,
     "229": 3,
     "230": 3,
     "231": 4,
     "232": 3,
     "233": 6,
     "234": 5,
     "235": 4,
     "236": 6,
     "237": 5,
     "238": 6,
     "239": 6,
     "240": 3,
     "241": 6,
     "242": 5,
     "243": 3,
     "244": 5,
     "245": 2,
     "247": 2,
     "248": 4,
     "249": 4,
     "250": 4,
     "251": 4,
     "252": 1,
     "253": 5,
     "254": 2,
     "255": 2,
     "256": 4,
     "257": 1,
     "258": 3,
     "259": 5,
     "260": 2,
     "261": 8,
     "262": 8,
     "263": 4,
     "264": 6,
     "265": 4,
     "266": 4,
     "267": 5,
     "268": 4,
     "269": 5,
     "270": 2,
     "271": 3,
     "272": 5,
     "273": 3,
     "274": 2,
     "275": 4,
     "276": 4,
     "277": 2,
     "278": 1,
     "279": 2,
     "280": 1,
     "281": 3,
     "282": 1,
     "283": 3,
     "284": 2,
     "285": 1,
     "286": 5,
     "287": 3,
     "289": 3,
     "290": 4,
     "292": 4,
     "293": 2,
     "294": 3,
     "295": 4,
     "296": 2,
     "298": 3,
     "299": 2,
     "300": 3,
     "301": 3,
     "302": 3,
     "303": 1,
     "304": 2,
     "305": 2,
     "306": 2,
     "308": 1,
     "309": 1,
     "312": 1,
     "313": 2,
     "314": 1,
     "315": 1,
     "316": 1,
     "317": 1,
     "318": 1,
     "319": 2,
     "320": 2,
     "322": 2,
     "326": 1,
     "327": 1,
     "328": 1,
     "329": 2,
     "330": 1,
     "331": 1,
     "339": 1,
     "342": 1,
     "346": 1,
     "347": 1,
     "348": 2,
     "349": 1,
     "350": 1,
     "351": 1,
     "352": 2,
     "354": 1,
     "355": 1,
     "356": 1,
     "359": 4,
     "360": 2,
     "362": 3,
     "363": 3,
     "365": 1,
     "367": 2,
     "368": 3,
     "370": 3,
     "371": 3,
     "373": 3,
     "374": 3,
     "375": 2,
     "376": 2,
     "377": 4,
     "378": 3,
     "379": 3,
     "380": 3,
     "381": 1,
     "382": 6,
     "383": 3,
     "384": 2,
     "386": 2,
     "387": 1,
     "389": 1,
     "390": 3,
     "392": 2,
     "393": 1,
     "394": 2,
     "395": 1,
     "397": 2,
     "398": 2,
     "399": 4,
     "400": 1,
     "401": 5,
     "402": 3,
     "404": 5,
     "405": 2,
     "406": 1,
     "407": 4,
     "408": 1,
     "409": 4,
     "410": 5,
     "412": 5,
     "413": 3,
     "415": 5,
     "416": 2,
     "417": 4,
     "418": 6,
     "419": 2,
     "420": 1,
     "421": 4,
     "422": 3,
     "423": 4,
     "424": 4,
     "425": 2,
     "426": 2,
     "427": 3,
     "428": 3,
     "429": 2,
     "430": 3,
     "431": 2,
     "432": 2,
     "433": 3,
     "434": 1,
     "435": 2,
     "436": 2,
     "438": 1,
     "440": 1,
     "441": 1,
     "443": 2,
     "444": 1,
     "445": 1,
     "446": 2,
     "447": 2,
     "449": 1,
     "451": 2,
     "453": 1,
     "454": 3,
     "455": 1,
     "456": 1,
     "457": 1,
     "458": 1,
     "460": 1,
     "461": 1,
     "462": 5,
     "463": 1,
     "464": 2,
     "465": 2,
     "467": 1,
     "468": 4,
     "469": 1,
     "470": 4,
     "471": 2,
     "472": 3,
     "473": 1,
     "474": 2,
     "475": 5,
     "476": 3,
     "477": 1,
     "478": 4,
     "479": 4,
     "480": 1,
     "481": 1,
     "482": 4,
     "483": 3,
     "484": 2,
     "485": 4,
     "486": 2,
     "487": 3,
     "488": 2,
     "489": 3,
     "490": 3,
     "492": 2,
     "493": 1,
     "494": 1,
     "495": 3,
     "496": 3,
     "497": 2,
     "498": 1,
     "499": 2,
     "500": 2,
     "501": 1,
     "503": 1,
     "505": 2,
     "506": 3,
     "507": 2,
     "508": 3,
     "509": 3,
     "510": 2,
     "511": 1,
     "512": 1,
     "513": 1,
     "516": 2,
     "517": 1,
     "518": 2,
     "519": 2,
     "520": 2,
     "521": 2,
     "522": 1,
     "523": 3,
     "524": 1,
     "525": 2,
     "526": 3,
     "527": 2,
     "528": 3,
     "529": 1,
     "530": 3,
     "531": 1,
     "533": 2,
     "534": 1,
     "536": 1,
     "537": 1,
     "538": 1,
     "540": 1,
     "541": 2,
     "542": 1,
     "543": 1,
     "544": 2,
     "545": 1,
     "546": 1,
     "547": 2,
     "548": 2,
     "549": 1,
     "550": 1,
     "553": 1,
     "555": 3,
     "556": 3,
     "558": 2,
     "559": 1,
     "564": 1,
     "572": 1,
     "574": 1,
     "575": 1,
     "577": 1,
     "583": 1,
     "586": 2,
     "589": 1,
     "604": 1,
     "606": 1,
     "607": 1,
     "608": 1,
     "618": 1,
     "626": 1,
     "628": 1,
     "629": 1,
     "630": 1,
     "633": 1,
     "634": 2,
     "635": 1,
     "636": 1,
     "637": 1,
     "639": 1,
     "640": 1,
     "642": 1,
     "643": 1,
     "644": 1,
     "645": 1,
     "646": 1,
     "647": 1,
     "648": 1,
     "651": 1,
     "653": 2,
     "654": 1,
     "656": 1,
     "657": 1,
     "674": 1,
     "675": 1,
     "685": 1,
     "686": 1,
     "688": 1,
     "691": 1,
     "699": 1,
     "701": 1,
     "729": 1,
     "731": 1,
     "734": 1,
     "737": 1,
     "739": 1,
     "741": 1,
     "743": 1,
     "744": 1,
     "754": 1,
     "755": 1,
     "756": 1,
     "757": 2,
     "758": 1,
     "765": 1,
     "766": 1,
     "780": 1,
     "781": 1,
     "783": 1,
     "785": 1,
     "786": 1,
     "788": 1,
     "794": 2,
     "796": 1,
     "799": 1,
     "800": 3,
     "803": 1,
     "804": 1,
     "806": 1,
     "809": 1,
     "811": 1,
     "812": 1,
     "826": 1,
     "834": 1,
     "837": 1,
     "840": 1,
     "847": 1,
     "848": 1,
     "856": 1,
     "857": 1,
     "858": 2,
     "860": 1,
     "861": 2,
     "874": 1,
     "875": 1,
     "876": 1,
     "877": 1,
     "879": 1,
     "880": 1,
     "917": 1,
     "918": 1,
     "920": 1,
     "921": 1,
     "1013": 1,
     "1019": 1,
     "1519": 1,
     "1524": 1,
     "1525": 1
    }
   },
   "max_glide": [
    2070,
    140135
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834739478831423197",
    "n": 168123
   },
   "has_delay": true,
   "max_delay": [
    1525,
    157284
   ],
   "basins": {
    "0": 1233,
    "1": 5515,
    "2": 1155,
    "escaped": 123169
   },
   "mean_glide_odd_n": 26.087204343575127,
   "mean_glide_odd_steps_odd_n": 14.074785213538307,
   "measured_drift_bits_per_odd_step": -0.12190629643526246
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 96006,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 35066,
     "undecided": 0
    },
    "sum_glide": 2493480.0,
    "sum_glide_odd_steps": 1345527.0,
    "sum_log2_drop": -163888.29888302667,
    "glide_hist": {
     "2": 36864,
     "3": 2048,
     "4": 1024,
     "5": 9728,
     "6": 1536,
     "7": 1280,
     "8": 4928,
     "9": 1312,
     "10": 1176,
     "11": 1212,
     "12": 1191,
     "13": 1617,
     "14": 1125,
     "15": 980,
     "16": 1443,
     "17": 1040,
     "18": 850,
     "19": 894,
     "20": 945,
     "21": 831,
     "22": 824,
     "23": 886,
     "24": 713,
     "25": 641,
     "26": 606,
     "27": 652,
     "28": 633,
     "29": 503,
     "30": 539,
     "31": 596,
     "32": 403,
     "33": 381,
     "34": 354,
     "35": 397,
     "36": 399,
     "37": 346,
     "38": 376,
     "39": 353,
     "40": 311,
     "41": 305,
     "42": 334,
     "43": 259,
     "44": 225,
     "45": 224,
     "46": 285,
     "47": 266,
     "48": 223,
     "49": 222,
     "50": 235,
     "51": 216,
     "52": 187,
     "53": 201,
     "54": 211,
     "55": 192,
     "56": 181,
     "57": 191,
     "58": 176,
     "59": 141,
     "60": 158,
     "61": 169,
     "62": 139,
     "63": 154,
     "64": 143,
     "65": 145,
     "66": 118,
     "67": 118,
     "68": 106,
     "69": 117,
     "70": 105,
     "71": 102,
     "72": 127,
     "73": 105,
     "74": 91,
     "75": 109,
     "76": 85,
     "77": 98,
     "78": 121,
     "79": 108,
     "80": 80,
     "81": 96,
     "82": 92,
     "83": 98,
     "84": 90,
     "85": 93,
     "86": 92,
     "87": 94,
     "88": 103,
     "89": 98,
     "90": 91,
     "91": 91,
     "92": 88,
     "93": 68,
     "94": 65,
     "95": 73,
     "96": 62,
     "97": 83,
     "98": 72,
     "99": 68,
     "100": 71,
     "101": 64,
     "102": 63,
     "103": 60,
     "104": 46,
     "105": 63,
     "106": 43,
     "107": 59,
     "108": 50,
     "109": 53,
     "110": 60,
     "111": 56,
     "112": 60,
     "113": 67,
     "114": 52,
     "115": 48,
     "116": 50,
     "117": 41,
     "118": 42,
     "119": 47,
     "120": 56,
     "121": 53,
     "122": 48,
     "123": 50,
     "124": 44,
     "125": 41,
     "126": 45,
     "127": 50,
     "128": 47,
     "129": 35,
     "130": 43,
     "131": 44,
     "132": 49,
     "133": 41,
     "134": 58,
     "135": 44,
     "136": 45,
     "137": 41,
     "138": 39,
     "139": 37,
     "140": 49,
     "141": 32,
     "142": 33,
     "143": 29,
     "144": 45,
     "145": 30,
     "146": 24,
     "147": 32,
     "148": 34,
     "149": 27,
     "150": 34,
     "151": 18,
     "152": 36,
     "153": 36,
     "154": 22,
     "155": 35,
     "156": 33,
     "157": 41,
     "158": 31,
     "159": 19,
     "160": 27,
     "161": 28,
     "162": 26,
     "163": 34,
     "164": 35,
     "165": 32,
     "166": 32,
     "167": 38,
     "168": 31,
     "169": 21,
     "170": 25,
     "171": 25,
     "172": 36,
     "173": 27,
     "174": 24,
     "175": 20,
     "176": 21,
     "177": 20,
     "178": 21,
     "179": 21,
     "180": 13,
     "181": 18,
     "182": 21,
     "183": 14,
     "184": 12,
     "185": 18,
     "186": 19,
     "187": 16,
     "188": 20,
     "189": 15,
     "190": 16,
     "191": 14,
     "192": 20,
     "193": 16,
     "194": 9,
     "195": 20,
     "196": 14,
     "197": 24,
     "198": 16,
     "199": 13,
     "200": 18,
     "201": 13,
     "202": 22,
     "203": 16,
     "204": 14,
     "205": 15,
     "206": 14,
     "207": 16,
     "208": 13,
     "209": 20,
     "210": 13,
     "211": 10,
     "212": 20,
     "213": 11,
     "214": 17,
     "215": 18,
     "216": 9,
     "217": 7,
     "218": 8,
     "219": 13,
     "220": 10,
     "221": 9,
     "222": 8,
     "223": 14,
     "224": 11,
     "225": 16,
     "226": 14,
     "227": 15,
     "228": 18,
     "229": 11,
     "230": 16,
     "231": 20,
     "232": 14,
     "233": 13,
     "234": 9,
     "235": 11,
     "236": 9,
     "237": 8,
     "238": 7,
     "239": 15,
     "240": 10,
     "241": 14,
     "242": 10,
     "243": 18,
     "244": 10,
     "245": 15,
     "246": 15,
     "247": 11,
     "248": 15,
     "249": 9,
     "250": 11,
     "251": 9,
     "252": 10,
     "253": 9,
     "254": 12,
     "255": 11,
     "256": 4,
     "257": 3,
     "258": 10,
     "259": 14,
     "260": 8,
     "261": 9,
     "262": 12,
     "263": 10,
     "264": 11,
     "265": 10,
     "266": 10,
     "267": 9,
     "268": 6,
     "269": 5,
     "270": 9,
     "271": 5,
     "272": 11,
     "273": 7,
     "274": 4,
     "275": 6,
     "276": 8,
     "277": 7,
     "278": 9,
     "279": 11,
     "280": 11,
     "281": 8,
     "282": 8,
     "283": 5,
     "284": 10,
     "285": 7,
     "286": 6,
     "287": 9,
     "288": 7,
     "289": 10,
     "290": 9,
     "291": 5,
     "292": 6,
     "293": 5,
     "294": 11,
     "295": 9,
     "296": 5,
     "297": 9,
     "298": 10,
     "299": 4,
     "300": 12,
     "301": 5,
     "302": 5,
     "303": 6,
     "304": 6,
     "305": 6,
     "306": 11,
     "307": 6,
     "308": 11,
     "309": 6,
     "310": 4,
     "311": 9,
     "312": 5,
     "313": 3,
     "314": 9,
     "315": 3,
     "316": 5,
     "317": 6,
     "318": 8,
     "319": 4,
     "320": 6,
     "321": 6,
     "322": 2,
     "323": 2,
     "324": 9,
     "325": 6,
     "326": 10,
     "327": 8,
     "328": 2,
     "329": 8,
     "330": 8,
     "332": 5,
     "333": 8,
     "334": 8,
     "335": 5,
     "336": 3,
     "337": 9,
     "338": 6,
     "339": 6,
     "340": 7,
     "341": 7,
     "342": 3,
     "343": 5,
     "344": 4,
     "345": 4,
     "346": 6,
     "347": 2,
     "348": 5,
     "349": 5,
     "350": 4,
     "351": 4,
     "352": 4,
     "353": 3,
     "354": 4,
     "355": 4,
     "356": 2,
     "357": 1,
     "358": 3,
     "359": 4,
     "360": 2,
     "361": 3,
     "362": 6,
     "363": 3,
     "364": 6,
     "365": 4,
     "366": 2,
     "367": 6,
     "368": 6,
     "369": 5,
     "370": 2,
     "371": 3,
     "372": 3,
     "373": 2,
     "374": 3,
     "375": 3,
     "376": 7,
     "377": 3,
     "378": 5,
     "379": 6,
     "380": 3,
     "381": 4,
     "382": 7,
     "383": 6,
     "384": 2,
     "385": 5,
     "386": 6,
     "387": 4,
     "388": 7,
     "389": 5,
     "390": 1,
     "391": 2,
     "392": 4,
     "393": 2,
     "394": 4,
     "395": 3,
     "396": 2,
     "397": 2,
     "398": 4,
     "399": 5,
     "400": 1,
     "402": 3,
     "403": 5,
     "404": 1,
     "405": 3,
     "406": 5,
     "408": 2,
     "409": 4,
     "410": 2,
     "411": 6,
     "412": 6,
     "413": 4,
     "414": 2,
     "415": 2,
     "416": 2,
     "417": 5,
     "418": 3,
     "419": 1,
     "420": 3,
     "421": 2,
     "423": 3,
     "424": 3,
     "425": 1,
     "426": 2,
     "427": 2,
     "428": 2,
     "430": 2,
     "431": 3,
     "432": 4,
     "433": 4,
     "434": 2,
     "435": 3,
     "436": 2,
     "437": 4,
     "438": 3,
     "439": 3,
     "440": 2,
     "441": 2,
     "442": 1,
     "443": 3,
     "444": 1,
     "445": 3,
     "446": 5,
     "447": 2,
     "448": 4,
     "449": 5,
     "450": 1,
     "451": 3,
     "452": 4,
     "453": 5,
     "454": 2,
     "456": 2,
     "457": 3,
     "458": 2,
     "459": 2,
     "460": 2,
     "461": 2,
     "462": 2,
     "463": 5,
     "464": 2,
     "465": 2,
     "466": 2,
     "467": 1,
     "469": 3,
     "470": 4,
     "471": 1,
     "472": 1,
     "473": 2,
     "474": 1,
     "475": 1,
     "476": 2,
     "477": 3,
     "478": 5,
     "479": 4,
     "480": 4,
     "481": 1,
     "482": 3,
     "483": 2,
     "484": 1,
     "485": 3,
     "486": 1,
     "488": 2,
     "489": 3,
     "490": 6,
     "491": 4,
     "492": 5,
     "493": 3,
     "494": 3,
     "495": 4,
     "496": 3,
     "497": 1,
     "500": 1,
     "502": 1,
     "503": 5,
     "504": 4,
     "506": 2,
     "507": 3,
     "509": 1,
     "510": 1,
     "511": 3,
     "512": 1,
     "513": 3,
     "516": 1,
     "517": 1,
     "518": 1,
     "519": 1,
     "520": 1,
     "521": 3,
     "522": 2,
     "523": 1,
     "524": 3,
     "525": 4,
     "526": 1,
     "527": 2,
     "528": 2,
     "529": 1,
     "531": 5,
     "532": 2,
     "534": 3,
     "535": 3,
     "536": 2,
     "537": 1,
     "538": 2,
     "539": 3,
     "541": 1,
     "542": 5,
     "543": 1,
     "545": 3,
     "547": 2,
     "548": 4,
     "549": 1,
     "550": 2,
     "551": 4,
     "552": 2,
     "553": 1,
     "554": 1,
     "555": 1,
     "558": 3,
     "559": 1,
     "564": 1,
     "565": 2,
     "566": 1,
     "567": 2,
     "568": 2,
     "569": 1,
     "571": 1,
     "572": 1,
     "573": 2,
     "575": 2,
     "576": 1,
     "579": 1,
     "580": 1,
     "581": 2,
     "582": 2,
     "587": 3,
     "588": 3,
     "590": 1,
     "591": 3,
     "592": 2,
     "593": 2,
     "594": 3,
     "596": 1,
     "597": 1,
     "599": 1,
     "600": 1,
     "601": 1,
     "602": 2,
     "603": 1,
     "604": 1,
     "605": 1,
     "606": 1,
     "607": 1,
     "608": 3,
     "610": 1,
     "611": 2,
     "612": 1,
     "614": 1,
     "615": 1,
     "617": 1,
     "618": 4,
     "619": 1,
     "621": 3,
     "622": 2,
     "624": 3,
     "625": 1,
     "626": 3,
     "627": 1,
     "628": 1,
     "629": 2,
     "630": 3,
     "631": 1,
     "632": 1,
     "633": 3,
     "635": 1,
     "640": 1,
     "641": 1,
     "642": 1,
     "644": 1,
     "645": 1,
     "646": 3,
     "647": 1,
     "648": 1,
     "653": 2,
     "654": 1,
     "656": 1,
     "659": 1,
     "662": 1,
     "664": 1,
     "665": 1,
     "668": 1,
     "669": 1,
     "671": 1,
     "672": 1,
     "674": 2,
     "677": 2,
     "680": 1,
     "681": 1,
     "683": 1,
     "686": 1,
     "687": 2,
     "688": 2,
     "689": 3,
     "692": 1,
     "693": 2,
     "694": 1,
     "696": 1,
     "697": 1,
     "698": 1,
     "701": 1,
     "708": 1,
     "711": 1,
     "714": 1,
     "716": 1,
     "718": 1,
     "719": 1,
     "721": 1,
     "722": 1,
     "725": 1,
     "727": 1,
     "728": 1,
     "730": 1,
     "731": 2,
     "733": 2,
     "734": 1,
     "738": 1,
     "743": 1,
     "748": 1,
     "752": 1,
     "762": 1,
     "763": 2,
     "773": 1,
     "775": 1,
     "783": 1,
     "784": 1,
     "786": 1,
     "787": 1,
     "789": 1,
     "790": 1,
     "791": 1,
     "794": 1,
     "798": 1,
     "806": 1,
     "807": 1,
     "809": 1,
     "810": 1,
     "811": 1,
     "812": 1,
     "814": 1,
     "815": 1,
     "819": 1,
     "820": 1,
     "847": 2,
     "848": 3,
     "850": 1,
     "851": 1,
     "854": 1,
     "862": 1,
     "870": 1,
     "876": 1,
     "880": 1,
     "881": 1,
     "883": 1,
     "887": 2,
     "889": 1,
     "890": 1,
     "893": 1,
     "895": 2,
     "920": 1,
     "922": 1,
     "923": 1,
     "929": 1,
     "930": 1,
     "932": 1,
     "933": 1,
     "940": 1,
     "944": 1,
     "945": 1,
     "951": 1,
     "954": 1,
     "957": 1,
     "985": 1,
     "1005": 1,
     "1023": 1,
     "1048": 1,
     "1078": 1,
     "1090": 1,
     "1118": 1,
     "1119": 1,
     "1120": 1,
     "1121": 1,
     "1279": 1,
     "1280": 1,
     "1281": 1,
     "1284": 1,
     "1296": 1,
     "1308": 1,
     "1316": 1,
     "1319": 1,
     "1320": 1,
     "1331": 1,
     "1332": 1,
     "1351": 1,
     "1354": 1,
     "1492": 1,
     "1493": 1,
     "1500": 1,
     "1501": 1,
     "1504": 1,
     "1529": 1,
     "1531": 1,
     "1545": 1,
     "1574": 1,
     "2048": 1
    },
    "glide_odd_steps_hist": {
     "1": 36864,
     "2": 7040,
     "3": 7844,
     "4": 4015,
     "5": 3456,
     "6": 2451,
     "7": 2415,
     "8": 2207,
     "9": 2000,
     "10": 1834,
     "11": 1684,
     "12": 1564,
     "13": 1383,
     "14": 1235,
     "15": 1052,
     "16": 975,
     "17": 931,
     "18": 793,
     "19": 712,
     "20": 655,
     "21": 593,
     "22": 567,
     "23": 531,
     "24": 489,
     "25": 478,
     "26": 445,
     "27": 419,
     "28": 364,
     "29": 372,
     "30": 341,
     "31": 345,
     "32": 307,
     "33": 269,
     "34": 241,
     "35": 233,
     "36": 224,
     "37": 230,
     "38": 195,
     "39": 225,
     "40": 185,
     "41": 208,
     "42": 204,
     "43": 183,
     "44": 160,
     "45": 168,
     "46": 185,
     "47": 158,
     "48": 155,
     "49": 146,
     "50": 133,
     "51": 141,
     "52": 139,
     "53": 139,
     "54": 129,
     "55": 117,
     "56": 108,
     "57": 116,
     "58": 102,
     "59": 104,
     "60": 103,
     "61": 78,
     "62": 95,
     "63": 92,
     "64": 97,
     "65": 100,
     "66": 86,
     "67": 78,
     "68": 96,
     "69": 81,
     "70": 86,
     "71": 79,
     "72": 82,
     "73": 81,
     "74": 91,
     "75": 90,
     "76": 55,
     "77": 53,
     "78": 59,
     "79": 59,
     "80": 68,
     "81": 67,
     "82": 58,
     "83": 65,
     "84": 52,
     "85": 53,
     "86": 52,
     "87": 38,
     "88": 55,
     "89": 52,
     "90": 40,
     "91": 39,
     "92": 57,
     "93": 48,
     "94": 42,
     "95": 63,
     "96": 48,
     "97": 37,
     "98": 27,
     "99": 24,
     "100": 27,
     "101": 29,
     "102": 23,
     "103": 30,
     "104": 30,
     "105": 44,
     "106": 40,
     "107": 23,
     "108": 32,
     "109": 31,
     "110": 27,
     "111": 21,
     "112": 30,
     "113": 31,
     "114": 29,
     "115": 25,
     "116": 24,
     "117": 31,
     "118": 27,
     "119": 23,
     "120": 21,
     "121": 16,
     "122": 14,
     "123": 18,
     "124": 30,
     "125": 22,
     "126": 14,
     "127": 21,
     "128": 23,
     "129": 21,
     "130": 33,
     "131": 25,
     "132": 27,
     "133": 18,
     "134": 16,
     "135": 26,
     "136": 16,
     "137": 20,
     "138": 22,
     "139": 20,
     "140": 19,
     "141": 13,
     "142": 14,
     "143": 15,
     "144": 17,
     "145": 14,
     "146": 15,
     "147": 9,
     "148": 18,
     "149": 15,
     "150": 18,
     "151": 10,
     "152": 13,
     "153": 17,
     "154": 19,
     "155": 11,
     "156": 16,
     "157": 17,
     "158": 18,
     "159": 13,
     "160": 11,
     "161": 21,
     "162": 16,
     "163": 9,
     "164": 9,
     "165": 8,
     "166": 10,
     "167": 10,
     "168": 13,
     "169": 17,
     "170": 18,
     "171": 13,
     "172": 9,
     "173": 10,
     "174": 13,
     "175": 16,
     "176": 15,
     "177": 11,
     "178": 10,
     "179": 9,
     "180": 13,
     "181": 13,
     "182": 10,
     "183": 6,
     "184": 10,
     "185": 7,
     "186": 5,
     "187": 5,
     "188": 6,
     "189": 9,
     "190": 10,
     "191": 4,
     "192": 7,
     "193": 8,
     "194": 9,
     "195": 6,
     "196": 5,
     "197": 7,
     "198": 2,
     "199": 8,
     "200": 5,
     "201": 4,
     "202": 7,
     "203": 11,
     "204": 3,
     "205": 11,
     "206": 8,
     "207": 7,
     "208": 7,
     "209": 6,
     "210": 6,
     "211": 8,
     "212": 8,
     "213": 9,
     "214": 6,
     "215": 9,
     "216": 5,
     "217": 7,
     "218": 6,
     "219": 7,
     "220": 8,
     "221": 7,
     "222": 1,
     "223": 9,
     "224": 6,
     "225": 7,
     "226": 8,
     "227": 6,
     "228": 4,
     "229": 2,
     "230": 3,
     "232": 2,
     "233": 4,
     "234": 4,
     "235": 5,
     "236": 5,
     "237": 7,
     "238": 4,
     "239": 4,
     "240": 2,
     "241": 6,
     "242": 4,
     "243": 3,
     "244": 4,
     "246": 4,
     "247": 3,
     "248": 3,
     "249": 2,
     "250": 2,
     "251": 6,
     "252": 11,
     "253": 12,
     "254": 3,
     "255": 3,
     "256": 9,
     "257": 4,
     "258": 5,
     "259": 6,
     "260": 2,
     "261": 3,
     "262": 7,
     "263": 2,
     "264": 1,
     "265": 4,
     "266": 4,
     "267": 4,
     "268": 8,
     "269": 6,
     "270": 11,
     "271": 3,
     "272": 2,
     "273": 1,
     "274": 1,
     "275": 5,
     "276": 7,
     "277": 4,
     "278": 4,
     "279": 3,
     "280": 4,
     "281": 2,
     "283": 1,
     "284": 2,
     "285": 2,
     "286": 2,
     "287": 3,
     "288": 4,
     "289": 5,
     "290": 2,
     "291": 1,
     "292": 1,
     "293": 1,
     "294": 4,
     "295": 2,
     "296": 2,
     "297": 1,
     "298": 1,
     "299": 4,
     "300": 4,
     "301": 2,
     "302": 3,
     "303": 1,
     "304": 2,
     "305": 2,
     "306": 4,
     "307": 3,
     "308": 2,
     "309": 4,
     "310": 2,
     "311": 1,
     "312": 1,
     "313": 3,
     "314": 2,
     "315": 4,
     "316": 6,
     "317": 5,
     "318": 2,
     "319": 2,
     "320": 1,
     "321": 3,
     "322": 2,
     "323": 1,
     "324": 2,
     "325": 1,
     "326": 2,
     "327": 1,
     "328": 1,
     "329": 1,
     "330": 1,
     "333": 3,
     "334": 2,
     "335": 1,
     "336": 5,
     "337": 2,
     "338": 5,
     "339": 1,
     "340": 2,
     "341": 1,
     "342": 6,
     "343": 2,
     "344": 3,
     "346": 2,
     "347": 2,
     "348": 2,
     "349": 1,
     "350": 1,
     "351": 3,
     "352": 2,
     "353": 1,
     "354": 3,
     "355": 1,
     "356": 1,
     "357": 2,
     "358": 1,
     "360": 1,
     "362": 1,
     "364": 2,
     "365": 1,
     "366": 2,
     "367": 1,
     "368": 1,
     "369": 1,
     "370": 1,
     "372": 1,
     "374": 2,
     "375": 1,
     "376": 2,
     "377": 1,
     "378": 2,
     "379": 3,
     "380": 1,
     "381": 2,
     "383": 2,
     "384": 3,
     "385": 1,
     "386": 1,
     "388": 1,
     "390": 1,
     "391": 1,
     "392": 1,
     "394": 1,
     "395": 1,
     "396": 1,
     "397": 3,
     "398": 1,
     "399": 1,
     "400": 1,
     "401": 1,
     "402": 1,
     "403": 1,
     "407": 1,
     "409": 1,
     "411": 1,
     "416": 1,
     "417": 2,
     "420": 1,
     "421": 1,
     "422": 1,
     "428": 1,
     "429": 1,
     "430": 1,
     "431": 1,
     "432": 2,
     "433": 1,
     "434": 2,
     "436": 1,
     "437": 1,
     "440": 1,
     "441": 1,
     "442": 1,
     "448": 1,
     "449": 1,
     "450": 2,
     "451": 1,
     "453": 1,
     "461": 1,
     "462": 4,
     "464": 2,
     "465": 1,
     "467": 1,
     "479": 1,
     "480": 1,
     "481": 1,
     "482": 1,
     "486": 1,
     "487": 1,
     "489": 2,
     "493": 1,
     "495": 1,
     "499": 1,
     "502": 1,
     "508": 1,
     "509": 1,
     "510": 1,
     "512": 1,
     "517": 3,
     "518": 1,
     "519": 1,
     "532": 1,
     "533": 1,
     "534": 1,
     "537": 1,
     "547": 1,
     "555": 1,
     "558": 1,
     "591": 1,
     "592": 1,
     "593": 1,
     "594": 1,
     "601": 1,
     "685": 1,
     "686": 1,
     "696": 1,
     "704": 1,
     "707": 1,
     "708": 1,
     "733": 1,
     "735": 1,
     "736": 1,
     "737": 1,
     "738": 1,
     "749": 1,
     "750": 1,
     "802": 1,
     "803": 2,
     "804": 1,
     "805": 1,
     "816": 1,
     "858": 1,
     "863": 1,
     "875": 1,
     "1087": 1
    },
    "peak_excess_bits_hist": {
     "0": 12288,
     "1": 35966,
     "2": 11553,
     "3": 6915,
     "4": 5940,
     "5": 5349,
     "6": 3637,
     "7": 2859,
     "8": 1929,
     "9": 1685,
     "10": 1318,
     "11": 1139,
     "12": 782,
     "13": 691,
     "14": 582,
     "15": 495,
     "16": 434,
     "17": 362,
     "18": 307,
     "19": 267,
     "20": 209,
     "21": 217,
     "22": 159,
     "23": 125,
     "24": 97,
     "25": 107,
     "26": 64,
     "27": 86,
     "28": 58,
     "29": 77,
     "30": 32,
     "31": 22,
     "32": 36,
     "33": 46,
     "34": 24,
     "35": 17,
     "36": 21,
     "37": 18,
     "38": 18,
     "39": 7,
     "40": 14,
     "41": 4,
     "42": 10,
     "43": 11,
     "44": 6,
     "45": 1,
     "46": 1,
     "47": 3,
     "48": 1,
     "49": 1,
     "50": 2,
     "52": 4,
     "53": 4,
     "58": 1,
     "61": 3,
     "65": 2,
     "238": 35066
    },
    "sum_delay": 992809.0,
    "n_delay": 6018.0,
    "delay_hist": {
     "2": 2,
     "3": 1,
     "4": 7,
     "5": 4,
     "6": 8,
     "7": 8,
     "8": 12,
     "9": 13,
     "10": 16,
     "11": 19,
     "12": 18,
     "13": 19,
     "14": 18,
     "15": 25,
     "16": 21,
     "17": 27,
     "18": 28,
     "19": 35,
     "20": 35,
     "21": 33,
     "22": 25,
     "23": 37,
     "24": 31,
     "25": 26,
     "26": 24,
     "27": 36,
     "28": 35,
     "29": 21,
     "30": 24,
     "31": 27,
     "32": 31,
     "33": 42,
     "34": 34,
     "35": 43,
     "36": 33,
     "37": 37,
     "38": 36,
     "39": 34,
     "40": 30,
     "41": 27,
     "42": 34,
     "43": 41,
     "44": 38,
     "45": 40,
     "46": 39,
     "47": 32,
     "48": 38,
     "49": 37,
     "50": 36,
     "51": 39,
     "52": 47,
     "53": 37,
     "54": 35,
     "55": 41,
     "56": 40,
     "57": 35,
     "58": 36,
     "59": 31,
     "60": 40,
     "61": 34,
     "62": 34,
     "63": 28,
     "64": 33,
     "65": 26,
     "66": 28,
     "67": 27,
     "68": 28,
     "69": 30,
     "70": 26,
     "71": 27,
     "72": 22,
     "73": 30,
     "74": 23,
     "75": 34,
     "76": 28,
     "77": 33,
     "78": 25,
     "79": 19,
     "80": 34,
     "81": 22,
     "82": 20,
     "83": 30,
     "84": 25,
     "85": 21,
     "86": 23,
     "87": 21,
     "88": 21,
     "89": 17,
     "90": 21,
     "91": 20,
     "92": 16,
     "93": 18,
     "94": 19,
     "95": 19,
     "96": 22,
     "97": 20,
     "98": 20,
     "99": 30,
     "100": 12,
     "101": 15,
     "102": 16,
     "103": 17,
     "104": 16,
     "105": 17,
     "106": 18,
     "107": 15,
     "108": 28,
     "109": 19,
     "110": 20,
     "111": 33,
     "112": 23,
     "113": 37,
     "114": 26,
     "115": 20,
     "116": 26,
     "117": 24,
     "118": 17,
     "119": 23,
     "120": 26,
     "121": 21,
     "122": 25,
     "123": 14,
     "124": 23,
     "125": 31,
     "126": 16,
     "127": 17,
     "128": 22,
     "129": 20,
     "130": 26,
     "131": 25,
     "132": 17,
     "133": 20,
     "134": 23,
     "135": 23,
     "136": 22,
     "137": 26,
     "138": 23,
     "139": 27,
     "140": 18,
     "141": 23,
     "142": 15,
     "143": 15,
     "144": 20,
     "145": 24,
     "146": 13,
     "147": 24,
     "148": 22,
     "149": 14,
     "150": 21,
     "151": 23,
     "152": 18,
     "153": 25,
     "154": 20,
     "155": 19,
     "156": 18,
     "157": 13,
     "158": 11,
     "159": 17,
     "160": 16,
     "161": 12,
     "162": 16,
     "163": 9,
     "164": 16,
     "165": 15,
     "166": 18,
     "167": 14,
     "168": 14,
     "169": 9,
     "170": 16,
     "171": 11,
     "172": 14,
     "173": 15,
     "174": 12,
     "175": 21,
     "176": 11,
     "177": 16,
     "178": 16,
     "179": 10,
     "180": 19,
     "181": 17,
     "182": 16,
     "183": 18,
     "184": 8,
     "185": 14,
     "186": 12,
     "187": 4,
     "188": 12,
     "189": 12,
     "190": 6,
     "191": 10,
     "192": 12,
     "193": 13,
     "194": 12,
     "195": 11,
     "196": 14,
     "197": 7,
     "198": 12,
     "199": 14,
     "200": 9,
     "201": 4,
     "202": 14,
     "203": 15,
     "204": 11,
     "205": 13,
     "206": 11,
     "207": 14,
     "208": 9,
     "209": 12,
     "210": 12,
     "211": 16,
     "212": 8,
     "213": 12,
     "214": 10,
     "215": 12,
     "216": 13,
     "217": 8,
     "218": 15,
     "219": 5,
     "220": 8,
     "221": 14,
     "222": 8,
     "223": 6,
     "224": 12,
     "225": 11,
     "226": 9,
     "227": 5,
     "228": 5,
     "229": 12,
     "230": 7,
     "231": 6,
     "232": 6,
     "233": 5,
     "234": 7,
     "235": 8,
     "236": 4,
     "237": 5,
     "238": 4,
     "239": 2,
     "240": 4,
     "241": 3,
     "242": 3,
     "243": 7,
     "244": 2,
     "245": 2,
     "246": 3,
     "247": 5,
     "248": 5,
     "249": 6,
     "250": 4,
     "251": 7,
     "252": 7,
     "253": 4,
     "254": 5,
     "255": 7,
     "256": 8,
     "257": 10,
     "258": 6,
     "259": 6,
     "260": 8,
     "261": 7,
     "262": 5,
     "263": 6,
     "264": 8,
     "265": 10,
     "266": 8,
     "267": 8,
     "268": 12,
     "269": 13,
     "270": 5,
     "271": 11,
     "272": 8,
     "273": 4,
     "274": 3,
     "275": 8,
     "276": 6,
     "277": 8,
     "278": 7,
     "279": 9,
     "280": 7,
     "281": 7,
     "282": 6,
     "283": 4,
     "284": 3,
     "285": 7,
     "286": 7,
     "287": 5,
     "288": 6,
     "289": 6,
     "290": 4,
     "291": 3,
     "292": 4,
     "293": 2,
     "295": 3,
     "296": 3,
     "297": 3,
     "298": 3,
     "299": 2,
     "300": 3,
     "301": 1,
     "302": 3,
     "303": 2,
     "304": 3,
     "305": 3,
     "306": 4,
     "307": 2,
     "308": 4,
     "309": 3,
     "310": 4,
     "311": 2,
     "312": 4,
     "313": 2,
     "314": 5,
     "315": 3,
     "316": 5,
     "317": 4,
     "318": 1,
     "319": 3,
     "320": 1,
     "321": 2,
     "323": 1,
     "324": 1,
     "325": 1,
     "327": 2,
     "328": 1,
     "329": 1,
     "330": 2,
     "333": 2,
     "334": 2,
     "335": 2,
     "336": 3,
     "337": 1,
     "338": 2,
     "339": 1,
     "340": 3,
     "341": 2,
     "342": 3,
     "343": 1,
     "344": 2,
     "345": 3,
     "346": 3,
     "347": 3,
     "348": 3,
     "349": 2,
     "350": 3,
     "351": 1,
     "352": 6,
     "353": 2,
     "354": 2,
     "355": 1,
     "356": 3,
     "357": 5,
     "358": 3,
     "359": 3,
     "360": 2,
     "361": 6,
     "362": 2,
     "363": 2,
     "364": 1,
     "365": 4,
     "366": 2,
     "367": 2,
     "368": 6,
     "369": 2,
     "370": 3,
     "371": 1,
     "372": 3,
     "373": 2,
     "374": 4,
     "375": 4,
     "376": 1,
     "377": 2,
     "378": 2,
     "379": 1,
     "380": 1,
     "381": 2,
     "382": 2,
     "383": 4,
     "384": 3,
     "385": 2,
     "386": 6,
     "387": 4,
     "388": 3,
     "389": 6,
     "390": 1,
     "391": 3,
     "392": 2,
     "393": 1,
     "394": 5,
     "395": 8,
     "397": 6,
     "398": 4,
     "399": 3,
     "400": 3,
     "401": 4,
     "402": 5,
     "403": 5,
     "404": 3,
     "405": 4,
     "406": 3,
     "407": 3,
     "408": 5,
     "409": 3,
     "410": 1,
     "411": 3,
     "412": 5,
     "413": 5,
     "414": 6,
     "415": 5,
     "416": 1,
     "417": 4,
     "418": 1,
     "419": 3,
     "420": 2,
     "421": 3,
     "422": 4,
     "423": 3,
     "424": 5,
     "425": 5,
     "426": 3,
     "427": 5,
     "428": 7,
     "429": 1,
     "430": 2,
     "431": 5,
     "432": 1,
     "433": 3,
     "434": 1,
     "435": 3,
     "439": 2,
     "440": 4,
     "441": 4,
     "443": 5,
     "444": 1,
     "446": 4,
     "447": 2,
     "448": 4,
     "449": 1,
     "450": 3,
     "452": 2,
     "453": 3,
     "454": 3,
     "455": 5,
     "456": 4,
     "457": 4,
     "458": 5,
     "459": 4,
     "460": 4,
     "461": 2,
     "462": 2,
     "463": 3,
     "464": 3,
     "465": 4,
     "466": 3,
     "467": 1,
     "468": 2,
     "469": 2,
     "470": 4,
     "471": 3,
     "472": 5,
     "473": 3,
     "474": 4,
     "475": 6,
     "476": 6,
     "477": 3,
     "478": 4,
     "479": 5,
     "480": 4,
     "481": 3,
     "482": 2,
     "483": 4,
     "484": 2,
     "485": 1,
     "486": 2,
     "487": 2,
     "488": 2,
     "489": 1,
     "490": 3,
     "491": 2,
     "492": 2,
     "493": 2,
     "494": 2,
     "495": 3,
     "496": 5,
     "497": 4,
     "498": 8,
     "499": 3,
     "500": 4,
     "501": 6,
     "502": 3,
     "503": 4,
     "505": 2,
     "506": 3,
     "509": 2,
     "510": 1,
     "511": 1,
     "513": 1,
     "514": 1,
     "516": 2,
     "518": 2,
     "519": 1,
     "520": 2,
     "521": 5,
     "522": 4,
     "523": 2,
     "524": 6,
     "525": 2,
     "526": 3,
     "527": 5,
     "528": 2,
     "529": 4,
     "530": 2,
     "531": 2,
     "532": 1,
     "533": 3,
     "534": 2,
     "535": 1,
     "536": 1,
     "538": 1,
     "539": 1,
     "540": 1,
     "541": 3,
     "542": 2,
     "543": 1,
     "545": 3,
     "546": 1,
     "548": 3,
     "549": 2,
     "551": 3,
     "553": 3,
     "554": 1,
     "555": 1,
     "556": 3,
     "559": 1,
     "560": 1,
     "561": 1,
     "562": 3,
     "563": 1,
     "565": 2,
     "566": 1,
     "567": 2,
     "568": 1,
     "569": 1,
     "570": 1,
     "571": 2,
     "572": 1,
     "573": 2,
     "574": 3,
     "576": 3,
     "578": 1,
     "579": 3,
     "580": 1,
     "586": 1,
     "590": 1,
     "599": 1,
     "600": 1,
     "604": 1,
     "611": 1,
     "612": 1,
     "614": 1,
     "615": 2,
     "616": 1,
     "618": 1,
     "623": 1,
     "624": 1,
     "627": 1,
     "629": 2,
     "630": 1,
     "642": 1,
     "644": 2,
     "646": 1,
     "647": 1,
     "648": 1,
     "650": 1,
     "653": 2,
     "655": 1,
     "658": 1,
     "659": 2,
     "661": 3,
     "663": 1,
     "664": 1,
     "665": 2,
     "667": 2,
     "668": 1,
     "670": 1,
     "671": 2,
     "674": 1,
     "675": 1,
     "676": 1,
     "677": 1,
     "678": 1,
     "685": 1,
     "688": 1,
     "694": 1,
     "695": 1,
     "703": 1,
     "706": 1,
     "707": 1,
     "709": 1,
     "711": 1,
     "712": 2,
     "715": 1,
     "717": 1,
     "724": 1,
     "725": 1,
     "730": 1,
     "731": 4,
     "732": 2,
     "733": 1,
     "734": 5,
     "735": 2,
     "736": 1,
     "741": 1,
     "744": 2,
     "745": 2,
     "747": 2,
     "748": 1,
     "750": 2,
     "751": 1,
     "752": 1,
     "753": 2,
     "755": 1,
     "756": 1,
     "769": 1,
     "773": 1,
     "776": 1,
     "783": 1,
     "789": 1,
     "790": 1,
     "792": 1,
     "793": 2,
     "795": 1,
     "798": 1,
     "800": 1,
     "822": 1,
     "825": 1,
     "827": 1,
     "828": 1,
     "830": 1,
     "831": 1,
     "832": 1,
     "833": 1,
     "835": 2,
     "836": 1,
     "837": 1,
     "838": 1,
     "839": 1,
     "840": 3,
     "842": 1,
     "843": 1,
     "845": 1,
     "848": 2,
     "849": 1,
     "850": 1,
     "851": 2,
     "853": 2,
     "854": 1,
     "859": 2,
     "860": 1,
     "862": 2,
     "863": 1,
     "864": 1,
     "865": 2,
     "868": 2,
     "870": 1,
     "871": 1,
     "872": 1,
     "902": 1,
     "908": 1,
     "1006": 1,
     "1007": 1,
     "1286": 1,
     "1289": 1,
     "1294": 1,
     "1297": 1,
     "1509": 1,
     "1515": 1
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 123171,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 7901,
     "undecided": 0
    },
    "sum_glide": 705922.0,
    "sum_glide_odd_steps": 276549.0,
    "sum_log2_drop": -158991.61937512495,
    "glide_hist": {
     "1": 73728,
     "2": 32768,
     "5": 4608,
     "6": 512,
     "7": 256,
     "8": 1856,
     "9": 320,
     "10": 272,
     "11": 288,
     "12": 280,
     "13": 450,
     "14": 271,
     "15": 254,
     "16": 380,
     "17": 290,
     "18": 206,
     "19": 237,
     "20": 212,
     "21": 233,
     "22": 200,
     "23": 207,
     "24": 195,
     "25": 155,
     "26": 150,
     "27": 194,
     "28": 191,
     "29": 135,
     "30": 143,
     "31": 169,
     "32": 106,
     "33": 87,
     "34": 68,
     "35": 89,
     "36": 93,
     "37": 74,
     "38": 81,
     "39": 94,
     "40": 77,
     "41": 82,
     "42": 78,
     "43": 70,
     "44": 69,
     "45": 63,
     "46": 66,
     "47": 69,
     "48": 52,
     "49": 46,
     "50": 45,
     "51": 45,
     "52": 51,
     "53": 35,
     "54": 50,
     "55": 55,
     "56": 46,
     "57": 45,
     "58": 45,
     "59": 35,
     "60": 40,
     "61": 36,
     "62": 25,
     "63": 31,
     "64": 43,
     "65": 32,
     "66": 39,
     "67": 37,
     "68": 38,
     "69": 28,
     "70": 25,
     "71": 25,
     "72": 28,
     "73": 25,
     "74": 23,
     "75": 18,
     "76": 25,
     "77": 26,
     "78": 20,
     "79": 19,
     "80": 13,
     "81": 29,
     "82": 23,
     "83": 18,
     "84": 25,
     "85": 14,
     "86": 21,
     "87": 23,
     "88": 14,
     "89": 23,
     "90": 17,
     "91": 12,
     "92": 21,
     "93": 20,
     "94": 20,
     "95": 22,
     "96": 20,
     "97": 17,
     "98": 18,
     "99": 16,
     "100": 15,
     "101": 11,
     "102": 15,
     "103": 10,
     "104": 16,
     "105": 13,
     "106": 21,
     "107": 8,
     "108": 14,
     "109": 14,
     "110": 13,
     "111": 13,
     "112": 7,
     "113": 16,
     "114": 11,
     "115": 13,
     "116": 12,
     "117": 14,
     "118": 6,
     "119": 7,
     "120": 11,
     "121": 8,
     "122": 11,
     "123": 10,
     "124": 10,
     "125": 10,
     "126": 11,
     "127": 8,
     "128": 6,
     "129": 11,
     "130": 14,
     "131": 11,
     "132": 7,
     "133": 7,
     "134": 10,
     "135": 13,
     "136": 11,
     "137": 8,
     "138": 6,
     "139": 7,
     "140": 8,
     "141": 7,
     "142": 9,
     "143": 11,
     "144": 2,
     "145": 6,
     "146": 5,
     "147": 10,
     "148": 7,
     "149": 5,
     "150": 7,
     "151": 9,
     "152": 4,
     "153": 4,
     "154": 6,
     "155": 4,
     "156": 4,
     "157": 5,
     "158": 9,
     "159": 9,
     "160": 3,
     "161": 6,
     "162": 8,
     "163": 7,
     "164": 6,
     "165": 5,
     "166": 10,
     "167": 7,
     "168": 7,
     "169": 7,
     "170": 4,
     "171": 7,
     "172": 6,
     "173": 5,
     "174": 3,
     "175": 9,
     "176": 2,
     "177": 4,
     "178": 3,
     "179": 4,
     "180": 5,
     "181": 5,
     "182": 3,
     "183": 4,
     "184": 6,
     "185": 2,
     "186": 5,
     "187": 2,
     "188": 2,
     "189": 5,
     "190": 3,
     "191": 4,
     "192": 4,
     "193": 1,
     "194": 4,
     "195": 1,
     "196": 3,
     "197": 2,
     "198": 6,
     "199": 9,
     "200": 8,
     "201": 1,
     "202": 2,
     "203": 5,
     "204": 4,
     "205": 3,
     "206": 7,
     "207": 2,
     "208": 4,
     "209": 3,
     "210": 4,
     "211": 2,
     "212": 2,
     "216": 4,
     "217": 5,
     "218": 3,
     "219": 3,
     "220": 3,
     "221": 3,
     "222": 2,
     "223": 2,
     "224": 4,
     "225": 2,
     "226": 3,
     "227": 2,
     "228": 3,
     "229": 2,
     "230": 2,
     "232": 3,
     "233": 4,
     "234": 5,
     "235": 4,
     "236": 3,
     "237": 3,
     "238": 2,
     "239": 2,
     "240": 1,
     "241": 1,
     "242": 3,
     "244": 2,
     "245": 2,
     "246": 3,
     "247": 3,
     "248": 1,
     "249": 3,
     "250": 1,
     "251": 1,
     "252": 1,
     "253": 5,
     "254": 4,
     "255": 4,
     "257": 4,
     "258": 5,
     "259": 1,
     "261": 1,
     "262": 3,
     "264": 1,
     "265": 1,
     "267": 1,
     "268": 2,
     "269": 1,
     "270": 1,
     "271": 3,
     "273": 1,
     "275": 6,
     "276": 3,
     "278": 1,
     "279": 6,
     "280": 1,
     "281": 2,
     "282": 1,
     "283": 1,
     "284": 4,
     "285": 1,
     "286": 2,
     "287": 1,
     "288": 2,
     "289": 2,
     "290": 2,
     "291": 2,
     "292": 3,
     "293": 1,
     "294": 1,
     "295": 1,
     "296": 1,
     "297": 2,
     "298": 1,
     "299": 3,
     "300": 3,
     "301": 1,
     "302": 1,
     "303": 6,
     "304": 2,
     "305": 3,
     "306": 3,
     "307": 2,
     "309": 1,
     "311": 1,
     "313": 1,
     "314": 2,
     "315": 2,
     "316": 1,
     "317": 2,
     "319": 3,
     "321": 2,
     "322": 1,
     "323": 2,
     "324": 1,
     "325": 2,
     "326": 1,
     "327": 1,
     "329": 1,
     "330": 1,
     "332": 1,
     "333": 3,
     "334": 2,
     "336": 3,
     "337": 2,
     "338": 2,
     "341": 1,
     "342": 1,
     "343": 1,
     "344": 1,
     "346": 1,
     "348": 1,
     "350": 2,
     "352": 1,
     "353": 1,
     "355": 1,
     "356": 1,
     "357": 2,
     "358": 1,
     "360": 1,
     "362": 1,
     "366": 1,
     "368": 2,
     "369": 2,
     "370": 1,
     "374": 1,
     "375": 1,
     "378": 1,
     "379": 1,
     "380": 1,
     "383": 1,
     "384": 2,
     "386": 1,
     "387": 1,
     "388": 1,
     "390": 2,
     "391": 2,
     "392": 2,
     "393": 1,
     "395": 4,
     "396": 1,
     "397": 2,
     "398": 1,
     "399": 1,
     "402": 1,
     "403": 2,
     "405": 1,
     "406": 1,
     "409": 1,
     "411": 1,
     "412": 1,
     "413": 1,
     "414": 3,
     "415": 1,
     "416": 1,
     "418": 2,
     "419": 1,
     "423": 1,
     "427": 1,
     "429": 2,
     "430": 1,
     "431": 1,
     "432": 1,
     "434": 1,
     "435": 1,
     "436": 3,
     "437": 1,
     "438": 2,
     "439": 1,
     "440": 1,
     "444": 1,
     "447": 1,
     "451": 1,
     "452": 2,
     "453": 1,
     "455": 2,
     "456": 1,
     "459": 1,
     "460": 1,
     "462": 1,
     "464": 1,
     "465": 1,
     "468": 1,
     "469": 1,
     "473": 1,
     "476": 1,
     "479": 1,
     "480": 1,
     "482": 1,
     "487": 1,
     "490": 4,
     "492": 1,
     "493": 1,
     "497": 1,
     "498": 2,
     "499": 1,
     "507": 2,
     "510": 2,
     "512": 3,
     "520": 1,
     "521": 2,
     "522": 2,
     "523": 2,
     "527": 3,
     "528": 1,
     "530": 2,
     "531": 1,
     "535": 1,
     "542": 1,
     "548": 1,
     "551": 1,
     "552": 1,
     "554": 1,
     "559": 1,
     "561": 1,
     "567": 1,
     "578": 1,
     "597": 1,
     "602": 1,
     "605": 1,
     "609": 1,
     "629": 1,
     "632": 1,
     "633": 1,
     "636": 1,
     "637": 1,
     "643": 1,
     "647": 1,
     "672": 1,
     "675": 1,
     "683": 1,
     "684": 1,
     "692": 1,
     "734": 1,
     "739": 1,
     "766": 1,
     "790": 1,
     "809": 1,
     "816": 1,
     "823": 1,
     "854": 1,
     "869": 1,
     "886": 1,
     "964": 1,
     "991": 1,
     "1004": 1,
     "1022": 1,
     "1028": 1,
     "1029": 1,
     "1283": 1,
     "1299": 1,
     "1366": 1
    },
    "glide_odd_steps_hist": {
     "0": 106496,
     "1": 4864,
     "2": 1640,
     "3": 1076,
     "4": 597,
     "5": 632,
     "6": 582,
     "7": 533,
     "8": 419,
     "9": 411,
     "10": 453,
     "11": 348,
     "12": 305,
     "13": 335,
     "14": 278,
     "15": 254,
     "16": 174,
     "17": 177,
     "18": 145,
     "19": 149,
     "20": 147,
     "21": 140,
     "22": 128,
     "23": 94,
     "24": 105,
     "25": 108,
     "26": 97,
     "27": 77,
     "28": 71,
     "29": 72,
     "30": 74,
     "31": 79,
     "32": 68,
     "33": 48,
     "34": 61,
     "35": 63,
     "36": 42,
     "37": 47,
     "38": 52,
     "39": 44,
     "40": 49,
     "41": 44,
     "42": 38,
     "43": 36,
     "44": 44,
     "45": 33,
     "46": 38,
     "47": 38,
     "48": 35,
     "49": 20,
     "50": 35,
     "51": 32,
     "52": 24,
     "53": 17,
     "54": 28,
     "55": 35,
     "56": 28,
     "57": 24,
     "58": 27,
     "59": 19,
     "60": 16,
     "61": 20,
     "62": 23,
     "63": 19,
     "64": 10,
     "65": 21,
     "66": 18,
     "67": 22,
     "68": 28,
     "69": 9,
     "70": 16,
     "71": 14,
     "72": 12,
     "73": 12,
     "74": 25,
     "75": 12,
     "76": 13,
     "77": 22,
     "78": 14,
     "79": 11,
     "80": 11,
     "81": 15,
     "82": 10,
     "83": 9,
     "84": 7,
     "85": 9,
     "86": 13,
     "87": 12,
     "88": 10,
     "89": 9,
     "90": 10,
     "91": 8,
     "92": 13,
     "93": 10,
     "94": 4,
     "95": 7,
     "96": 9,
     "97": 7,
     "98": 11,
     "99": 2,
     "100": 6,
     "101": 7,
     "102": 8,
     "103": 4,
     "104": 4,
     "105": 13,
     "106": 3,
     "107": 7,
     "108": 10,
     "109": 5,
     "110": 11,
     "111": 6,
     "112": 3,
     "113": 2,
     "114": 5,
     "115": 4,
     "116": 8,
     "117": 11,
     "118": 5,
     "119": 5,
     "120": 4,
     "121": 6,
     "122": 1,
     "123": 3,
     "124": 4,
     "125": 4,
     "126": 2,
     "127": 4,
     "128": 5,
     "129": 2,
     "130": 5,
     "131": 4,
     "132": 5,
     "133": 4,
     "134": 3,
     "135": 5,
     "136": 2,
     "137": 4,
     "138": 10,
     "139": 6,
     "140": 6,
     "141": 3,
     "142": 1,
     "143": 3,
     "144": 5,
     "145": 9,
     "146": 2,
     "147": 7,
     "148": 2,
     "149": 1,
     "150": 1,
     "152": 2,
     "153": 8,
     "154": 4,
     "155": 3,
     "156": 2,
     "157": 4,
     "158": 5,
     "159": 3,
     "160": 2,
     "161": 1,
     "162": 4,
     "163": 1,
     "165": 6,
     "166": 4,
     "167": 5,
     "168": 1,
     "169": 4,
     "170": 3,
     "171": 1,
     "172": 1,
     "173": 1,
     "174": 1,
     "176": 4,
     "177": 3,
     "178": 1,
     "179": 2,
     "180": 3,
     "182": 2,
     "183": 4,
     "184": 1,
     "185": 3,
     "186": 3,
     "187": 2,
     "188": 4,
     "190": 1,
     "191": 1,
     "192": 1,
     "194": 5,
     "195": 2,
     "196": 1,
     "197": 1,
     "198": 1,
     "199": 3,
     "201": 1,
     "202": 3,
     "203": 1,
     "205": 2,
     "207": 1,
     "208": 1,
     "209": 1,
     "210": 2,
     "211": 2,
     "212": 1,
     "213": 4,
     "214": 1,
     "215": 1,
     "216": 1,
     "217": 1,
     "218": 2,
     "219": 3,
     "221": 3,
     "222": 2,
     "223": 2,
     "224": 2,
     "225": 3,
     "226": 2,
     "227": 2,
     "228": 2,
     "230": 1,
     "232": 3,
     "233": 1,
     "234": 1,
     "236": 1,
     "237": 1,
     "238": 1,
     "239": 2,
     "240": 3,
     "241": 2,
     "242": 1,
     "243": 1,
     "244": 1,
     "245": 1,
     "246": 1,
     "247": 1,
     "249": 2,
     "252": 1,
     "253": 1,
     "254": 1,
     "255": 1,
     "257": 2,
     "258": 1,
     "259": 2,
     "260": 3,
     "264": 2,
     "265": 1,
     "266": 1,
     "269": 1,
     "270": 5,
     "272": 1,
     "274": 2,
     "275": 1,
     "276": 3,
     "279": 2,
     "280": 3,
     "283": 1,
     "287": 1,
     "288": 2,
     "289": 1,
     "290": 2,
     "292": 1,
     "293": 1,
     "294": 1,
     "301": 1,
     "302": 1,
     "304": 1,
     "306": 2,
     "312": 2,
     "313": 1,
     "315": 1,
     "322": 1,
     "323": 1,
     "333": 1,
     "344": 1,
     "351": 1,
     "352": 1,
     "354": 1,
     "357": 1,
     "358": 1,
     "361": 1,
     "366": 1,
     "378": 1,
     "385": 1,
     "388": 1,
     "398": 1,
     "417": 1,
     "421": 1,
     "433": 1,
     "434": 1,
     "438": 1,
     "461": 1,
     "468": 1,
     "479": 1,
     "518": 1,
     "535": 1,
     "536": 1,
     "546": 1,
     "560": 2,
     "686": 1,
     "696": 1,
     "743": 1
    },
    "peak_excess_bits_hist": {
     "0": 84651,
     "1": 26550,
     "2": 3869,
     "3": 1574,
     "4": 1366,
     "5": 1201,
     "6": 802,
     "7": 640,
     "8": 450,
     "9": 392,
     "10": 269,
     "11": 246,
     "12": 162,
     "13": 163,
     "14": 126,
     "15": 98,
     "16": 87,
     "17": 76,
     "18": 66,
     "19": 48,
     "20": 48,
     "21": 58,
     "22": 33,
     "23": 25,
     "24": 26,
     "25": 28,
     "26": 14,
     "27": 23,
     "28": 8,
     "29": 15,
     "30": 6,
     "31": 4,
     "32": 11,
     "33": 7,
     "34": 1,
     "35": 3,
     "36": 5,
     "37": 2,
     "38": 1,
     "39": 3,
     "40": 4,
     "41": 4,
     "42": 1,
     "43": 1,
     "48": 1,
     "49": 1,
     "52": 1,
     "58": 1,
     "238": 7901
    },
    "sum_delay": 1101500.0,
    "n_delay": 7338.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 13,
     "4": 4,
     "5": 18,
     "6": 9,
     "7": 25,
     "8": 22,
     "9": 26,
     "10": 29,
     "11": 35,
     "12": 36,
     "13": 40,
     "14": 37,
     "15": 38,
     "16": 43,
     "17": 52,
     "18": 37,
     "19": 47,
     "20": 50,
     "21": 33,
     "22": 51,
     "23": 48,
     "24": 45,
     "25": 52,
     "26": 47,
     "27": 53,
     "28": 37,
     "29": 47,
     "30": 48,
     "31": 52,
     "32": 43,
     "33": 37,
     "34": 45,
     "35": 42,
     "36": 47,
     "37": 57,
     "38": 45,
     "39": 42,
     "40": 54,
     "41": 44,
     "42": 48,
     "43": 52,
     "44": 45,
     "45": 52,
     "46": 48,
     "47": 41,
     "48": 49,
     "49": 49,
     "50": 46,
     "51": 49,
     "52": 50,
     "53": 47,
     "54": 49,
     "55": 49,
     "56": 56,
     "57": 43,
     "58": 49,
     "59": 43,
     "60": 39,
     "61": 40,
     "62": 37,
     "63": 44,
     "64": 37,
     "65": 35,
     "66": 34,
     "67": 33,
     "68": 34,
     "69": 33,
     "70": 32,
     "71": 27,
     "72": 25,
     "73": 23,
     "74": 28,
     "75": 28,
     "76": 25,
     "77": 33,
     "78": 28,
     "79": 30,
     "80": 31,
     "81": 25,
     "82": 29,
     "83": 33,
     "84": 23,
     "85": 25,
     "86": 32,
     "87": 36,
     "88": 23,
     "89": 30,
     "90": 28,
     "91": 28,
     "92": 18,
     "93": 22,
     "94": 17,
     "95": 23,
     "96": 25,
     "97": 18,
     "98": 24,
     "99": 18,
     "100": 21,
     "101": 26,
     "102": 28,
     "103": 17,
     "104": 21,
     "105": 18,
     "106": 15,
     "107": 24,
     "108": 13,
     "109": 21,
     "110": 28,
     "111": 23,
     "112": 20,
     "113": 30,
     "114": 26,
     "115": 38,
     "116": 35,
     "117": 35,
     "118": 35,
     "119": 44,
     "120": 27,
     "121": 31,
     "122": 33,
     "123": 29,
     "124": 27,
     "125": 23,
     "126": 23,
     "127": 33,
     "128": 31,
     "129": 21,
     "130": 19,
     "131": 20,
     "132": 18,
     "133": 23,
     "134": 20,
     "135": 22,
     "136": 29,
     "137": 33,
     "138": 28,
     "139": 29,
     "140": 28,
     "141": 25,
     "142": 21,
     "143": 22,
     "144": 21,
     "145": 21,
     "146": 22,
     "147": 28,
     "148": 27,
     "149": 28,
     "150": 27,
     "151": 23,
     "152": 26,
     "153": 26,
     "154": 17,
     "155": 19,
     "156": 25,
     "157": 23,
     "158": 18,
     "159": 17,
     "160": 20,
     "161": 25,
     "162": 22,
     "163": 19,
     "164": 18,
     "165": 21,
     "166": 17,
     "167": 16,
     "168": 17,
     "169": 15,
     "170": 15,
     "171": 11,
     "172": 15,
     "173": 9,
     "174": 15,
     "175": 9,
     "176": 10,
     "177": 13,
     "178": 12,
     "179": 11,
     "180": 16,
     "181": 16,
     "182": 18,
     "183": 15,
     "184": 15,
     "185": 20,
     "186": 12,
     "187": 14,
     "188": 19,
     "189": 15,
     "190": 13,
     "191": 20,
     "192": 9,
     "193": 12,
     "194": 15,
     "195": 11,
     "196": 8,
     "197": 17,
     "198": 11,
     "199": 12,
     "200": 13,
     "201": 18,
     "202": 16,
     "203": 10,
     "204": 11,
     "205": 11,
     "206": 7,
     "207": 11,
     "208": 11,
     "209": 8,
     "210": 15,
     "211": 6,
     "212": 14,
     "213": 14,
     "214": 7,
     "215": 12,
     "216": 13,
     "217": 14,
     "218": 16,
     "219": 9,
     "220": 12,
     "221": 16,
     "222": 6,
     "223": 14,
     "224": 18,
     "225": 4,
     "226": 11,
     "227": 14,
     "228": 7,
     "229": 8,
     "230": 9,
     "231": 6,
     "232": 12,
     "233": 12,
     "234": 6,
     "235": 10,
     "236": 11,
     "237": 8,
     "238": 4,
     "239": 6,
     "240": 4,
     "241": 4,
     "242": 2,
     "243": 1,
     "244": 3,
     "245": 3,
     "246": 8,
     "247": 7,
     "248": 4,
     "249": 4,
     "250": 5,
     "251": 6,
     "252": 6,
     "253": 5,
     "254": 11,
     "255": 9,
     "256": 9,
     "257": 9,
     "258": 9,
     "259": 13,
     "260": 10,
     "261": 9,
     "262": 7,
     "263": 11,
     "264": 12,
     "265": 6,
     "266": 11,
     "267": 9,
     "268": 6,
     "269": 6,
     "270": 8,
     "271": 12,
     "272": 5,
     "273": 6,
     "274": 12,
     "275": 9,
     "276": 6,
     "277": 9,
     "278": 9,
     "279": 6,
     "280": 3,
     "281": 4,
     "282": 8,
     "283": 7,
     "284": 5,
     "285": 8,
     "286": 6,
     "287": 2,
     "288": 7,
     "289": 6,
     "290": 5,
     "291": 2,
     "292": 7,
     "293": 1,
     "294": 6,
     "295": 4,
     "296": 2,
     "297": 5,
     "298": 2,
     "299": 5,
     "300": 3,
     "301": 2,
     "302": 3,
     "303": 3,
     "304": 5,
     "305": 6,
     "307": 4,
     "308": 3,
     "309": 2,
     "310": 3,
     "311": 3,
     "312": 3,
     "313": 3,
     "314": 4,
     "315": 3,
     "316": 1,
     "317": 3,
     "318": 4,
     "319": 3,
     "320": 1,
     "321": 1,
     "322": 3,
     "323": 1,
     "324": 3,
     "325": 3,
     "326": 1,
     "327": 2,
     "328": 1,
     "329": 1,
     "330": 2,
     "331": 1,
     "332": 2,
     "333": 2,
     "335": 1,
     "337": 3,
     "338": 2,
     "341": 1,
     "342": 2,
     "343": 2,
     "345": 4,
     "346": 3,
     "347": 3,
     "348": 3,
     "349": 4,
     "350": 4,
     "351": 4,
     "352": 3,
     "353": 5,
     "354": 3,
     "355": 7,
     "356": 4,
     "357": 3,
     "358": 5,
     "359": 3,
     "360": 2,
     "361": 3,
     "362": 2,
     "363": 2,
     "364": 3,
     "365": 1,
     "366": 2,
     "367": 2,
     "369": 2,
     "370": 1,
     "371": 3,
     "372": 3,
     "373": 2,
     "374": 2,
     "375": 3,
     "376": 1,
     "377": 4,
     "378": 3,
     "379": 3,
     "380": 3,
     "381": 5,
     "382": 2,
     "383": 3,
     "384": 1,
     "385": 2,
     "386": 1,
     "388": 3,
     "389": 3,
     "390": 1,
     "391": 3,
     "392": 1,
     "393": 2,
     "394": 4,
     "395": 2,
     "396": 1,
     "397": 6,
     "398": 4,
     "399": 4,
     "400": 3,
     "401": 4,
     "402": 3,
     "403": 4,
     "404": 4,
     "405": 6,
     "406": 8,
     "407": 1,
     "408": 6,
     "409": 2,
     "410": 3,
     "411": 3,
     "412": 4,
     "413": 2,
     "414": 4,
     "415": 5,
     "416": 5,
     "417": 6,
     "418": 5,
     "419": 3,
     "420": 5,
     "421": 4,
     "422": 4,
     "423": 5,
     "424": 3,
     "425": 2,
     "426": 4,
     "427": 3,
     "428": 2,
     "429": 4,
     "430": 2,
     "431": 3,
     "432": 2,
     "433": 4,
     "434": 3,
     "435": 3,
     "436": 4,
     "437": 2,
     "439": 1,
     "442": 2,
     "443": 2,
     "444": 3,
     "445": 2,
     "446": 1,
     "449": 1,
     "450": 1,
     "451": 1,
     "452": 3,
     "453": 2,
     "454": 1,
     "455": 1,
     "456": 3,
     "457": 3,
     "458": 3,
     "459": 4,
     "460": 4,
     "461": 5,
     "462": 3,
     "463": 4,
     "464": 4,
     "465": 4,
     "466": 4,
     "467": 9,
     "468": 5,
     "469": 2,
     "470": 3,
     "471": 2,
     "472": 4,
     "473": 5,
     "474": 5,
     "475": 5,
     "476": 2,
     "477": 3,
     "478": 4,
     "479": 3,
     "480": 4,
     "481": 5,
     "482": 7,
     "483": 4,
     "484": 3,
     "485": 3,
     "486": 4,
     "487": 2,
     "488": 2,
     "489": 3,
     "490": 1,
     "491": 1,
     "492": 2,
     "493": 3,
     "494": 3,
     "495": 2,
     "496": 1,
     "497": 2,
     "498": 5,
     "499": 3,
     "500": 2,
     "501": 2,
     "502": 3,
     "503": 2,
     "504": 5,
     "505": 6,
     "506": 2,
     "507": 1,
     "508": 4,
     "509": 3,
     "510": 1,
     "512": 2,
     "515": 1,
     "516": 2,
     "517": 2,
     "518": 4,
     "519": 4,
     "521": 4,
     "522": 2,
     "523": 6,
     "524": 2,
     "525": 2,
     "526": 3,
     "527": 3,
     "528": 3,
     "529": 2,
     "530": 1,
     "531": 2,
     "532": 5,
     "533": 1,
     "534": 2,
     "535": 3,
     "536": 1,
     "537": 4,
     "538": 3,
     "539": 1,
     "540": 4,
     "541": 1,
     "542": 1,
     "543": 2,
     "544": 1,
     "545": 1,
     "546": 4,
     "547": 2,
     "548": 2,
     "551": 2,
     "553": 2,
     "554": 2,
     "556": 1,
     "558": 1,
     "560": 1,
     "561": 1,
     "562": 2,
     "563": 2,
     "564": 2,
     "565": 1,
     "566": 1,
     "567": 1,
     "568": 2,
     "570": 1,
     "571": 2,
     "576": 1,
     "582": 2,
     "584": 1,
     "585": 2,
     "588": 1,
     "589": 1,
     "592": 1,
     "602": 1,
     "603": 1,
     "607": 1,
     "617": 1,
     "620": 1,
     "622": 1,
     "623": 1,
     "625": 1,
     "626": 2,
     "627": 1,
     "628": 1,
     "632": 2,
     "633": 1,
     "636": 1,
     "637": 1,
     "639": 1,
     "640": 1,
     "642": 1,
     "643": 1,
     "646": 1,
     "647": 1,
     "649": 1,
     "650": 1,
     "652": 1,
     "655": 2,
     "656": 1,
     "663": 1,
     "664": 1,
     "666": 1,
     "667": 1,
     "669": 2,
     "670": 1,
     "672": 1,
     "673": 2,
     "674": 1,
     "678": 1,
     "679": 1,
     "680": 1,
     "681": 1,
     "682": 2,
     "683": 1,
     "684": 1,
     "690": 1,
     "697": 1,
     "698": 1,
     "703": 1,
     "705": 1,
     "706": 1,
     "714": 1,
     "726": 1,
     "727": 2,
     "728": 1,
     "729": 1,
     "730": 1,
     "731": 1,
     "733": 2,
     "736": 2,
     "737": 3,
     "738": 1,
     "739": 2,
     "740": 1,
     "741": 1,
     "742": 1,
     "744": 1,
     "749": 1,
     "750": 1,
     "751": 1,
     "753": 1,
     "755": 1,
     "758": 1,
     "759": 1,
     "761": 1,
     "763": 1,
     "764": 1,
     "771": 1,
     "772": 1,
     "778": 1,
     "779": 1,
     "788": 1,
     "790": 1,
     "792": 2,
     "793": 2,
     "795": 1,
     "796": 2,
     "797": 1,
     "798": 2,
     "799": 2,
     "802": 1,
     "808": 1,
     "820": 1,
     "821": 1,
     "825": 1,
     "826": 1,
     "830": 1,
     "831": 1,
     "833": 1,
     "834": 3,
     "836": 2,
     "837": 1,
     "839": 2,
     "842": 2,
     "843": 1,
     "845": 2,
     "846": 2,
     "847": 1,
     "851": 1,
     "856": 1,
     "862": 1,
     "865": 1,
     "867": 2,
     "868": 1,
     "870": 1,
     "871": 1,
     "872": 2,
     "873": 1,
     "874": 1,
     "875": 1,
     "910": 1,
     "911": 1,
     "913": 1,
     "914": 1,
     "916": 1,
     "1009": 1,
     "1011": 1,
     "1012": 1,
     "1015": 1,
     "1017": 1,
     "1018": 1,
     "1021": 1,
     "1512": 1,
     "1514": 1,
     "1517": 1,
     "1518": 1,
     "1521": 1,
     "1523": 1
    }
   },
   "max_glide": [
    2065,
    354719
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834739478831423197",
    "n": 283709
   },
   "has_delay": true,
   "max_delay": [
    1523,
    353890
   ],
   "basins": {
    "0": 2010,
    "1": 9414,
    "2": 1932,
    "escaped": 248788
   },
   "mean_glide_odd_n": 25.97212674207862,
   "mean_glide_odd_steps_odd_n": 14.015030310605587,
   "measured_drift_bits_per_odd_step": -0.12180231157236285
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 191723,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 70421,
     "undecided": 0
    },
    "sum_glide": 4941338.0,
    "sum_glide_odd_steps": 2664371.0,
    "sum_log2_drop": -328442.75539407413,
    "glide_hist": {
     "2": 73728,
     "3": 4096,
     "4": 2048,
     "5": 19456,
     "6": 3072,
     "7": 2560,
     "8": 9856,
     "9": 2624,
     "10": 2352,
     "11": 2424,
     "12": 2383,
     "13": 3234,
     "14": 2244,
     "15": 1982,
     "16": 2866,
     "17": 2093,
     "18": 1758,
     "19": 1817,
     "20": 1928,
     "21": 1727,
     "22": 1650,
     "23": 1737,
     "24": 1465,
     "25": 1321,
     "26": 1071,
     "27": 1285,
     "28": 1245,
     "29": 994,
     "30": 1035,
     "31": 1136,
     "32": 795,
     "33": 755,
     "34": 709,
     "35": 764,
     "36": 817,
     "37": 674,
     "38": 744,
     "39": 723,
     "40": 586,
     "41": 633,
     "42": 662,
     "43": 510,
     "44": 451,
     "45": 455,
     "46": 516,
     "47": 452,
     "48": 412,
     "49": 441,
     "50": 459,
     "51": 398,
     "52": 375,
     "53": 370,
     "54": 378,
     "55": 370,
     "56": 382,
     "57": 387,
     "58": 319,
     "59": 315,
     "60": 343,
     "61": 326,
     "62": 291,
     "63": 302,
     "64": 312,
     "65": 289,
     "66": 225,
     "67": 246,
     "68": 249,
     "69": 248,
     "70": 228,
     "71": 225,
     "72": 232,
     "73": 247,
     "74": 221,
     "75": 196,
     "76": 220,
     "77": 226,
     "78": 245,
     "79": 188,
     "80": 217,
     "81": 228,
     "82": 186,
     "83": 204,
     "84": 181,
     "85": 165,
     "86": 160,
     "87": 193,
     "88": 170,
     "89": 153,
     "90": 166,
     "91": 153,
     "92": 147,
     "93": 161,
     "94": 135,
     "95": 147,
     "96": 156,
     "97": 144,
     "98": 127,
     "99": 122,
     "100": 118,
     "101": 124,
     "102": 116,
     "103": 125,
     "104": 135,
     "105": 106,
     "106": 139,
     "107": 116,
     "108": 100,
     "109": 140,
     "110": 101,
     "111": 104,
     "112": 119,
     "113": 102,
     "114": 116,
     "115": 110,
     "116": 110,
     "117": 111,
     "118": 100,
     "119": 112,
     "120": 105,
     "121": 107,
     "122": 100,
     "123": 87,
     "124": 89,
     "125": 80,
     "126": 93,
     "127": 86,
     "128": 91,
     "129": 93,
     "130": 84,
     "131": 90,
     "132": 82,
     "133": 94,
     "134": 72,
     "135": 89,
     "136": 76,
     "137": 71,
     "138": 79,
     "139": 76,
     "140": 75,
     "141": 71,
     "142": 67,
     "143": 59,
     "144": 66,
     "145": 68,
     "146": 65,
     "147": 59,
     "148": 70,
     "149": 61,
     "150": 60,
     "151": 75,
     "152": 69,
     "153": 66,
     "154": 68,
     "155": 63,
     "156": 49,
     "157": 49,
     "158": 51,
     "159": 71,
     "160": 51,
     "161": 54,
     "162": 63,
     "163": 53,
     "164": 55,
     "165": 57,
     "166": 46,
     "167": 52,
     "168": 44,
     "169": 41,
     "170": 53,
     "171": 53,
     "172": 41,
     "173": 39,
     "174": 47,
     "175": 49,
     "176": 45,
     "177": 35,
     "178": 24,
     "179": 43,
     "180": 35,
     "181": 35,
     "182": 39,
     "183": 43,
     "184": 40,
     "185": 43,
     "186": 35,
     "187": 38,
     "188": 35,
     "189": 30,
     "190": 39,
     "191": 29,
     "192": 33,
     "193": 37,
     "194": 53,
     "195": 38,
     "196": 34,
     "197": 35,
     "198": 30,
     "199": 28,
     "200": 34,
     "201": 41,
     "202": 35,
     "203": 32,
     "204": 25,
     "205": 34,
     "206": 23,
     "207": 31,
     "208": 28,
     "209": 22,
     "210": 32,
     "211": 27,
     "212": 31,
     "213": 37,
     "214": 25,
     "215": 31,
     "216": 26,
     "217": 22,
     "218": 25,
     "219": 28,
     "220": 25,
     "221": 32,
     "222": 24,
     "223": 19,
     "224": 36,
     "225": 26,
     "226": 33,
     "227": 30,
     "228": 19,
     "229": 20,
     "230": 36,
     "231": 25,
     "232": 25,
     "233": 22,
     "234": 28,
     "235": 20,
     "236": 27,
     "237": 31,
     "238": 17,
     "239": 24,
     "240": 27,
     "241": 24,
     "242": 26,
     "243": 24,
     "244": 23,
     "245": 21,
     "246": 26,
     "247": 25,
     "248": 19,
     "249": 25,
     "250": 21,
     "251": 13,
     "252": 15,
     "253": 21,
     "254": 22,
     "255": 13,
     "256": 9,
     "257": 16,
     "258": 27,
     "259": 20,
     "260": 21,
     "261": 14,
     "262": 19,
     "263": 17,
     "264": 23,
     "265": 16,
     "266": 12,
     "267": 17,
     "268": 22,
     "269": 21,
     "270": 15,
     "271": 22,
     "272": 21,
     "273": 22,
     "274": 14,
     "275": 21,
     "276": 21,
     "277": 21,
     "278": 24,
     "279": 21,
     "280": 16,
     "281": 11,
     "282": 10,
     "283": 12,
     "284": 14,
     "285": 11,
     "286": 16,
     "287": 13,
     "288": 15,
     "289": 11,
     "290": 13,
     "291": 20,
     "292": 13,
     "293": 20,
     "294": 9,
     "295": 13,
     "296": 15,
     "297": 11,
     "298": 12,
     "299": 15,
     "300": 15,
     "301": 18,
     "302": 12,
     "303": 9,
     "304": 16,
     "305": 17,
     "306": 11,
     "307": 11,
     "308": 12,
     "309": 11,
     "310": 11,
     "311": 10,
     "312": 14,
     "313": 14,
     "314": 11,
     "315": 16,
     "316": 8,
     "317": 6,
     "318": 16,
     "319": 14,
     "320": 17,
     "321": 15,
     "322": 9,
     "323": 15,
     "324": 15,
     "325": 9,
     "326": 12,
     "327": 12,
     "328": 9,
     "329": 9,
     "330": 10,
     "331": 6,
     "332": 12,
     "333": 16,
     "334": 9,
     "335": 8,
     "336": 10,
     "337": 9,
     "338": 9,
     "339": 9,
     "340": 5,
     "341": 6,
     "342": 8,
     "343": 11,
     "344": 5,
     "345": 8,
     "346": 11,
     "347": 12,
     "348": 9,
     "349": 4,
     "350": 6,
     "351": 11,
     "352": 7,
     "353": 4,
     "354": 11,
     "355": 12,
     "356": 7,
     "357": 7,
     "358": 11,
     "359": 9,
     "360": 12,
     "361": 7,
     "362": 4,
     "363": 13,
     "364": 8,
     "365": 6,
     "366": 10,
     "367": 7,
     "368": 9,
     "369": 9,
     "370": 10,
     "371": 6,
     "372": 9,
     "373": 5,
     "374": 11,
     "375": 8,
     "376": 9,
     "377": 6,
     "378": 11,
     "379": 12,
     "380": 3,
     "381": 12,
     "382": 8,
     "383": 6,
     "384": 7,
     "385": 5,
     "386": 8,
     "387": 7,
     "388": 8,
     "389": 4,
     "390": 5,
     "391": 12,
     "392": 4,
     "393": 8,
     "394": 3,
     "395": 5,
     "396": 9,
     "397": 6,
     "398": 3,
     "399": 4,
     "400": 2,
     "401": 6,
     "402": 9,
     "403": 9,
     "404": 9,
     "405": 6,
     "406": 4,
     "407": 6,
     "408": 7,
     "409": 8,
     "410": 5,
     "411": 8,
     "412": 3,
     "413": 4,
     "414": 4,
     "415": 10,
     "416": 11,
     "417": 6,
     "418": 6,
     "419": 8,
     "420": 9,
     "421": 6,
     "422": 3,
     "423": 4,
     "424": 5,
     "425": 5,
     "426": 6,
     "427": 7,
     "428": 5,
     "429": 7,
     "430": 8,
     "431": 9,
     "432": 7,
     "433": 11,
     "434": 10,
     "435": 4,
     "436": 9,
     "437": 3,
     "438": 4,
     "439": 5,
     "440": 11,
     "441": 4,
     "442": 4,
     "443": 7,
     "444": 6,
     "445": 6,
     "446": 9,
     "447": 4,
     "448": 4,
     "449": 6,
     "450": 5,
     "451": 9,
     "452": 3,
     "453": 6,
     "454": 2,
     "455": 3,
     "456": 2,
     "457": 3,
     "458": 4,
     "459": 4,
     "460": 4,
     "461": 4,
     "462": 5,
     "463": 6,
     "464": 6,
     "465": 7,
     "466": 4,
     "467": 2,
     "468": 8,
     "469": 5,
     "470": 4,
     "471": 4,
     "472": 7,
     "473": 3,
     "474": 5,
     "475": 5,
     "476": 6,
     "477": 7,
     "478": 10,
     "479": 4,
     "480": 3,
     "481": 12,
     "482": 3,
     "483": 5,
     "484": 5,
     "485": 5,
     "486": 2,
     "487": 7,
     "488": 5,
     "489": 4,
     "490": 7,
     "491": 4,
     "492": 4,
     "493": 2,
     "494": 2,
     "495": 3,
     "496": 5,
     "497": 2,
     "498": 3,
     "499": 3,
     "500": 2,
     "501": 3,
     "502": 3,
     "503": 2,
     "504": 3,
     "505": 2,
     "506": 7,
     "507": 3,
     "508": 7,
     "509": 7,
     "510": 5,
     "511": 2,
     "512": 1,
     "513": 3,
     "514": 2,
     "515": 3,
     "516": 6,
     "517": 2,
     "518": 3,
     "519": 5,
     "520": 6,
     "521": 1,
     "522": 6,
     "523": 6,
     "524": 3,
     "525": 2,
     "526": 4,
     "527": 4,
     "528": 2,
     "529": 5,
     "530": 3,
     "531": 4,
     "532": 5,
     "533": 3,
     "534": 4,
     "535": 4,
     "537": 4,
     "538": 6,
     "539": 4,
     "540": 5,
     "541": 3,
     "542": 4,
     "543": 2,
     "545": 1,
     "546": 5,
     "548": 2,
     "549": 3,
     "550": 1,
     "552": 3,
     "553": 1,
     "554": 3,
     "555": 3,
     "556": 4,
     "557": 2,
     "558": 2,
     "559": 1,
     "560": 1,
     "561": 5,
     "562": 2,
     "563": 2,
     "564": 3,
     "565": 1,
     "566": 3,
     "567": 2,
     "570": 1,
     "571": 2,
     "573": 1,
     "574": 2,
     "577": 1,
     "578": 2,
     "580": 2,
     "581": 3,
     "582": 1,
     "583": 1,
     "584": 4,
     "585": 1,
     "586": 7,
     "587": 2,
     "588": 3,
     "589": 1,
     "590": 3,
     "591": 3,
     "592": 3,
     "593": 2,
     "594": 1,
     "595": 2,
     "596": 1,
     "597": 2,
     "598": 2,
     "599": 2,
     "600": 3,
     "601": 3,
     "602": 2,
     "603": 3,
     "604": 3,
     "605": 3,
     "606": 1,
     "607": 2,
     "608": 1,
     "609": 2,
     "612": 2,
     "613": 2,
     "614": 4,
     "615": 3,
     "616": 2,
     "617": 2,
     "618": 1,
     "620": 1,
     "621": 2,
     "622": 2,
     "623": 2,
     "624": 1,
     "625": 4,
     "626": 1,
     "627": 2,
     "628": 1,
     "629": 2,
     "630": 3,
     "632": 1,
     "633": 1,
     "634": 3,
     "635": 1,
     "636": 3,
     "637": 1,
     "638": 3,
     "640": 2,
     "643": 2,
     "645": 1,
     "646": 1,
     "647": 1,
     "648": 1,
     "649": 1,
     "650": 2,
     "652": 2,
     "653": 1,
     "654": 3,
     "656": 1,
     "658": 1,
     "659": 2,
     "660": 1,
     "661": 2,
     "662": 1,
     "663": 1,
     "664": 3,
     "667": 2,
     "668": 1,
     "669": 2,
     "672": 1,
     "673": 1,
     "675": 2,
     "676": 1,
     "678": 1,
     "679": 3,
     "680": 2,
     "681": 1,
     "682": 2,
     "684": 1,
     "685": 1,
     "686": 2,
     "687": 1,
     "688": 2,
     "689": 1,
     "691": 1,
     "693": 1,
     "694": 2,
     "695": 2,
     "697": 1,
     "698": 3,
     "700": 2,
     "701": 1,
     "702": 1,
     "703": 1,
     "704": 1,
     "706": 2,
     "707": 2,
     "708": 1,
     "709": 1,
     "710": 1,
     "712": 1,
     "713": 1,
     "714": 1,
     "715": 2,
     "716": 3,
     "717": 1,
     "720": 1,
     "721": 1,
     "722": 1,
     "723": 1,
     "724": 2,
     "725": 1,
     "727": 1,
     "729": 2,
     "731": 1,
     "732": 2,
     "734": 1,
     "740": 1,
     "741": 1,
     "747": 1,
     "748": 1,
     "749": 1,
     "751": 1,
     "752": 1,
     "756": 1,
     "757": 1,
     "758": 2,
     "759": 1,
     "760": 1,
     "761": 1,
     "762": 1,
     "766": 1,
     "771": 1,
     "772": 1,
     "776": 1,
     "777": 1,
     "779": 1,
     "780": 1,
     "781": 2,
     "782": 3,
     "783": 1,
     "786": 2,
     "787": 2,
     "798": 1,
     "799": 1,
     "800": 3,
     "801": 2,
     "802": 1,
     "804": 2,
     "805": 2,
     "807": 1,
     "808": 2,
     "811": 1,
     "813": 1,
     "817": 2,
     "818": 3,
     "820": 1,
     "821": 1,
     "822": 1,
     "828": 1,
     "830": 1,
     "831": 1,
     "834": 2,
     "835": 3,
     "836": 1,
     "837": 1,
     "838": 1,
     "840": 1,
     "841": 2,
     "842": 1,
     "844": 2,
     "846": 2,
     "847": 2,
     "849": 1,
     "850": 1,
     "853": 2,
     "855": 1,
     "857": 1,
     "858": 1,
     "862": 1,
     "863": 1,
     "868": 2,
     "869": 1,
     "870": 2,
     "873": 2,
     "874": 1,
     "876": 1,
     "877": 1,
     "879": 1,
     "880": 1,
     "885": 2,
     "886": 3,
     "889": 1,
     "892": 2,
     "912": 1,
     "913": 2,
     "916": 1,
     "918": 1,
     "919": 1,
     "920": 1,
     "921": 2,
     "924": 1,
     "926": 1,
     "927": 1,
     "938": 1,
     "939": 1,
     "940": 1,
     "941": 1,
     "944": 1,
     "956": 2,
     "957": 1,
     "958": 1,
     "959": 1,
     "979": 1,
     "980": 1,
     "982": 1,
     "983": 1,
     "984": 1,
     "991": 1,
     "994": 1,
     "997": 1,
     "1006": 1,
     "1015": 1,
     "1016": 2,
     "1018": 1,
     "1019": 1,
     "1022": 1,
     "1024": 1,
     "1025": 1,
     "1029": 1,
     "1038": 1,
     "1041": 1,
     "1047": 1,
     "1049": 1,
     "1052": 1,
     "1055": 1,
     "1056": 1,
     "1062": 1,
     "1074": 1,
     "1075": 1,
     "1077": 1,
     "1080": 1,
     "1081": 1,
     "1115": 1,
     "1116": 1,
     "1117": 1,
     "1136": 1,
     "1141": 1,
     "1147": 1,
     "1167": 1,
     "1213": 1,
     "1214": 1,
     "1221": 1,
     "1225": 1,
     "1234": 1,
     "1236": 1,
     "1239": 1,
     "1242": 1,
     "1274": 1,
     "1275": 1,
     "1277": 1,
     "1278": 1,
     "1307": 1,
     "1314": 1,
     "1315": 2,
     "1316": 1,
     "1346": 1,
     "1350": 1,
     "1352": 1,
     "1394": 1,
     "1445": 1,
     "1488": 1,
     "1491": 1,
     "1530": 1,
     "1569": 1,
     "1570": 1,
     "2018": 1,
     "2048": 4
    },
    "glide_odd_steps_hist": {
     "1": 73728,
     "2": 14080,
     "3": 15688,
     "4": 8030,
     "5": 6916,
     "6": 4890,
     "7": 4846,
     "8": 4486,
     "9": 4089,
     "10": 3736,
     "11": 3270,
     "12": 3095,
     "13": 2783,
     "14": 2430,
     "15": 2214,
     "16": 1955,
     "17": 1728,
     "18": 1529,
     "19": 1448,
     "20": 1288,
     "21": 1190,
     "22": 1087,
     "23": 1007,
     "24": 918,
     "25": 891,
     "26": 829,
     "27": 755,
     "28": 703,
     "29": 698,
     "30": 647,
     "31": 663,
     "32": 619,
     "33": 581,
     "34": 565,
     "35": 510,
     "36": 503,
     "37": 470,
     "38": 462,
     "39": 436,
     "40": 437,
     "41": 409,
     "42": 369,
     "43": 371,
     "44": 383,
     "45": 332,
     "46": 318,
     "47": 303,
     "48": 307,
     "49": 291,
     "50": 278,
     "51": 259,
     "52": 247,
     "53": 226,
     "54": 252,
     "55": 234,
     "56": 230,
     "57": 241,
     "58": 229,
     "59": 208,
     "60": 220,
     "61": 213,
     "62": 182,
     "63": 180,
     "64": 202,
     "65": 187,
     "66": 154,
     "67": 179,
     "68": 194,
     "69": 185,
     "70": 132,
     "71": 169,
     "72": 167,
     "73": 161,
     "74": 126,
     "75": 119,
     "76": 126,
     "77": 121,
     "78": 118,
     "79": 138,
     "80": 119,
     "81": 131,
     "82": 114,
     "83": 117,
     "84": 111,
     "85": 94,
     "86": 107,
     "87": 100,
     "88": 101,
     "89": 82,
     "90": 103,
     "91": 106,
     "92": 94,
     "93": 94,
     "94": 77,
     "95": 75,
     "96": 76,
     "97": 76,
     "98": 62,
     "99": 65,
     "100": 63,
     "101": 53,
     "102": 58,
     "103": 67,
     "104": 70,
     "105": 68,
     "106": 70,
     "107": 75,
     "108": 61,
     "109": 60,
     "110": 53,
     "111": 58,
     "112": 52,
     "113": 69,
     "114": 43,
     "115": 54,
     "116": 55,
     "117": 57,
     "118": 57,
     "119": 44,
     "120": 43,
     "121": 45,
     "122": 45,
     "123": 59,
     "124": 50,
     "125": 50,
     "126": 50,
     "127": 51,
     "128": 42,
     "129": 43,
     "130": 34,
     "131": 44,
     "132": 37,
     "133": 40,
     "134": 35,
     "135": 38,
     "136": 49,
     "137": 32,
     "138": 46,
     "139": 36,
     "140": 29,
     "141": 32,
     "142": 35,
     "143": 41,
     "144": 48,
     "145": 29,
     "146": 23,
     "147": 30,
     "148": 29,
     "149": 30,
     "150": 18,
     "151": 22,
     "152": 31,
     "153": 31,
     "154": 38,
     "155": 37,
     "156": 36,
     "157": 37,
     "158": 25,
     "159": 22,
     "160": 24,
     "161": 23,
     "162": 20,
     "163": 30,
     "164": 28,
     "165": 31,
     "166": 21,
     "167": 26,
     "168": 25,
     "169": 22,
     "170": 21,
     "171": 28,
     "172": 24,
     "173": 21,
     "174": 25,
     "175": 21,
     "176": 22,
     "177": 28,
     "178": 16,
     "179": 17,
     "180": 12,
     "181": 13,
     "182": 15,
     "183": 15,
     "184": 7,
     "185": 13,
     "186": 16,
     "187": 18,
     "188": 24,
     "189": 19,
     "190": 13,
     "191": 15,
     "192": 15,
     "193": 15,
     "194": 10,
     "195": 12,
     "196": 10,
     "197": 13,
     "198": 17,
     "199": 16,
     "200": 14,
     "201": 25,
     "202": 15,
     "203": 13,
     "204": 11,
     "205": 20,
     "206": 6,
     "207": 13,
     "208": 8,
     "209": 14,
     "210": 16,
     "211": 18,
     "212": 8,
     "213": 14,
     "214": 11,
     "215": 14,
     "216": 16,
     "217": 11,
     "218": 15,
     "219": 16,
     "220": 10,
     "221": 10,
     "222": 15,
     "223": 19,
     "224": 14,
     "225": 12,
     "226": 11,
     "227": 8,
     "228": 9,
     "229": 10,
     "230": 8,
     "231": 10,
     "232": 17,
     "233": 14,
     "234": 15,
     "235": 12,
     "236": 13,
     "237": 11,
     "238": 14,
     "239": 18,
     "240": 10,
     "241": 8,
     "242": 4,
     "243": 2,
     "244": 2,
     "245": 8,
     "246": 11,
     "247": 9,
     "248": 7,
     "249": 11,
     "250": 11,
     "251": 13,
     "252": 12,
     "253": 6,
     "254": 12,
     "255": 9,
     "256": 11,
     "257": 8,
     "258": 10,
     "259": 7,
     "260": 6,
     "261": 4,
     "262": 6,
     "263": 14,
     "264": 14,
     "265": 6,
     "266": 8,
     "267": 8,
     "268": 5,
     "269": 10,
     "270": 4,
     "271": 4,
     "272": 2,
     "273": 5,
     "274": 11,
     "275": 10,
     "276": 7,
     "277": 3,
     "278": 6,
     "279": 9,
     "280": 4,
     "281": 3,
     "282": 6,
     "283": 9,
     "284": 7,
     "285": 6,
     "286": 5,
     "287": 4,
     "288": 8,
     "289": 7,
     "290": 4,
     "291": 5,
     "292": 7,
     "293": 6,
     "294": 3,
     "295": 6,
     "296": 3,
     "297": 4,
     "298": 4,
     "299": 5,
     "300": 2,
     "301": 6,
     "302": 3,
     "303": 4,
     "304": 7,
     "305": 4,
     "306": 5,
     "307": 4,
     "308": 2,
     "309": 8,
     "310": 3,
     "311": 1,
     "312": 4,
     "313": 8,
     "314": 6,
     "315": 4,
     "316": 3,
     "318": 3,
     "319": 6,
     "320": 2,
     "321": 5,
     "322": 2,
     "323": 1,
     "324": 1,
     "325": 4,
     "326": 6,
     "327": 3,
     "328": 1,
     "329": 3,
     "330": 3,
     "331": 2,
     "332": 3,
     "333": 7,
     "334": 1,
     "335": 6,
     "336": 3,
     "337": 4,
     "338": 4,
     "339": 2,
     "340": 4,
     "341": 6,
     "343": 2,
     "345": 2,
     "346": 3,
     "347": 5,
     "349": 4,
     "350": 3,
     "351": 1,
     "352": 4,
     "353": 3,
     "354": 1,
     "355": 2,
     "356": 3,
     "357": 3,
     "358": 3,
     "359": 2,
     "360": 3,
     "362": 4,
     "363": 2,
     "364": 3,
     "365": 4,
     "366": 2,
     "367": 2,
     "368": 2,
     "369": 1,
     "370": 2,
     "372": 1,
     "373": 1,
     "374": 1,
     "375": 3,
     "376": 3,
     "377": 4,
     "378": 2,
     "379": 3,
     "380": 1,
     "381": 2,
     "382": 5,
     "383": 6,
     "385": 1,
     "387": 1,
     "388": 1,
     "389": 2,
     "390": 1,
     "391": 1,
     "392": 1,
     "393": 1,
     "395": 2,
     "396": 1,
     "397": 1,
     "398": 2,
     "399": 2,
     "400": 1,
     "401": 4,
     "402": 1,
     "403": 1,
     "405": 1,
     "407": 2,
     "408": 1,
     "412": 1,
     "414": 3,
     "415": 4,
     "416": 1,
     "418": 1,
     "419": 2,
     "420": 1,
     "421": 2,
     "427": 1,
     "428": 2,
     "429": 4,
     "430": 1,
     "431": 3,
     "432": 3,
     "433": 4,
     "434": 3,
     "435": 2,
     "436": 2,
     "438": 3,
     "439": 3,
     "440": 3,
     "441": 1,
     "442": 1,
     "443": 1,
     "445": 1,
     "446": 1,
     "447": 1,
     "448": 2,
     "449": 2,
     "450": 1,
     "452": 2,
     "453": 2,
     "455": 1,
     "456": 1,
     "458": 2,
     "459": 1,
     "460": 2,
     "461": 2,
     "462": 2,
     "464": 1,
     "466": 2,
     "470": 2,
     "472": 1,
     "476": 1,
     "477": 2,
     "478": 1,
     "484": 2,
     "485": 2,
     "486": 3,
     "487": 2,
     "490": 1,
     "492": 2,
     "493": 2,
     "495": 1,
     "497": 1,
     "498": 1,
     "501": 1,
     "505": 3,
     "506": 2,
     "508": 2,
     "509": 1,
     "512": 1,
     "514": 3,
     "515": 2,
     "516": 3,
     "517": 1,
     "528": 1,
     "529": 1,
     "530": 2,
     "531": 2,
     "533": 1,
     "534": 1,
     "535": 1,
     "536": 1,
     "541": 1,
     "542": 1,
     "543": 1,
     "548": 2,
     "549": 1,
     "551": 1,
     "554": 1,
     "556": 1,
     "557": 2,
     "559": 1,
     "560": 2,
     "561": 1,
     "562": 1,
     "563": 1,
     "585": 1,
     "589": 1,
     "590": 1,
     "592": 1,
     "593": 1,
     "595": 1,
     "596": 1,
     "632": 1,
     "635": 1,
     "647": 1,
     "651": 1,
     "652": 1,
     "653": 1,
     "662": 1,
     "664": 1,
     "666": 1,
     "674": 1,
     "675": 1,
     "683": 1,
     "684": 1,
     "687": 1,
     "688": 1,
     "703": 1,
     "712": 1,
     "714": 1,
     "715": 1,
     "731": 1,
     "732": 1,
     "736": 1,
     "738": 1,
     "746": 1,
     "773": 1,
     "800": 1,
     "801": 1,
     "857": 1,
     "873": 1,
     "874": 1,
     "1062": 1,
     "1085": 1,
     "1086": 1,
     "1180": 1,
     "1182": 1
    },
    "peak_excess_bits_hist": {
     "0": 24577,
     "1": 71915,
     "2": 23088,
     "3": 13785,
     "4": 12200,
     "5": 10349,
     "6": 7445,
     "7": 5032,
     "8": 4270,
     "9": 3195,
     "10": 2752,
     "11": 2087,
     "12": 1722,
     "13": 1441,
     "14": 1192,
     "15": 1075,
     "16": 851,
     "17": 681,
     "18": 672,
     "19": 494,
     "20": 494,
     "21": 357,
     "22": 266,
     "23": 243,
     "24": 210,
     "25": 167,
     "26": 207,
     "27": 140,
     "28": 146,
     "29": 71,
     "30": 66,
     "31": 79,
     "32": 81,
     "33": 49,
     "34": 41,
     "35": 38,
     "36": 33,
     "37": 34,
     "38": 21,
     "39": 20,
     "40": 24,
     "41": 24,
     "42": 20,
     "43": 11,
     "44": 5,
     "45": 4,
     "46": 7,
     "47": 5,
     "48": 6,
     "49": 3,
     "50": 3,
     "51": 3,
     "52": 6,
     "57": 3,
     "59": 4,
     "60": 2,
     "63": 2,
     "64": 2,
     "66": 3,
     "237": 70421
    },
    "sum_delay": 1832539.0,
    "n_delay": 10516.0,
    "delay_hist": {
     "2": 1,
     "3": 2,
     "4": 5,
     "5": 3,
     "6": 8,
     "7": 4,
     "8": 11,
     "9": 17,
     "10": 15,
     "11": 22,
     "12": 23,
     "13": 28,
     "14": 31,
     "15": 34,
     "16": 40,
     "17": 34,
     "18": 40,
     "19": 58,
     "20": 37,
     "21": 45,
     "22": 39,
     "23": 44,
     "24": 41,
     "25": 49,
     "26": 47,
     "27": 40,
     "28": 51,
     "29": 56,
     "30": 62,
     "31": 47,
     "32": 67,
     "33": 67,
     "34": 50,
     "35": 64,
     "36": 56,
     "37": 55,
     "38": 71,
     "39": 59,
     "40": 63,
     "41": 71,
     "42": 64,
     "43": 70,
     "44": 70,
     "45": 63,
     "46": 69,
     "47": 62,
     "48": 59,
     "49": 69,
     "50": 66,
     "51": 54,
     "52": 58,
     "53": 53,
     "54": 64,
     "55": 71,
     "56": 54,
     "57": 72,
     "58": 49,
     "59": 50,
     "60": 59,
     "61": 52,
     "62": 44,
     "63": 54,
     "64": 52,
     "65": 55,
     "66": 53,
     "67": 52,
     "68": 54,
     "69": 44,
     "70": 46,
     "71": 56,
     "72": 52,
     "73": 59,
     "74": 44,
     "75": 52,
     "76": 53,
     "77": 39,
     "78": 42,
     "79": 52,
     "80": 46,
     "81": 48,
     "82": 48,
     "83": 46,
     "84": 41,
     "85": 35,
     "86": 35,
     "87": 51,
     "88": 27,
     "89": 50,
     "90": 37,
     "91": 23,
     "92": 35,
     "93": 32,
     "94": 23,
     "95": 36,
     "96": 29,
     "97": 32,
     "98": 33,
     "99": 31,
     "100": 17,
     "101": 33,
     "102": 30,
     "103": 31,
     "104": 32,
     "105": 33,
     "106": 38,
     "107": 37,
     "108": 37,
     "109": 39,
     "110": 45,
     "111": 43,
     "112": 42,
     "113": 37,
     "114": 41,
     "115": 38,
     "116": 41,
     "117": 29,
     "118": 41,
     "119": 31,
     "120": 34,
     "121": 36,
     "122": 30,
     "123": 34,
     "124": 36,
     "125": 31,
     "126": 29,
     "127": 39,
     "128": 35,
     "129": 44,
     "130": 35,
     "131": 24,
     "132": 43,
     "133": 37,
     "134": 29,
     "135": 40,
     "136": 35,
     "137": 35,
     "138": 40,
     "139": 33,
     "140": 38,
     "141": 34,
     "142": 32,
     "143": 51,
     "144": 44,
     "145": 33,
     "146": 44,
     "147": 35,
     "148": 33,
     "149": 41,
     "150": 28,
     "151": 31,
     "152": 34,
     "153": 32,
     "154": 35,
     "155": 22,
     "156": 20,
     "157": 32,
     "158": 30,
     "159": 23,
     "160": 23,
     "161": 23,
     "162": 31,
     "163": 26,
     "164": 25,
     "165": 16,
     "166": 29,
     "167": 35,
     "168": 27,
     "169": 32,
     "170": 30,
     "171": 29,
     "172": 35,
     "173": 28,
     "174": 25,
     "175": 25,
     "176": 36,
     "177": 26,
     "178": 31,
     "179": 26,
     "180": 25,
     "181": 29,
     "182": 28,
     "183": 22,
     "184": 33,
     "185": 24,
     "186": 27,
     "187": 20,
     "188": 21,
     "189": 24,
     "190": 25,
     "191": 17,
     "192": 33,
     "193": 17,
     "194": 20,
     "195": 18,
     "196": 11,
     "197": 23,
     "198": 19,
     "199": 20,
     "200": 17,
     "201": 29,
     "202": 27,
     "203": 15,
     "204": 20,
     "205": 20,
     "206": 22,
     "207": 28,
     "208": 16,
     "209": 17,
     "210": 23,
     "211": 22,
     "212": 17,
     "213": 14,
     "214": 21,
     "215": 17,
     "216": 15,
     "217": 20,
     "218": 12,
     "219": 15,
     "220": 20,
     "221": 15,
     "222": 18,
     "223": 10,
     "224": 17,
     "225": 18,
     "226": 15,
     "227": 13,
     "228": 23,
     "229": 12,
     "230": 10,
     "231": 17,
     "232": 11,
     "233": 14,
     "234": 11,
     "235": 6,
     "236": 16,
     "237": 20,
     "238": 11,
     "239": 11,
     "240": 12,
     "241": 9,
     "242": 14,
     "243": 6,
     "244": 9,
     "245": 10,
     "246": 8,
     "247": 7,
     "248": 7,
     "249": 12,
     "250": 10,
     "251": 12,
     "252": 8,
     "253": 17,
     "254": 11,
     "255": 16,
     "256": 13,
     "257": 14,
     "258": 11,
     "259": 24,
     "260": 11,
     "261": 12,
     "262": 17,
     "263": 14,
     "264": 22,
     "265": 14,
     "266": 4,
     "267": 14,
     "268": 12,
     "269": 9,
     "270": 12,
     "271": 9,
     "272": 8,
     "273": 12,
     "274": 10,
     "275": 13,
     "276": 12,
     "277": 12,
     "278": 8,
     "279": 11,
     "280": 10,
     "281": 8,
     "282": 16,
     "283": 11,
     "284": 11,
     "285": 12,
     "286": 8,
     "287": 9,
     "288": 13,
     "289": 8,
     "290": 6,
     "291": 8,
     "292": 12,
     "293": 7,
     "294": 10,
     "295": 7,
     "296": 7,
     "297": 8,
     "298": 7,
     "299": 6,
     "300": 6,
     "301": 10,
     "302": 4,
     "303": 10,
     "304": 12,
     "305": 7,
     "306": 8,
     "307": 12,
     "308": 6,
     "309": 7,
     "310": 6,
     "311": 5,
     "312": 5,
     "313": 5,
     "314": 8,
     "315": 6,
     "316": 4,
     "317": 3,
     "318": 2,
     "319": 5,
     "320": 2,
     "321": 2,
     "322": 6,
     "323": 4,
     "324": 2,
     "325": 5,
     "326": 4,
     "327": 4,
     "328": 3,
     "329": 3,
     "330": 5,
     "331": 1,
     "332": 9,
     "333": 4,
     "334": 5,
     "335": 9,
     "336": 5,
     "337": 6,
     "338": 4,
     "339": 9,
     "340": 5,
     "341": 4,
     "342": 1,
     "343": 5,
     "344": 2,
     "345": 10,
     "346": 6,
     "347": 4,
     "348": 8,
     "349": 6,
     "350": 4,
     "351": 9,
     "352": 4,
     "353": 6,
     "354": 4,
     "355": 1,
     "356": 4,
     "357": 4,
     "358": 5,
     "359": 3,
     "360": 4,
     "361": 5,
     "362": 5,
     "363": 3,
     "364": 4,
     "365": 6,
     "366": 1,
     "367": 5,
     "368": 2,
     "369": 2,
     "370": 5,
     "371": 5,
     "372": 4,
     "373": 7,
     "374": 3,
     "375": 3,
     "376": 5,
     "377": 5,
     "378": 1,
     "379": 4,
     "380": 5,
     "381": 5,
     "382": 3,
     "383": 3,
     "384": 2,
     "385": 3,
     "386": 2,
     "387": 4,
     "388": 5,
     "389": 3,
     "390": 9,
     "391": 12,
     "392": 5,
     "393": 9,
     "394": 5,
     "395": 2,
     "396": 6,
     "397": 5,
     "398": 4,
     "399": 7,
     "400": 7,
     "401": 4,
     "402": 3,
     "403": 5,
     "404": 7,
     "405": 6,
     "406": 6,
     "407": 10,
     "408": 4,
     "409": 4,
     "410": 8,
     "411": 7,
     "412": 6,
     "413": 5,
     "414": 5,
     "415": 7,
     "416": 6,
     "417": 1,
     "418": 5,
     "419": 3,
     "420": 4,
     "421": 9,
     "422": 6,
     "423": 6,
     "424": 8,
     "425": 5,
     "426": 7,
     "427": 11,
     "428": 3,
     "429": 6,
     "430": 13,
     "431": 5,
     "432": 7,
     "433": 4,
     "434": 2,
     "435": 5,
     "436": 5,
     "437": 5,
     "438": 8,
     "439": 8,
     "440": 5,
     "441": 7,
     "442": 6,
     "443": 3,
     "444": 4,
     "445": 5,
     "446": 2,
     "447": 7,
     "448": 2,
     "449": 4,
     "450": 6,
     "451": 9,
     "452": 5,
     "453": 4,
     "454": 7,
     "455": 7,
     "456": 4,
     "457": 10,
     "458": 4,
     "459": 4,
     "460": 4,
     "461": 2,
     "462": 4,
     "463": 5,
     "464": 5,
     "465": 3,
     "466": 5,
     "467": 2,
     "468": 8,
     "469": 7,
     "470": 2,
     "471": 11,
     "472": 5,
     "473": 3,
     "474": 7,
     "475": 6,
     "476": 8,
     "477": 6,
     "478": 4,
     "479": 8,
     "480": 7,
     "481": 5,
     "482": 6,
     "483": 4,
     "484": 5,
     "485": 4,
     "486": 4,
     "487": 3,
     "488": 5,
     "489": 9,
     "490": 3,
     "491": 10,
     "492": 12,
     "493": 4,
     "494": 8,
     "495": 6,
     "496": 8,
     "497": 6,
     "498": 3,
     "499": 7,
     "500": 6,
     "501": 3,
     "502": 8,
     "503": 5,
     "504": 5,
     "505": 6,
     "506": 2,
     "507": 3,
     "508": 3,
     "509": 5,
     "510": 1,
     "511": 2,
     "512": 1,
     "514": 6,
     "515": 5,
     "516": 2,
     "517": 7,
     "518": 5,
     "519": 2,
     "520": 5,
     "521": 4,
     "522": 3,
     "523": 6,
     "524": 6,
     "525": 4,
     "526": 2,
     "527": 3,
     "528": 7,
     "529": 2,
     "530": 1,
     "531": 8,
     "532": 4,
     "533": 6,
     "534": 10,
     "535": 5,
     "536": 4,
     "537": 7,
     "538": 3,
     "539": 4,
     "540": 5,
     "541": 6,
     "542": 5,
     "543": 4,
     "544": 8,
     "545": 1,
     "547": 4,
     "548": 2,
     "549": 3,
     "550": 2,
     "551": 3,
     "552": 1,
     "553": 6,
     "554": 2,
     "555": 3,
     "556": 2,
     "557": 1,
     "558": 6,
     "559": 4,
     "560": 3,
     "561": 5,
     "562": 1,
     "563": 1,
     "564": 5,
     "565": 1,
     "566": 3,
     "567": 3,
     "569": 1,
     "570": 1,
     "572": 3,
     "573": 2,
     "575": 3,
     "576": 1,
     "577": 1,
     "578": 1,
     "579": 1,
     "580": 1,
     "581": 1,
     "582": 1,
     "585": 1,
     "591": 1,
     "592": 1,
     "593": 1,
     "595": 1,
     "596": 1,
     "597": 1,
     "598": 1,
     "599": 1,
     "600": 2,
     "601": 1,
     "603": 1,
     "607": 3,
     "609": 2,
     "610": 2,
     "611": 2,
     "612": 1,
     "613": 1,
     "614": 2,
     "615": 2,
     "616": 2,
     "617": 1,
     "619": 1,
     "620": 2,
     "622": 1,
     "623": 1,
     "624": 1,
     "628": 1,
     "629": 2,
     "631": 1,
     "632": 3,
     "633": 1,
     "634": 2,
     "637": 2,
     "639": 1,
     "640": 1,
     "641": 1,
     "642": 1,
     "643": 3,
     "644": 1,
     "645": 2,
     "646": 4,
     "648": 3,
     "649": 1,
     "651": 1,
     "652": 3,
     "653": 1,
     "654": 4,
     "656": 1,
     "657": 2,
     "658": 1,
     "660": 3,
     "661": 1,
     "663": 3,
     "664": 1,
     "667": 1,
     "670": 1,
     "671": 2,
     "673": 1,
     "674": 2,
     "675": 2,
     "676": 2,
     "677": 1,
     "678": 2,
     "682": 1,
     "684": 1,
     "685": 2,
     "687": 3,
     "689": 2,
     "690": 1,
     "693": 2,
     "696": 1,
     "697": 1,
     "700": 1,
     "701": 1,
     "702": 1,
     "703": 1,
     "705": 1,
     "708": 2,
     "709": 1,
     "710": 1,
     "711": 2,
     "712": 1,
     "713": 1,
     "715": 1,
     "717": 1,
     "719": 1,
     "721": 2,
     "722": 1,
     "723": 2,
     "724": 3,
     "726": 3,
     "727": 2,
     "729": 1,
     "730": 3,
     "732": 1,
     "733": 1,
     "734": 1,
     "735": 2,
     "737": 2,
     "738": 1,
     "740": 4,
     "741": 1,
     "743": 2,
     "745": 1,
     "748": 1,
     "749": 1,
     "751": 1,
     "754": 1,
     "759": 1,
     "764": 1,
     "765": 2,
     "766": 1,
     "767": 2,
     "768": 1,
     "769": 1,
     "770": 1,
     "771": 1,
     "772": 1,
     "773": 2,
     "774": 1,
     "775": 1,
     "776": 1,
     "779": 2,
     "781": 2,
     "782": 2,
     "783": 1,
     "784": 1,
     "785": 2,
     "786": 1,
     "787": 1,
     "788": 2,
     "791": 2,
     "792": 2,
     "794": 1,
     "796": 1,
     "797": 1,
     "799": 1,
     "801": 2,
     "802": 3,
     "805": 1,
     "809": 2,
     "811": 1,
     "813": 1,
     "817": 1,
     "820": 1,
     "822": 2,
     "823": 1,
     "824": 1,
     "825": 2,
     "829": 1,
     "830": 3,
     "831": 2,
     "832": 3,
     "833": 2,
     "835": 4,
     "836": 1,
     "838": 3,
     "839": 1,
     "841": 2,
     "842": 1,
     "843": 1,
     "844": 1,
     "845": 1,
     "847": 2,
     "852": 1,
     "853": 1,
     "855": 3,
     "856": 1,
     "857": 1,
     "858": 4,
     "860": 1,
     "861": 2,
     "863": 2,
     "864": 1,
     "867": 1,
     "875": 1,
     "876": 1,
     "890": 1,
     "898": 1,
     "900": 1,
     "901": 2,
     "904": 1,
     "905": 1,
     "906": 1,
     "907": 1,
     "909": 1,
     "910": 1,
     "912": 1,
     "919": 1,
     "920": 1,
     "923": 1,
     "926": 1,
     "929": 1,
     "932": 1,
     "972": 1,
     "996": 1,
     "999": 2,
     "1000": 1,
     "1001": 1,
     "1003": 1,
     "1004": 1,
     "1005": 1,
     "1006": 1,
     "1009": 1,
     "1011": 1,
     "1017": 1,
     "1030": 1,
     "1039": 1,
     "1042": 1,
     "1045": 1,
     "1047": 1,
     "1050": 1,
     "1053": 1,
     "1085": 1,
     "1088": 1,
     "1091": 1,
     "1092": 1,
     "1094": 1,
     "1166": 1,
     "1167": 1,
     "1291": 1,
     "1349": 1,
     "1358": 1,
     "1360": 1,
     "1378": 1,
     "1507": 1,
     "1508": 1
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 246347,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 15797,
     "undecided": 0
    },
    "sum_glide": 1438100.0,
    "sum_glide_odd_steps": 566245.0,
    "sum_log2_drop": -318376.14607735106,
    "glide_hist": {
     "1": 147456,
     "2": 65536,
     "5": 9216,
     "6": 1024,
     "7": 512,
     "8": 3712,
     "9": 640,
     "10": 544,
     "11": 576,
     "12": 560,
     "13": 900,
     "14": 538,
     "15": 486,
     "16": 767,
     "17": 503,
     "18": 432,
     "19": 432,
     "20": 471,
     "21": 467,
     "22": 412,
     "23": 425,
     "24": 426,
     "25": 335,
     "26": 284,
     "27": 361,
     "28": 313,
     "29": 224,
     "30": 260,
     "31": 278,
     "32": 214,
     "33": 185,
     "34": 175,
     "35": 220,
     "36": 205,
     "37": 172,
     "38": 189,
     "39": 181,
     "40": 138,
     "41": 184,
     "42": 181,
     "43": 126,
     "44": 115,
     "45": 117,
     "46": 116,
     "47": 135,
     "48": 92,
     "49": 89,
     "50": 88,
     "51": 98,
     "52": 97,
     "53": 97,
     "54": 107,
     "55": 98,
     "56": 86,
     "57": 88,
     "58": 89,
     "59": 74,
     "60": 87,
     "61": 87,
     "62": 64,
     "63": 59,
     "64": 82,
     "65": 60,
     "66": 72,
     "67": 55,
     "68": 48,
     "69": 49,
     "70": 54,
     "71": 51,
     "72": 54,
     "73": 64,
     "74": 44,
     "75": 51,
     "76": 42,
     "77": 55,
     "78": 40,
     "79": 58,
     "80": 36,
     "81": 44,
     "82": 46,
     "83": 52,
     "84": 49,
     "85": 27,
     "86": 41,
     "87": 38,
     "88": 41,
     "89": 38,
     "90": 39,
     "91": 28,
     "92": 42,
     "93": 35,
     "94": 38,
     "95": 33,
     "96": 38,
     "97": 31,
     "98": 30,
     "99": 32,
     "100": 24,
     "101": 25,
     "102": 24,
     "103": 25,
     "104": 23,
     "105": 25,
     "106": 20,
     "107": 28,
     "108": 27,
     "109": 20,
     "110": 28,
     "111": 31,
     "112": 27,
     "113": 28,
     "114": 25,
     "115": 26,
     "116": 26,
     "117": 21,
     "118": 25,
     "119": 28,
     "120": 24,
     "121": 15,
     "122": 23,
     "123": 23,
     "124": 21,
     "125": 16,
     "126": 20,
     "127": 14,
     "128": 21,
     "129": 23,
     "130": 19,
     "131": 21,
     "132": 27,
     "133": 14,
     "134": 15,
     "135": 13,
     "136": 23,
     "137": 32,
     "138": 14,
     "139": 21,
     "140": 21,
     "141": 23,
     "142": 20,
     "143": 10,
     "144": 14,
     "145": 19,
     "146": 15,
     "147": 12,
     "148": 12,
     "149": 15,
     "150": 15,
     "151": 15,
     "152": 10,
     "153": 16,
     "154": 19,
     "155": 10,
     "156": 14,
     "157": 18,
     "158": 20,
     "159": 11,
     "160": 13,
     "161": 12,
     "162": 10,
     "163": 14,
     "164": 13,
     "165": 13,
     "166": 14,
     "167": 11,
     "168": 15,
     "169": 11,
     "170": 14,
     "171": 12,
     "172": 6,
     "173": 10,
     "174": 9,
     "175": 15,
     "176": 8,
     "177": 6,
     "178": 11,
     "179": 7,
     "180": 9,
     "181": 10,
     "182": 11,
     "183": 8,
     "184": 14,
     "185": 7,
     "186": 7,
     "187": 6,
     "188": 6,
     "189": 12,
     "190": 6,
     "191": 6,
     "192": 8,
     "193": 9,
     "194": 5,
     "195": 6,
     "196": 7,
     "197": 10,
     "198": 7,
     "199": 7,
     "200": 6,
     "201": 7,
     "202": 8,
     "203": 6,
     "204": 7,
     "205": 11,
     "206": 12,
     "207": 5,
     "208": 11,
     "209": 4,
     "210": 2,
     "211": 8,
     "212": 6,
     "213": 12,
     "214": 8,
     "215": 7,
     "216": 7,
     "217": 4,
     "218": 5,
     "219": 9,
     "220": 4,
     "221": 5,
     "222": 6,
     "223": 5,
     "224": 4,
     "225": 6,
     "226": 10,
     "227": 10,
     "228": 1,
     "229": 5,
     "230": 4,
     "231": 2,
     "232": 3,
     "233": 3,
     "234": 8,
     "235": 6,
     "236": 9,
     "237": 5,
     "238": 9,
     "239": 9,
     "240": 3,
     "241": 2,
     "242": 5,
     "243": 5,
     "244": 8,
     "245": 5,
     "246": 7,
     "247": 10,
     "248": 6,
     "249": 1,
     "250": 2,
     "251": 4,
     "252": 5,
     "253": 4,
     "254": 3,
     "255": 3,
     "256": 6,
     "257": 8,
     "258": 1,
     "259": 1,
     "260": 1,
     "261": 4,
     "263": 3,
     "264": 2,
     "265": 4,
     "266": 4,
     "267": 3,
     "268": 3,
     "269": 2,
     "270": 2,
     "271": 6,
     "272": 3,
     "273": 5,
     "274": 10,
     "275": 3,
     "276": 2,
     "277": 6,
     "278": 2,
     "279": 4,
     "280": 6,
     "281": 2,
     "282": 3,
     "283": 6,
     "284": 4,
     "285": 2,
     "286": 4,
     "287": 5,
     "288": 3,
     "289": 5,
     "290": 2,
     "291": 3,
     "292": 6,
     "293": 3,
     "294": 6,
     "295": 4,
     "296": 4,
     "297": 5,
     "298": 3,
     "299": 5,
     "300": 1,
     "301": 4,
     "302": 3,
     "303": 1,
     "304": 3,
     "306": 4,
     "307": 3,
     "308": 5,
     "309": 3,
     "310": 2,
     "311": 4,
     "312": 2,
     "313": 2,
     "314": 4,
     "315": 2,
     "318": 5,
     "319": 3,
     "320": 2,
     "321": 6,
     "322": 3,
     "323": 5,
     "324": 2,
     "325": 1,
     "327": 1,
     "328": 2,
     "329": 4,
     "330": 1,
     "331": 3,
     "332": 2,
     "333": 2,
     "334": 2,
     "335": 1,
     "336": 6,
     "337": 4,
     "338": 2,
     "339": 2,
     "340": 1,
     "341": 1,
     "342": 4,
     "343": 3,
     "344": 3,
     "345": 3,
     "346": 2,
     "347": 1,
     "348": 3,
     "349": 6,
     "350": 2,
     "352": 2,
     "354": 2,
     "356": 2,
     "357": 2,
     "358": 3,
     "359": 2,
     "361": 4,
     "362": 2,
     "363": 2,
     "364": 6,
     "365": 3,
     "366": 4,
     "367": 4,
     "368": 2,
     "369": 4,
     "370": 2,
     "373": 3,
     "375": 1,
     "377": 4,
     "378": 1,
     "380": 2,
     "382": 3,
     "383": 2,
     "384": 3,
     "385": 2,
     "386": 1,
     "387": 2,
     "389": 4,
     "390": 3,
     "391": 1,
     "392": 1,
     "393": 2,
     "394": 5,
     "395": 1,
     "396": 1,
     "397": 1,
     "398": 1,
     "399": 1,
     "400": 1,
     "401": 5,
     "402": 2,
     "404": 1,
     "405": 1,
     "406": 2,
     "407": 1,
     "408": 2,
     "410": 3,
     "411": 1,
     "412": 3,
     "414": 2,
     "418": 1,
     "419": 2,
     "420": 1,
     "422": 1,
     "423": 2,
     "425": 1,
     "427": 1,
     "429": 1,
     "430": 3,
     "431": 3,
     "432": 1,
     "433": 1,
     "434": 2,
     "435": 1,
     "436": 1,
     "438": 1,
     "439": 1,
     "440": 1,
     "443": 3,
     "444": 2,
     "445": 3,
     "446": 2,
     "450": 1,
     "452": 2,
     "454": 3,
     "455": 2,
     "458": 1,
     "459": 2,
     "460": 1,
     "461": 1,
     "462": 3,
     "464": 1,
     "466": 2,
     "467": 1,
     "468": 2,
     "469": 1,
     "472": 3,
     "473": 2,
     "475": 1,
     "477": 2,
     "478": 1,
     "479": 1,
     "480": 2,
     "482": 1,
     "483": 1,
     "484": 2,
     "488": 1,
     "489": 1,
     "492": 1,
     "494": 1,
     "495": 4,
     "497": 1,
     "504": 1,
     "505": 1,
     "508": 1,
     "511": 1,
     "513": 1,
     "515": 1,
     "517": 1,
     "519": 2,
     "520": 1,
     "521": 1,
     "525": 1,
     "526": 2,
     "529": 2,
     "531": 1,
     "532": 2,
     "533": 1,
     "537": 1,
     "538": 1,
     "540": 1,
     "541": 2,
     "544": 1,
     "545": 1,
     "546": 1,
     "547": 1,
     "548": 1,
     "549": 1,
     "550": 1,
     "551": 2,
     "555": 1,
     "558": 2,
     "560": 1,
     "564": 2,
     "566": 1,
     "574": 1,
     "577": 1,
     "580": 1,
     "587": 1,
     "591": 2,
     "596": 1,
     "599": 1,
     "601": 3,
     "608": 1,
     "617": 1,
     "624": 1,
     "625": 2,
     "627": 2,
     "628": 3,
     "630": 1,
     "631": 1,
     "633": 1,
     "639": 3,
     "643": 1,
     "646": 1,
     "650": 1,
     "652": 1,
     "657": 1,
     "663": 1,
     "664": 2,
     "665": 3,
     "667": 1,
     "670": 1,
     "671": 1,
     "678": 1,
     "682": 1,
     "691": 1,
     "697": 1,
     "710": 1,
     "711": 2,
     "717": 1,
     "721": 1,
     "728": 1,
     "729": 1,
     "730": 1,
     "731": 1,
     "754": 1,
     "777": 1,
     "798": 1,
     "814": 1,
     "820": 1,
     "821": 1,
     "853": 1,
     "856": 1,
     "857": 1,
     "858": 1,
     "861": 1,
     "868": 1,
     "871": 1,
     "872": 1,
     "873": 2,
     "874": 1,
     "892": 1,
     "907": 2,
     "922": 1,
     "957": 1,
     "961": 1,
     "969": 1,
     "970": 1,
     "1000": 1,
     "1010": 1,
     "1021": 1,
     "1088": 1,
     "1089": 1,
     "1116": 1,
     "1119": 1,
     "1122": 1,
     "1139": 1,
     "1140": 1,
     "1147": 1,
     "1212": 1,
     "1224": 1,
     "1262": 1,
     "1263": 1,
     "1280": 1,
     "1360": 1,
     "1365": 1,
     "1529": 1,
     "1573": 1,
     "2021": 1
    },
    "glide_odd_steps_hist": {
     "0": 212992,
     "1": 9728,
     "2": 3280,
     "3": 2153,
     "4": 1190,
     "5": 1230,
     "6": 1154,
     "7": 1074,
     "8": 891,
     "9": 808,
     "10": 831,
     "11": 712,
     "12": 642,
     "13": 583,
     "14": 522,
     "15": 493,
     "16": 405,
     "17": 335,
     "18": 355,
     "19": 298,
     "20": 287,
     "21": 249,
     "22": 236,
     "23": 227,
     "24": 211,
     "25": 184,
     "26": 186,
     "27": 147,
     "28": 148,
     "29": 180,
     "30": 143,
     "31": 153,
     "32": 121,
     "33": 112,
     "34": 121,
     "35": 121,
     "36": 74,
     "37": 104,
     "38": 108,
     "39": 81,
     "40": 91,
     "41": 92,
     "42": 61,
     "43": 91,
     "44": 76,
     "45": 88,
     "46": 71,
     "47": 66,
     "48": 65,
     "49": 54,
     "50": 52,
     "51": 60,
     "52": 47,
     "53": 48,
     "54": 47,
     "55": 56,
     "56": 47,
     "57": 58,
     "58": 55,
     "59": 44,
     "60": 37,
     "61": 49,
     "62": 31,
     "63": 46,
     "64": 41,
     "65": 38,
     "66": 33,
     "67": 41,
     "68": 45,
     "69": 35,
     "70": 37,
     "71": 33,
     "72": 38,
     "73": 27,
     "74": 36,
     "75": 28,
     "76": 36,
     "77": 29,
     "78": 32,
     "79": 30,
     "80": 20,
     "81": 23,
     "82": 33,
     "83": 28,
     "84": 27,
     "85": 24,
     "86": 28,
     "87": 22,
     "88": 27,
     "89": 15,
     "90": 27,
     "91": 23,
     "92": 15,
     "93": 19,
     "94": 16,
     "95": 25,
     "96": 19,
     "97": 15,
     "98": 13,
     "99": 7,
     "100": 12,
     "101": 11,
     "102": 13,
     "103": 17,
     "104": 13,
     "105": 13,
     "106": 11,
     "107": 7,
     "108": 26,
     "109": 9,
     "110": 18,
     "111": 13,
     "112": 21,
     "113": 11,
     "114": 15,
     "115": 11,
     "116": 16,
     "117": 7,
     "118": 7,
     "119": 14,
     "120": 9,
     "121": 10,
     "122": 15,
     "123": 7,
     "124": 7,
     "125": 13,
     "126": 15,
     "127": 12,
     "128": 9,
     "129": 9,
     "130": 5,
     "131": 19,
     "132": 2,
     "133": 7,
     "134": 10,
     "135": 11,
     "136": 8,
     "137": 4,
     "138": 9,
     "139": 5,
     "140": 4,
     "141": 5,
     "142": 6,
     "143": 10,
     "144": 8,
     "145": 4,
     "146": 5,
     "147": 10,
     "148": 9,
     "149": 6,
     "150": 4,
     "151": 5,
     "152": 5,
     "153": 9,
     "154": 4,
     "155": 7,
     "156": 11,
     "157": 10,
     "158": 6,
     "159": 4,
     "160": 6,
     "161": 6,
     "162": 6,
     "163": 8,
     "164": 4,
     "165": 7,
     "166": 4,
     "167": 7,
     "168": 6,
     "169": 5,
     "170": 7,
     "171": 3,
     "172": 5,
     "173": 3,
     "174": 2,
     "175": 4,
     "176": 3,
     "177": 6,
     "178": 3,
     "179": 9,
     "180": 5,
     "181": 3,
     "182": 3,
     "183": 7,
     "184": 4,
     "185": 3,
     "186": 5,
     "188": 6,
     "189": 2,
     "190": 4,
     "191": 1,
     "192": 4,
     "193": 3,
     "194": 3,
     "195": 3,
     "196": 3,
     "197": 8,
     "198": 10,
     "199": 3,
     "200": 3,
     "201": 7,
     "202": 4,
     "203": 3,
     "204": 2,
     "206": 1,
     "207": 3,
     "208": 3,
     "209": 2,
     "210": 4,
     "211": 1,
     "212": 3,
     "213": 6,
     "214": 2,
     "215": 3,
     "216": 3,
     "217": 4,
     "218": 1,
     "219": 7,
     "220": 2,
     "221": 1,
     "222": 4,
     "223": 5,
     "224": 1,
     "225": 3,
     "226": 3,
     "227": 4,
     "231": 1,
     "232": 4,
     "233": 3,
     "235": 1,
     "236": 3,
     "238": 2,
     "239": 3,
     "240": 1,
     "241": 4,
     "243": 1,
     "244": 1,
     "245": 3,
     "246": 3,
     "247": 2,
     "248": 1,
     "249": 4,
     "250": 4,
     "251": 2,
     "252": 1,
     "253": 3,
     "254": 3,
     "255": 1,
     "256": 1,
     "257": 4,
     "260": 2,
     "263": 3,
     "264": 1,
     "266": 1,
     "267": 3,
     "268": 1,
     "269": 1,
     "270": 3,
     "271": 2,
     "274": 1,
     "275": 2,
     "278": 1,
     "279": 4,
     "280": 1,
     "281": 3,
     "284": 1,
     "286": 2,
     "287": 1,
     "288": 3,
     "292": 1,
     "293": 2,
     "294": 2,
     "296": 1,
     "297": 1,
     "299": 1,
     "301": 1,
     "302": 1,
     "303": 1,
     "304": 1,
     "305": 2,
     "306": 5,
     "307": 2,
     "309": 2,
     "312": 1,
     "314": 2,
     "322": 1,
     "325": 1,
     "327": 1,
     "328": 1,
     "329": 1,
     "332": 2,
     "335": 1,
     "340": 1,
     "341": 1,
     "344": 1,
     "345": 1,
     "346": 3,
     "347": 2,
     "348": 1,
     "349": 1,
     "350": 3,
     "351": 2,
     "352": 1,
     "356": 1,
     "357": 1,
     "360": 1,
     "363": 1,
     "364": 1,
     "365": 2,
     "366": 1,
     "367": 1,
     "374": 1,
     "375": 3,
     "376": 1,
     "379": 1,
     "382": 1,
     "387": 2,
     "395": 1,
     "401": 1,
     "409": 1,
     "419": 1,
     "433": 1,
     "437": 1,
     "439": 1,
     "440": 2,
     "449": 1,
     "450": 1,
     "452": 1,
     "458": 2,
     "461": 1,
     "466": 1,
     "473": 1,
     "486": 1,
     "487": 1,
     "491": 1,
     "495": 1,
     "497": 1,
     "501": 1,
     "515": 2,
     "519": 1,
     "531": 1,
     "533": 1,
     "534": 1,
     "536": 1,
     "574": 2,
     "585": 2,
     "587": 1,
     "590": 1,
     "591": 1,
     "624": 1,
     "633": 1,
     "664": 1,
     "692": 2,
     "706": 1,
     "728": 1,
     "743": 1,
     "856": 1,
     "874": 1,
     "1062": 1
    },
    "peak_excess_bits_hist": {
     "0": 169301,
     "1": 53100,
     "2": 7712,
     "3": 3066,
     "4": 2803,
     "5": 2309,
     "6": 1730,
     "7": 1167,
     "8": 904,
     "9": 710,
     "10": 597,
     "11": 490,
     "12": 446,
     "13": 322,
     "14": 249,
     "15": 254,
     "16": 184,
     "17": 133,
     "18": 125,
     "19": 104,
     "20": 88,
     "21": 62,
     "22": 75,
     "23": 64,
     "24": 48,
     "25": 45,
     "26": 44,
     "27": 32,
     "28": 41,
     "29": 24,
     "30": 9,
     "31": 21,
     "32": 7,
     "33": 8,
     "34": 8,
     "35": 8,
     "36": 8,
     "37": 15,
     "38": 3,
     "39": 1,
     "40": 6,
     "41": 4,
     "42": 2,
     "43": 3,
     "45": 1,
     "46": 2,
     "47": 1,
     "48": 2,
     "50": 1,
     "51": 2,
     "52": 4,
     "57": 1,
     "64": 1,
     "237": 15797
    },
    "sum_delay": 1996464.0,
    "n_delay": 12264.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 16,
     "4": 5,
     "5": 21,
     "6": 15,
     "7": 27,
     "8": 27,
     "9": 35,
     "10": 37,
     "11": 47,
     "12": 47,
     "13": 48,
     "14": 52,
     "15": 49,
     "16": 54,
     "17": 59,
     "18": 65,
     "19": 63,
     "20": 68,
     "21": 77,
     "22": 74,
     "23": 61,
     "24": 68,
     "25": 67,
     "26": 65,
     "27": 63,
     "28": 62,
     "29": 76,
     "30": 57,
     "31": 61,
     "32": 74,
     "33": 60,
     "34": 74,
     "35": 79,
     "36": 93,
     "37": 64,
     "38": 83,
     "39": 83,
     "40": 74,
     "41": 72,
     "42": 75,
     "43": 79,
     "44": 80,
     "45": 76,
     "46": 86,
     "47": 75,
     "48": 69,
     "49": 80,
     "50": 67,
     "51": 73,
     "52": 74,
     "53": 76,
     "54": 69,
     "55": 66,
     "56": 70,
     "57": 72,
     "58": 67,
     "59": 60,
     "60": 72,
     "61": 61,
     "62": 69,
     "63": 70,
     "64": 50,
     "65": 64,
     "66": 52,
     "67": 65,
     "68": 55,
     "69": 47,
     "70": 60,
     "71": 55,
     "72": 53,
     "73": 51,
     "74": 57,
     "75": 52,
     "76": 54,
     "77": 56,
     "78": 52,
     "79": 58,
     "80": 53,
     "81": 56,
     "82": 53,
     "83": 51,
     "84": 52,
     "85": 48,
     "86": 46,
     "87": 44,
     "88": 44,
     "89": 45,
     "90": 40,
     "91": 41,
     "92": 49,
     "93": 27,
     "94": 32,
     "95": 41,
     "96": 40,
     "97": 38,
     "98": 43,
     "99": 39,
     "100": 45,
     "101": 33,
     "102": 33,
     "103": 35,
     "104": 31,
     "105": 36,
     "106": 39,
     "107": 42,
     "108": 40,
     "109": 55,
     "110": 49,
     "111": 45,
     "112": 62,
     "113": 54,
     "114": 64,
     "115": 52,
     "116": 36,
     "117": 55,
     "118": 42,
     "119": 37,
     "120": 45,
     "121": 45,
     "122": 39,
     "123": 45,
     "124": 41,
     "125": 39,
     "126": 52,
     "127": 38,
     "128": 40,
     "129": 43,
     "130": 34,
     "131": 45,
     "132": 57,
     "133": 41,
     "134": 43,
     "135": 57,
     "136": 44,
     "137": 47,
     "138": 46,
     "139": 39,
     "140": 49,
     "141": 42,
     "142": 44,
     "143": 40,
     "144": 29,
     "145": 41,
     "146": 51,
     "147": 31,
     "148": 46,
     "149": 41,
     "150": 35,
     "151": 43,
     "152": 46,
     "153": 35,
     "154": 38,
     "155": 36,
     "156": 37,
     "157": 27,
     "158": 22,
     "159": 28,
     "160": 28,
     "161": 34,
     "162": 25,
     "163": 26,
     "164": 25,
     "165": 34,
     "166": 31,
     "167": 29,
     "168": 24,
     "169": 28,
     "170": 25,
     "171": 28,
     "172": 24,
     "173": 28,
     "174": 28,
     "175": 26,
     "176": 33,
     "177": 28,
     "178": 27,
     "179": 34,
     "180": 31,
     "181": 36,
     "182": 31,
     "183": 24,
     "184": 36,
     "185": 20,
     "186": 31,
     "187": 29,
     "188": 20,
     "189": 19,
     "190": 25,
     "191": 24,
     "192": 20,
     "193": 23,
     "194": 27,
     "195": 24,
     "196": 17,
     "197": 21,
     "198": 18,
     "199": 20,
     "200": 29,
     "201": 20,
     "202": 12,
     "203": 24,
     "204": 28,
     "205": 19,
     "206": 22,
     "207": 17,
     "208": 22,
     "209": 23,
     "210": 24,
     "211": 21,
     "212": 29,
     "213": 20,
     "214": 22,
     "215": 21,
     "216": 21,
     "217": 21,
     "218": 10,
     "219": 26,
     "220": 15,
     "221": 16,
     "222": 23,
     "223": 20,
     "224": 12,
     "225": 19,
     "226": 16,
     "227": 14,
     "228": 10,
     "229": 13,
     "230": 16,
     "231": 11,
     "232": 14,
     "233": 14,
     "234": 10,
     "235": 11,
     "236": 11,
     "237": 8,
     "238": 9,
     "239": 10,
     "240": 8,
     "241": 6,
     "242": 9,
     "243": 7,
     "244": 11,
     "245": 6,
     "246": 4,
     "247": 8,
     "248": 9,
     "249": 9,
     "250": 16,
     "251": 6,
     "252": 15,
     "253": 12,
     "254": 8,
     "255": 12,
     "256": 13,
     "257": 16,
     "258": 22,
     "259": 10,
     "260": 13,
     "261": 16,
     "262": 16,
     "263": 11,
     "264": 10,
     "265": 13,
     "266": 16,
     "267": 14,
     "268": 12,
     "269": 17,
     "270": 19,
     "271": 10,
     "272": 12,
     "273": 14,
     "274": 11,
     "275": 8,
     "276": 12,
     "277": 10,
     "278": 11,
     "279": 11,
     "280": 12,
     "281": 9,
     "282": 10,
     "283": 7,
     "284": 9,
     "285": 10,
     "286": 10,
     "287": 13,
     "288": 10,
     "289": 6,
     "290": 10,
     "291": 12,
     "292": 6,
     "293": 10,
     "294": 5,
     "295": 3,
     "296": 7,
     "297": 3,
     "298": 7,
     "299": 7,
     "300": 6,
     "301": 6,
     "302": 3,
     "303": 7,
     "304": 4,
     "305": 4,
     "306": 8,
     "307": 7,
     "308": 6,
     "309": 9,
     "310": 8,
     "311": 8,
     "312": 9,
     "313": 8,
     "314": 3,
     "315": 7,
     "316": 5,
     "317": 9,
     "318": 6,
     "319": 2,
     "320": 5,
     "321": 2,
     "322": 2,
     "323": 3,
     "324": 3,
     "325": 3,
     "326": 2,
     "327": 2,
     "328": 4,
     "329": 3,
     "330": 3,
     "331": 2,
     "332": 1,
     "333": 1,
     "334": 3,
     "335": 5,
     "336": 5,
     "337": 6,
     "338": 5,
     "339": 4,
     "340": 5,
     "341": 5,
     "342": 5,
     "343": 8,
     "344": 7,
     "345": 6,
     "346": 5,
     "347": 4,
     "348": 9,
     "349": 6,
     "350": 3,
     "351": 6,
     "352": 2,
     "353": 10,
     "354": 7,
     "355": 4,
     "356": 8,
     "357": 4,
     "358": 7,
     "359": 7,
     "360": 6,
     "361": 3,
     "362": 8,
     "363": 4,
     "364": 3,
     "365": 3,
     "366": 7,
     "367": 6,
     "368": 5,
     "369": 11,
     "370": 5,
     "371": 3,
     "372": 3,
     "373": 6,
     "374": 5,
     "375": 5,
     "376": 9,
     "377": 5,
     "378": 4,
     "379": 4,
     "380": 4,
     "381": 2,
     "382": 4,
     "383": 4,
     "384": 6,
     "385": 6,
     "386": 4,
     "387": 8,
     "388": 7,
     "389": 4,
     "390": 8,
     "391": 4,
     "392": 4,
     "393": 8,
     "394": 5,
     "395": 7,
     "396": 11,
     "397": 2,
     "398": 8,
     "399": 9,
     "400": 6,
     "401": 8,
     "402": 7,
     "403": 7,
     "404": 6,
     "405": 3,
     "406": 7,
     "407": 5,
     "408": 6,
     "409": 5,
     "410": 9,
     "411": 4,
     "412": 4,
     "413": 10,
     "414": 7,
     "415": 8,
     "416": 8,
     "417": 4,
     "418": 11,
     "419": 6,
     "420": 3,
     "421": 9,
     "422": 5,
     "423": 7,
     "424": 5,
     "425": 8,
     "426": 10,
     "427": 5,
     "428": 5,
     "429": 11,
     "430": 4,
     "431": 3,
     "432": 6,
     "433": 4,
     "434": 7,
     "435": 4,
     "436": 3,
     "437": 6,
     "438": 2,
     "439": 5,
     "440": 5,
     "441": 8,
     "442": 8,
     "443": 2,
     "444": 6,
     "445": 4,
     "446": 1,
     "447": 5,
     "448": 4,
     "449": 5,
     "450": 3,
     "451": 5,
     "452": 7,
     "453": 3,
     "454": 5,
     "455": 6,
     "456": 8,
     "457": 8,
     "458": 8,
     "459": 10,
     "460": 6,
     "461": 6,
     "462": 3,
     "463": 4,
     "464": 5,
     "465": 6,
     "466": 5,
     "467": 5,
     "468": 3,
     "469": 3,
     "470": 5,
     "471": 5,
     "472": 5,
     "473": 9,
     "474": 6,
     "475": 7,
     "476": 7,
     "477": 9,
     "478": 8,
     "479": 8,
     "480": 8,
     "481": 6,
     "482": 5,
     "483": 8,
     "484": 6,
     "485": 4,
     "486": 4,
     "487": 7,
     "488": 6,
     "489": 3,
     "490": 2,
     "491": 8,
     "492": 8,
     "493": 4,
     "494": 7,
     "495": 8,
     "496": 7,
     "497": 12,
     "498": 7,
     "499": 10,
     "500": 6,
     "501": 7,
     "502": 11,
     "503": 6,
     "504": 7,
     "505": 1,
     "506": 5,
     "507": 7,
     "508": 5,
     "509": 3,
     "510": 4,
     "511": 3,
     "512": 2,
     "513": 1,
     "514": 3,
     "515": 1,
     "516": 3,
     "517": 6,
     "518": 4,
     "519": 5,
     "520": 7,
     "521": 5,
     "522": 7,
     "523": 5,
     "524": 4,
     "525": 8,
     "526": 7,
     "527": 7,
     "528": 8,
     "529": 4,
     "530": 7,
     "531": 7,
     "532": 3,
     "533": 2,
     "534": 5,
     "535": 3,
     "536": 5,
     "537": 5,
     "538": 2,
     "539": 4,
     "540": 4,
     "541": 3,
     "542": 5,
     "543": 3,
     "544": 3,
     "545": 2,
     "546": 6,
     "547": 6,
     "548": 2,
     "549": 4,
     "550": 5,
     "552": 4,
     "553": 1,
     "554": 4,
     "555": 2,
     "556": 2,
     "557": 4,
     "558": 3,
     "559": 1,
     "560": 3,
     "561": 3,
     "562": 4,
     "563": 4,
     "564": 2,
     "566": 5,
     "567": 2,
     "568": 2,
     "569": 3,
     "570": 2,
     "571": 2,
     "572": 3,
     "573": 1,
     "574": 3,
     "575": 4,
     "577": 4,
     "578": 3,
     "579": 1,
     "580": 3,
     "581": 3,
     "584": 1,
     "587": 1,
     "588": 1,
     "591": 1,
     "595": 1,
     "598": 1,
     "599": 1,
     "600": 1,
     "601": 1,
     "602": 1,
     "603": 1,
     "605": 2,
     "606": 1,
     "609": 1,
     "612": 2,
     "613": 1,
     "614": 1,
     "615": 1,
     "616": 2,
     "617": 3,
     "619": 2,
     "620": 2,
     "622": 1,
     "624": 1,
     "625": 2,
     "628": 1,
     "630": 2,
     "631": 2,
     "632": 1,
     "634": 1,
     "635": 2,
     "639": 1,
     "643": 2,
     "645": 4,
     "646": 4,
     "647": 2,
     "648": 2,
     "649": 1,
     "650": 1,
     "651": 3,
     "652": 3,
     "653": 1,
     "654": 2,
     "656": 2,
     "657": 2,
     "658": 1,
     "659": 2,
     "660": 2,
     "661": 1,
     "662": 3,
     "663": 1,
     "664": 1,
     "665": 3,
     "666": 2,
     "668": 2,
     "669": 1,
     "670": 3,
     "671": 1,
     "672": 2,
     "673": 2,
     "675": 1,
     "676": 1,
     "677": 1,
     "678": 1,
     "679": 1,
     "680": 1,
     "681": 1,
     "684": 1,
     "686": 1,
     "689": 1,
     "690": 1,
     "691": 1,
     "692": 2,
     "693": 1,
     "695": 1,
     "696": 1,
     "699": 2,
     "704": 1,
     "706": 1,
     "707": 1,
     "708": 1,
     "709": 1,
     "710": 1,
     "712": 1,
     "713": 3,
     "714": 1,
     "716": 1,
     "718": 1,
     "725": 1,
     "726": 1,
     "728": 1,
     "729": 2,
     "731": 1,
     "732": 4,
     "733": 2,
     "734": 1,
     "735": 5,
     "736": 2,
     "737": 1,
     "740": 1,
     "742": 3,
     "743": 1,
     "745": 2,
     "746": 2,
     "748": 2,
     "749": 1,
     "751": 2,
     "752": 1,
     "753": 1,
     "754": 2,
     "756": 1,
     "757": 1,
     "762": 1,
     "767": 1,
     "768": 1,
     "770": 1,
     "771": 1,
     "774": 1,
     "775": 1,
     "777": 1,
     "778": 1,
     "782": 1,
     "784": 1,
     "786": 1,
     "787": 2,
     "790": 1,
     "791": 1,
     "793": 1,
     "794": 2,
     "795": 1,
     "796": 1,
     "797": 1,
     "799": 1,
     "801": 2,
     "802": 1,
     "804": 2,
     "805": 1,
     "816": 1,
     "819": 1,
     "820": 1,
     "821": 1,
     "823": 3,
     "824": 1,
     "825": 1,
     "826": 1,
     "827": 1,
     "828": 2,
     "829": 2,
     "830": 1,
     "831": 2,
     "832": 1,
     "833": 2,
     "834": 2,
     "835": 3,
     "836": 3,
     "837": 2,
     "838": 4,
     "839": 3,
     "840": 1,
     "841": 3,
     "843": 1,
     "844": 2,
     "846": 2,
     "847": 1,
     "849": 3,
     "850": 2,
     "851": 1,
     "852": 2,
     "854": 2,
     "855": 1,
     "857": 2,
     "858": 1,
     "860": 4,
     "861": 3,
     "862": 1,
     "863": 2,
     "864": 1,
     "865": 1,
     "866": 2,
     "869": 2,
     "870": 2,
     "871": 1,
     "872": 2,
     "873": 1,
     "874": 1,
     "878": 1,
     "879": 2,
     "880": 1,
     "903": 1,
     "906": 1,
     "907": 1,
     "909": 1,
     "918": 1,
     "932": 1,
     "972": 1,
     "998": 1,
     "999": 1,
     "1002": 1,
     "1003": 1,
     "1005": 1,
     "1007": 1,
     "1008": 2,
     "1013": 1,
     "1019": 1,
     "1020": 1,
     "1044": 1,
     "1055": 1,
     "1096": 1,
     "1169": 1,
     "1170": 1,
     "1285": 1,
     "1287": 1,
     "1288": 1,
     "1290": 1,
     "1293": 1,
     "1295": 1,
     "1296": 1,
     "1298": 1,
     "1299": 1,
     "1357": 1,
     "1380": 1,
     "1510": 1,
     "1511": 1,
     "1516": 1,
     "1533": 1
    }
   },
   "max_glide": [
    2249,
    728411
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834865873496890964",
    "n": 718149
   },
   "has_delay": true,
   "max_delay": [
    1533,
    883728
   ],
   "basins": {
    "0": 3489,
    "1": 16105,
    "2": 3186,
    "escaped": 501508
   },
   "mean_glide_odd_n": 25.773318798474882,
   "mean_glide_odd_steps_odd_n": 13.896981582804358,
   "measured_drift_bits_per_odd_step": -0.12327215518937645
  }
 },
 "records": {
  "glide": [
   [
    2,
    1
   ],
   [
    4,
    2
   ],
   [
    8,
    5
   ],
   [
    35,
    21
   ],
   [
    111,
    115
   ],
   [
    373,
    601
   ],
   [
    5563,
    760
   ],
   [
    27405,
    887
   ],
   [
    66477,
    1687
   ],
   [
    93423,
    2071
   ],
   [
    728411,
    2249
   ]
  ],
  "peak": [
   [
    1,
    2
   ],
   [
    3,
    11
   ],
   [
    16,
    257
   ],
   [
    37,
    257
   ],
   [
    55,
    257
   ],
   [
    115,
    257
   ],
   [
    163,
    257
   ],
   [
    507,
    257
   ],
   [
    87631,
    257
   ],
   [
    168123,
    257
   ],
   [
    718149,
    257
   ]
  ],
  "delay": [
   [
    2,
    1
   ],
   [
    3,
    15
   ],
   [
    4,
    17
   ],
   [
    35,
    21
   ],
   [
    70,
    22
   ],
   [
    111,
    136
   ],
   [
    148,
    138
   ],
   [
    421,
    165
   ],
   [
    561,
    167
   ],
   [
    748,
    169
   ],
   [
    1423,
    518
   ],
   [
    1897,
    520
   ],
   [
    2248,
    525
   ],
   [
    6231,
    547
   ],
   [
    7693,
    833
   ],
   [
    8104,
    841
   ],
   [
    40501,
    851
   ],
   [
    54001,
    853
   ],
   [
    63976,
    863
   ],
   [
    69904,
    1527
   ],
   [
    883728,
    1533
   ]
  ],
  "running": {
   "glide": 2249,
   "peak_bits": 257,
   "peak_top": "13834865873496890964",
   "delay": 1533
  }
 },
 "events": {
  "examples": [
   [
    16,
    "escape",
    0
   ],
   [
    24,
    "escape",
    0
   ],
   [
    27,
    "escape",
    0
   ],
   [
    31,
    "escape",
    0
   ],
   [
    37,
    "escape",
    0
   ],
   [
    39,
    "escape",
    0
   ],
   [
    40,
    "escape",
    0
   ],
   [
    45,
    "escape",
    0
   ],
   [
    47,
    "escape",
    0
   ],
   [
    48,
    "escape",
    0
   ],
   [
    51,
    "escape",
    0
   ],
   [
    55,
    "escape",
    0
   ],
   [
    56,
    "escape",
    0
   ],
   [
    59,
    "escape",
    0
   ],
   [
    61,
    "escape",
    0
   ],
   [
    63,
    "escape",
    0
   ],
   [
    67,
    "escape",
    0
   ],
   [
    69,
    "escape",
    0
   ],
   [
    71,
    "escape",
    0
   ],
   [
    77,
    "escape",
    0
   ],
   [
    79,
    "escape",
    0
   ],
   [
    83,
    "escape",
    0
   ],
   [
    87,
    "escape",
    0
   ],
   [
    91,
    "escape",
    0
   ],
   [
    95,
    "escape",
    0
   ],
   [
    101,
    "escape",
    0
   ],
   [
    103,
    "escape",
    0
   ],
   [
    104,
    "escape",
    0
   ],
   [
    109,
    "escape",
    0
   ],
   [
    115,
    "escape",
    0
   ],
   [
    117,
    "escape",
    0
   ],
   [
    119,
    "escape",
    0
   ],
   [
    123,
    "escape",
    0
   ],
   [
    125,
    "escape",
    0
   ],
   [
    127,
    "escape",
    0
   ],
   [
    131,
    "escape",
    0
   ],
   [
    141,
    "escape",
    0
   ],
   [
    143,
    "escape",
    0
   ],
   [
    159,
    "escape",
    0
   ],
   [
    163,
    "escape",
    0
   ],
   [
    165,
    "escape",
    0
   ],
   [
    173,
    "escape",
    0
   ],
   [
    176,
    "escape",
    0
   ],
   [
    179,
    "escape",
    0
   ],
   [
    191,
    "escape",
    0
   ],
   [
    195,
    "escape",
    0
   ],
   [
    208,
    "escape",
    0
   ],
   [
    215,
    "escape",
    0
   ],
   [
    219,
    "escape",
    0
   ],
   [
    223,
    "escape",
    0
   ],
   [
    232,
    "escape",
    0
   ],
   [
    237,
    "escape",
    0
   ],
   [
    239,
    "escape",
    0
   ],
   [
    245,
    "escape",
    0
   ],
   [
    247,
    "escape",
    0
   ],
   [
    248,
    "escape",
    0
   ],
   [
    261,
    "escape",
    0
   ],
   [
    267,
    "escape",
    0
   ],
   [
    269,
    "escape",
    0
   ],
   [
    279,
    "escape",
    0
   ],
   [
    287,
    "escape",
    0
   ],
   [
    291,
    "escape",
    0
   ],
   [
    293,
    "escape",
    0
   ],
   [
    301,
    "escape",
    0
   ],
   [
    303,
    "escape",
    0
   ],
   [
    312,
    "escape",
    0
   ],
   [
    323,
    "escape",
    0
   ],
   [
    325,
    "escape",
    0
   ],
   [
    327,
    "escape",
    0
   ],
   [
    331,
    "escape",
    0
   ],
   [
    335,
    "escape",
    0
   ],
   [
    339,
    "escape",
    0
   ],
   [
    343,
    "escape",
    0
   ],
   [
    351,
    "escape",
    0
   ],
   [
    359,
    "escape",
    0
   ],
   [
    368,
    "escape",
    0
   ],
   [
    371,
    "escape",
    0
   ],
   [
    399,
    "escape",
    0
   ],
   [
    419,
    "escape",
    0
   ],
   [
    431,
    "escape",
    0
   ],
   [
    432,
    "escape",
    0
   ],
   [
    437,
    "escape",
    0
   ],
   [
    439,
    "escape",
    0
   ],
   [
    440,
    "escape",
    0
   ],
   [
    453,
    "escape",
    0
   ],
   [
    487,
    "escape",
    0
   ],
   [
    488,
    "escape",
    0
   ],
   [
    495,
    "escape",
    0
   ],
   [
    496,
    "escape",
    0
   ],
   [
    503,
    "escape",
    0
   ],
   [
    507,
    "escape",
    0
   ],
   [
    509,
    "escape",
    0
   ],
   [
    515,
    "escape",
    0
   ],
   [
    525,
    "escape",
    0
   ],
   [
    527,
    "escape",
    0
   ],
   [
    528,
    "escape",
    0
   ],
   [
    539,
    "escape",
    0
   ],
   [
    547,
    "escape",
    0
   ],
   [
    549,
    "escape",
    0
   ],
   [
    552,
    "escape",
    0
   ],
   [
    557,
    "escape",
    0
   ],
   [
    571,
    "escape",
    0
   ],
   [
    573,
    "escape",
    0
   ],
   [
    591,
    "escape",
    0
   ],
   [
    595,
    "escape",
    0
   ],
   [
    599,
    "escape",
    0
   ],
   [
    607,
    "escape",
    0
   ],
   [
    613,
    "escape",
    0
   ],
   [
    615,
    "escape",
    0
   ],
   [
    621,
    "escape",
    0
   ],
   [
    624,
    "escape",
    0
   ],
   [
    627,
    "escape",
    0
   ],
   [
    629,
    "escape",
    0
   ],
   [
    637,
    "escape",
    0
   ],
   [
    643,
    "escape",
    0
   ],
   [
    647,
    "escape",
    0
   ],
   [
    656,
    "escape",
    0
   ],
   [
    659,
    "escape",
    0
   ],
   [
    667,
    "escape",
    0
   ],
   [
    680,
    "escape",
    0
   ],
   [
    688,
    "escape",
    0
   ],
   [
    699,
    "escape",
    0
   ],
   [
    717,
    "escape",
    0
   ],
   [
    727,
    "escape",
    0
   ],
   [
    731,
    "escape",
    0
   ],
   [
    743,
    "escape",
    0
   ],
   [
    744,
    "escape",
    0
   ],
   [
    751,
    "escape",
    0
   ],
   [
    755,
    "escape",
    0
   ],
   [
    757,
    "escape",
    0
   ],
   [
    759,
    "escape",
    0
   ],
   [
    760,
    "escape",
    0
   ],
   [
    773,
    "escape",
    0
   ],
   [
    781,
    "escape",
    0
   ],
   [
    787,
    "escape",
    0
   ],
   [
    791,
    "escape",
    0
   ],
   [
    792,
    "escape",
    0
   ],
   [
    807,
    "escape",
    0
   ],
   [
    821,
    "escape",
    0
   ],
   [
    823,
    "escape",
    0
   ],
   [
    824,
    "escape",
    0
   ],
   [
    835,
    "escape",
    0
   ],
   [
    837,
    "escape",
    0
   ],
   [
    847,
    "escape",
    0
   ],
   [
    855,
    "escape",
    0
   ],
   [
    871,
    "escape",
    0
   ],
   [
    887,
    "escape",
    0
   ],
   [
    893,
    "escape",
    0
   ],
   [
    899,
    "escape",
    0
   ],
   [
    911,
    "escape",
    0
   ],
   [
    920,
    "escape",
    0
   ],
   [
    923,
    "escape",
    0
   ],
   [
    941,
    "escape",
    0
   ],
   [
    955,
    "escape",
    0
   ],
   [
    957,
    "escape",
    0
   ],
   [
    965,
    "escape",
    0
   ],
   [
    971,
    "escape",
    0
   ],
   [
    973,
    "escape",
    0
   ],
   [
    975,
    "escape",
    0
   ],
   [
    979,
    "escape",
    0
   ],
   [
    984,
    "escape",
    0
   ],
   [
    997,
    "escape",
    0
   ],
   [
    1027,
    "escape",
    0
   ],
   [
    1029,
    "escape",
    0
   ],
   [
    1035,
    "escape",
    0
   ],
   [
    1039,
    "escape",
    0
   ],
   [
    1047,
    "escape",
    0
   ],
   [
    1051,
    "escape",
    0
   ],
   [
    1059,
    "escape",
    0
   ],
   [
    1072,
    "escape",
    0
   ],
   [
    1075,
    "escape",
    0
   ],
   [
    1077,
    "escape",
    0
   ],
   [
    1083,
    "escape",
    0
   ],
   [
    1087,
    "escape",
    0
   ],
   [
    1091,
    "escape",
    0
   ],
   [
    1093,
    "escape",
    0
   ],
   [
    1095,
    "escape",
    0
   ],
   [
    1107,
    "escape",
    0
   ],
   [
    1115,
    "escape",
    0
   ],
   [
    1119,
    "escape",
    0
   ],
   [
    1133,
    "escape",
    0
   ],
   [
    1139,
    "escape",
    0
   ],
   [
    1144,
    "escape",
    0
   ],
   [
    1168,
    "escape",
    0
   ],
   [
    1171,
    "escape",
    0
   ],
   [
    1183,
    "escape",
    0
   ],
   [
    1187,
    "escape",
    0
   ],
   [
    1189,
    "escape",
    0
   ],
   [
    1191,
    "escape",
    0
   ],
   [
    1200,
    "escape",
    0
   ],
   [
    1211,
    "escape",
    0
   ],
   [
    1219,
    "escape",
    0
   ],
   [
    1232,
    "escape",
    0
   ],
   [
    1235,
    "escape",
    0
   ],
   [
    1243,
    "escape",
    0
   ],
   [
    1253,
    "escape",
    0
   ],
   [
    1255,
    "escape",
    0
   ],
   [
    1256,
    "escape",
    0
   ],
   [
    1263,
    "escape",
    0
   ],
   [
    1267,
    "escape",
    0
   ],
   [
    1271,
    "escape",
    0
   ],
   [
    1275,
    "escape",
    0
   ],
   [
    1283,
    "escape",
    0
   ],
   [
    1285,
    "escape",
    0
   ],
   [
    1287,
    "escape",
    0
   ],
   [
    1299,
    "escape",
    0
   ],
   [
    1303,
    "escape",
    0
   ],
   [
    1307,
    "escape",
    0
   ],
   [
    1331,
    "escape",
    0
   ],
   [
    1335,
    "escape",
    0
   ],
   [
    1349,
    "escape",
    0
   ],
   [
    1351,
    "escape",
    0
   ],
   [
    1357,
    "escape",
    0
   ],
   [
    1367,
    "escape",
    0
   ],
   [
    1375,
    "escape",
    0
   ],
   [
    1389,
    "escape",
    0
   ],
   [
    1399,
    "escape",
    0
   ],
   [
    1407,
    "escape",
    0
   ],
   [
    1413,
    "escape",
    0
   ],
   [
    1435,
    "escape",
    0
   ],
   [
    1459,
    "escape",
    0
   ],
   [
    1463,
    "escape",
    0
   ],
   [
    1469,
    "escape",
    0
   ],
   [
    1471,
    "escape",
    0
   ],
   [
    1477,
    "escape",
    0
   ],
   [
    1495,
    "escape",
    0
   ],
   [
    1519,
    "escape",
    0
   ],
   [
    1527,
    "escape",
    0
   ],
   [
    1541,
    "escape",
    0
   ],
   [
    1559,
    "escape",
    0
   ],
   [
    1563,
    "escape",
    0
   ],
   [
    1571,
    "escape",
    0
   ],
   [
    1573,
    "escape",
    0
   ],
   [
    1589,
    "escape",
    0
   ],
   [
    1591,
    "escape",
    0
   ],
   [
    1613,
    "escape",
    0
   ],
   [
    1615,
    "escape",
    0
   ],
   [
    1616,
    "escape",
    0
   ],
   [
    1624,
    "escape",
    0
   ],
   [
    1627,
    "escape",
    0
   ],
   [
    1631,
    "escape",
    0
   ],
   [
    1637,
    "escape",
    0
   ],
   [
    1640,
    "escape",
    0
   ],
   [
    1645,
    "escape",
    0
   ],
   [
    1648,
    "escape",
    0
   ],
   [
    1653,
    "escape",
    0
   ],
   [
    1661,
    "escape",
    0
   ],
   [
    1663,
    "escape",
    0
   ],
   [
    1679,
    "escape",
    0
   ],
   [
    1680,
    "escape",
    0
   ],
   [
    1695,
    "escape",
    0
   ],
   [
    1699,
    "escape",
    0
   ],
   [
    1709,
    "escape",
    0
   ],
   [
    1711,
    "escape",
    0
   ],
   [
    1717,
    "escape",
    0
   ],
   [
    1720,
    "escape",
    0
   ],
   [
    1752,
    "escape",
    0
   ],
   [
    1765,
    "escape",
    0
   ],
   [
    1768,
    "escape",
    0
   ],
   [
    1776,
    "escape",
    0
   ],
   [
    1781,
    "escape",
    0
   ],
   [
    1783,
    "escape",
    0
   ],
   [
    1784,
    "escape",
    0
   ],
   [
    1803,
    "escape",
    0
   ],
   [
    1815,
    "escape",
    0
   ],
   [
    1819,
    "escape",
    0
   ],
   [
    1827,
    "escape",
    0
   ],
   [
    1829,
    "escape",
    0
   ],
   [
    1831,
    "escape",
    0
   ],
   [
    1848,
    "escape",
    0
   ],
   [
    1851,
    "escape",
    0
   ],
   [
    1853,
    "escape",
    0
   ],
   [
    1855,
    "escape",
    0
   ],
   [
    1861,
    "escape",
    0
   ],
   [
    1869,
    "escape",
    0
   ],
   [
    1872,
    "escape",
    0
   ],
   [
    1879,
    "escape",
    0
   ],
   [
    1880,
    "escape",
    0
   ],
   [
    1883,
    "escape",
    0
   ],
   [
    1893,
    "escape",
    0
   ],
   [
    1895,
    "escape",
    0
   ],
   [
    1901,
    "escape",
    0
   ],
   [
    1909,
    "escape",
    0
   ],
   [
    1911,
    "escape",
    0
   ],
   [
    1912,
    "escape",
    0
   ],
   [
    1923,
    "escape",
    0
   ],
   [
    1925,
    "escape",
    0
   ],
   [
    1927,
    "escape",
    0
   ],
   [
    1931,
    "escape",
    0
   ],
   [
    1935,
    "escape",
    0
   ],
   [
    1936,
    "escape",
    0
   ],
   [
    1947,
    "escape",
    0
   ],
   [
    1955,
    "escape",
    0
   ],
   [
    1965,
    "escape",
    0
   ],
   [
    1971,
    "escape",
    0
   ],
   [
    1981,
    "escape",
    0
   ],
   [
    1987,
    "escape",
    0
   ],
   [
    1989,
    "escape",
    0
   ],
   [
    1999,
    "escape",
    0
   ],
   [
    2003,
    "escape",
    0
   ],
   [
    2007,
    "escape",
    0
   ],
   [
    2008,
    "escape",
    0
   ],
   [
    2024,
    "escape",
    0
   ],
   [
    2037,
    "escape",
    0
   ],
   [
    2047,
    "escape",
    0
   ],
   [
    2051,
    "escape",
    0
   ],
   [
    2053,
    "escape",
    0
   ],
   [
    2063,
    "escape",
    0
   ],
   [
    2064,
    "escape",
    0
   ],
   [
    2071,
    "escape",
    0
   ],
   [
    2079,
    "escape",
    0
   ],
   [
    2083,
    "escape",
    0
   ],
   [
    2085,
    "escape",
    0
   ],
   [
    2103,
    "escape",
    0
   ],
   [
    2104,
    "escape",
    0
   ],
   [
    2109,
    "escape",
    0
   ],
   [
    2111,
    "escape",
    0
   ],
   [
    2115,
    "escape",
    0
   ],
   [
    2119,
    "escape",
    0
   ],
   [
    2125,
    "escape",
    0
   ],
   [
    2127,
    "escape",
    0
   ],
   [
    2128,
    "escape",
    0
   ],
   [
    2139,
    "escape",
    0
   ],
   [
    2151,
    "escape",
    0
   ],
   [
    2152,
    "escape",
    0
   ],
   [
    2160,
    "escape",
    0
   ],
   [
    2173,
    "escape",
    0
   ],
   [
    2179,
    "escape",
    0
   ],
   [
    2189,
    "escape",
    0
   ],
   [
    2191,
    "escape",
    0
   ],
   [
    2207,
    "escape",
    0
   ],
   [
    2211,
    "escape",
    0
   ],
   [
    2215,
    "escape",
    0
   ],
   [
    2216,
    "escape",
    0
   ],
   [
    2221,
    "escape",
    0
   ],
   [
    2224,
    "escape",
    0
   ],
   [
    2229,
    "escape",
    0
   ],
   [
    2243,
    "escape",
    0
   ],
   [
    2251,
    "escape",
    0
   ],
   [
    2259,
    "escape",
    0
   ],
   [
    2271,
    "escape",
    0
   ],
   [
    2277,
    "escape",
    0
   ],
   [
    2279,
    "escape",
    0
   ],
   [
    2287,
    "escape",
    0
   ],
   [
    2291,
    "escape",
    0
   ],
   [
    2296,
    "escape",
    0
   ],
   [
    2311,
    "escape",
    0
   ],
   [
    2339,
    "escape",
    0
   ],
   [
    2341,
    "escape",
    0
   ],
   [
    2357,
    "escape",
    0
   ],
   [
    2360,
    "escape",
    0
   ],
   [
    2367,
    "escape",
    0
   ],
   [
    2373,
    "escape",
    0
   ],
   [
    2384,
    "escape",
    0
   ],
   [
    2387,
    "escape",
    0
   ],
   [
    2391,
    "escape",
    0
   ],
   [
    2392,
    "escape",
    0
   ],
   [
    2407,
    "escape",
    0
   ],
   [
    2416,
    "escape",
    0
   ],
   [
    2419,
    "escape",
    0
   ],
   [
    2421,
    "escape",
    0
   ],
   [
    2423,
    "escape",
    0
   ],
   [
    2424,
    "escape",
    0
   ],
   [
    2431,
    "escape",
    0
   ],
   [
    2437,
    "escape",
    0
   ],
   [
    2445,
    "escape",
    0
   ],
   [
    2448,
    "escape",
    0
   ],
   [
    2463,
    "escape",
    0
   ],
   [
    2480,
    "escape",
    0
   ],
   [
    2485,
    "escape",
    0
   ],
   [
    2487,
    "escape",
    0
   ],
   [
    2493,
    "escape",
    0
   ],
   [
    2495,
    "escape",
    0
   ],
   [
    2499,
    "escape",
    0
   ],
   [
    2519,
    "escape",
    0
   ],
   [
    2520,
    "escape",
    0
   ],
   [
    2527,
    "escape",
    0
   ],
   [
    2533,
    "escape",
    0
   ],
   [
    2543,
    "escape",
    0
   ],
   [
    2544,
    "escape",
    0
   ],
   [
    2549,
    "escape",
    0
   ],
   [
    2559,
    "escape",
    0
   ],
   [
    2567,
    "escape",
    0
   ],
   [
    2576,
    "escape",
    0
   ],
   [
    2583,
    "escape",
    0
   ],
   [
    2584,
    "escape",
    0
   ],
   [
    2595,
    "escape",
    0
   ],
   [
    2599,
    "escape",
    0
   ],
   [
    2608,
    "escape",
    0
   ],
   [
    2613,
    "escape",
    0
   ],
   [
    2631,
    "escape",
    0
   ],
   [
    2648,
    "escape",
    0
   ],
   [
    2655,
    "escape",
    0
   ],
   [
    2664,
    "escape",
    0
   ],
   [
    2675,
    "escape",
    0
   ],
   [
    2680,
    "escape",
    0
   ],
   [
    2683,
    "escape",
    0
   ],
   [
    2691,
    "escape",
    0
   ],
   [
    2701,
    "escape",
    0
   ],
   [
    2703,
    "escape",
    0
   ],
   [
    2719,
    "escape",
    0
   ],
   [
    2723,
    "escape",
    0
   ],
   [
    2727,
    "escape",
    0
   ],
   [
    2728,
    "escape",
    0
   ],
   [
    2741,
    "escape",
    0
   ],
   [
    2743,
    "escape",
    0
   ],
   [
    2744,
    "escape",
    0
   ],
   [
    2747,
    "escape",
    0
   ],
   [
    2751,
    "escape",
    0
   ],
   [
    2783,
    "escape",
    0
   ],
   [
    2792,
    "escape",
    0
   ],
   [
    2800,
    "escape",
    0
   ],
   [
    2805,
    "escape",
    0
   ],
   [
    2808,
    "escape",
    0
   ],
   [
    2815,
    "escape",
    0
   ],
   [
    2819,
    "escape",
    0
   ],
   [
    2827,
    "escape",
    0
   ],
   [
    2835,
    "escape",
    0
   ],
   [
    2843,
    "escape",
    0
   ],
   [
    2847,
    "escape",
    0
   ],
   [
    2863,
    "escape",
    0
   ],
   [
    2867,
    "escape",
    0
   ],
   [
    2869,
    "escape",
    0
   ],
   [
    2883,
    "escape",
    0
   ],
   [
    2885,
    "escape",
    0
   ],
   [
    2887,
    "escape",
    0
   ],
   [
    2891,
    "escape",
    0
   ],
   [
    2903,
    "escape",
    0
   ],
   [
    2904,
    "escape",
    0
   ],
   [
    2907,
    "escape",
    0
   ],
   [
    2919,
    "escape",
    0
   ],
   [
    2933,
    "escape",
    0
   ],
   [
    2935,
    "escape",
    0
   ],
   [
    2957,
    "escape",
    0
   ],
   [
    2968,
    "escape",
    0
   ],
   [
    2979,
    "escape",
    0
   ],
   [
    2981,
    "escape",
    0
   ],
   [
    2992,
    "escape",
    0
   ],
   [
    2995,
    "escape",
    0
   ],
   [
    2997,
    "escape",
    0
   ],
   [
    2999,
    "escape",
    0
   ],
   [
    3005,
    "escape",
    0
   ],
   [
    3011,
    "escape",
    0
   ],
   [
    3013,
    "escape",
    0
   ],
   [
    3019,
    "escape",
    0
   ],
   [
    3024,
    "escape",
    0
   ],
   [
    3039,
    "escape",
    0
   ],
   [
    3056,
    "escape",
    0
   ],
   [
    3067,
    "escape",
    0
   ],
   [
    3069,
    "escape",
    0
   ],
   [
    3071,
    "escape",
    0
   ],
   [
    3077,
    "escape",
    0
   ],
   [
    3079,
    "escape",
    0
   ],
   [
    3085,
    "escape",
    0
   ],
   [
    3087,
    "escape",
    0
   ],
   [
    3095,
    "escape",
    0
   ],
   [
    3096,
    "escape",
    0
   ],
   [
    3099,
    "escape",
    0
   ],
   [
    3107,
    "escape",
    0
   ],
   [
    3117,
    "escape",
    0
   ],
   [
    3119,
    "escape",
    0
   ],
   [
    3125,
    "escape",
    0
   ],
   [
    3128,
    "escape",
    0
   ],
   [
    3133,
    "escape",
    0
   ],
   [
    3139,
    "escape",
    0
   ],
   [
    3141,
    "escape",
    0
   ],
   [
    3155,
    "escape",
    0
   ],
   [
    3159,
    "escape",
    0
   ],
   [
    3167,
    "escape",
    0
   ],
   [
    3173,
    "escape",
    0
   ],
   [
    3175,
    "escape",
    0
   ],
   [
    3181,
    "escape",
    0
   ],
   [
    3189,
    "escape",
    0
   ],
   [
    3191,
    "escape",
    0
   ],
   [
    3192,
    "escape",
    0
   ],
   [
    3199,
    "escape",
    0
   ],
   [
    3227,
    "escape",
    0
   ],
   [
    3240,
    "escape",
    0
   ],
   [
    3253,
    "escape",
    0
   ],
   [
    3259,
    "escape",
    0
   ],
   [
    3267,
    "escape",
    0
   ],
   [
    3269,
    "escape",
    0
   ],
   [
    3271,
    "escape",
    0
   ],
   [
    3277,
    "escape",
    0
   ],
   [
    3279,
    "escape",
    0
   ],
   [
    3280,
    "escape",
    0
   ],
   [
    3283,
    "escape",
    0
   ],
   [
    3287,
    "escape",
    0
   ],
   [
    3295,
    "escape",
    0
   ],
   [
    3301,
    "escape",
    0
   ],
   [
    3311,
    "escape",
    0
   ],
   [
    3317,
    "escape",
    0
   ],
   [
    3323,
    "escape",
    0
   ],
   [
    3327,
    "escape",
    0
   ],
   [
    3331,
    "escape",
    0
   ],
   [
    3344,
    "escape",
    0
   ],
   [
    3351,
    "escape",
    0
   ],
   [
    3352,
    "escape",
    0
   ],
   [
    3365,
    "escape",
    0
   ],
   [
    3367,
    "escape",
    0
   ],
   [
    3373,
    "escape",
    0
   ],
   [
    3381,
    "escape",
    0
   ],
   [
    3389,
    "escape",
    0
   ],
   [
    3391,
    "escape",
    0
   ],
   [
    3397,
    "escape",
    0
   ],
   [
    3403,
    "escape",
    0
   ],
   [
    3407,
    "escape",
    0
   ],
   [
    3408,
    "escape",
    0
   ],
   [
    3419,
    "escape",
    0
   ],
   [
    3431,
    "escape",
    0
   ],
   [
    3437,
    "escape",
    0
   ],
   [
    3445,
    "escape",
    0
   ],
   [
    3448,
    "escape",
    0
   ],
   [
    3453,
    "escape",
    0
   ],
   [
    3467,
    "escape",
    0
   ],
   [
    3471,
    "escape",
    0
   ],
   [
    3483,
    "escape",
    0
   ],
   [
    3487,
    "escape",
    0
   ],
   [
    3495,
    "escape",
    0
   ],
   [
    3507,
    "escape",
    0
   ],
   [
    3512,
    "escape",
    0
   ],
   [
    3517,
    "escape",
    0
   ],
   [
    3519,
    "escape",
    0
   ],
   [
    3525,
    "escape",
    0
   ],
   [
    3536,
    "escape",
    0
   ],
   [
    3544,
    "escape",
    0
   ],
   [
    3551,
    "escape",
    0
   ],
   [
    3560,
    "escape",
    0
   ],
   [
    3568,
    "escape",
    0
   ],
   [
    3576,
    "escape",
    0
   ],
   [
    3579,
    "escape",
    0
   ],
   [
    3581,
    "escape",
    0
   ],
   [
    3583,
    "escape",
    0
   ],
   [
    3587,
    "escape",
    0
   ],
   [
    3589,
    "escape",
    0
   ],
   [
    3591,
    "escape",
    0
   ],
   [
    3607,
    "escape",
    0
   ],
   [
    3611,
    "escape",
    0
   ],
   [
    3619,
    "escape",
    0
   ],
   [
    3621,
    "escape",
    0
   ],
   [
    3624,
    "escape",
    0
   ],
   [
    3629,
    "escape",
    0
   ],
   [
    3631,
    "escape",
    0
   ],
   [
    3632,
    "escape",
    0
   ],
   [
    3635,
    "escape",
    0
   ],
   [
    3637,
    "escape",
    0
   ],
   [
    3640,
    "escape",
    0
   ],
   [
    3645,
    "escape",
    0
   ],
   [
    3647,
    "escape",
    0
   ],
   [
    3664,
    "escape",
    0
   ],
   [
    3667,
    "escape",
    0
   ],
   [
    3672,
    "escape",
    0
   ],
   [
    3687,
    "escape",
    0
   ],
   [
    3693,
    "escape",
    0
   ],
   [
    3695,
    "escape",
    0
   ],
   [
    3711,
    "escape",
    0
   ],
   [
    3727,
    "escape",
    0
   ],
   [
    3728,
    "escape",
    0
   ],
   [
    3731,
    "escape",
    0
   ],
   [
    3739,
    "escape",
    0
   ],
   [
    3743,
    "escape",
    0
   ],
   [
    3749,
    "escape",
    0
   ],
   [
    3763,
    "escape",
    0
   ],
   [
    3771,
    "escape",
    0
   ],
   [
    3779,
    "escape",
    0
   ],
   [
    3781,
    "escape",
    0
   ],
   [
    3783,
    "escape",
    0
   ],
   [
    3787,
    "escape",
    0
   ],
   [
    3791,
    "escape",
    0
   ],
   [
    3792,
    "escape",
    0
   ],
   [
    3795,
    "escape",
    0
   ],
   [
    3799,
    "escape",
    0
   ],
   [
    3800,
    "escape",
    0
   ],
   [
    3813,
    "escape",
    0
   ],
   [
    3815,
    "escape",
    0
   ],
   [
    3816,
    "escape",
    0
   ],
   [
    3823,
    "escape",
    0
   ],
   [
    3824,
    "escape",
    0
   ],
   [
    3829,
    "escape",
    0
   ],
   [
    3839,
    "escape",
    0
   ],
   [
    3847,
    "escape",
    0
   ],
   [
    3851,
    "escape",
    0
   ],
   [
    3867,
    "escape",
    0
   ],
   [
    3871,
    "escape",
    0
   ],
   [
    3875,
    "escape",
    0
   ],
   [
    3879,
    "escape",
    0
   ],
   [
    3885,
    "escape",
    0
   ],
   [
    3893,
    "escape",
    0
   ],
   [
    3895,
    "escape",
    0
   ],
   [
    3899,
    "escape",
    0
   ],
   [
    3901,
    "escape",
    0
   ],
   [
    3907,
    "escape",
    0
   ],
   [
    3909,
    "escape",
    0
   ],
   [
    3919,
    "escape",
    0
   ],
   [
    3920,
    "escape",
    0
   ],
   [
    3951,
    "escape",
    0
   ],
   [
    3952,
    "escape",
    0
   ],
   [
    3957,
    "escape",
    0
   ],
   [
    3967,
    "escape",
    0
   ],
   [
    3983,
    "escape",
    0
   ],
   [
    3984,
    "escape",
    0
   ],
   [
    3987,
    "escape",
    0
   ],
   [
    3999,
    "escape",
    0
   ],
   [
    4003,
    "escape",
    0
   ],
   [
    4005,
    "escape",
    0
   ],
   [
    4015,
    "escape",
    0
   ],
   [
    4023,
    "escape",
    0
   ],
   [
    4027,
    "escape",
    0
   ],
   [
    4029,
    "escape",
    0
   ],
   [
    4035,
    "escape",
    0
   ],
   [
    4037,
    "escape",
    0
   ],
   [
    4048,
    "escape",
    0
   ],
   [
    4051,
    "escape",
    0
   ],
   [
    4055,
    "escape",
    0
   ],
   [
    4063,
    "escape",
    0
   ],
   [
    4079,
    "escape",
    0
   ],
   [
    4083,
    "escape",
    0
   ],
   [
    4085,
    "escape",
    0
   ],
   [
    4091,
    "escape",
    0
   ],
   [
    4093,
    "escape",
    0
   ],
   [
    4095,
    "escape",
    0
   ],
   [
    4101,
    "escape",
    0
   ],
   [
    4112,
    "escape",
    0
   ],
   [
    4123,
    "escape",
    0
   ],
   [
    4127,
    "escape",
    0
   ],
   [
    4131,
    "escape",
    0
   ],
   [
    4141,
    "escape",
    0
   ],
   [
    4144,
    "escape",
    0
   ],
   [
    4155,
    "escape",
    0
   ],
   [
    4159,
    "escape",
    0
   ],
   [
    4175,
    "escape",
    0
   ],
   [
    4176,
    "escape",
    0
   ],
   [
    4179,
    "escape",
    0
   ],
   [
    4200,
    "escape",
    0
   ],
   [
    4207,
    "escape",
    0
   ],
   [
    4208,
    "escape",
    0
   ],
   [
    4213,
    "escape",
    0
   ],
   [
    4215,
    "escape",
    0
   ],
   [
    4216,
    "escape",
    0
   ],
   [
    4223,
    "escape",
    0
   ],
   [
    4243,
    "escape",
    0
   ],
   [
    4255,
    "escape",
    0
   ],
   [
    4261,
    "escape",
    0
   ],
   [
    4271,
    "escape",
    0
   ],
   [
    4275,
    "escape",
    0
   ],
   [
    4287,
    "escape",
    0
   ],
   [
    4291,
    "escape",
    0
   ],
   [
    4293,
    "escape",
    0
   ],
   [
    4295,
    "escape",
    0
   ],
   [
    4301,
    "escape",
    0
   ],
   [
    4304,
    "escape",
    0
   ],
   [
    4312,
    "escape",
    0
   ],
   [
    4325,
    "escape",
    0
   ],
   [
    4327,
    "escape",
    0
   ],
   [
    4328,
    "escape",
    0
   ],
   [
    4333,
    "escape",
    0
   ],
   [
    4339,
    "escape",
    0
   ],
   [
    4351,
    "escape",
    0
   ],
   [
    4355,
    "escape",
    0
   ],
   [
    4371,
    "escape",
    0
   ],
   [
    4379,
    "escape",
    0
   ],
   [
    4387,
    "escape",
    0
   ],
   [
    4389,
    "escape",
    0
   ],
   [
    4403,
    "escape",
    0
   ],
   [
    4413,
    "escape",
    0
   ],
   [
    4429,
    "escape",
    0
   ],
   [
    4431,
    "escape",
    0
   ],
   [
    4453,
    "escape",
    0
   ],
   [
    4472,
    "escape",
    0
   ],
   [
    4493,
    "escape",
    0
   ],
   [
    4496,
    "escape",
    0
   ],
   [
    4499,
    "escape",
    0
   ],
   [
    4517,
    "escape",
    0
   ],
   [
    4519,
    "escape",
    0
   ],
   [
    4531,
    "escape",
    0
   ],
   [
    4533,
    "escape",
    0
   ],
   [
    4536,
    "escape",
    0
   ],
   [
    4543,
    "escape",
    0
   ],
   [
    4555,
    "escape",
    0
   ],
   [
    4557,
    "escape",
    0
   ],
   [
    4559,
    "escape",
    0
   ],
   [
    4575,
    "escape",
    0
   ],
   [
    4584,
    "escape",
    0
   ],
   [
    4591,
    "escape",
    0
   ],
   [
    4597,
    "escape",
    0
   ],
   [
    4600,
    "escape",
    0
   ],
   [
    4603,
    "escape",
    0
   ],
   [
    4605,
    "escape",
    0
   ],
   [
    4607,
    "escape",
    0
   ],
   [
    4611,
    "escape",
    0
   ],
   [
    4619,
    "escape",
    0
   ],
   [
    4631,
    "escape",
    0
   ],
   [
    4639,
    "escape",
    0
   ],
   [
    4643,
    "escape",
    0
   ],
   [
    4645,
    "escape",
    0
   ],
   [
    4659,
    "escape",
    0
   ],
   [
    4661,
    "escape",
    0
   ],
   [
    4663,
    "escape",
    0
   ],
   [
    4669,
    "escape",
    0
   ],
   [
    4675,
    "escape",
    0
   ],
   [
    4679,
    "escape",
    0
   ],
   [
    4688,
    "escape",
    0
   ],
   [
    4696,
    "escape",
    0
   ],
   [
    4709,
    "escape",
    0
   ],
   [
    4712,
    "escape",
    0
   ],
   [
    4723,
    "escape",
    0
   ],
   [
    4725,
    "escape",
    0
   ],
   [
    4733,
    "escape",
    0
   ],
   [
    4735,
    "escape",
    0
   ],
   [
    4739,
    "escape",
    0
   ],
   [
    4743,
    "escape",
    0
   ],
   [
    4751,
    "escape",
    0
   ],
   [
    4763,
    "escape",
    0
   ],
   [
    4784,
    "escape",
    0
   ],
   [
    4787,
    "escape",
    0
   ],
   [
    4789,
    "escape",
    0
   ],
   [
    4799,
    "escape",
    0
   ],
   [
    4813,
    "escape",
    0
   ],
   [
    4827,
    "escape",
    0
   ],
   [
    4831,
    "escape",
    0
   ],
   [
    4839,
    "escape",
    0
   ],
   [
    4840,
    "escape",
    0
   ],
   [
    4848,
    "escape",
    0
   ],
   [
    4851,
    "escape",
    0
   ],
   [
    4869,
    "escape",
    0
   ],
   [
    4875,
    "escape",
    0
   ],
   [
    4880,
    "escape",
    0
   ],
   [
    4901,
    "escape",
    0
   ],
   [
    4903,
    "escape",
    0
   ],
   [
    4904,
    "escape",
    0
   ],
   [
    4915,
    "escape",
    0
   ],
   [
    4917,
    "escape",
    0
   ],
   [
    4919,
    "escape",
    0
   ],
   [
    4920,
    "escape",
    0
   ],
   [
    4925,
    "escape",
    0
   ],
   [
    4927,
    "escape",
    0
   ],
   [
    4931,
    "escape",
    0
   ],
   [
    4933,
    "escape",
    0
   ],
   [
    4935,
    "escape",
    0
   ],
   [
    4939,
    "escape",
    0
   ],
   [
    4943,
    "escape",
    0
   ],
   [
    4952,
    "escape",
    0
   ],
   [
    4967,
    "escape",
    0
   ],
   [
    4975,
    "escape",
    0
   ],
   [
    4976,
    "escape",
    0
   ],
   [
    4983,
    "escape",
    0
   ],
   [
    4984,
    "escape",
    0
   ],
   [
    4991,
    "escape",
    0
   ],
   [
    5007,
    "escape",
    0
   ],
   [
    5008,
    "escape",
    0
   ],
   [
    5011,
    "escape",
    0
   ],
   [
    5016,
    "escape",
    0
   ],
   [
    5023,
    "escape",
    0
   ],
   [
    5027,
    "escape",
    0
   ],
   [
    5031,
    "escape",
    0
   ],
   [
    5047,
    "escape",
    0
   ],
   [
    5048,
    "escape",
    0
   ],
   [
    5051,
    "escape",
    0
   ],
   [
    5055,
    "escape",
    0
   ],
   [
    5061,
    "escape",
    0
   ],
   [
    5072,
    "escape",
    0
   ],
   [
    5087,
    "escape",
    0
   ],
   [
    5096,
    "escape",
    0
   ],
   [
    5103,
    "escape",
    0
   ],
   [
    5104,
    "escape",
    0
   ],
   [
    5111,
    "escape",
    0
   ],
   [
    5112,
    "escape",
    0
   ],
   [
    5125,
    "escape",
    0
   ],
   [
    5127,
    "escape",
    0
   ],
   [
    5131,
    "escape",
    0
   ],
   [
    5133,
    "escape",
    0
   ],
   [
    5136,
    "escape",
    0
   ],
   [
    5147,
    "escape",
    0
   ],
   [
    5151,
    "escape",
    0
   ],
   [
    5157,
    "escape",
    0
   ],
   [
    5167,
    "escape",
    0
   ],
   [
    5168,
    "escape",
    0
   ],
   [
    5175,
    "escape",
    0
   ],
   [
    5179,
    "escape",
    0
   ],
   [
    5181,
    "escape",
    0
   ],
   [
    5197,
    "escape",
    0
   ],
   [
    5207,
    "escape",
    0
   ],
   [
    5223,
    "escape",
    0
   ],
   [
    5224,
    "escape",
    0
   ],
   [
    5231,
    "escape",
    0
   ],
   [
    5243,
    "escape",
    0
   ],
   [
    5245,
    "escape",
    0
   ],
   [
    5261,
    "escape",
    0
   ],
   [
    5279,
    "escape",
    0
   ],
   [
    5283,
    "escape",
    0
   ],
   [
    5288,
    "escape",
    0
   ],
   [
    5299,
    "escape",
    0
   ],
   [
    5301,
    "escape",
    0
   ],
   [
    5304,
    "escape",
    0
   ],
   [
    5317,
    "escape",
    0
   ],
   [
    5327,
    "escape",
    0
   ],
   [
    5328,
    "escape",
    0
   ],
   [
    5331,
    "escape",
    0
   ],
   [
    5335,
    "escape",
    0
   ],
   [
    5352,
    "escape",
    0
   ],
   [
    5359,
    "escape",
    0
   ],
   [
    5371,
    "escape",
    0
   ],
   [
    5375,
    "escape",
    0
   ],
   [
    5381,
    "escape",
    0
   ],
   [
    5387,
    "escape",
    0
   ],
   [
    5392,
    "escape",
    0
   ],
   [
    5403,
    "escape",
    0
   ],
   [
    5411,
    "escape",
    0
   ],
   [
    5415,
    "escape",
    0
   ],
   [
    5429,
    "escape",
    0
   ],
   [
    5431,
    "escape",
    0
   ],
   [
    5432,
    "escape",
    0
   ],
   [
    5437,
    "escape",
    0
   ],
   [
    5445,
    "escape",
    0
   ],
   [
    5447,
    "escape",
    0
   ],
   [
    5453,
    "escape",
    0
   ],
   [
    5456,
    "escape",
    0
   ],
   [
    5471,
    "escape",
    0
   ],
   [
    5479,
    "escape",
    0
   ],
   [
    5485,
    "escape",
    0
   ],
   [
    5488,
    "escape",
    0
   ],
   [
    5496,
    "escape",
    0
   ],
   [
    5501,
    "escape",
    0
   ],
   [
    5509,
    "escape",
    0
   ],
   [
    5517,
    "escape",
    0
   ],
   [
    5531,
    "escape",
    0
   ],
   [
    5535,
    "escape",
    0
   ],
   [
    5541,
    "escape",
    0
   ],
   [
    5551,
    "escape",
    0
   ],
   [
    5557,
    "escape",
    0
   ],
   [
    5565,
    "escape",
    0
   ],
   [
    5567,
    "escape",
    0
   ],
   [
    5571,
    "escape",
    0
   ],
   [
    5584,
    "escape",
    0
   ],
   [
    5591,
    "escape",
    0
   ],
   [
    5592,
    "escape",
    0
   ],
   [
    5607,
    "escape",
    0
   ],
   [
    5615,
    "escape",
    0
   ],
   [
    5623,
    "escape",
    0
   ],
   [
    5624,
    "escape",
    0
   ],
   [
    5635,
    "escape",
    0
   ],
   [
    5637,
    "escape",
    0
   ],
   [
    5643,
    "escape",
    0
   ],
   [
    5645,
    "escape",
    0
   ],
   [
    5659,
    "escape",
    0
   ],
   [
    5672,
    "escape",
    0
   ],
   [
    5679,
    "escape",
    0
   ],
   [
    5683,
    "escape",
    0
   ],
   [
    5687,
    "escape",
    0
   ],
   [
    5688,
    "escape",
    0
   ],
   [
    5691,
    "escape",
    0
   ],
   [
    5695,
    "escape",
    0
   ],
   [
    5699,
    "escape",
    0
   ],
   [
    5712,
    "escape",
    0
   ],
   [
    5720,
    "escape",
    0
   ],
   [
    5723,
    "escape",
    0
   ],
   [
    5727,
    "escape",
    0
   ],
   [
    5733,
    "escape",
    0
   ],
   [
    5735,
    "escape",
    0
   ],
   [
    5736,
    "escape",
    0
   ],
   [
    5744,
    "escape",
    0
   ],
   [
    5749,
    "escape",
    0
   ],
   [
    5751,
    "escape",
    0
   ],
   [
    5752,
    "escape",
    0
   ],
   [
    5759,
    "escape",
    0
   ],
   [
    5767,
    "escape",
    0
   ],
   [
    5773,
    "escape",
    0
   ],
   [
    5775,
    "escape",
    0
   ],
   [
    5776,
    "escape",
    0
   ],
   [
    5791,
    "escape",
    0
   ],
   [
    5807,
    "escape",
    0
   ],
   [
    5813,
    "escape",
    0
   ],
   [
    5815,
    "escape",
    0
   ],
   [
    5819,
    "escape",
    0
   ],
   [
    5827,
    "escape",
    0
   ],
   [
    5829,
    "escape",
    0
   ],
   [
    5840,
    "escape",
    0
   ],
   [
    5843,
    "escape",
    0
   ],
   [
    5847,
    "escape",
    0
   ],
   [
    5851,
    "escape",
    0
   ],
   [
    5861,
    "escape",
    0
   ],
   [
    5864,
    "escape",
    0
   ],
   [
    5871,
    "escape",
    0
   ],
   [
    5872,
    "escape",
    0
   ],
   [
    5875,
    "escape",
    0
   ],
   [
    5877,
    "escape",
    0
   ],
   [
    5879,
    "escape",
    0
   ],
   [
    5880,
    "escape",
    0
   ],
   [
    5901,
    "escape",
    0
   ],
   [
    5907,
    "escape",
    0
   ],
   [
    5919,
    "escape",
    0
   ],
   [
    5923,
    "escape",
    0
   ],
   [
    5928,
    "escape",
    0
   ],
   [
    5941,
    "escape",
    0
   ],
   [
    5944,
    "escape",
    0
   ],
   [
    5947,
    "escape",
    0
   ],
   [
    5949,
    "escape",
    0
   ],
   [
    5951,
    "escape",
    0
   ],
   [
    5965,
    "escape",
    0
   ],
   [
    5967,
    "escape",
    0
   ],
   [
    5975,
    "escape",
    0
   ],
   [
    5976,
    "escape",
    0
   ],
   [
    5979,
    "escape",
    0
   ],
   [
    5997,
    "escape",
    0
   ],
   [
    5999,
    "escape",
    0
   ],
   [
    6000,
    "escape",
    0
   ],
   [
    6005,
    "escape",
    0
   ],
   [
    6008,
    "escape",
    0
   ],
   [
    6013,
    "escape",
    0
   ],
   [
    6021,
    "escape",
    0
   ],
   [
    6023,
    "escape",
    0
   ],
   [
    6035,
    "escape",
    0
   ],
   [
    6040,
    "escape",
    0
   ],
   [
    6043,
    "escape",
    0
   ],
   [
    6051,
    "escape",
    0
   ],
   [
    6053,
    "escape",
    0
   ],
   [
    6055,
    "escape",
    0
   ],
   [
    6061,
    "escape",
    0
   ],
   [
    6067,
    "escape",
    0
   ],
   [
    6069,
    "escape",
    0
   ],
   [
    6072,
    "escape",
    0
   ],
   [
    6077,
    "escape",
    0
   ],
   [
    6083,
    "escape",
    0
   ],
   [
    6095,
    "escape",
    0
   ],
   [
    6103,
    "escape",
    0
   ],
   [
    6117,
    "escape",
    0
   ],
   [
    6119,
    "escape",
    0
   ],
   [
    6128,
    "escape",
    0
   ],
   [
    6135,
    "escape",
    0
   ],
   [
    6136,
    "escape",
    0
   ],
   [
    6139,
    "escape",
    0
   ],
   [
    6141,
    "escape",
    0
   ],
   [
    6143,
    "escape",
    0
   ],
   [
    6159,
    "escape",
    0
   ],
   [
    6160,
    "escape",
    0
   ],
   [
    6168,
    "escape",
    0
   ],
   [
    6171,
    "escape",
    0
   ],
   [
    6175,
    "escape",
    0
   ],
   [
    6183,
    "escape",
    0
   ],
   [
    6184,
    "escape",
    0
   ],
   [
    6189,
    "escape",
    0
   ],
   [
    6191,
    "escape",
    0
   ],
   [
    6195,
    "escape",
    0
   ],
   [
    6197,
    "escape",
    0
   ],
   [
    6207,
    "escape",
    0
   ],
   [
    6211,
    "escape",
    0
   ],
   [
    6213,
    "escape",
    0
   ],
   [
    6223,
    "escape",
    0
   ],
   [
    6235,
    "escape",
    0
   ],
   [
    6239,
    "escape",
    0
   ],
   [
    6247,
    "escape",
    0
   ],
   [
    6253,
    "escape",
    0
   ],
   [
    6261,
    "escape",
    0
   ],
   [
    6264,
    "escape",
    0
   ],
   [
    6267,
    "escape",
    0
   ],
   [
    6269,
    "escape",
    0
   ],
   [
    6271,
    "escape",
    0
   ],
   [
    6288,
    "escape",
    0
   ],
   [
    6291,
    "escape",
    0
   ],
   [
    6307,
    "escape",
    0
   ],
   [
    6311,
    "escape",
    0
   ],
   [
    6312,
    "escape",
    0
   ],
   [
    6319,
    "escape",
    0
   ],
   [
    6320,
    "escape",
    0
   ],
   [
    6323,
    "escape",
    0
   ],
   [
    6327,
    "escape",
    0
   ],
   [
    6335,
    "escape",
    0
   ],
   [
    6339,
    "escape",
    0
   ],
   [
    6343,
    "escape",
    0
   ],
   [
    6349,
    "escape",
    0
   ],
   [
    6352,
    "escape",
    0
   ],
   [
    6355,
    "escape",
    0
   ],
   [
    6367,
    "escape",
    0
   ],
   [
    6375,
    "escape",
    0
   ],
   [
    6381,
    "escape",
    0
   ],
   [
    6383,
    "escape",
    0
   ],
   [
    6391,
    "escape",
    0
   ],
   [
    6392,
    "escape",
    0
   ],
   [
    6399,
    "escape",
    0
   ],
   [
    6403,
    "escape",
    0
   ],
   [
    6407,
    "escape",
    0
   ],
   [
    6411,
    "escape",
    0
   ],
   [
    6413,
    "escape",
    0
   ],
   [
    6424,
    "escape",
    0
   ],
   [
    6427,
    "escape",
    0
   ],
   [
    6431,
    "escape",
    0
   ],
   [
    6435,
    "escape",
    0
   ],
   [
    6437,
    "escape",
    0
   ],
   [
    6439,
    "escape",
    0
   ],
   [
    6440,
    "escape",
    0
   ],
   [
    6451,
    "escape",
    0
   ],
   [
    6453,
    "escape",
    0
   ],
   [
    6456,
    "escape",
    0
   ],
   [
    6463,
    "escape",
    0
   ],
   [
    6469,
    "escape",
    0
   ],
   [
    6471,
    "escape",
    0
   ],
   [
    6480,
    "escape",
    0
   ],
   [
    6487,
    "escape",
    0
   ],
   [
    6488,
    "escape",
    0
   ],
   [
    6491,
    "escape",
    0
   ],
   [
    6495,
    "escape",
    0
   ],
   [
    6501,
    "escape",
    0
   ],
   [
    6509,
    "escape",
    0
   ],
   [
    6519,
    "escape",
    0
   ],
   [
    6520,
    "escape",
    0
   ],
   [
    6527,
    "escape",
    0
   ],
   [
    6533,
    "escape",
    0
   ],
   [
    6541,
    "escape",
    0
   ],
   [
    6544,
    "escape",
    0
   ],
   [
    6547,
    "escape",
    0
   ],
   [
    6555,
    "escape",
    0
   ],
   [
    6559,
    "escape",
    0
   ],
   [
    6581,
    "escape",
    0
   ],
   [
    6583,
    "escape",
    0
   ],
   [
    6584,
    "escape",
    0
   ],
   [
    6589,
    "escape",
    0
   ],
   [
    6591,
    "escape",
    0
   ],
   [
    6597,
    "escape",
    0
   ],
   [
    6615,
    "escape",
    0
   ],
   [
    6639,
    "escape",
    0
   ],
   [
    6647,
    "escape",
    0
   ],
   [
    6663,
    "escape",
    0
   ],
   [
    6669,
    "escape",
    0
   ],
   [
    6672,
    "escape",
    0
   ],
   [
    6679,
    "escape",
    0
   ],
   [
    6680,
    "escape",
    0
   ],
   [
    6687,
    "escape",
    0
   ],
   [
    6691,
    "escape",
    0
   ],
   [
    6693,
    "escape",
    0
   ],
   [
    6711,
    "escape",
    0
   ],
   [
    6715,
    "escape",
    0
   ],
   [
    6723,
    "escape",
    0
   ],
   [
    6727,
    "escape",
    0
   ],
   [
    6739,
    "escape",
    0
   ],
   [
    6744,
    "escape",
    0
   ],
   [
    6747,
    "escape",
    0
   ],
   [
    6751,
    "escape",
    0
   ],
   [
    6757,
    "escape",
    0
   ],
   [
    6759,
    "escape",
    0
   ],
   [
    6765,
    "escape",
    0
   ],
   [
    6775,
    "escape",
    0
   ],
   [
    6776,
    "escape",
    0
   ],
   [
    6779,
    "escape",
    0
   ],
   [
    6787,
    "escape",
    0
   ],
   [
    6797,
    "escape",
    0
   ],
   [
    6799,
    "escape",
    0
   ],
   [
    6800,
    "escape",
    0
   ],
   [
    6811,
    "escape",
    0
   ],
   [
    6815,
    "escape",
    0
   ],
   [
    6819,
    "escape",
    0
   ],
   [
    6831,
    "escape",
    0
   ],
   [
    6837,
    "escape",
    0
   ],
   [
    6839,
    "escape",
    0
   ],
   [
    6843,
    "escape",
    0
   ],
   [
    6863,
    "escape",
    0
   ],
   [
    6864,
    "escape",
    0
   ],
   [
    6887,
    "escape",
    0
   ],
   [
    6895,
    "escape",
    0
   ],
   [
    6896,
    "escape",
    0
   ],
   [
    6901,
    "escape",
    0
   ],
   [
    6903,
    "escape",
    0
   ],
   [
    6904,
    "escape",
    0
   ],
   [
    6907,
    "escape",
    0
   ],
   [
    6911,
    "escape",
    0
   ],
   [
    6915,
    "escape",
    0
   ],
   [
    6917,
    "escape",
    0
   ],
   [
    6928,
    "escape",
    0
   ],
   [
    6939,
    "escape",
    0
   ],
   [
    6943,
    "escape",
    0
   ],
   [
    6947,
    "escape",
    0
   ],
   [
    6949,
    "escape",
    0
   ],
   [
    6957,
    "escape",
    0
   ],
   [
    6959,
    "escape",
    0
   ],
   [
    6963,
    "escape",
    0
   ],
   [
    6965,
    "escape",
    0
   ],
   [
    6968,
    "escape",
    0
   ],
   [
    6973,
    "escape",
    0
   ],
   [
    6989,
    "escape",
    0
   ],
   [
    6992,
    "escape",
    0
   ],
   [
    6995,
    "escape",
    0
   ],
   [
    7003,
    "escape",
    0
   ],
   [
    7013,
    "escape",
    0
   ],
   [
    7015,
    "escape",
    0
   ],
   [
    7021,
    "escape",
    0
   ],
   [
    7024,
    "escape",
    0
   ],
   [
    7032,
    "escape",
    0
   ],
   [
    7039,
    "escape",
    0
   ],
   [
    7047,
    "escape",
    0
   ],
   [
    7053,
    "escape",
    0
   ],
   [
    7056,
    "escape",
    0
   ],
   [
    7064,
    "escape",
    0
   ],
   [
    7075,
    "escape",
    0
   ],
   [
    7085,
    "escape",
    0
   ],
   [
    7088,
    "escape",
    0
   ],
   [
    7095,
    "escape",
    0
   ],
   [
    7099,
    "escape",
    0
   ],
   [
    7101,
    "escape",
    0
   ],
   [
    7103,
    "escape",
    0
   ],
   [
    7109,
    "escape",
    0
   ],
   [
    7115,
    "escape",
    0
   ],
   [
    7120,
    "escape",
    0
   ],
   [
    7127,
    "escape",
    0
   ],
   [
    7135,
    "escape",
    0
   ],
   [
    7143,
    "escape",
    0
   ],
   [
    7165,
    "escape",
    0
   ],
   [
    7179,
    "escape",
    0
   ],
   [
    7181,
    "escape",
    0
   ],
   [
    7183,
    "escape",
    0
   ],
   [
    7184,
    "escape",
    0
   ],
   [
    7191,
    "escape",
    0
   ],
   [
    7192,
    "escape",
    0
   ],
   [
    7199,
    "escape",
    0
   ],
   [
    7203,
    "escape",
    0
   ],
   [
    7207,
    "escape",
    0
   ],
   [
    7213,
    "escape",
    0
   ],
   [
    7215,
    "escape",
    0
   ],
   [
    7216,
    "escape",
    0
   ],
   [
    7221,
    "escape",
    0
   ],
   [
    7227,
    "escape",
    0
   ],
   [
    7231,
    "escape",
    0
   ],
   [
    7237,
    "escape",
    0
   ],
   [
    7239,
    "escape",
    0
   ],
   [
    7247,
    "escape",
    0
   ],
   [
    7248,
    "escape",
    0
   ],
   [
    7263,
    "escape",
    0
   ],
   [
    7272,
    "escape",
    0
   ],
   [
    7277,
    "escape",
    0
   ],
   [
    7291,
    "escape",
    0
   ],
   [
    7299,
    "escape",
    0
   ],
   [
    7303,
    "escape",
    0
   ],
   [
    7309,
    "escape",
    0
   ],
   [
    7323,
    "escape",
    0
   ],
   [
    7333,
    "escape",
    0
   ],
   [
    7335,
    "escape",
    0
   ],
   [
    7336,
    "escape",
    0
   ],
   [
    7344,
    "escape",
    0
   ],
   [
    7352,
    "escape",
    0
   ],
   [
    7355,
    "escape",
    0
   ],
   [
    7359,
    "escape",
    0
   ],
   [
    7363,
    "escape",
    0
   ],
   [
    7365,
    "escape",
    0
   ],
   [
    7373,
    "escape",
    0
   ],
   [
    7375,
    "escape",
    0
   ],
   [
    7376,
    "escape",
    0
   ],
   [
    7379,
    "escape",
    0
   ],
   [
    7383,
    "escape",
    0
   ],
   [
    7384,
    "escape",
    0
   ],
   [
    7387,
    "escape",
    0
   ],
   [
    7391,
    "escape",
    0
   ],
   [
    7397,
    "escape",
    0
   ],
   [
    7399,
    "escape",
    0
   ],
   [
    7400,
    "escape",
    0
   ],
   [
    7407,
    "escape",
    0
   ],
   [
    7413,
    "escape",
    0
   ],
   [
    7415,
    "escape",
    0
   ],
   [
    7419,
    "escape",
    0
   ],
   [
    7451,
    "escape",
    0
   ],
   [
    7463,
    "escape",
    0
   ],
   [
    7464,
    "escape",
    0
   ],
   [
    7471,
    "escape",
    0
   ],
   [
    7477,
    "escape",
    0
   ],
   [
    7487,
    "escape",
    0
   ],
   [
    7503,
    "escape",
    0
   ],
   [
    7504,
    "escape",
    0
   ],
   [
    7511,
    "escape",
    0
   ],
   [
    7512,
    "escape",
    0
   ],
   [
    7515,
    "escape",
    0
   ],
   [
    7535,
    "escape",
    0
   ],
   [
    7541,
    "escape",
    0
   ],
   [
    7555,
    "escape",
    0
   ],
   [
    7571,
    "escape",
    0
   ],
   [
    7583,
    "escape",
    0
   ],
   [
    7587,
    "escape",
    0
   ],
   [
    7591,
    "escape",
    0
   ],
   [
    7599,
    "escape",
    0
   ],
   [
    7608,
    "escape",
    0
   ],
   [
    7611,
    "escape",
    0
   ],
   [
    7621,
    "escape",
    0
   ],
   [
    7627,
    "escape",
    0
   ],
   [
    7631,
    "escape",
    0
   ],
   [
    7632,
    "escape",
    0
   ],
   [
    7639,
    "escape",
    0
   ],
   [
    7647,
    "escape",
    0
   ],
   [
    7653,
    "escape",
    0
   ],
   [
    7655,
    "escape",
    0
   ],
   [
    7656,
    "escape",
    0
   ],
   [
    7663,
    "escape",
    0
   ],
   [
    7667,
    "escape",
    0
   ],
   [
    7687,
    "escape",
    0
   ],
   [
    7691,
    "escape",
    0
   ],
   [
    7704,
    "escape",
    0
   ],
   [
    7707,
    "escape",
    0
   ],
   [
    7727,
    "escape",
    0
   ],
   [
    7736,
    "escape",
    0
   ],
   [
    7743,
    "escape",
    0
   ],
   [
    7751,
    "escape",
    0
   ],
   [
    7759,
    "escape",
    0
   ],
   [
    7763,
    "escape",
    0
   ],
   [
    7767,
    "escape",
    0
   ],
   [
    7768,
    "escape",
    0
   ],
   [
    7771,
    "escape",
    0
   ],
   [
    7792,
    "escape",
    0
   ],
   [
    7807,
    "escape",
    0
   ],
   [
    7811,
    "escape",
    0
   ],
   [
    7827,
    "escape",
    0
   ],
   [
    7835,
    "escape",
    0
   ],
   [
    7839,
    "escape",
    0
   ],
   [
    7845,
    "escape",
    0
   ],
   [
    7847,
    "escape",
    0
   ],
   [
    7863,
    "escape",
    0
   ],
   [
    7864,
    "escape",
    0
   ],
   [
    7879,
    "escape",
    0
   ],
   [
    7885,
    "escape",
    0
   ],
   [
    7891,
    "escape",
    0
   ],
   [
    7899,
    "escape",
    0
   ],
   [
    7903,
    "escape",
    0
   ],
   [
    7911,
    "escape",
    0
   ],
   [
    7919,
    "escape",
    0
   ],
   [
    7923,
    "escape",
    0
   ],
   [
    7925,
    "escape",
    0
   ],
   [
    7935,
    "escape",
    0
   ],
   [
    7947,
    "escape",
    0
   ],
   [
    7949,
    "escape",
    0
   ],
   [
    7952,
    "escape",
    0
   ],
   [
    7960,
    "escape",
    0
   ],
   [
    7963,
    "escape",
    0
   ],
   [
    7971,
    "escape",
    0
   ],
   [
    7975,
    "escape",
    0
   ],
   [
    7976,
    "escape",
    0
   ],
   [
    7987,
    "escape",
    0
   ],
   [
    7989,
    "escape",
    0
   ],
   [
    7991,
    "escape",
    0
   ],
   [
    7992,
    "escape",
    0
   ],
   [
    7997,
    "escape",
    0
   ],
   [
    7999,
    "escape",
    0
   ],
   [
    8003,
    "escape",
    0
   ],
   [
    8005,
    "escape",
    0
   ],
   [
    8011,
    "escape",
    0
   ],
   [
    8013,
    "escape",
    0
   ],
   [
    8016,
    "escape",
    0
   ],
   [
    8039,
    "escape",
    0
   ],
   [
    8047,
    "escape",
    0
   ],
   [
    8053,
    "escape",
    0
   ],
   [
    8061,
    "escape",
    0
   ],
   [
    8077,
    "escape",
    0
   ],
   [
    8079,
    "escape",
    0
   ],
   [
    8080,
    "escape",
    0
   ],
   [
    8088,
    "escape",
    0
   ],
   [
    8091,
    "escape",
    0
   ],
   [
    8101,
    "escape",
    0
   ],
   [
    8103,
    "escape",
    0
   ],
   [
    8115,
    "escape",
    0
   ],
   [
    8117,
    "escape",
    0
   ],
   [
    8119,
    "escape",
    0
   ],
   [
    8123,
    "escape",
    0
   ],
   [
    8131,
    "escape",
    0
   ],
   [
    8144,
    "escape",
    0
   ],
   [
    8147,
    "escape",
    0
   ],
   [
    8155,
    "escape",
    0
   ],
   [
    8168,
    "escape",
    0
   ],
   [
    8179,
    "escape",
    0
   ],
   [
    8181,
    "escape",
    0
   ],
   [
    8184,
    "escape",
    0
   ],
   [
    8187,
    "escape",
    0
   ],
   [
    8191,
    "escape",
    0
   ],
   [
    8203,
    "escape",
    0
   ],
   [
    8207,
    "escape",
    0
   ],
   [
    8219,
    "escape",
    0
   ],
   [
    8223,
    "escape",
    0
   ],
   [
    8227,
    "escape",
    0
   ],
   [
    8232,
    "escape",
    0
   ],
   [
    8239,
    "escape",
    0
   ],
   [
    8248,
    "escape",
    0
   ],
   [
    8253,
    "escape",
    0
   ],
   [
    8263,
    "escape",
    0
   ],
   [
    8269,
    "escape",
    0
   ],
   [
    8271,
    "escape",
    0
   ],
   [
    8272,
    "escape",
    0
   ],
   [
    8275,
    "escape",
    0
   ],
   [
    8283,
    "escape",
    0
   ],
   [
    8287,
    "escape",
    0
   ],
   [
    8295,
    "escape",
    0
   ],
   [
    8296,
    "escape",
    0
   ],
   [
    8303,
    "escape",
    0
   ],
   [
    8307,
    "escape",
    0
   ],
   [
    8311,
    "escape",
    0
   ],
   [
    8312,
    "escape",
    0
   ],
   [
    8317,
    "escape",
    0
   ],
   [
    8319,
    "escape",
    0
   ],
   [
    8327,
    "escape",
    0
   ],
   [
    8336,
    "escape",
    0
   ],
   [
    8347,
    "escape",
    0
   ],
   [
    8351,
    "escape",
    0
   ],
   [
    8355,
    "escape",
    0
   ],
   [
    8357,
    "escape",
    0
   ],
   [
    8359,
    "escape",
    0
   ],
   [
    8368,
    "escape",
    0
   ],
   [
    8373,
    "escape",
    0
   ],
   [
    8376,
    "escape",
    0
   ],
   [
    8383,
    "escape",
    0
   ],
   [
    8387,
    "escape",
    0
   ],
   [
    8397,
    "escape",
    0
   ],
   [
    8411,
    "escape",
    0
   ],
   [
    8423,
    "escape",
    0
   ],
   [
    8435,
    "escape",
    0
   ],
   [
    8451,
    "escape",
    0
   ],
   [
    8455,
    "escape",
    0
   ],
   [
    8461,
    "escape",
    0
   ],
   [
    8464,
    "escape",
    0
   ],
   [
    8515,
    "escape",
    0
   ],
   [
    8517,
    "escape",
    0
   ],
   [
    8525,
    "escape",
    0
   ],
   [
    8531,
    "escape",
    0
   ],
   [
    8536,
    "escape",
    0
   ],
   [
    8543,
    "escape",
    0
   ],
   [
    8549,
    "escape",
    0
   ],
   [
    8551,
    "escape",
    0
   ],
   [
    8557,
    "escape",
    0
   ],
   [
    8559,
    "escape",
    0
   ],
   [
    8560,
    "escape",
    0
   ],
   [
    8563,
    "escape",
    0
   ],
   [
    8568,
    "escape",
    0
   ],
   [
    8581,
    "escape",
    0
   ],
   [
    8589,
    "escape",
    0
   ],
   [
    8591,
    "escape",
    0
   ],
   [
    8600,
    "escape",
    0
   ],
   [
    8603,
    "escape",
    0
   ],
   [
    8613,
    "escape",
    0
   ],
   [
    8623,
    "escape",
    0
   ],
   [
    8624,
    "escape",
    0
   ],
   [
    8627,
    "escape",
    0
   ],
   [
    8629,
    "escape",
    0
   ],
   [
    8632,
    "escape",
    0
   ],
   [
    8639,
    "escape",
    0
   ],
   [
    8643,
    "escape",
    0
   ],
   [
    8651,
    "escape",
    0
   ],
   [
    8653,
    "escape",
    0
   ],
   [
    8663,
    "escape",
    0
   ],
   [
    8664,
    "escape",
    0
   ],
   [
    8667,
    "escape",
    0
   ],
   [
    8671,
    "escape",
    0
   ],
   [
    8687,
    "escape",
    0
   ],
   [
    8703,
    "escape",
    0
   ],
   [
    8711,
    "escape",
    0
   ],
   [
    8715,
    "escape",
    0
   ],
   [
    8719,
    "escape",
    0
   ],
   [
    8720,
    "escape",
    0
   ],
   [
    8739,
    "escape",
    0
   ],
   [
    8741,
    "escape",
    0
   ],
   [
    8743,
    "escape",
    0
   ],
   [
    8744,
    "escape",
    0
   ],
   [
    8752,
    "escape",
    0
   ],
   [
    8755,
    "escape",
    0
   ],
   [
    8760,
    "escape",
    0
   ],
   [
    8771,
    "escape",
    0
   ],
   [
    8787,
    "escape",
    0
   ],
   [
    8792,
    "escape",
    0
   ],
   [
    8805,
    "escape",
    0
   ],
   [
    8808,
    "escape",
    0
   ],
   [
    8813,
    "escape",
    0
   ],
   [
    8815,
    "escape",
    0
   ],
   [
    8816,
    "escape",
    0
   ],
   [
    8819,
    "escape",
    0
   ],
   [
    8823,
    "escape",
    0
   ],
   [
    8847,
    "escape",
    0
   ],
   [
    8859,
    "escape",
    0
   ],
   [
    8871,
    "escape",
    0
   ],
   [
    8880,
    "escape",
    0
   ],
   [
    8885,
    "escape",
    0
   ],
   [
    8887,
    "escape",
    0
   ],
   [
    8895,
    "escape",
    0
   ],
   [
    8912,
    "escape",
    0
   ],
   [
    8920,
    "escape",
    0
   ],
   [
    8927,
    "escape",
    0
   ],
   [
    8941,
    "escape",
    0
   ],
   [
    8943,
    "escape",
    0
   ],
   [
    8944,
    "escape",
    0
   ],
   [
    8947,
    "escape",
    0
   ],
   [
    8949,
    "escape",
    0
   ],
   [
    8951,
    "escape",
    0
   ],
   [
    8955,
    "escape",
    0
   ],
   [
    8959,
    "escape",
    0
   ],
   [
    8963,
    "escape",
    0
   ],
   [
    8965,
    "escape",
    0
   ],
   [
    8971,
    "escape",
    0
   ],
   [
    8973,
    "escape",
    0
   ],
   [
    8983,
    "escape",
    0
   ],
   [
    8991,
    "escape",
    0
   ],
   [
    8997,
    "escape",
    0
   ],
   [
    8999,
    "escape",
    0
   ],
   [
    9000,
    "escape",
    0
   ],
   [
    9007,
    "escape",
    0
   ],
   [
    9013,
    "escape",
    0
   ],
   [
    9015,
    "escape",
    0
   ],
   [
    9019,
    "escape",
    0
   ],
   [
    9021,
    "escape",
    0
   ],
   [
    9035,
    "escape",
    0
   ],
   [
    9037,
    "escape",
    0
   ],
   [
    9069,
    "escape",
    0
   ],
   [
    9072,
    "escape",
    0
   ],
   [
    9077,
    "escape",
    0
   ],
   [
    9080,
    "escape",
    0
   ],
   [
    9087,
    "escape",
    0
   ],
   [
    9091,
    "escape",
    0
   ],
   [
    9099,
    "escape",
    0
   ],
   [
    9101,
    "escape",
    0
   ],
   [
    9103,
    "escape",
    0
   ],
   [
    9104,
    "escape",
    0
   ],
   [
    9112,
    "escape",
    0
   ],
   [
    9115,
    "escape",
    0
   ],
   [
    9125,
    "escape",
    0
   ],
   [
    9133,
    "escape",
    0
   ],
   [
    9139,
    "escape",
    0
   ],
   [
    9143,
    "escape",
    0
   ],
   [
    9151,
    "escape",
    0
   ],
   [
    9155,
    "escape",
    0
   ],
   [
    9163,
    "escape",
    0
   ],
   [
    9165,
    "escape",
    0
   ],
   [
    9168,
    "escape",
    0
   ],
   [
    9175,
    "escape",
    0
   ],
   [
    9176,
    "escape",
    0
   ],
   [
    9179,
    "escape",
    0
   ],
   [
    9183,
    "escape",
    0
   ],
   [
    9189,
    "escape",
    0
   ],
   [
    9192,
    "escape",
    0
   ],
   [
    9203,
    "escape",
    0
   ],
   [
    9205,
    "escape",
    0
   ],
   [
    9207,
    "escape",
    0
   ],
   [
    9211,
    "escape",
    0
   ],
   [
    9215,
    "escape",
    0
   ],
   [
    9223,
    "escape",
    0
   ],
   [
    9229,
    "escape",
    0
   ],
   [
    9232,
    "escape",
    0
   ],
   [
    9239,
    "escape",
    0
   ],
   [
    9240,
    "escape",
    0
   ],
   [
    9247,
    "escape",
    0
   ],
   [
    9253,
    "escape",
    0
   ],
   [
    9256,
    "escape",
    0
   ],
   [
    9261,
    "escape",
    0
   ],
   [
    9263,
    "escape",
    0
   ],
   [
    9264,
    "escape",
    0
   ],
   [
    9271,
    "escape",
    0
   ],
   [
    9277,
    "escape",
    0
   ],
   [
    9279,
    "escape",
    0
   ],
   [
    9285,
    "escape",
    0
   ],
   [
    9287,
    "escape",
    0
   ],
   [
    9293,
    "escape",
    0
   ],
   [
    9295,
    "escape",
    0
   ],
   [
    9296,
    "escape",
    0
   ],
   [
    9303,
    "escape",
    0
   ],
   [
    9311,
    "escape",
    0
   ],
   [
    9317,
    "escape",
    0
   ],
   [
    9320,
    "escape",
    0
   ],
   [
    9331,
    "escape",
    0
   ],
   [
    9333,
    "escape",
    0
   ],
   [
    9335,
    "escape",
    0
   ],
   [
    9351,
    "escape",
    0
   ],
   [
    9357,
    "escape",
    0
   ],
   [
    9359,
    "escape",
    0
   ],
   [
    9360,
    "escape",
    0
   ],
   [
    9371,
    "escape",
    0
   ],
   [
    9379,
    "escape",
    0
   ],
   [
    9381,
    "escape",
    0
   ],
   [
    9391,
    "escape",
    0
   ],
   [
    9392,
    "escape",
    0
   ],
   [
    9397,
    "escape",
    0
   ],
   [
    9400,
    "escape",
    0
   ],
   [
    9407,
    "escape",
    0
   ],
   [
    9415,
    "escape",
    0
   ],
   [
    9423,
    "escape",
    0
   ],
   [
    9432,
    "escape",
    0
   ],
   [
    9439,
    "escape",
    0
   ],
   [
    9447,
    "escape",
    0
   ],
   [
    9448,
    "escape",
    0
   ],
   [
    9461,
    "escape",
    0
   ],
   [
    9463,
    "escape",
    0
   ],
   [
    9467,
    "escape",
    0
   ],
   [
    9471,
    "escape",
    0
   ],
   [
    9479,
    "escape",
    0
   ],
   [
    9485,
    "escape",
    0
   ],
   [
    9491,
    "escape",
    0
   ],
   [
    9496,
    "escape",
    0
   ],
   [
    9503,
    "escape",
    0
   ],
   [
    9507,
    "escape",
    0
   ],
   [
    9509,
    "escape",
    0
   ],
   [
    9511,
    "escape",
    0
   ],
   [
    9519,
    "escape",
    0
   ],
   [
    9525,
    "escape",
    0
   ],
   [
    9528,
    "escape",
    0
   ],
   [
    9533,
    "escape",
    0
   ],
   [
    9541,
    "escape",
    0
   ],
   [
    9547,
    "escape",
    0
   ],
   [
    9551,
    "escape",
    0
   ],
   [
    9559,
    "escape",
    0
   ],
   [
    9563,
    "escape",
    0
   ],
   [
    9575,
    "escape",
    0
   ],
   [
    9583,
    "escape",
    0
   ],
   [
    9587,
    "escape",
    0
   ],
   [
    9591,
    "escape",
    0
   ],
   [
    9592,
    "escape",
    0
   ],
   [
    9597,
    "escape",
    0
   ],
   [
    9599,
    "escape",
    0
   ],
   [
    9603,
    "escape",
    0
   ],
   [
    9605,
    "escape",
    0
   ],
   [
    9611,
    "escape",
    0
   ],
   [
    9615,
    "escape",
    0
   ],
   [
    9627,
    "escape",
    0
   ],
   [
    9639,
    "escape",
    0
   ],
   [
    9647,
    "escape",
    0
   ],
   [
    9648,
    "escape",
    0
   ],
   [
    9651,
    "escape",
    0
   ],
   [
    9653,
    "escape",
    0
   ],
   [
    9656,
    "escape",
    0
   ],
   [
    9659,
    "escape",
    0
   ],
   [
    9663,
    "escape",
    0
   ],
   [
    9677,
    "escape",
    0
   ],
   [
    9679,
    "escape",
    0
   ],
   [
    9680,
    "escape",
    0
   ],
   [
    9687,
    "escape",
    0
   ],
   [
    9695,
    "escape",
    0
   ],
   [
    9704,
    "escape",
    0
   ],
   [
    9711,
    "escape",
    0
   ],
   [
    9720,
    "escape",
    0
   ],
   [
    9723,
    "escape",
    0
   ],
   [
    9731,
    "escape",
    0
   ],
   [
    9733,
    "escape",
    0
   ],
   [
    9735,
    "escape",
    0
   ],
   [
    9739,
    "escape",
    0
   ],
   [
    9743,
    "escape",
    0
   ],
   [
    9744,
    "escape",
    0
   ],
   [
    9751,
    "escape",
    0
   ],
   [
    9752,
    "escape",
    0
   ],
   [
    9779,
    "escape",
    0
   ],
   [
    9791,
    "escape",
    0
   ],
   [
    9795,
    "escape",
    0
   ],
   [
    9805,
    "escape",
    0
   ],
   [
    9808,
    "escape",
    0
   ],
   [
    9811,
    "escape",
    0
   ],
   [
    9816,
    "escape",
    0
   ],
   [
    9829,
    "escape",
    0
   ],
   [
    9832,
    "escape",
    0
   ],
   [
    9837,
    "escape",
    0
   ],
   [
    9839,
    "escape",
    0
   ],
   [
    9840,
    "escape",
    0
   ],
   [
    9847,
    "escape",
    0
   ],
   [
    9855,
    "escape",
    0
   ],
   [
    9872,
    "escape",
    0
   ],
   [
    9875,
    "escape",
    0
   ],
   [
    9887,
    "escape",
    0
   ],
   [
    9891,
    "escape",
    0
   ],
   [
    9896,
    "escape",
    0
   ],
   [
    9903,
    "escape",
    0
   ],
   [
    9907,
    "escape",
    0
   ],
   [
    9909,
    "escape",
    0
   ],
   [
    9915,
    "escape",
    0
   ],
   [
    9919,
    "escape",
    0
   ],
   [
    9923,
    "escape",
    0
   ],
   [
    9957,
    "escape",
    0
   ],
   [
    9959,
    "escape",
    0
   ],
   [
    9967,
    "escape",
    0
   ],
   [
    9971,
    "escape",
    0
   ],
   [
    9973,
    "escape",
    0
   ],
   [
    9976,
    "escape",
    0
   ],
   [
    9979,
    "escape",
    0
   ],
   [
    9995,
    "escape",
    0
   ],
   [
    10000,
    "escape",
    0
   ],
   [
    10019,
    "escape",
    0
   ],
   [
    10031,
    "escape",
    0
   ],
   [
    10035,
    "escape",
    0
   ],
   [
    10045,
    "escape",
    0
   ],
   [
    10059,
    "escape",
    0
   ],
   [
    10067,
    "escape",
    0
   ],
   [
    10075,
    "escape",
    0
   ],
   [
    10085,
    "escape",
    0
   ],
   [
    10087,
    "escape",
    0
   ],
   [
    10093,
    "escape",
    0
   ],
   [
    10095,
    "escape",
    0
   ],
   [
    10096,
    "escape",
    0
   ],
   [
    10099,
    "escape",
    0
   ],
   [
    10109,
    "escape",
    0
   ],
   [
    10119,
    "escape",
    0
   ],
   [
    10123,
    "escape",
    0
   ],
   [
    10125,
    "escape",
    0
   ],
   [
    10127,
    "escape",
    0
   ],
   [
    10139,
    "escape",
    0
   ],
   [
    10147,
    "escape",
    0
   ],
   [
    10149,
    "escape",
    0
   ],
   [
    10163,
    "escape",
    0
   ],
   [
    10165,
    "escape",
    0
   ],
   [
    10171,
    "escape",
    0
   ],
   [
    10173,
    "escape",
    0
   ],
   [
    10192,
    "escape",
    0
   ],
   [
    10195,
    "escape",
    0
   ],
   [
    10199,
    "escape",
    0
   ],
   [
    10200,
    "escape",
    0
   ],
   [
    10203,
    "escape",
    0
   ],
   [
    10207,
    "escape",
    0
   ],
   [
    10215,
    "escape",
    0
   ],
   [
    10216,
    "escape",
    0
   ],
   [
    10223,
    "escape",
    0
   ],
   [
    10229,
    "escape",
    0
   ],
   [
    10237,
    "escape",
    0
   ],
   [
    10239,
    "escape",
    0
   ],
   [
    10247,
    "escape",
    0
   ],
   [
    10251,
    "escape",
    0
   ],
   [
    10255,
    "escape",
    0
   ],
   [
    10256,
    "escape",
    0
   ],
   [
    10263,
    "escape",
    0
   ],
   [
    10264,
    "escape",
    0
   ],
   [
    10275,
    "escape",
    0
   ],
   [
    10285,
    "escape",
    0
   ],
   [
    10295,
    "escape",
    0
   ],
   [
    10296,
    "escape",
    0
   ],
   [
    10309,
    "escape",
    0
   ],
   [
    10311,
    "escape",
    0
   ],
   [
    10320,
    "escape",
    0
   ],
   [
    10323,
    "escape",
    0
   ],
   [
    10327,
    "escape",
    0
   ],
   [
    10331,
    "escape",
    0
   ],
   [
    10335,
    "escape",
    0
   ],
   [
    10341,
    "escape",
    0
   ],
   [
    10343,
    "escape",
    0
   ],
   [
    10344,
    "escape",
    0
   ],
   [
    10352,
    "escape",
    0
   ],
   [
    10355,
    "escape",
    0
   ],
   [
    10363,
    "escape",
    0
   ],
   [
    10367,
    "escape",
    0
   ],
   [
    10383,
    "escape",
    0
   ],
   [
    10384,
    "escape",
    0
   ],
   [
    10395,
    "escape",
    0
   ],
   [
    10407,
    "escape",
    0
   ],
   [
    10413,
    "escape",
    0
   ],
   [
    10415,
    "escape",
    0
   ],
   [
    10416,
    "escape",
    0
   ],
   [
    10419,
    "escape",
    0
   ],
   [
    10421,
    "escape",
    0
   ],
   [
    10424,
    "escape",
    0
   ],
   [
    10437,
    "escape",
    0
   ],
   [
    10439,
    "escape",
    0
   ],
   [
    10443,
    "escape",
    0
   ],
   [
    10445,
    "escape",
    0
   ],
   [
    10448,
    "escape",
    0
   ],
   [
    10455,
    "escape",
    0
   ],
   [
    10456,
    "escape",
    0
   ],
   [
    10459,
    "escape",
    0
   ],
   [
    10477,
    "escape",
    0
   ],
   [
    10479,
    "escape",
    0
   ],
   [
    10483,
    "escape",
    0
   ],
   [
    10485,
    "escape",
    0
   ],
   [
    10488,
    "escape",
    0
   ],
   [
    10495,
    "escape",
    0
   ],
   [
    10515,
    "escape",
    0
   ],
   [
    10520,
    "escape",
    0
   ],
   [
    10523,
    "escape",
    0
   ],
   [
    10527,
    "escape",
    0
   ],
   [
    10533,
    "escape",
    0
   ],
   [
    10536,
    "escape",
    0
   ],
   [
    10543,
    "escape",
    0
   ],
   [
    10552,
    "escape",
    0
   ],
   [
    10559,
    "escape",
    0
   ],
   [
    10567,
    "escape",
    0
   ],
   [
    10571,
    "escape",
    0
   ],
   [
    10573,
    "escape",
    0
   ],
   [
    10575,
    "escape",
    0
   ],
   [
    10576,
    "escape",
    0
   ],
   [
    10584,
    "escape",
    0
   ],
   [
    10587,
    "escape",
    0
   ],
   [
    10591,
    "escape",
    0
   ],
   [
    10605,
    "escape",
    0
   ],
   [
    10611,
    "escape",
    0
   ],
   [
    10613,
    "escape",
    0
   ],
   [
    10623,
    "escape",
    0
   ],
   [
    10629,
    "escape",
    0
   ],
   [
    10639,
    "escape",
    0
   ],
   [
    10643,
    "escape",
    0
   ],
   [
    10648,
    "escape",
    0
   ],
   [
    10651,
    "escape",
    0
   ],
   [
    10655,
    "escape",
    0
   ],
   [
    10671,
    "escape",
    0
   ],
   [
    10675,
    "escape",
    0
   ],
   [
    10677,
    "escape",
    0
   ],
   [
    10680,
    "escape",
    0
   ],
   [
    10683,
    "escape",
    0
   ],
   [
    10691,
    "escape",
    0
   ],
   [
    10703,
    "escape",
    0
   ],
   [
    10704,
    "escape",
    0
   ],
   [
    10715,
    "escape",
    0
   ],
   [
    10719,
    "escape",
    0
   ],
   [
    10725,
    "escape",
    0
   ],
   [
    10741,
    "escape",
    0
   ],
   [
    10744,
    "escape",
    0
   ],
   [
    10759,
    "escape",
    0
   ],
   [
    10775,
    "escape",
    0
   ],
   [
    10776,
    "escape",
    0
   ],
   [
    10787,
    "escape",
    0
   ],
   [
    10789,
    "escape",
    0
   ],
   [
    10791,
    "escape",
    0
   ],
   [
    10792,
    "escape",
    0
   ],
   [
    10797,
    "escape",
    0
   ],
   [
    10799,
    "escape",
    0
   ],
   [
    10805,
    "escape",
    0
   ],
   [
    10811,
    "escape",
    0
   ],
   [
    10813,
    "escape",
    0
   ],
   [
    10823,
    "escape",
    0
   ],
   [
    10831,
    "escape",
    0
   ],
   [
    10832,
    "escape",
    0
   ],
   [
    10840,
    "escape",
    0
   ],
   [
    10856,
    "escape",
    0
   ],
   [
    10861,
    "escape",
    0
   ],
   [
    10863,
    "escape",
    0
   ],
   [
    10867,
    "escape",
    0
   ],
   [
    10871,
    "escape",
    0
   ],
   [
    10872,
    "escape",
    0
   ],
   [
    10887,
    "escape",
    0
   ],
   [
    10893,
    "escape",
    0
   ],
   [
    10895,
    "escape",
    0
   ],
   [
    10896,
    "escape",
    0
   ],
   [
    10911,
    "escape",
    0
   ],
   [
    10915,
    "escape",
    0
   ],
   [
    10917,
    "escape",
    0
   ],
   [
    10933,
    "escape",
    0
   ],
   [
    10935,
    "escape",
    0
   ],
   [
    10939,
    "escape",
    0
   ],
   [
    10947,
    "escape",
    0
   ],
   [
    10949,
    "escape",
    0
   ],
   [
    10955,
    "escape",
    0
   ],
   [
    10957,
    "escape",
    0
   ],
   [
    10960,
    "escape",
    0
   ],
   [
    10963,
    "escape",
    0
   ],
   [
    10971,
    "escape",
    0
   ],
   [
    10983,
    "escape",
    0
   ],
   [
    10992,
    "escape",
    0
   ],
   [
    10999,
    "escape",
    0
   ],
   [
    11000,
    "escape",
    0
   ],
   [
    11003,
    "escape",
    0
   ],
   [
    11031,
    "escape",
    0
   ],
   [
    11032,
    "escape",
    0
   ],
   [
    11039,
    "escape",
    0
   ],
   [
    11043,
    "escape",
    0
   ],
   [
    11045,
    "escape",
    0
   ],
   [
    11048,
    "escape",
    0
   ],
   [
    11061,
    "escape",
    0
   ],
   [
    11063,
    "escape",
    0
   ],
   [
    11064,
    "escape",
    0
   ],
   [
    11067,
    "escape",
    0
   ],
   [
    11069,
    "escape",
    0
   ],
   [
    11071,
    "escape",
    0
   ],
   [
    11075,
    "escape",
    0
   ],
   [
    11077,
    "escape",
    0
   ],
   [
    11087,
    "escape",
    0
   ],
   [
    11088,
    "escape",
    0
   ],
   [
    11095,
    "escape",
    0
   ],
   [
    11096,
    "escape",
    0
   ],
   [
    11099,
    "escape",
    0
   ],
   [
    11111,
    "escape",
    0
   ],
   [
    11120,
    "escape",
    0
   ],
   [
    11123,
    "escape",
    0
   ],
   [
    11128,
    "escape",
    0
   ],
   [
    11133,
    "escape",
    0
   ],
   [
    11143,
    "escape",
    0
   ],
   [
    11149,
    "escape",
    0
   ],
   [
    11155,
    "escape",
    0
   ],
   [
    11167,
    "escape",
    0
   ],
   [
    11197,
    "escape",
    0
   ],
   [
    11199,
    "escape",
    0
   ],
   [
    11216,
    "escape",
    0
   ],
   [
    11223,
    "escape",
    0
   ],
   [
    11224,
    "escape",
    0
   ],
   [
    11227,
    "escape",
    0
   ],
   [
    11231,
    "escape",
    0
   ],
   [
    11239,
    "escape",
    0
   ],
   [
    11253,
    "escape",
    0
   ],
   [
    11267,
    "escape",
    0
   ],
   [
    11275,
    "escape",
    0
   ],
   [
    11287,
    "escape",
    0
   ],
   [
    11301,
    "escape",
    0
   ],
   [
    11303,
    "escape",
    0
   ],
   [
    11312,
    "escape",
    0
   ],
   [
    11317,
    "escape",
    0
   ],
   [
    11320,
    "escape",
    0
   ],
   [
    11323,
    "escape",
    0
   ],
   [
    11333,
    "escape",
    0
   ],
   [
    11335,
    "escape",
    0
   ],
   [
    11341,
    "escape",
    0
   ],
   [
    11343,
    "escape",
    0
   ],
   [
    11344,
    "escape",
    0
   ],
   [
    11347,
    "escape",
    0
   ],
   [
    11355,
    "escape",
    0
   ],
   [
    11359,
    "escape",
    0
   ],
   [
    11373,
    "escape",
    0
   ],
   [
    11375,
    "escape",
    0
   ],
   [
    11376,
    "escape",
    0
   ],
   [
    11379,
    "escape",
    0
   ],
   [
    11381,
    "escape",
    0
   ],
   [
    11387,
    "escape",
    0
   ],
   [
    11389,
    "escape",
    0
   ],
   [
    11391,
    "escape",
    0
   ],
   [
    11395,
    "escape",
    0
   ],
   [
    11407,
    "escape",
    0
   ],
   [
    11432,
    "escape",
    0
   ],
   [
    11440,
    "escape",
    0
   ],
   [
    11443,
    "escape",
    0
   ],
   [
    11445,
    "escape",
    0
   ],
   [
    11447,
    "escape",
    0
   ],
   [
    11448,
    "escape",
    0
   ],
   [
    11459,
    "escape",
    0
   ],
   [
    11467,
    "escape",
    0
   ],
   [
    11471,
    "escape",
    0
   ],
   [
    11475,
    "escape",
    0
   ],
   [
    11479,
    "escape",
    0
   ],
   [
    11480,
    "escape",
    0
   ],
   [
    11483,
    "escape",
    0
   ],
   [
    11493,
    "escape",
    0
   ],
   [
    11495,
    "escape",
    0
   ],
   [
    11501,
    "escape",
    0
   ],
   [
    11503,
    "escape",
    0
   ],
   [
    11531,
    "escape",
    0
   ],
   [
    11533,
    "escape",
    0
   ],
   [
    11539,
    "escape",
    0
   ],
   [
    11547,
    "escape",
    0
   ],
   [
    11557,
    "escape",
    0
   ],
   [
    11571,
    "escape",
    0
   ],
   [
    11575,
    "escape",
    0
   ],
   [
    11583,
    "escape",
    0
   ],
   [
    11591,
    "escape",
    0
   ],
   [
    11599,
    "escape",
    0
   ],
   [
    11611,
    "escape",
    0
   ],
   [
    11615,
    "escape",
    0
   ],
   [
    11623,
    "escape",
    0
   ],
   [
    11632,
    "escape",
    0
   ],
   [
    11637,
    "escape",
    0
   ],
   [
    11639,
    "escape",
    0
   ],
   [
    11645,
    "escape",
    0
   ],
   [
    11651,
    "escape",
    0
   ],
   [
    11659,
    "escape",
    0
   ],
   [
    11683,
    "escape",
    0
   ],
   [
    11695,
    "escape",
    0
   ],
   [
    11701,
    "escape",
    0
   ],
   [
    11703,
    "escape",
    0
   ],
   [
    11711,
    "escape",
    0
   ],
   [
    11715,
    "escape",
    0
   ],
   [
    11717,
    "escape",
    0
   ],
   [
    11725,
    "escape",
    0
   ],
   [
    11727,
    "escape",
    0
   ],
   [
    11743,
    "escape",
    0
   ],
   [
    11749,
    "escape",
    0
   ],
   [
    11751,
    "escape",
    0
   ],
   [
    11752,
    "escape",
    0
   ],
   [
    11759,
    "escape",
    0
   ],
   [
    11763,
    "escape",
    0
   ],
   [
    11767,
    "escape",
    0
   ],
   [
    11768,
    "escape",
    0
   ],
   [
    11771,
    "escape",
    0
   ],
   [
    11787,
    "escape",
    0
   ],
   [
    11791,
    "escape",
    0
   ],
   [
    11799,
    "escape",
    0
   ],
   [
    11800,
    "escape",
    0
   ],
   [
    11824,
    "escape",
    0
   ],
   [
    11829,
    "escape",
    0
   ],
   [
    11835,
    "escape",
    0
   ],
   [
    11837,
    "escape",
    0
   ],
   [
    11839,
    "escape",
    0
   ],
   [
    11853,
    "escape",
    0
   ],
   [
    11855,
    "escape",
    0
   ],
   [
    11867,
    "escape",
    0
   ],
   [
    11871,
    "escape",
    0
   ],
   [
    11879,
    "escape",
    0
   ],
   [
    11885,
    "escape",
    0
   ],
   [
    11887,
    "escape",
    0
   ],
   [
    11888,
    "escape",
    0
   ],
   [
    11893,
    "escape",
    0
   ],
   [
    11895,
    "escape",
    0
   ],
   [
    11903,
    "escape",
    0
   ],
   [
    11907,
    "escape",
    0
   ],
   [
    11911,
    "escape",
    0
   ],
   [
    11917,
    "escape",
    0
   ],
   [
    11920,
    "escape",
    0
   ],
   [
    11931,
    "escape",
    0
   ],
   [
    11944,
    "escape",
    0
   ],
   [
    11952,
    "escape",
    0
   ],
   [
    11955,
    "escape",
    0
   ],
   [
    11957,
    "escape",
    0
   ],
   [
    11959,
    "escape",
    0
   ],
   [
    11963,
    "escape",
    0
   ],
   [
    11971,
    "escape",
    0
   ],
   [
    11973,
    "escape",
    0
   ],
   [
    11979,
    "escape",
    0
   ],
   [
    11981,
    "escape",
    0
   ],
   [
    11983,
    "escape",
    0
   ],
   [
    11984,
    "escape",
    0
   ],
   [
    11987,
    "escape",
    0
   ],
   [
    11991,
    "escape",
    0
   ],
   [
    11992,
    "escape",
    0
   ],
   [
    11999,
    "escape",
    0
   ],
   [
    12005,
    "escape",
    0
   ],
   [
    12008,
    "escape",
    0
   ],
   [
    12013,
    "escape",
    0
   ],
   [
    12015,
    "escape",
    0
   ],
   [
    12019,
    "escape",
    0
   ],
   [
    12024,
    "escape",
    0
   ],
   [
    12048,
    "escape",
    0
   ],
   [
    12055,
    "escape",
    0
   ],
   [
    12059,
    "escape",
    0
   ],
   [
    12071,
    "escape",
    0
   ],
   [
    12085,
    "escape",
    0
   ],
   [
    12087,
    "escape",
    0
   ],
   [
    12088,
    "escape",
    0
   ],
   [
    12099,
    "escape",
    0
   ],
   [
    12103,
    "escape",
    0
   ],
   [
    12112,
    "escape",
    0
   ],
   [
    12120,
    "escape",
    0
   ],
   [
    12123,
    "escape",
    0
   ],
   [
    12135,
    "escape",
    0
   ],
   [
    12141,
    "escape",
    0
   ],
   [
    12144,
    "escape",
    0
   ],
   [
    12147,
    "escape",
    0
   ],
   [
    12151,
    "escape",
    0
   ],
   [
    12157,
    "escape",
    0
   ],
   [
    12163,
    "escape",
    0
   ],
   [
    12165,
    "escape",
    0
   ],
   [
    12173,
    "escape",
    0
   ],
   [
    12176,
    "escape",
    0
   ],
   [
    12179,
    "escape",
    0
   ],
   [
    12184,
    "escape",
    0
   ],
   [
    12195,
    "escape",
    0
   ],
   [
    12197,
    "escape",
    0
   ],
   [
    12207,
    "escape",
    0
   ],
   [
    12211,
    "escape",
    0
   ],
   [
    12213,
    "escape",
    0
   ],
   [
    12216,
    "escape",
    0
   ],
   [
    12219,
    "escape",
    0
   ],
   [
    12221,
    "escape",
    0
   ],
   [
    12223,
    "escape",
    0
   ],
   [
    12229,
    "escape",
    0
   ],
   [
    12240,
    "escape",
    0
   ],
   [
    12247,
    "escape",
    0
   ],
   [
    12255,
    "escape",
    0
   ],
   [
    12272,
    "escape",
    0
   ],
   [
    12280,
    "escape",
    0
   ],
   [
    12283,
    "escape",
    0
   ],
   [
    12287,
    "escape",
    0
   ],
   [
    12295,
    "escape",
    0
   ],
   [
    12304,
    "escape",
    0
   ],
   [
    12311,
    "escape",
    0
   ],
   [
    12319,
    "escape",
    0
   ],
   [
    12325,
    "escape",
    0
   ],
   [
    12327,
    "escape",
    0
   ],
   [
    12335,
    "escape",
    0
   ],
   [
    12336,
    "escape",
    0
   ],
   [
    12341,
    "escape",
    0
   ],
   [
    12343,
    "escape",
    0
   ],
   [
    12359,
    "escape",
    0
   ],
   [
    12375,
    "escape",
    0
   ],
   [
    12379,
    "escape",
    0
   ],
   [
    12391,
    "escape",
    0
   ],
   [
    12407,
    "escape",
    0
   ],
   [
    12408,
    "escape",
    0
   ],
   [
    12411,
    "escape",
    0
   ],
   [
    12413,
    "escape",
    0
   ],
   [
    12429,
    "escape",
    0
   ],
   [
    12431,
    "escape",
    0
   ],
   [
    12443,
    "escape",
    0
   ],
   [
    12447,
    "escape",
    0
   ],
   [
    12451,
    "escape",
    0
   ],
   [
    12453,
    "escape",
    0
   ],
   [
    12455,
    "escape",
    0
   ],
   [
    12461,
    "escape",
    0
   ],
   [
    12463,
    "escape",
    0
   ],
   [
    12467,
    "escape",
    0
   ],
   [
    12479,
    "escape",
    0
   ],
   [
    12483,
    "escape",
    0
   ],
   [
    12487,
    "escape",
    0
   ],
   [
    12491,
    "escape",
    0
   ],
   [
    12496,
    "escape",
    0
   ],
   [
    12499,
    "escape",
    0
   ],
   [
    12504,
    "escape",
    0
   ],
   [
    12511,
    "escape",
    0
   ],
   [
    12519,
    "escape",
    0
   ],
   [
    12527,
    "escape",
    0
   ],
   [
    12531,
    "escape",
    0
   ],
   [
    12533,
    "escape",
    0
   ],
   [
    12536,
    "escape",
    0
   ],
   [
    12539,
    "escape",
    0
   ],
   [
    12543,
    "escape",
    0
   ],
   [
    12560,
    "escape",
    0
   ],
   [
    12568,
    "escape",
    0
   ],
   [
    12571,
    "escape",
    0
   ],
   [
    12575,
    "escape",
    0
   ],
   [
    12581,
    "escape",
    0
   ],
   [
    12583,
    "escape",
    0
   ],
   [
    12597,
    "escape",
    0
   ],
   [
    12624,
    "escape",
    0
   ],
   [
    12627,
    "escape",
    0
   ],
   [
    12631,
    "escape",
    0
   ],
   [
    12635,
    "escape",
    0
   ],
   [
    12653,
    "escape",
    0
   ],
   [
    12655,
    "escape",
    0
   ],
   [
    12664,
    "escape",
    0
   ],
   [
    12677,
    "escape",
    0
   ],
   [
    12683,
    "escape",
    0
   ]
  ]
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 126531.11413465494,
   "drift_t": 1003502.0,
   "drift_dSdS": 40643431.807659306,
   "drift_tt": 2625144188.0,
   "drift_dSt": 321435894.42116386,
   "M_hist": [
    501895,
    250449,
    125529,
    62123,
    31544,
    15915,
    8034,
    3933,
    1996,
    1049,
    524,
    251,
    123,
    66,
    39,
    14,
    9,
    5,
    3,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "321": 283,
    "322": 106,
    "323": 11
   },
   "growth_sum": 52.12159142327504,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.12608954853568297,
   "drift_standard_error": 0.0011449325578224553,
   "M_frequencies": [
    0.5001434974718536,
    0.24957498839065592,
    0.125090931557685,
    0.06190620447193927,
    0.03143391841770121,
    0.01585946017048297,
    0.008005963117163693,
    0.003919274700000598,
    0.0019890344015258566,
    0.0010453392220444006,
    0.0005221713559115976,
    0.0002501240655225401
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.1303039785581876,
   "cycle_counts_by_id": {},
   "seconds": 0.9119772911071777
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 205099.80375361603,
   "drift_t": 1576889.0,
   "drift_dSdS": 105164878.1688568,
   "drift_tt": 6355732215.0,
   "drift_dSt": 808548810.2085907,
   "M_hist": [
    789175,
    393440,
    196412,
    99198,
    49274,
    24562,
    12558,
    6174,
    3056,
    1516,
    767,
    385,
    170,
    103,
    45,
    26,
    16,
    6,
    5,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "513": 283,
    "514": 108,
    "515": 9
   },
   "growth_sum": 53.18224593712911,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.13006610088193654,
   "drift_standard_error": 0.0009734778520977954,
   "M_frequencies": [
    0.5004632539132431,
    0.2495039283044019,
    0.12455664285818469,
    0.06290740819423561,
    0.031247602082327925,
    0.015576239037750914,
    0.007963781851480986,
    0.003915304120962223,
    0.0019379930990703848,
    0.0009613866289891045,
    0.00048640075490411817,
    0.00024415161752032005
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.13295561484282278,
   "cycle_counts_by_id": {},
   "seconds": 1.401097297668457
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 512306.0955064222,
   "drift_t": 3940400.0,
   "drift_dSdS": 656143894.2165707,
   "drift_tt": 39140494838.0,
   "drift_dSt": 5046722984.830722,
   "M_hist": [
    1970511,
    985073,
    492327,
    245725,
    123741,
    61496,
    30663,
    15442,
    7748,
    3811,
    1968,
    946,
    478,
    216,
    141,
    47,
    34,
    17,
    11,
    2,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "1281": 298,
    "1282": 96,
    "1283": 6
   },
   "growth_sum": 52.44489499801235,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.13001372843021577,
   "drift_standard_error": 0.0005936221115465044,
   "M_frequencies": [
    0.5000789259973607,
    0.24999314790376612,
    0.12494340676073495,
    0.06236042026190235,
    0.03140315703989443,
    0.01560653740736981,
    0.007781697289615267,
    0.003918891483098163,
    0.0019662978377829664,
    0.0009671606943457517,
    0.0004994416810476094,
    0.0002400771495279667
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.13111223749503087,
   "cycle_counts_by_id": {},
   "seconds": 3.946610689163208
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 1741082.5167202582,
   "drift_t": 13373708.0,
   "drift_dSdS": 7578420883.512168,
   "drift_tt": 448089305494.0,
   "drift_dSt": 58211806753.30037,
   "M_hist": [
    6688550,
    3345202,
    1669584,
    835947,
    417570,
    208638,
    104332,
    51778,
    26003,
    12938,
    6527,
    3335,
    1675,
    797,
    422,
    210,
    105,
    47,
    21,
    14,
    7,
    1,
    4,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "4354": 124,
    "4353": 272,
    "4355": 4
   },
   "growth_sum": 52.18921596723464,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.13018696959139964,
   "drift_standard_error": 0.00029994308308778784,
   "M_frequencies": [
    0.5001268159885052,
    0.25013272310117735,
    0.12484076966537627,
    0.06250674831542606,
    0.031223203018938352,
    0.01560060979348435,
    0.00780127695325784,
    0.0038716263283152287,
    0.0019443373520642143,
    0.0009674205538209747,
    0.00048804714444191543,
    0.0002493698830571147
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.1304730399180866,
   "cycle_counts_by_id": {},
   "seconds": 26.575942516326904
  }
 }
}

==> anc/results/T_S=2.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "2",
  "S_members_up_to_64": [
   2
  ],
  "theory": {
   "E_r": 0.125,
   "threshold_E_r": 0.26185950714291506,
   "regime": "contracting (orbits expected to end in cycles)",
   "drift_bits_per_odd_step": -0.21691718668869941,
   "steps_per_odd_step": 1.625,
   "drift_bits_per_step": -0.1334874995007381,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 0.875,
    "1": 0.125,
    "2": 0,
    "3": 0,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "predicted_delay_per_bit": 7.491338168293958
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 1048576,
  "fraction_not_stopped": 0.0,
  "mean_glide_odd_steps_of_stopped": 7.63177,
  "P_glide_odd_steps_greater_than": {
   "1": 0.624225,
   "2": 0.515735,
   "4": 0.35313,
   "8": 0.211975,
   "16": 0.10991,
   "32": 0.04749,
   "64": 0.01481,
   "128": 0.0028,
   "256": 0.000185,
   "512": 0.0,
   "1024": 0.0,
   "2048": 0.0,
   "4096": 0.0,
   "8192": 0.0,
   "16384": 0.0,
   "32768": 0.0,
   "65536": 0.0,
   "131072": 0.0,
   "262144": 0.0,
   "524288": 0.0,
   "1048576": 0.0
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.40146,
   "2": 0.241895,
   "3": 0.158325,
   "5": 0.071515,
   "10": 0.012735,
   "20": 0.000435,
   "50": 0.0,
   "100": 0.0,
   "200": 0.0,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 34,
  "basin_bits": 26,
  "cap_bits": 4096,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 17179869184,
  "elapsed_seconds": 897.7873816490173
 },
 "cycles": [
  {
   "min": "1",
   "length_steps": 2,
   "odd_steps": 1,
   "max": "2",
   "max_bits": 2,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  },
  {
   "min": "19",
   "length_steps": 8,
   "odd_steps": 4,
   "max": "66",
   "max_bits": 7,
   "id": 1,
   "found_at": 19,
   "found_by": "exhaustive"
  },
  {
   "min": "47",
   "length_steps": 24,
   "odd_steps": 16,
   "max": "1002",
   "max_bits": 10,
   "id": 2,
   "found_at": 27,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "1": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 2,
    "top64": "9223372036854775808",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    0,
    0
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 2.0,
    "sum_log2_drop": -1.584962500721156,
    "glide_hist": {
     "3": 1
    },
    "glide_odd_steps_hist": {
     "2": 1
    },
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 3.0,
    "n_delay": 1.0,
    "delay_hist": {
     "3": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.0,
    "glide_hist": {
     "1": 1
    },
    "glide_odd_steps_hist": {
     "0": 1
    },
    "peak_excess_bits_hist": {
     "0": 1
    },
    "sum_delay": 1.0,
    "n_delay": 1.0,
    "delay_hist": {
     "1": 1
    }
   },
   "max_glide": [
    3,
    3
   ],
   "max_peak": {
    "bits": 4,
    "top64": "9223372036854775808",
    "n": 3
   },
   "has_delay": true,
   "max_delay": [
    3,
    3
   ],
   "basins": {
    "0": 2
   },
   "mean_glide_odd_n": 3.0,
   "mean_glide_odd_steps_odd_n": 2.0,
   "measured_drift_bits_per_odd_step": -0.792481250360578
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 14.0,
    "sum_glide_odd_steps": 9.0,
    "sum_log2_drop": -2.807354922057604,
    "glide_hist": {
     "2": 1,
     "12": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "8": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "4": 1
    },
    "sum_delay": 16.0,
    "n_delay": 2.0,
    "delay_hist": {
     "2": 1,
     "14": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.415037499278844,
    "glide_hist": {
     "1": 1,
     "2": 1
    },
    "glide_odd_steps_hist": {
     "0": 2
    },
    "peak_excess_bits_hist": {
     "0": 2
    },
    "sum_delay": 9.0,
    "n_delay": 2.0,
    "delay_hist": {
     "4": 1,
     "5": 1
    }
   },
   "max_glide": [
    12,
    7
   ],
   "max_peak": {
    "bits": 7,
    "top64": "11529215046068469760",
    "n": 7
   },
   "has_delay": true,
   "max_delay": [
    14,
    7
   ],
   "basins": {
    "0": 4
   },
   "mean_glide_odd_n": 7.0,
   "mean_glide_odd_steps_odd_n": 4.5,
   "measured_drift_bits_per_odd_step": -0.31192832467306714
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 26.0,
    "sum_glide_odd_steps": 17.0,
    "sum_log2_drop": -4.46354772710953,
    "glide_hist": {
     "2": 1,
     "5": 1,
     "8": 1,
     "11": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "4": 1,
     "5": 1,
     "7": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "3": 3
    },
    "sum_delay": 46.0,
    "n_delay": 4.0,
    "delay_hist": {
     "7": 1,
     "10": 1,
     "13": 1,
     "16": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -5.415037499278844,
    "glide_hist": {
     "1": 3,
     "2": 1
    },
    "glide_odd_steps_hist": {
     "0": 4
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 1
    },
    "sum_delay": 37.0,
    "n_delay": 4.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "15": 1,
     "18": 1
    }
   },
   "max_glide": [
    11,
    11
   ],
   "max_peak": {
    "bits": 7,
    "top64": "11529215046068469760",
    "n": 11
   },
   "has_delay": true,
   "max_delay": [
    18,
    12
   ],
   "basins": {
    "0": 8
   },
   "mean_glide_odd_n": 6.5,
   "mean_glide_odd_steps_odd_n": 4.25,
   "measured_drift_bits_per_odd_step": -0.2625616310064429
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 5,
     "cycle": 3,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 15.0,
    "sum_glide_odd_steps": 8.0,
    "sum_log2_drop": -7.591027888741645,
    "glide_hist": {
     "2": 3,
     "4": 1,
     "5": 1
    },
    "glide_odd_steps_hist": {
     "1": 3,
     "2": 1,
     "3": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 2,
     "2": 3,
     "5": 2
    },
    "sum_delay": 34.0,
    "n_delay": 8.0,
    "delay_hist": {
     "0": 1,
     "1": 1,
     "2": 2,
     "4": 1,
     "6": 1,
     "7": 1,
     "12": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 8,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 10.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -11.830074998557688,
    "glide_hist": {
     "1": 6,
     "2": 2
    },
    "glide_odd_steps_hist": {
     "0": 8
    },
    "peak_excess_bits_hist": {
     "0": 7,
     "1": 1
    },
    "sum_delay": 68.0,
    "n_delay": 8.0,
    "delay_hist": {
     "1": 1,
     "4": 2,
     "8": 1,
     "9": 1,
     "11": 1,
     "14": 1,
     "17": 1
    }
   },
   "max_glide": [
    5,
    29
   ],
   "max_peak": {
    "bits": 10,
    "top64": "18050427306500947968",
    "n": 27
   },
   "has_delay": true,
   "max_delay": [
    17,
    18
   ],
   "basins": {
    "0": 11,
    "1": 3,
    "2": 2
   },
   "mean_glide_odd_n": 3.0,
   "mean_glide_odd_steps_odd_n": 1.6,
   "measured_drift_bits_per_odd_step": -0.9488784860927056
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 15,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 112.0,
    "sum_glide_odd_steps": 69.0,
    "sum_log2_drop": -18.599503111149602,
    "glide_hist": {
     "2": 6,
     "3": 1,
     "5": 2,
     "6": 1,
     "7": 1,
     "8": 1,
     "11": 1,
     "24": 1,
     "31": 1
    },
    "glide_odd_steps_hist": {
     "1": 6,
     "2": 2,
     "3": 1,
     "4": 1,
     "5": 2,
     "6": 1,
     "17": 1,
     "19": 1
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 5,
     "2": 3,
     "3": 2,
     "4": 2,
     "7": 1
    },
    "sum_delay": 238.0,
    "n_delay": 16.0,
    "delay_hist": {
     "0": 1,
     "3": 1,
     "4": 2,
     "5": 1,
     "6": 1,
     "7": 1,
     "15": 1,
     "16": 1,
     "18": 1,
     "21": 1,
     "23": 1,
     "24": 2,
     "27": 1,
     "41": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 16,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 20.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -24.660149997115376,
    "glide_hist": {
     "1": 12,
     "2": 4
    },
    "glide_odd_steps_hist": {
     "0": 16
    },
    "peak_excess_bits_hist": {
     "0": 13,
     "1": 3
    },
    "sum_delay": 115.0,
    "n_delay": 16.0,
    "delay_hist": {
     "1": 2,
     "2": 1,
     "3": 3,
     "4": 1,
     "5": 1,
     "6": 2,
     "7": 1,
     "8": 1,
     "9": 1,
     "13": 1,
     "15": 1,
     "29": 1
    }
   },
   "max_glide": [
    31,
    55
   ],
   "max_peak": {
    "bits": 13,
    "top64": "10394307939971104768",
    "n": 55
   },
   "has_delay": true,
   "max_delay": [
    41,
    55
   ],
   "basins": {
    "0": 18,
    "1": 8,
    "2": 6
   },
   "mean_glide_odd_n": 7.466666666666667,
   "mean_glide_odd_steps_odd_n": 4.6,
   "measured_drift_bits_per_odd_step": -0.2695580161036174
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 304.0,
    "sum_glide_odd_steps": 188.0,
    "sum_log2_drop": -47.465472218792165,
    "glide_hist": {
     "2": 12,
     "3": 2,
     "4": 1,
     "5": 3,
     "6": 1,
     "7": 2,
     "13": 1,
     "14": 1,
     "16": 1,
     "17": 1,
     "18": 1,
     "19": 1,
     "23": 2,
     "24": 1,
     "25": 1,
     "43": 1
    },
    "glide_odd_steps_hist": {
     "1": 12,
     "2": 3,
     "3": 3,
     "4": 2,
     "5": 1,
     "7": 1,
     "8": 1,
     "9": 1,
     "11": 2,
     "12": 1,
     "15": 2,
     "16": 2,
     "28": 1
    },
    "peak_excess_bits_hist": {
     "0": 4,
     "1": 13,
     "2": 5,
     "3": 4,
     "4": 2,
     "5": 1,
     "6": 3
    },
    "sum_delay": 721.0,
    "n_delay": 32.0,
    "delay_hist": {
     "2": 2,
     "3": 1,
     "4": 1,
     "5": 2,
     "12": 1,
     "14": 1,
     "15": 2,
     "17": 3,
     "18": 1,
     "19": 1,
     "20": 2,
     "22": 1,
     "23": 3,
     "24": 1,
     "33": 1,
     "34": 1,
     "36": 1,
     "39": 2,
     "40": 1,
     "43": 1,
     "44": 1,
     "45": 1,
     "48": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 40.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -50.32029999423076,
    "glide_hist": {
     "1": 24,
     "2": 8
    },
    "glide_odd_steps_hist": {
     "0": 32
    },
    "peak_excess_bits_hist": {
     "0": 27,
     "1": 5
    },
    "sum_delay": 507.0,
    "n_delay": 32.0,
    "delay_hist": {
     "1": 2,
     "3": 1,
     "4": 2,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 2,
     "11": 1,
     "14": 2,
     "15": 1,
     "16": 1,
     "17": 2,
     "19": 2,
     "22": 2,
     "24": 1,
     "25": 3,
     "26": 2,
     "28": 1,
     "41": 1,
     "42": 1
    }
   },
   "max_glide": [
    43,
    111
   ],
   "max_peak": {
    "bits": 13,
    "top64": "15582454710701916160",
    "n": 111
   },
   "has_delay": true,
   "max_delay": [
    48,
    115
   ],
   "basins": {
    "0": 44,
    "1": 8,
    "2": 12
   },
   "mean_glide_odd_n": 9.5,
   "mean_glide_odd_steps_odd_n": 5.875,
   "measured_drift_bits_per_odd_step": -0.25247591605740516
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 602.0,
    "sum_glide_odd_steps": 363.0,
    "sum_log2_drop": -107.30987274055309,
    "glide_hist": {
     "2": 24,
     "3": 4,
     "4": 2,
     "5": 7,
     "6": 3,
     "8": 3,
     "9": 2,
     "10": 2,
     "12": 1,
     "13": 2,
     "15": 2,
     "16": 1,
     "17": 2,
     "18": 2,
     "21": 1,
     "22": 1,
     "25": 1,
     "41": 1,
     "42": 1,
     "48": 1,
     "66": 1
    },
    "glide_odd_steps_hist": {
     "1": 24,
     "2": 7,
     "3": 8,
     "4": 3,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 6,
     "9": 1,
     "10": 1,
     "12": 1,
     "13": 1,
     "14": 2,
     "15": 1,
     "26": 1,
     "27": 1,
     "30": 1,
     "41": 1
    },
    "peak_excess_bits_hist": {
     "0": 9,
     "1": 26,
     "2": 12,
     "3": 6,
     "4": 3,
     "5": 6,
     "8": 1,
     "9": 1
    },
    "sum_delay": 1464.0,
    "n_delay": 64.0,
    "delay_hist": {
     "3": 2,
     "4": 3,
     "6": 2,
     "7": 1,
     "8": 1,
     "9": 3,
     "10": 1,
     "11": 3,
     "12": 3,
     "13": 1,
     "14": 4,
     "16": 3,
     "17": 1,
     "18": 2,
     "19": 1,
     "20": 1,
     "21": 2,
     "22": 2,
     "23": 3,
     "24": 2,
     "25": 1,
     "26": 2,
     "27": 1,
     "28": 2,
     "30": 2,
     "31": 1,
     "32": 2,
     "33": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "47": 2,
     "50": 1,
     "58": 1,
     "114": 1
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 80.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -101.64059998846147,
    "glide_hist": {
     "1": 48,
     "2": 16
    },
    "glide_odd_steps_hist": {
     "0": 64
    },
    "peak_excess_bits_hist": {
     "0": 53,
     "1": 11
    },
    "sum_delay": 1309.0,
    "n_delay": 64.0,
    "delay_hist": {
     "1": 2,
     "2": 1,
     "3": 5,
     "4": 2,
     "5": 3,
     "6": 2,
     "7": 1,
     "8": 3,
     "9": 1,
     "11": 1,
     "13": 2,
     "14": 1,
     "15": 2,
     "16": 2,
     "17": 3,
     "18": 3,
     "19": 2,
     "20": 2,
     "21": 2,
     "23": 1,
     "24": 3,
     "25": 1,
     "27": 1,
     "29": 1,
     "32": 1,
     "34": 1,
     "35": 2,
     "37": 1,
     "38": 2,
     "40": 2,
     "41": 1,
     "44": 1,
     "45": 1,
     "46": 2,
     "49": 2,
     "52": 1
    }
   },
   "max_glide": [
    66,
    243
   ],
   "max_peak": {
    "bits": 17,
    "top64": "12898590807765811200",
    "n": 243
   },
   "has_delay": true,
   "max_delay": [
    114,
    243
   ],
   "basins": {
    "0": 71,
    "1": 28,
    "2": 29
   },
   "mean_glide_odd_n": 9.40625,
   "mean_glide_odd_steps_odd_n": 5.671875,
   "measured_drift_bits_per_odd_step": -0.29561948413375505
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1335.0,
    "sum_glide_odd_steps": 811.0,
    "sum_log2_drop": -215.0611154546003,
    "glide_hist": {
     "2": 48,
     "3": 8,
     "4": 4,
     "5": 14,
     "6": 5,
     "7": 3,
     "8": 8,
     "9": 7,
     "10": 1,
     "11": 2,
     "12": 2,
     "13": 3,
     "14": 2,
     "15": 1,
     "16": 1,
     "17": 1,
     "19": 2,
     "20": 3,
     "24": 1,
     "28": 1,
     "32": 1,
     "35": 2,
     "38": 2,
     "44": 1,
     "45": 1,
     "59": 1,
     "62": 1,
     "65": 1,
     "177": 1
    },
    "glide_odd_steps_hist": {
     "1": 48,
     "2": 14,
     "3": 13,
     "4": 9,
     "5": 8,
     "6": 7,
     "7": 4,
     "8": 2,
     "9": 2,
     "10": 1,
     "11": 3,
     "12": 2,
     "13": 2,
     "14": 1,
     "17": 1,
     "22": 2,
     "24": 2,
     "25": 1,
     "27": 1,
     "28": 1,
     "37": 1,
     "39": 1,
     "40": 1,
     "104": 1
    },
    "peak_excess_bits_hist": {
     "0": 16,
     "1": 53,
     "2": 30,
     "3": 10,
     "4": 6,
     "5": 2,
     "6": 5,
     "7": 2,
     "8": 3,
     "9": 1
    },
    "sum_delay": 3922.0,
    "n_delay": 128.0,
    "delay_hist": {
     "2": 3,
     "4": 1,
     "5": 4,
     "6": 1,
     "7": 3,
     "8": 3,
     "9": 4,
     "10": 3,
     "11": 2,
     "12": 2,
     "13": 2,
     "14": 2,
     "15": 3,
     "16": 1,
     "17": 2,
     "18": 4,
     "19": 2,
     "20": 3,
     "21": 4,
     "22": 3,
     "23": 4,
     "24": 2,
     "25": 3,
     "26": 3,
     "27": 5,
     "28": 5,
     "29": 4,
     "30": 2,
     "31": 3,
     "32": 2,
     "33": 3,
     "34": 3,
     "35": 2,
     "36": 3,
     "37": 1,
     "38": 3,
     "39": 3,
     "41": 1,
     "42": 1,
     "43": 1,
     "45": 2,
     "46": 1,
     "48": 1,
     "49": 1,
     "50": 1,
     "52": 1,
     "56": 1,
     "57": 2,
     "58": 1,
     "60": 1,
     "61": 1,
     "67": 1,
     "72": 1,
     "74": 1,
     "79": 1,
     "82": 1,
     "107": 1,
     "110": 1,
     "113": 1,
     "198": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 160.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -204.2811999769229,
    "glide_hist": {
     "1": 96,
     "2": 32
    },
    "glide_odd_steps_hist": {
     "0": 128
    },
    "peak_excess_bits_hist": {
     "0": 107,
     "1": 21
    },
    "sum_delay": 2869.0,
    "n_delay": 128.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 3,
     "4": 4,
     "5": 6,
     "6": 2,
     "7": 5,
     "8": 6,
     "9": 1,
     "10": 4,
     "11": 3,
     "12": 4,
     "13": 5,
     "14": 2,
     "15": 5,
     "16": 3,
     "17": 5,
     "18": 2,
     "19": 3,
     "20": 2,
     "21": 1,
     "22": 4,
     "23": 4,
     "24": 4,
     "25": 5,
     "26": 2,
     "27": 2,
     "28": 2,
     "29": 2,
     "30": 3,
     "31": 2,
     "32": 1,
     "33": 3,
     "34": 1,
     "36": 2,
     "37": 1,
     "38": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "42": 1,
     "43": 1,
     "44": 2,
     "45": 1,
     "46": 1,
     "48": 2,
     "50": 1,
     "51": 2,
     "59": 1,
     "60": 1,
     "62": 1,
     "115": 1,
     "116": 1
    }
   },
   "max_glide": [
    177,
    495
   ],
   "max_peak": {
    "bits": 18,
    "top64": "12696351036999204864",
    "n": 495
   },
   "has_delay": true,
   "max_delay": [
    198,
    495
   ],
   "basins": {
    "0": 145,
    "1": 48,
    "2": 63
   },
   "mean_glide_odd_n": 10.4296875,
   "mean_glide_odd_steps_odd_n": 6.3359375,
   "measured_drift_bits_per_odd_step": -0.265180167021702
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3319.0,
    "sum_glide_odd_steps": 1997.0,
    "sum_log2_drop": -420.96349481891326,
    "glide_hist": {
     "2": 96,
     "3": 16,
     "4": 8,
     "5": 28,
     "6": 10,
     "7": 7,
     "8": 13,
     "9": 3,
     "10": 5,
     "11": 4,
     "12": 4,
     "13": 5,
     "14": 6,
     "15": 5,
     "16": 6,
     "17": 1,
     "18": 3,
     "19": 3,
     "21": 1,
     "22": 2,
     "23": 2,
     "25": 1,
     "26": 1,
     "27": 1,
     "28": 2,
     "29": 1,
     "30": 2,
     "35": 1,
     "36": 1,
     "37": 1,
     "40": 1,
     "43": 1,
     "45": 1,
     "46": 1,
     "54": 1,
     "56": 1,
     "61": 1,
     "87": 1,
     "104": 1,
     "105": 1,
     "108": 2,
     "148": 1,
     "151": 1,
     "154": 1,
     "161": 1,
     "164": 1
    },
    "glide_odd_steps_hist": {
     "1": 96,
     "2": 28,
     "3": 25,
     "4": 16,
     "5": 13,
     "6": 9,
     "7": 7,
     "8": 9,
     "9": 5,
     "10": 6,
     "11": 2,
     "12": 7,
     "13": 2,
     "14": 3,
     "15": 3,
     "16": 1,
     "17": 1,
     "18": 1,
     "20": 1,
     "21": 2,
     "26": 3,
     "28": 1,
     "29": 1,
     "31": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "52": 1,
     "60": 1,
     "61": 1,
     "62": 1,
     "67": 1,
     "86": 1,
     "87": 1,
     "88": 1,
     "95": 1,
     "97": 1
    },
    "peak_excess_bits_hist": {
     "0": 33,
     "1": 104,
     "2": 57,
     "3": 22,
     "4": 7,
     "5": 10,
     "6": 7,
     "7": 6,
     "8": 9,
     "10": 1
    },
    "sum_delay": 10412.0,
    "n_delay": 256.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "5": 1,
     "6": 5,
     "7": 4,
     "8": 6,
     "9": 3,
     "10": 2,
     "11": 4,
     "12": 4,
     "13": 4,
     "14": 7,
     "15": 4,
     "16": 5,
     "17": 6,
     "18": 3,
     "19": 7,
     "20": 8,
     "21": 6,
     "22": 10,
     "23": 5,
     "24": 3,
     "25": 7,
     "26": 9,
     "27": 4,
     "28": 7,
     "29": 5,
     "30": 1,
     "31": 2,
     "32": 2,
     "33": 3,
     "34": 3,
     "35": 3,
     "37": 3,
     "38": 6,
     "39": 4,
     "40": 2,
     "41": 3,
     "42": 5,
     "43": 2,
     "44": 3,
     "45": 5,
     "46": 1,
     "47": 5,
     "48": 1,
     "49": 3,
     "50": 3,
     "51": 2,
     "52": 4,
     "53": 1,
     "54": 3,
     "55": 4,
     "56": 3,
     "57": 3,
     "59": 1,
     "60": 3,
     "62": 2,
     "63": 4,
     "64": 1,
     "65": 1,
     "66": 2,
     "67": 1,
     "69": 1,
     "70": 1,
     "73": 1,
     "75": 1,
     "77": 1,
     "78": 1,
     "84": 1,
     "86": 1,
     "97": 1,
     "106": 2,
     "109": 1,
     "111": 1,
     "116": 1,
     "119": 1,
     "125": 1,
     "126": 1,
     "129": 2,
     "134": 1,
     "137": 1,
     "142": 1,
     "169": 1,
     "172": 1,
     "175": 1,
     "177": 1,
     "182": 1,
     "185": 1,
     "197": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 320.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -409.5623999538464,
    "glide_hist": {
     "1": 192,
     "2": 64
    },
    "glide_odd_steps_hist": {
     "0": 256
    },
    "peak_excess_bits_hist": {
     "0": 213,
     "1": 43
    },
    "sum_delay": 7915.0,
    "n_delay": 256.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 8,
     "4": 5,
     "5": 5,
     "6": 8,
     "7": 3,
     "8": 6,
     "9": 3,
     "10": 5,
     "11": 5,
     "12": 2,
     "13": 5,
     "14": 5,
     "15": 6,
     "16": 7,
     "17": 5,
     "18": 7,
     "19": 7,
     "20": 4,
     "21": 5,
     "22": 7,
     "23": 6,
     "24": 9,
     "25": 8,
     "26": 4,
     "27": 5,
     "28": 8,
     "29": 5,
     "30": 7,
     "31": 6,
     "32": 3,
     "33": 2,
     "34": 4,
     "35": 4,
     "36": 4,
     "37": 4,
     "38": 1,
     "39": 3,
     "40": 7,
     "41": 4,
     "42": 2,
     "43": 1,
     "44": 2,
     "45": 1,
     "46": 3,
     "47": 3,
     "48": 1,
     "49": 3,
     "50": 1,
     "51": 1,
     "52": 1,
     "53": 1,
     "57": 3,
     "58": 2,
     "59": 1,
     "61": 1,
     "62": 1,
     "65": 1,
     "68": 1,
     "69": 1,
     "71": 1,
     "72": 1,
     "73": 1,
     "74": 1,
     "75": 1,
     "76": 1,
     "80": 1,
     "81": 1,
     "83": 1,
     "88": 1,
     "108": 1,
     "111": 1,
     "112": 1,
     "114": 1,
     "128": 1,
     "131": 1,
     "174": 1,
     "199": 1,
     "200": 1
    }
   },
   "max_glide": [
    164,
    795
   ],
   "max_peak": {
    "bits": 20,
    "top64": "12373675160572526592",
    "n": 703
   },
   "has_delay": true,
   "max_delay": [
    200,
    660
   ],
   "basins": {
    "0": 314,
    "1": 85,
    "2": 113
   },
   "mean_glide_odd_n": 12.96484375,
   "mean_glide_odd_steps_odd_n": 7.80078125,
   "measured_drift_bits_per_odd_step": -0.21079794432594554
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6007.0,
    "sum_glide_odd_steps": 3648.0,
    "sum_log2_drop": -847.5170988474752,
    "glide_hist": {
     "2": 192,
     "3": 32,
     "4": 16,
     "5": 56,
     "6": 20,
     "7": 13,
     "8": 26,
     "9": 9,
     "10": 10,
     "11": 10,
     "12": 10,
     "13": 9,
     "14": 3,
     "15": 4,
     "16": 5,
     "17": 4,
     "18": 1,
     "19": 3,
     "20": 4,
     "21": 4,
     "22": 6,
     "23": 3,
     "24": 2,
     "25": 4,
     "26": 2,
     "27": 3,
     "28": 4,
     "29": 2,
     "31": 6,
     "32": 2,
     "33": 1,
     "34": 1,
     "35": 1,
     "36": 2,
     "37": 1,
     "39": 1,
     "42": 4,
     "43": 1,
     "44": 3,
     "45": 2,
     "46": 3,
     "47": 1,
     "48": 1,
     "49": 2,
     "50": 1,
     "51": 1,
     "52": 2,
     "53": 2,
     "56": 1,
     "58": 1,
     "59": 1,
     "60": 1,
     "66": 2,
     "69": 1,
     "78": 1,
     "84": 1,
     "103": 1,
     "104": 1,
     "107": 2,
     "114": 1,
     "115": 1,
     "127": 1,
     "147": 1
    },
    "glide_odd_steps_hist": {
     "1": 192,
     "2": 56,
     "3": 51,
     "4": 32,
     "5": 28,
     "6": 13,
     "7": 14,
     "8": 17,
     "9": 7,
     "10": 7,
     "11": 5,
     "12": 5,
     "13": 4,
     "14": 8,
     "15": 5,
     "16": 5,
     "17": 4,
     "18": 3,
     "19": 2,
     "20": 5,
     "21": 1,
     "22": 3,
     "23": 1,
     "24": 6,
     "25": 4,
     "26": 2,
     "27": 2,
     "28": 3,
     "29": 2,
     "30": 2,
     "31": 2,
     "33": 3,
     "34": 3,
     "35": 1,
     "37": 1,
     "41": 1,
     "43": 1,
     "44": 1,
     "45": 1,
     "49": 1,
     "59": 1,
     "62": 1,
     "64": 1,
     "66": 1,
     "73": 1,
     "74": 1,
     "82": 1,
     "85": 1
    },
    "peak_excess_bits_hist": {
     "0": 64,
     "1": 211,
     "2": 97,
     "3": 39,
     "4": 32,
     "5": 29,
     "6": 16,
     "7": 11,
     "8": 6,
     "9": 4,
     "10": 1,
     "12": 2
    },
    "sum_delay": 25272.0,
    "n_delay": 512.0,
    "delay_hist": {
     "2": 3,
     "4": 3,
     "5": 4,
     "6": 2,
     "7": 7,
     "8": 2,
     "9": 5,
     "10": 3,
     "11": 2,
     "12": 7,
     "13": 3,
     "14": 3,
     "15": 6,
     "16": 11,
     "17": 5,
     "18": 13,
     "19": 11,
     "20": 10,
     "21": 9,
     "22": 9,
     "23": 4,
     "24": 8,
     "25": 10,
     "26": 10,
     "27": 5,
     "28": 8,
     "29": 9,
     "30": 11,
     "31": 7,
     "32": 11,
     "33": 10,
     "34": 10,
     "35": 13,
     "36": 4,
     "37": 13,
     "38": 7,
     "39": 6,
     "40": 7,
     "41": 5,
     "42": 6,
     "43": 9,
     "44": 7,
     "45": 6,
     "46": 6,
     "47": 3,
     "48": 7,
     "49": 8,
     "50": 7,
     "51": 9,
     "52": 2,
     "53": 6,
     "54": 7,
     "55": 5,
     "56": 6,
     "57": 3,
     "58": 5,
     "59": 9,
     "60": 4,
     "61": 3,
     "62": 7,
     "63": 1,
     "64": 5,
     "65": 4,
     "66": 3,
     "68": 4,
     "69": 1,
     "71": 2,
     "72": 1,
     "73": 2,
     "74": 1,
     "75": 1,
     "76": 1,
     "79": 1,
     "81": 2,
     "82": 1,
     "83": 1,
     "84": 3,
     "85": 2,
     "87": 2,
     "88": 1,
     "89": 1,
     "90": 2,
     "91": 1,
     "92": 1,
     "93": 2,
     "95": 2,
     "96": 1,
     "97": 1,
     "99": 3,
     "101": 1,
     "102": 1,
     "104": 2,
     "105": 4,
     "106": 1,
     "107": 1,
     "109": 1,
     "110": 1,
     "111": 1,
     "113": 1,
     "115": 2,
     "118": 2,
     "119": 1,
     "121": 1,
     "123": 1,
     "124": 3,
     "125": 1,
     "127": 2,
     "128": 3,
     "129": 1,
     "130": 1,
     "132": 1,
     "133": 2,
     "136": 1,
     "137": 1,
     "138": 1,
     "139": 1,
     "140": 1,
     "143": 1,
     "144": 1,
     "145": 1,
     "151": 1,
     "160": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "167": 1,
     "168": 1,
     "171": 1,
     "180": 1,
     "181": 1,
     "184": 1,
     "192": 1,
     "193": 1,
     "195": 1,
     "196": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 640.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -820.1247999076911,
    "glide_hist": {
     "1": 384,
     "2": 128
    },
    "glide_odd_steps_hist": {
     "0": 512
    },
    "peak_excess_bits_hist": {
     "0": 427,
     "1": 85
    },
    "sum_delay": 19502.0,
    "n_delay": 512.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 5,
     "4": 7,
     "5": 9,
     "6": 5,
     "7": 9,
     "8": 10,
     "9": 8,
     "10": 9,
     "11": 4,
     "12": 9,
     "13": 11,
     "14": 8,
     "15": 14,
     "16": 8,
     "17": 11,
     "18": 13,
     "19": 7,
     "20": 13,
     "21": 15,
     "22": 10,
     "23": 16,
     "24": 16,
     "25": 9,
     "26": 10,
     "27": 13,
     "28": 7,
     "29": 9,
     "30": 7,
     "31": 6,
     "32": 7,
     "33": 6,
     "34": 7,
     "35": 4,
     "36": 7,
     "37": 5,
     "38": 5,
     "39": 8,
     "40": 7,
     "41": 7,
     "42": 5,
     "43": 10,
     "44": 9,
     "45": 8,
     "46": 8,
     "47": 1,
     "48": 9,
     "49": 3,
     "50": 3,
     "51": 5,
     "52": 4,
     "53": 7,
     "54": 2,
     "55": 3,
     "56": 6,
     "57": 4,
     "58": 4,
     "59": 2,
     "60": 2,
     "61": 5,
     "62": 1,
     "63": 2,
     "64": 4,
     "65": 2,
     "66": 2,
     "67": 5,
     "68": 1,
     "70": 1,
     "71": 1,
     "73": 1,
     "74": 2,
     "76": 1,
     "77": 1,
     "78": 1,
     "79": 1,
     "85": 1,
     "87": 2,
     "94": 1,
     "95": 2,
     "98": 1,
     "107": 2,
     "108": 1,
     "110": 1,
     "112": 1,
     "115": 1,
     "117": 1,
     "120": 1,
     "121": 1,
     "126": 2,
     "127": 1,
     "130": 2,
     "131": 2,
     "132": 1,
     "135": 2,
     "136": 1,
     "138": 1,
     "141": 1,
     "143": 1,
     "146": 1,
     "170": 1,
     "171": 1,
     "173": 1,
     "176": 1,
     "178": 1,
     "179": 1,
     "183": 1,
     "186": 1,
     "187": 1,
     "198": 1
    }
   },
   "max_glide": [
    147,
    1211
   ],
   "max_peak": {
    "bits": 23,
    "top64": "18095555661751386112",
    "n": 1267
   },
   "has_delay": true,
   "max_delay": [
    198,
    1486
   ],
   "basins": {
    "0": 581,
    "1": 201,
    "2": 242
   },
   "mean_glide_odd_n": 11.732421875,
   "mean_glide_odd_steps_odd_n": 7.125,
   "measured_drift_bits_per_odd_step": -0.23232376613143507
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 11718.0,
    "sum_glide_odd_steps": 7159.0,
    "sum_log2_drop": -1705.4983001247278,
    "glide_hist": {
     "2": 384,
     "3": 64,
     "4": 32,
     "5": 112,
     "6": 40,
     "7": 26,
     "8": 52,
     "9": 22,
     "10": 17,
     "11": 24,
     "12": 15,
     "13": 15,
     "14": 13,
     "15": 9,
     "16": 11,
     "17": 8,
     "18": 16,
     "19": 14,
     "20": 8,
     "21": 12,
     "22": 8,
     "23": 4,
     "24": 5,
     "25": 4,
     "26": 2,
     "27": 5,
     "28": 7,
     "29": 3,
     "30": 8,
     "31": 3,
     "32": 3,
     "33": 2,
     "34": 2,
     "35": 2,
     "36": 1,
     "37": 2,
     "38": 3,
     "39": 2,
     "40": 2,
     "41": 7,
     "42": 1,
     "43": 3,
     "44": 3,
     "45": 6,
     "46": 1,
     "47": 3,
     "48": 2,
     "50": 1,
     "51": 1,
     "52": 1,
     "53": 1,
     "54": 1,
     "55": 2,
     "57": 2,
     "59": 1,
     "61": 1,
     "62": 1,
     "65": 2,
     "66": 1,
     "69": 1,
     "74": 2,
     "75": 1,
     "77": 1,
     "79": 1,
     "82": 2,
     "96": 1,
     "108": 1,
     "111": 1,
     "116": 1,
     "126": 1,
     "129": 1,
     "139": 1,
     "179": 1,
     "184": 1,
     "198": 1,
     "205": 1,
     "224": 1,
     "225": 1
    },
    "glide_odd_steps_hist": {
     "1": 384,
     "2": 112,
     "3": 102,
     "4": 66,
     "5": 50,
     "6": 38,
     "7": 32,
     "8": 23,
     "9": 23,
     "10": 17,
     "11": 17,
     "12": 16,
     "13": 15,
     "14": 11,
     "15": 8,
     "16": 8,
     "17": 7,
     "18": 10,
     "19": 5,
     "20": 4,
     "21": 3,
     "22": 4,
     "23": 3,
     "24": 4,
     "25": 4,
     "26": 2,
     "27": 6,
     "28": 2,
     "29": 4,
     "30": 2,
     "31": 5,
     "32": 3,
     "34": 1,
     "35": 2,
     "36": 2,
     "37": 1,
     "38": 3,
     "39": 1,
     "40": 2,
     "41": 1,
     "42": 1,
     "43": 2,
     "49": 1,
     "50": 1,
     "51": 2,
     "54": 1,
     "64": 1,
     "68": 1,
     "70": 1,
     "72": 1,
     "78": 1,
     "80": 1,
     "83": 1,
     "113": 1,
     "121": 1,
     "123": 1,
     "134": 1,
     "139": 1,
     "140": 1
    },
    "peak_excess_bits_hist": {
     "0": 129,
     "1": 418,
     "2": 192,
     "3": 116,
     "4": 54,
     "5": 46,
     "6": 23,
     "7": 16,
     "8": 8,
     "9": 9,
     "11": 4,
     "12": 3,
     "13": 1,
     "14": 1,
     "16": 1,
     "17": 3
    },
    "sum_delay": 55464.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "3": 1,
     "4": 5,
     "5": 3,
     "6": 7,
     "7": 4,
     "8": 8,
     "9": 5,
     "10": 9,
     "11": 11,
     "12": 7,
     "13": 9,
     "14": 14,
     "15": 11,
     "16": 10,
     "17": 11,
     "18": 15,
     "19": 16,
     "20": 12,
     "21": 16,
     "22": 14,
     "23": 13,
     "24": 20,
     "25": 20,
     "26": 18,
     "27": 22,
     "28": 21,
     "29": 16,
     "30": 22,
     "31": 16,
     "32": 20,
     "33": 15,
     "34": 12,
     "35": 16,
     "36": 21,
     "37": 11,
     "38": 13,
     "39": 9,
     "40": 10,
     "41": 17,
     "42": 10,
     "43": 9,
     "44": 11,
     "45": 12,
     "46": 9,
     "47": 11,
     "48": 12,
     "49": 12,
     "50": 11,
     "51": 12,
     "52": 16,
     "53": 9,
     "54": 8,
     "55": 10,
     "56": 11,
     "57": 13,
     "58": 11,
     "59": 13,
     "60": 9,
     "61": 11,
     "62": 9,
     "63": 9,
     "64": 12,
     "65": 9,
     "66": 9,
     "67": 9,
     "68": 7,
     "69": 4,
     "70": 4,
     "71": 4,
     "72": 7,
     "73": 2,
     "74": 4,
     "75": 5,
     "76": 4,
     "77": 3,
     "78": 2,
     "79": 2,
     "80": 3,
     "81": 1,
     "82": 1,
     "83": 7,
     "84": 2,
     "85": 1,
     "86": 7,
     "87": 3,
     "88": 3,
     "89": 5,
     "90": 3,
     "91": 3,
     "92": 6,
     "93": 3,
     "94": 6,
     "95": 3,
     "96": 1,
     "97": 2,
     "98": 6,
     "99": 2,
     "100": 3,
     "101": 6,
     "103": 3,
     "104": 5,
     "105": 2,
     "107": 2,
     "108": 2,
     "109": 6,
     "110": 2,
     "111": 2,
     "112": 1,
     "113": 1,
     "114": 5,
     "115": 3,
     "116": 3,
     "117": 2,
     "118": 2,
     "119": 3,
     "120": 3,
     "122": 3,
     "123": 2,
     "125": 3,
     "126": 2,
     "127": 2,
     "128": 2,
     "129": 1,
     "130": 1,
     "131": 3,
     "132": 1,
     "133": 1,
     "134": 2,
     "135": 3,
     "138": 1,
     "140": 1,
     "141": 1,
     "142": 1,
     "143": 1,
     "144": 1,
     "147": 1,
     "149": 1,
     "150": 1,
     "153": 1,
     "155": 1,
     "157": 1,
     "158": 1,
     "159": 1,
     "160": 2,
     "161": 1,
     "162": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "166": 1,
     "167": 1,
     "168": 2,
     "170": 1,
     "171": 1,
     "172": 1,
     "173": 1,
     "176": 1,
     "177": 1,
     "178": 1,
     "179": 2,
     "180": 2,
     "182": 1,
     "183": 1,
     "185": 1,
     "188": 1,
     "189": 1,
     "191": 1,
     "200": 1,
     "228": 1,
     "247": 1,
     "248": 1,
     "266": 1,
     "338": 1,
     "346": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1280.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1641.2495998153897,
    "glide_hist": {
     "1": 768,
     "2": 256
    },
    "glide_odd_steps_hist": {
     "0": 1024
    },
    "peak_excess_bits_hist": {
     "0": 853,
     "1": 171
    },
    "sum_delay": 46070.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 11,
     "4": 5,
     "5": 11,
     "6": 13,
     "7": 9,
     "8": 14,
     "9": 12,
     "10": 13,
     "11": 10,
     "12": 10,
     "13": 16,
     "14": 10,
     "15": 13,
     "16": 15,
     "17": 20,
     "18": 13,
     "19": 22,
     "20": 18,
     "21": 18,
     "22": 20,
     "23": 21,
     "24": 20,
     "25": 18,
     "26": 18,
     "27": 19,
     "28": 19,
     "29": 19,
     "30": 20,
     "31": 20,
     "32": 16,
     "33": 18,
     "34": 20,
     "35": 15,
     "36": 22,
     "37": 18,
     "38": 17,
     "39": 15,
     "40": 13,
     "41": 12,
     "42": 10,
     "43": 13,
     "44": 15,
     "45": 10,
     "46": 12,
     "47": 13,
     "48": 6,
     "49": 10,
     "50": 12,
     "51": 13,
     "52": 13,
     "53": 6,
     "54": 8,
     "55": 9,
     "56": 7,
     "57": 8,
     "58": 9,
     "59": 8,
     "60": 11,
     "61": 5,
     "62": 5,
     "63": 12,
     "64": 5,
     "65": 6,
     "66": 6,
     "67": 4,
     "68": 6,
     "69": 5,
     "70": 6,
     "72": 3,
     "73": 3,
     "74": 2,
     "75": 2,
     "76": 1,
     "77": 2,
     "78": 1,
     "79": 1,
     "80": 2,
     "81": 1,
     "82": 3,
     "83": 4,
     "84": 2,
     "85": 4,
     "86": 3,
     "88": 2,
     "89": 2,
     "90": 1,
     "91": 2,
     "92": 2,
     "93": 3,
     "94": 2,
     "96": 2,
     "97": 3,
     "98": 1,
     "99": 1,
     "100": 3,
     "101": 2,
     "102": 1,
     "103": 3,
     "105": 2,
     "106": 5,
     "107": 1,
     "108": 2,
     "109": 1,
     "110": 1,
     "111": 3,
     "112": 1,
     "113": 1,
     "114": 3,
     "115": 1,
     "116": 4,
     "117": 2,
     "118": 1,
     "119": 2,
     "120": 1,
     "121": 2,
     "122": 2,
     "124": 2,
     "125": 3,
     "126": 1,
     "128": 3,
     "129": 3,
     "130": 1,
     "131": 1,
     "133": 1,
     "134": 2,
     "136": 1,
     "137": 2,
     "138": 2,
     "139": 1,
     "140": 1,
     "141": 1,
     "142": 1,
     "144": 1,
     "145": 2,
     "146": 1,
     "147": 1,
     "152": 1,
     "157": 1,
     "160": 1,
     "161": 1,
     "162": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "166": 2,
     "168": 1,
     "169": 1,
     "172": 1,
     "174": 1,
     "175": 1,
     "181": 1,
     "182": 1,
     "185": 1,
     "193": 1,
     "194": 1,
     "196": 1,
     "197": 1,
     "199": 1,
     "250": 1
    }
   },
   "max_glide": [
    225,
    2271
   ],
   "max_peak": {
    "bits": 29,
    "top64": "10980950513545117696",
    "n": 2271
   },
   "has_delay": true,
   "max_delay": [
    346,
    4077
   ],
   "basins": {
    "0": 1087,
    "1": 481,
    "2": 480
   },
   "mean_glide_odd_n": 11.443359375,
   "mean_glide_odd_steps_odd_n": 6.9912109375,
   "measured_drift_bits_per_odd_step": -0.2382313591457924
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 25141.0,
    "sum_glide_odd_steps": 15491.0,
    "sum_log2_drop": -3378.728491410887,
    "glide_hist": {
     "2": 768,
     "3": 128,
     "4": 64,
     "5": 224,
     "6": 80,
     "7": 52,
     "8": 105,
     "9": 43,
     "10": 41,
     "11": 39,
     "12": 27,
     "13": 34,
     "14": 35,
     "15": 20,
     "16": 23,
     "17": 22,
     "18": 16,
     "19": 17,
     "20": 14,
     "21": 14,
     "22": 14,
     "23": 13,
     "24": 9,
     "25": 8,
     "26": 13,
     "27": 7,
     "28": 6,
     "29": 4,
     "30": 8,
     "31": 4,
     "32": 3,
     "33": 10,
     "34": 2,
     "35": 4,
     "36": 2,
     "37": 12,
     "38": 5,
     "39": 5,
     "40": 5,
     "41": 8,
     "42": 9,
     "43": 2,
     "44": 5,
     "45": 5,
     "46": 3,
     "47": 4,
     "48": 5,
     "49": 2,
     "50": 3,
     "51": 3,
     "52": 4,
     "53": 1,
     "54": 4,
     "56": 3,
     "57": 3,
     "58": 2,
     "59": 1,
     "60": 1,
     "61": 2,
     "62": 2,
     "64": 1,
     "65": 2,
     "66": 3,
     "67": 3,
     "68": 2,
     "69": 1,
     "70": 3,
     "71": 4,
     "72": 3,
     "73": 1,
     "76": 1,
     "77": 1,
     "78": 2,
     "79": 1,
     "80": 3,
     "81": 2,
     "83": 1,
     "85": 3,
     "86": 3,
     "91": 1,
     "92": 1,
     "94": 1,
     "95": 1,
     "97": 3,
     "98": 1,
     "103": 1,
     "108": 1,
     "112": 1,
     "113": 1,
     "115": 1,
     "116": 1,
     "119": 1,
     "121": 1,
     "122": 1,
     "123": 1,
     "125": 1,
     "128": 1,
     "130": 1,
     "131": 1,
     "134": 1,
     "167": 1,
     "168": 1,
     "169": 1,
     "172": 1,
     "173": 1,
     "192": 1,
     "193": 1,
     "195": 1,
     "196": 1,
     "197": 1,
     "221": 1,
     "222": 1,
     "225": 1
    },
    "glide_odd_steps_hist": {
     "1": 768,
     "2": 224,
     "3": 204,
     "4": 130,
     "5": 107,
     "6": 67,
     "7": 56,
     "8": 54,
     "9": 41,
     "10": 39,
     "11": 26,
     "12": 30,
     "13": 29,
     "14": 15,
     "15": 16,
     "16": 9,
     "17": 18,
     "18": 6,
     "19": 7,
     "20": 12,
     "21": 7,
     "22": 4,
     "23": 20,
     "24": 12,
     "25": 5,
     "26": 7,
     "27": 4,
     "28": 8,
     "29": 8,
     "30": 4,
     "31": 6,
     "32": 4,
     "33": 5,
     "34": 6,
     "35": 4,
     "36": 7,
     "37": 1,
     "39": 4,
     "40": 4,
     "41": 2,
     "42": 3,
     "43": 3,
     "44": 3,
     "45": 2,
     "46": 2,
     "47": 2,
     "49": 2,
     "50": 3,
     "51": 5,
     "52": 2,
     "53": 2,
     "55": 1,
     "56": 1,
     "57": 2,
     "58": 3,
     "59": 1,
     "61": 2,
     "62": 1,
     "63": 1,
     "65": 1,
     "66": 1,
     "67": 1,
     "72": 1,
     "75": 1,
     "76": 1,
     "77": 2,
     "78": 1,
     "79": 1,
     "81": 1,
     "83": 1,
     "84": 2,
     "105": 1,
     "106": 1,
     "108": 1,
     "109": 1,
     "115": 1,
     "120": 1,
     "121": 1,
     "122": 1,
     "127": 1,
     "128": 1,
     "142": 1,
     "143": 1,
     "144": 1
    },
    "peak_excess_bits_hist": {
     "0": 256,
     "1": 845,
     "2": 374,
     "3": 212,
     "4": 132,
     "5": 75,
     "6": 52,
     "7": 28,
     "8": 36,
     "9": 9,
     "10": 1,
     "11": 6,
     "12": 5,
     "13": 10,
     "15": 3,
     "16": 2,
     "17": 2
    },
    "sum_delay": 129545.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "2": 3,
     "3": 2,
     "4": 3,
     "5": 5,
     "6": 5,
     "7": 6,
     "8": 8,
     "9": 11,
     "10": 13,
     "11": 11,
     "12": 11,
     "13": 14,
     "14": 12,
     "15": 20,
     "16": 16,
     "17": 21,
     "18": 22,
     "19": 21,
     "20": 25,
     "21": 24,
     "22": 24,
     "23": 30,
     "24": 36,
     "25": 31,
     "26": 34,
     "27": 25,
     "28": 36,
     "29": 34,
     "30": 31,
     "31": 28,
     "32": 40,
     "33": 29,
     "34": 33,
     "35": 39,
     "36": 21,
     "37": 26,
     "38": 18,
     "39": 18,
     "40": 38,
     "41": 20,
     "42": 23,
     "43": 24,
     "44": 19,
     "45": 27,
     "46": 20,
     "47": 17,
     "48": 26,
     "49": 24,
     "50": 17,
     "51": 28,
     "52": 19,
     "53": 15,
     "54": 24,
     "55": 24,
     "56": 19,
     "57": 19,
     "58": 20,
     "59": 22,
     "60": 15,
     "61": 28,
     "62": 23,
     "63": 21,
     "64": 19,
     "65": 15,
     "66": 22,
     "67": 16,
     "68": 13,
     "69": 15,
     "70": 11,
     "71": 13,
     "72": 15,
     "73": 13,
     "74": 11,
     "75": 18,
     "76": 11,
     "77": 2,
     "78": 9,
     "79": 8,
     "80": 6,
     "81": 9,
     "82": 13,
     "83": 9,
     "84": 11,
     "85": 8,
     "86": 9,
     "87": 6,
     "88": 7,
     "89": 7,
     "90": 8,
     "91": 10,
     "92": 4,
     "93": 5,
     "94": 10,
     "95": 5,
     "96": 9,
     "97": 10,
     "98": 7,
     "99": 7,
     "100": 8,
     "101": 7,
     "102": 6,
     "103": 6,
     "104": 10,
     "105": 6,
     "106": 5,
     "107": 3,
     "108": 6,
     "109": 3,
     "110": 7,
     "111": 10,
     "112": 3,
     "113": 10,
     "114": 4,
     "115": 5,
     "116": 6,
     "117": 2,
     "118": 8,
     "119": 5,
     "120": 4,
     "121": 8,
     "122": 3,
     "123": 4,
     "124": 10,
     "125": 2,
     "126": 5,
     "127": 6,
     "128": 2,
     "129": 2,
     "130": 4,
     "131": 5,
     "132": 4,
     "133": 5,
     "134": 4,
     "135": 1,
     "136": 2,
     "137": 6,
     "138": 3,
     "139": 3,
     "140": 4,
     "141": 4,
     "142": 4,
     "143": 2,
     "144": 3,
     "145": 3,
     "146": 4,
     "147": 1,
     "148": 2,
     "149": 4,
     "150": 1,
     "153": 1,
     "154": 4,
     "155": 1,
     "156": 4,
     "157": 2,
     "158": 2,
     "159": 5,
     "160": 2,
     "162": 2,
     "164": 2,
     "165": 3,
     "166": 2,
     "167": 4,
     "168": 3,
     "169": 1,
     "170": 3,
     "171": 1,
     "172": 2,
     "173": 2,
     "174": 1,
     "175": 1,
     "176": 1,
     "177": 1,
     "178": 3,
     "179": 3,
     "181": 1,
     "182": 2,
     "184": 3,
     "185": 2,
     "187": 2,
     "188": 2,
     "191": 2,
     "192": 1,
     "195": 3,
     "196": 2,
     "198": 3,
     "199": 2,
     "200": 1,
     "201": 1,
     "202": 2,
     "203": 1,
     "204": 1,
     "206": 1,
     "214": 2,
     "216": 1,
     "223": 1,
     "224": 2,
     "225": 1,
     "226": 2,
     "227": 1,
     "228": 1,
     "230": 1,
     "232": 2,
     "245": 1,
     "246": 1,
     "250": 1,
     "265": 1,
     "268": 1,
     "271": 1,
     "277": 1,
     "278": 1,
     "281": 1,
     "291": 1,
     "298": 1,
     "299": 1,
     "316": 1,
     "317": 1,
     "319": 1,
     "322": 1,
     "324": 1,
     "337": 1,
     "340": 1,
     "342": 1,
     "343": 1,
     "345": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2560.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3283.4991996307504,
    "glide_hist": {
     "1": 1536,
     "2": 512
    },
    "glide_odd_steps_hist": {
     "0": 2048
    },
    "peak_excess_bits_hist": {
     "0": 1707,
     "1": 341
    },
    "sum_delay": 104908.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 8,
     "4": 7,
     "5": 16,
     "6": 11,
     "7": 19,
     "8": 18,
     "9": 19,
     "10": 16,
     "11": 19,
     "12": 25,
     "13": 23,
     "14": 19,
     "15": 33,
     "16": 24,
     "17": 26,
     "18": 26,
     "19": 34,
     "20": 33,
     "21": 34,
     "22": 36,
     "23": 41,
     "24": 35,
     "25": 38,
     "26": 45,
     "27": 42,
     "28": 43,
     "29": 43,
     "30": 31,
     "31": 38,
     "32": 28,
     "33": 31,
     "34": 34,
     "35": 27,
     "36": 31,
     "37": 34,
     "38": 23,
     "39": 32,
     "40": 27,
     "41": 15,
     "42": 30,
     "43": 26,
     "44": 20,
     "45": 21,
     "46": 25,
     "47": 19,
     "48": 23,
     "49": 18,
     "50": 22,
     "51": 18,
     "52": 17,
     "53": 30,
     "54": 15,
     "55": 12,
     "56": 24,
     "57": 19,
     "58": 23,
     "59": 20,
     "60": 17,
     "61": 22,
     "62": 16,
     "63": 15,
     "64": 18,
     "65": 16,
     "66": 17,
     "67": 14,
     "68": 15,
     "69": 11,
     "70": 8,
     "71": 10,
     "72": 5,
     "73": 9,
     "74": 7,
     "75": 8,
     "76": 10,
     "77": 9,
     "78": 9,
     "79": 4,
     "80": 4,
     "81": 5,
     "82": 1,
     "83": 2,
     "84": 8,
     "85": 6,
     "86": 4,
     "87": 10,
     "88": 6,
     "89": 5,
     "90": 6,
     "91": 6,
     "92": 6,
     "93": 8,
     "94": 3,
     "95": 7,
     "96": 5,
     "97": 1,
     "98": 4,
     "99": 6,
     "100": 4,
     "101": 3,
     "102": 7,
     "103": 2,
     "104": 3,
     "105": 6,
     "106": 4,
     "107": 3,
     "108": 5,
     "109": 4,
     "110": 8,
     "111": 3,
     "112": 5,
     "113": 7,
     "114": 2,
     "115": 8,
     "116": 4,
     "117": 5,
     "118": 4,
     "119": 3,
     "120": 6,
     "121": 3,
     "123": 3,
     "124": 2,
     "125": 1,
     "126": 7,
     "127": 4,
     "128": 3,
     "129": 2,
     "130": 3,
     "131": 1,
     "132": 3,
     "133": 1,
     "134": 2,
     "135": 4,
     "136": 4,
     "137": 1,
     "138": 1,
     "139": 2,
     "140": 1,
     "141": 1,
     "142": 1,
     "143": 4,
     "144": 2,
     "145": 1,
     "146": 1,
     "148": 2,
     "150": 1,
     "151": 2,
     "154": 1,
     "156": 1,
     "158": 1,
     "159": 2,
     "160": 1,
     "161": 2,
     "162": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "166": 1,
     "167": 2,
     "168": 1,
     "169": 3,
     "170": 4,
     "171": 1,
     "172": 1,
     "173": 2,
     "174": 1,
     "175": 1,
     "176": 1,
     "177": 2,
     "178": 2,
     "179": 1,
     "180": 2,
     "181": 4,
     "183": 2,
     "184": 1,
     "186": 3,
     "187": 2,
     "189": 1,
     "190": 3,
     "192": 1,
     "194": 1,
     "198": 1,
     "199": 1,
     "200": 1,
     "201": 1,
     "202": 1,
     "204": 1,
     "226": 1,
     "229": 1,
     "230": 1,
     "248": 1,
     "249": 1,
     "267": 1,
     "270": 1,
     "273": 1,
     "280": 1,
     "283": 1,
     "301": 1,
     "339": 1,
     "345": 1,
     "347": 1,
     "348": 1
    }
   },
   "max_glide": [
    225,
    4557
   ],
   "max_peak": {
    "bits": 30,
    "top64": "11802458116660920320",
    "n": 4831
   },
   "has_delay": true,
   "max_delay": [
    348,
    5436
   ],
   "basins": {
    "0": 2138,
    "1": 1004,
    "2": 954
   },
   "mean_glide_odd_n": 12.27587890625,
   "mean_glide_odd_steps_odd_n": 7.56396484375,
   "measured_drift_bits_per_odd_step": -0.21810912732624665
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 49772.0,
    "sum_glide_odd_steps": 30665.0,
    "sum_log2_drop": -6844.01409872469,
    "glide_hist": {
     "2": 1536,
     "3": 256,
     "4": 128,
     "5": 448,
     "6": 160,
     "7": 104,
     "8": 210,
     "9": 86,
     "10": 73,
     "11": 83,
     "12": 59,
     "13": 73,
     "14": 68,
     "15": 39,
     "16": 41,
     "17": 41,
     "18": 22,
     "19": 33,
     "20": 28,
     "21": 28,
     "22": 29,
     "23": 26,
     "24": 21,
     "25": 25,
     "26": 15,
     "27": 18,
     "28": 18,
     "29": 15,
     "30": 11,
     "31": 16,
     "32": 17,
     "33": 10,
     "34": 11,
     "35": 19,
     "36": 17,
     "37": 6,
     "38": 10,
     "39": 10,
     "40": 12,
     "41": 9,
     "42": 9,
     "43": 8,
     "44": 10,
     "45": 6,
     "46": 6,
     "47": 7,
     "48": 7,
     "49": 9,
     "50": 12,
     "51": 6,
     "52": 5,
     "53": 6,
     "54": 6,
     "55": 5,
     "56": 5,
     "57": 5,
     "58": 3,
     "59": 1,
     "60": 8,
     "61": 5,
     "62": 3,
     "63": 8,
     "64": 2,
     "65": 2,
     "66": 6,
     "67": 6,
     "68": 2,
     "69": 6,
     "70": 5,
     "71": 4,
     "72": 4,
     "73": 4,
     "74": 5,
     "75": 2,
     "76": 2,
     "77": 3,
     "78": 2,
     "79": 1,
     "80": 2,
     "81": 3,
     "82": 1,
     "84": 3,
     "87": 2,
     "89": 1,
     "90": 1,
     "92": 1,
     "93": 2,
     "95": 1,
     "96": 1,
     "97": 2,
     "98": 2,
     "100": 1,
     "101": 1,
     "103": 1,
     "104": 1,
     "105": 1,
     "106": 2,
     "107": 1,
     "108": 1,
     "109": 1,
     "110": 1,
     "111": 1,
     "112": 1,
     "113": 1,
     "115": 1,
     "116": 1,
     "124": 2,
     "125": 1,
     "129": 1,
     "135": 1,
     "137": 1,
     "142": 1,
     "148": 1,
     "151": 1,
     "152": 1,
     "155": 1,
     "161": 1,
     "162": 1,
     "166": 1,
     "170": 1,
     "171": 1,
     "189": 1,
     "190": 1,
     "191": 1,
     "192": 1,
     "195": 1,
     "196": 2,
     "202": 1,
     "267": 1,
     "268": 1,
     "306": 1,
     "429": 1,
     "432": 1,
     "447": 1,
     "450": 1
    },
    "glide_odd_steps_hist": {
     "1": 1536,
     "2": 448,
     "3": 408,
     "4": 261,
     "5": 214,
     "6": 138,
     "7": 111,
     "8": 118,
     "9": 78,
     "10": 62,
     "11": 53,
     "12": 55,
     "13": 43,
     "14": 43,
     "15": 26,
     "16": 29,
     "17": 30,
     "18": 20,
     "19": 34,
     "20": 22,
     "21": 21,
     "22": 23,
     "23": 17,
     "24": 22,
     "25": 20,
     "26": 14,
     "27": 11,
     "28": 16,
     "29": 9,
     "30": 9,
     "31": 10,
     "32": 11,
     "33": 7,
     "34": 10,
     "35": 10,
     "36": 5,
     "37": 7,
     "38": 12,
     "39": 3,
     "40": 5,
     "41": 5,
     "42": 9,
     "43": 7,
     "44": 4,
     "45": 8,
     "46": 7,
     "47": 4,
     "48": 4,
     "49": 7,
     "50": 2,
     "51": 3,
     "52": 2,
     "54": 2,
     "55": 2,
     "57": 2,
     "58": 2,
     "59": 1,
     "60": 3,
     "61": 2,
     "62": 1,
     "63": 1,
     "64": 2,
     "65": 2,
     "67": 1,
     "68": 4,
     "69": 1,
     "70": 2,
     "71": 1,
     "73": 1,
     "74": 1,
     "78": 1,
     "79": 2,
     "80": 1,
     "82": 1,
     "85": 1,
     "87": 1,
     "88": 1,
     "94": 1,
     "96": 1,
     "97": 2,
     "99": 1,
     "104": 2,
     "105": 1,
     "114": 2,
     "116": 1,
     "119": 2,
     "120": 1,
     "123": 1,
     "124": 1,
     "128": 1,
     "172": 1,
     "173": 1,
     "194": 1,
     "282": 1,
     "284": 1,
     "296": 1,
     "297": 1
    },
    "peak_excess_bits_hist": {
     "0": 513,
     "1": 1687,
     "2": 772,
     "3": 423,
     "4": 227,
     "5": 160,
     "6": 109,
     "7": 94,
     "8": 26,
     "9": 18,
     "10": 8,
     "11": 13,
     "12": 22,
     "13": 4,
     "14": 3,
     "15": 2,
     "16": 5,
     "17": 3,
     "20": 1,
     "22": 2,
     "29": 4
    },
    "sum_delay": 292574.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "3": 2,
     "4": 5,
     "5": 4,
     "6": 8,
     "7": 12,
     "8": 10,
     "9": 17,
     "10": 11,
     "11": 20,
     "12": 24,
     "13": 21,
     "14": 27,
     "15": 26,
     "16": 32,
     "17": 23,
     "18": 33,
     "19": 26,
     "20": 35,
     "21": 42,
     "22": 40,
     "23": 45,
     "24": 47,
     "25": 45,
     "26": 38,
     "27": 57,
     "28": 44,
     "29": 45,
     "30": 57,
     "31": 56,
     "32": 51,
     "33": 45,
     "34": 56,
     "35": 50,
     "36": 57,
     "37": 52,
     "38": 58,
     "39": 55,
     "40": 55,
     "41": 52,
     "42": 57,
     "43": 49,
     "44": 50,
     "45": 48,
     "46": 55,
     "47": 50,
     "48": 44,
     "49": 39,
     "50": 52,
     "51": 50,
     "52": 45,
     "53": 43,
     "54": 45,
     "55": 40,
     "56": 46,
     "57": 45,
     "58": 48,
     "59": 45,
     "60": 38,
     "61": 44,
     "62": 38,
     "63": 33,
     "64": 34,
     "65": 40,
     "66": 27,
     "67": 31,
     "68": 49,
     "69": 38,
     "70": 40,
     "71": 33,
     "72": 27,
     "73": 29,
     "74": 30,
     "75": 25,
     "76": 25,
     "77": 24,
     "78": 23,
     "79": 20,
     "80": 19,
     "81": 19,
     "82": 22,
     "83": 18,
     "84": 18,
     "85": 22,
     "86": 15,
     "87": 12,
     "88": 20,
     "89": 13,
     "90": 11,
     "91": 16,
     "92": 15,
     "93": 14,
     "94": 15,
     "95": 22,
     "96": 11,
     "97": 14,
     "98": 17,
     "99": 15,
     "100": 15,
     "101": 18,
     "102": 8,
     "103": 18,
     "104": 16,
     "105": 9,
     "106": 15,
     "107": 15,
     "108": 22,
     "109": 15,
     "110": 12,
     "111": 12,
     "112": 14,
     "113": 11,
     "114": 5,
     "115": 15,
     "116": 9,
     "117": 18,
     "118": 13,
     "119": 8,
     "120": 14,
     "121": 9,
     "122": 13,
     "123": 13,
     "124": 11,
     "125": 10,
     "126": 13,
     "127": 7,
     "128": 4,
     "129": 9,
     "130": 12,
     "131": 9,
     "132": 9,
     "133": 8,
     "134": 14,
     "135": 8,
     "136": 5,
     "137": 5,
     "138": 9,
     "139": 6,
     "140": 4,
     "141": 13,
     "142": 5,
     "143": 3,
     "144": 11,
     "145": 7,
     "146": 4,
     "147": 7,
     "148": 8,
     "149": 4,
     "150": 3,
     "151": 8,
     "152": 7,
     "153": 5,
     "154": 7,
     "155": 6,
     "156": 9,
     "157": 6,
     "158": 5,
     "159": 6,
     "160": 2,
     "161": 4,
     "162": 9,
     "163": 5,
     "164": 5,
     "165": 4,
     "166": 4,
     "167": 6,
     "168": 5,
     "169": 4,
     "170": 6,
     "171": 5,
     "172": 4,
     "173": 5,
     "174": 6,
     "175": 2,
     "176": 3,
     "177": 3,
     "178": 4,
     "179": 1,
     "180": 4,
     "181": 1,
     "182": 2,
     "183": 4,
     "184": 2,
     "185": 1,
     "186": 7,
     "187": 4,
     "188": 1,
     "189": 4,
     "190": 2,
     "191": 2,
     "192": 1,
     "193": 2,
     "194": 3,
     "195": 2,
     "196": 1,
     "197": 1,
     "198": 3,
     "200": 4,
     "201": 5,
     "203": 2,
     "204": 4,
     "205": 1,
     "206": 2,
     "208": 1,
     "209": 1,
     "210": 1,
     "211": 1,
     "212": 4,
     "213": 5,
     "214": 2,
     "216": 3,
     "217": 4,
     "218": 1,
     "219": 4,
     "220": 3,
     "221": 2,
     "222": 4,
     "223": 5,
     "224": 3,
     "225": 3,
     "226": 2,
     "227": 5,
     "228": 2,
     "229": 3,
     "230": 3,
     "231": 3,
     "232": 4,
     "233": 2,
     "234": 2,
     "235": 2,
     "236": 1,
     "237": 2,
     "238": 2,
     "239": 1,
     "240": 1,
     "241": 2,
     "243": 2,
     "244": 1,
     "246": 3,
     "248": 1,
     "249": 3,
     "251": 1,
     "252": 1,
     "256": 2,
     "259": 1,
     "261": 1,
     "262": 1,
     "263": 2,
     "264": 1,
     "270": 1,
     "271": 1,
     "274": 1,
     "276": 1,
     "282": 1,
     "284": 2,
     "285": 1,
     "287": 1,
     "290": 1,
     "291": 1,
     "292": 1,
     "293": 1,
     "295": 1,
     "297": 2,
     "298": 1,
     "300": 1,
     "303": 1,
     "305": 1,
     "314": 1,
     "315": 2,
     "317": 1,
     "318": 1,
     "326": 1,
     "328": 1,
     "331": 1,
     "332": 2,
     "333": 1,
     "335": 1,
     "336": 1,
     "341": 1,
     "342": 1,
     "344": 1,
     "347": 1,
     "349": 1,
     "355": 1,
     "356": 1,
     "358": 1,
     "359": 1,
     "447": 1,
     "450": 1,
     "465": 1,
     "468": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5120.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -6567.998399261443,
    "glide_hist": {
     "1": 3072,
     "2": 1024
    },
    "glide_odd_steps_hist": {
     "0": 4096
    },
    "peak_excess_bits_hist": {
     "0": 3413,
     "1": 683
    },
    "sum_delay": 247121.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 14,
     "4": 8,
     "5": 17,
     "6": 18,
     "7": 18,
     "8": 28,
     "9": 21,
     "10": 30,
     "11": 29,
     "12": 25,
     "13": 36,
     "14": 32,
     "15": 35,
     "16": 43,
     "17": 50,
     "18": 42,
     "19": 56,
     "20": 55,
     "21": 54,
     "22": 54,
     "23": 59,
     "24": 58,
     "25": 66,
     "26": 64,
     "27": 78,
     "28": 53,
     "29": 72,
     "30": 64,
     "31": 60,
     "32": 54,
     "33": 69,
     "34": 60,
     "35": 65,
     "36": 75,
     "37": 42,
     "38": 60,
     "39": 53,
     "40": 44,
     "41": 62,
     "42": 48,
     "43": 50,
     "44": 44,
     "45": 39,
     "46": 50,
     "47": 40,
     "48": 37,
     "49": 47,
     "50": 47,
     "51": 40,
     "52": 49,
     "53": 42,
     "54": 41,
     "55": 43,
     "56": 47,
     "57": 36,
     "58": 37,
     "59": 41,
     "60": 45,
     "61": 34,
     "62": 37,
     "63": 45,
     "64": 35,
     "65": 34,
     "66": 25,
     "67": 37,
     "68": 23,
     "69": 27,
     "70": 30,
     "71": 23,
     "72": 22,
     "73": 26,
     "74": 25,
     "75": 17,
     "76": 25,
     "77": 21,
     "78": 7,
     "79": 16,
     "80": 17,
     "81": 12,
     "82": 17,
     "83": 17,
     "84": 15,
     "85": 19,
     "86": 12,
     "87": 15,
     "88": 13,
     "89": 11,
     "90": 13,
     "91": 12,
     "92": 13,
     "93": 11,
     "94": 10,
     "95": 14,
     "96": 11,
     "97": 12,
     "98": 17,
     "99": 10,
     "100": 13,
     "101": 9,
     "102": 11,
     "103": 13,
     "104": 8,
     "105": 17,
     "106": 15,
     "107": 12,
     "108": 9,
     "109": 8,
     "110": 12,
     "111": 10,
     "112": 16,
     "113": 4,
     "114": 13,
     "115": 8,
     "116": 8,
     "117": 10,
     "118": 4,
     "119": 12,
     "120": 10,
     "121": 5,
     "122": 11,
     "123": 8,
     "124": 8,
     "125": 16,
     "126": 6,
     "127": 10,
     "128": 9,
     "129": 9,
     "130": 6,
     "131": 6,
     "132": 8,
     "133": 9,
     "134": 9,
     "135": 7,
     "136": 7,
     "137": 5,
     "138": 8,
     "139": 6,
     "140": 7,
     "141": 5,
     "142": 5,
     "143": 10,
     "144": 6,
     "145": 5,
     "146": 5,
     "147": 5,
     "148": 3,
     "149": 4,
     "150": 5,
     "151": 1,
     "152": 3,
     "153": 4,
     "154": 2,
     "155": 5,
     "156": 2,
     "157": 4,
     "158": 5,
     "159": 5,
     "160": 5,
     "161": 5,
     "163": 2,
     "164": 5,
     "165": 3,
     "166": 5,
     "167": 3,
     "168": 5,
     "169": 5,
     "170": 3,
     "171": 3,
     "172": 7,
     "173": 4,
     "174": 4,
     "175": 4,
     "176": 2,
     "177": 2,
     "178": 3,
     "179": 3,
     "180": 4,
     "181": 2,
     "182": 3,
     "183": 4,
     "185": 6,
     "186": 3,
     "188": 2,
     "189": 2,
     "190": 1,
     "192": 2,
     "193": 3,
     "194": 1,
     "196": 4,
     "197": 5,
     "198": 1,
     "199": 4,
     "200": 2,
     "201": 1,
     "202": 2,
     "203": 2,
     "204": 2,
     "205": 1,
     "206": 1,
     "207": 1,
     "208": 1,
     "210": 1,
     "211": 1,
     "214": 1,
     "215": 2,
     "216": 2,
     "217": 1,
     "221": 1,
     "222": 1,
     "224": 1,
     "225": 2,
     "226": 1,
     "227": 2,
     "228": 1,
     "229": 1,
     "231": 1,
     "232": 1,
     "233": 2,
     "234": 3,
     "235": 1,
     "236": 1,
     "237": 1,
     "239": 1,
     "240": 1,
     "242": 1,
     "245": 1,
     "246": 1,
     "247": 1,
     "248": 1,
     "251": 1,
     "252": 1,
     "254": 1,
     "265": 1,
     "266": 1,
     "269": 1,
     "272": 1,
     "273": 1,
     "278": 1,
     "279": 1,
     "282": 1,
     "287": 1,
     "292": 1,
     "293": 1,
     "299": 1,
     "300": 1,
     "317": 1,
     "318": 1,
     "320": 1,
     "321": 1,
     "323": 1,
     "325": 1,
     "338": 1,
     "341": 1,
     "343": 1,
     "344": 1,
     "346": 1,
     "358": 1,
     "361": 1,
     "452": 1,
     "467": 1,
     "470": 1
    }
   },
   "max_glide": [
    450,
    10125
   ],
   "max_peak": {
    "bits": 43,
    "top64": "14002186213679693824",
    "n": 10125
   },
   "has_delay": true,
   "max_delay": [
    470,
    13500
   ],
   "basins": {
    "0": 4240,
    "1": 2029,
    "2": 1923
   },
   "mean_glide_odd_n": 12.1513671875,
   "mean_glide_odd_steps_odd_n": 7.486572265625,
   "measured_drift_bits_per_odd_step": -0.2231865024857228
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 98401.0,
    "sum_glide_odd_steps": 60554.0,
    "sum_log2_drop": -13601.297577338639,
    "glide_hist": {
     "2": 3072,
     "3": 512,
     "4": 256,
     "5": 896,
     "6": 320,
     "7": 208,
     "8": 420,
     "9": 172,
     "10": 147,
     "11": 167,
     "12": 113,
     "13": 140,
     "14": 127,
     "15": 87,
     "16": 88,
     "17": 62,
     "18": 68,
     "19": 67,
     "20": 66,
     "21": 62,
     "22": 64,
     "23": 40,
     "24": 56,
     "25": 53,
     "26": 35,
     "27": 37,
     "28": 28,
     "29": 24,
     "30": 38,
     "31": 25,
     "32": 33,
     "33": 33,
     "34": 23,
     "35": 29,
     "36": 20,
     "37": 21,
     "38": 22,
     "39": 27,
     "40": 24,
     "41": 22,
     "42": 26,
     "43": 17,
     "44": 15,
     "45": 15,
     "46": 17,
     "47": 11,
     "48": 7,
     "49": 17,
     "50": 9,
     "51": 7,
     "52": 10,
     "53": 8,
     "54": 6,
     "55": 8,
     "56": 7,
     "57": 10,
     "58": 10,
     "59": 14,
     "60": 9,
     "61": 9,
     "62": 8,
     "63": 12,
     "64": 13,
     "65": 9,
     "66": 9,
     "67": 7,
     "68": 8,
     "69": 4,
     "70": 6,
     "71": 4,
     "72": 5,
     "73": 6,
     "74": 3,
     "75": 4,
     "76": 7,
     "77": 3,
     "78": 5,
     "79": 3,
     "80": 3,
     "81": 2,
     "83": 4,
     "84": 2,
     "85": 1,
     "86": 3,
     "87": 1,
     "88": 2,
     "89": 3,
     "90": 4,
     "91": 2,
     "93": 3,
     "94": 1,
     "96": 3,
     "97": 3,
     "98": 1,
     "99": 3,
     "100": 2,
     "102": 1,
     "104": 1,
     "105": 4,
     "107": 1,
     "108": 1,
     "109": 2,
     "110": 2,
     "111": 2,
     "113": 2,
     "114": 2,
     "115": 2,
     "118": 2,
     "119": 1,
     "121": 4,
     "122": 1,
     "124": 1,
     "126": 2,
     "127": 3,
     "129": 1,
     "130": 3,
     "133": 1,
     "134": 2,
     "136": 1,
     "142": 2,
     "143": 2,
     "144": 1,
     "145": 1,
     "146": 1,
     "147": 1,
     "148": 3,
     "149": 2,
     "150": 1,
     "152": 1,
     "155": 1,
     "157": 1,
     "158": 1,
     "160": 1,
     "161": 2,
     "166": 1,
     "176": 1,
     "181": 2,
     "183": 1,
     "186": 3,
     "189": 2,
     "195": 1,
     "201": 1,
     "211": 1,
     "214": 1,
     "217": 1,
     "218": 1,
     "250": 1,
     "254": 1,
     "257": 1,
     "261": 1,
     "264": 1,
     "275": 1,
     "278": 1,
     "280": 1,
     "281": 1,
     "282": 1,
     "305": 1,
     "339": 1,
     "345": 1,
     "362": 1,
     "365": 1,
     "427": 1,
     "428": 2
    },
    "glide_odd_steps_hist": {
     "1": 3072,
     "2": 896,
     "3": 816,
     "4": 522,
     "5": 426,
     "6": 282,
     "7": 247,
     "8": 200,
     "9": 161,
     "10": 128,
     "11": 110,
     "12": 101,
     "13": 93,
     "14": 100,
     "15": 80,
     "16": 53,
     "17": 61,
     "18": 50,
     "19": 61,
     "20": 34,
     "21": 43,
     "22": 41,
     "23": 33,
     "24": 44,
     "25": 32,
     "26": 36,
     "27": 25,
     "28": 25,
     "29": 21,
     "30": 20,
     "31": 20,
     "32": 13,
     "33": 12,
     "34": 12,
     "35": 14,
     "36": 9,
     "37": 18,
     "38": 16,
     "39": 16,
     "40": 17,
     "41": 18,
     "42": 13,
     "43": 11,
     "44": 8,
     "45": 6,
     "46": 8,
     "47": 4,
     "48": 4,
     "49": 6,
     "50": 5,
     "51": 9,
     "52": 5,
     "53": 4,
     "54": 2,
     "55": 4,
     "56": 5,
     "57": 5,
     "58": 1,
     "59": 3,
     "60": 1,
     "61": 2,
     "62": 4,
     "64": 2,
     "65": 5,
     "66": 5,
     "67": 5,
     "68": 1,
     "69": 2,
     "70": 1,
     "72": 1,
     "73": 2,
     "74": 4,
     "75": 2,
     "76": 1,
     "77": 1,
     "78": 4,
     "79": 3,
     "80": 2,
     "81": 3,
     "82": 1,
     "83": 1,
     "85": 2,
     "88": 2,
     "90": 1,
     "91": 1,
     "92": 3,
     "93": 1,
     "94": 3,
     "95": 1,
     "96": 3,
     "97": 2,
     "100": 2,
     "101": 2,
     "102": 1,
     "103": 1,
     "105": 1,
     "112": 1,
     "113": 1,
     "114": 1,
     "116": 1,
     "117": 2,
     "118": 1,
     "119": 1,
     "123": 1,
     "127": 1,
     "137": 1,
     "139": 1,
     "141": 1,
     "142": 1,
     "153": 1,
     "155": 1,
     "161": 1,
     "168": 2,
     "169": 1,
     "170": 1,
     "171": 2,
     "172": 1,
     "193": 1,
     "208": 1,
     "212": 1,
     "221": 1,
     "222": 1,
     "280": 1,
     "281": 1,
     "282": 1
    },
    "peak_excess_bits_hist": {
     "0": 1024,
     "1": 3373,
     "2": 1546,
     "3": 827,
     "4": 480,
     "5": 344,
     "6": 204,
     "7": 128,
     "8": 76,
     "9": 40,
     "10": 35,
     "11": 40,
     "12": 16,
     "13": 23,
     "14": 8,
     "15": 9,
     "16": 3,
     "17": 1,
     "19": 5,
     "21": 3,
     "24": 4,
     "28": 3
    },
    "sum_delay": 643713.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "2": 3,
     "4": 3,
     "5": 7,
     "6": 10,
     "7": 10,
     "8": 22,
     "9": 17,
     "10": 24,
     "11": 26,
     "12": 30,
     "13": 32,
     "14": 37,
     "15": 34,
     "16": 42,
     "17": 38,
     "18": 43,
     "19": 48,
     "20": 60,
     "21": 57,
     "22": 65,
     "23": 84,
     "24": 68,
     "25": 73,
     "26": 85,
     "27": 63,
     "28": 100,
     "29": 80,
     "30": 89,
     "31": 93,
     "32": 85,
     "33": 87,
     "34": 103,
     "35": 94,
     "36": 102,
     "37": 93,
     "38": 97,
     "39": 103,
     "40": 116,
     "41": 89,
     "42": 90,
     "43": 101,
     "44": 92,
     "45": 92,
     "46": 86,
     "47": 83,
     "48": 69,
     "49": 93,
     "50": 80,
     "51": 72,
     "52": 96,
     "53": 93,
     "54": 71,
     "55": 85,
     "56": 96,
     "57": 84,
     "58": 93,
     "59": 91,
     "60": 77,
     "61": 85,
     "62": 74,
     "63": 66,
     "64": 94,
     "65": 56,
     "66": 85,
     "67": 73,
     "68": 85,
     "69": 68,
     "70": 75,
     "71": 50,
     "72": 77,
     "73": 58,
     "74": 72,
     "75": 66,
     "76": 50,
     "77": 58,
     "78": 60,
     "79": 48,
     "80": 53,
     "81": 44,
     "82": 39,
     "83": 53,
     "84": 41,
     "85": 39,
     "86": 43,
     "87": 35,
     "88": 40,
     "89": 42,
     "90": 37,
     "91": 48,
     "92": 33,
     "93": 38,
     "94": 34,
     "95": 33,
     "96": 37,
     "97": 41,
     "98": 35,
     "99": 40,
     "100": 25,
     "101": 34,
     "102": 45,
     "103": 36,
     "104": 31,
     "105": 35,
     "106": 32,
     "107": 37,
     "108": 31,
     "109": 28,
     "110": 31,
     "111": 28,
     "112": 27,
     "113": 30,
     "114": 23,
     "115": 24,
     "116": 27,
     "117": 25,
     "118": 27,
     "119": 20,
     "120": 22,
     "121": 27,
     "122": 19,
     "123": 21,
     "124": 22,
     "125": 31,
     "126": 29,
     "127": 24,
     "128": 27,
     "129": 28,
     "130": 23,
     "131": 23,
     "132": 17,
     "133": 26,
     "134": 18,
     "135": 16,
     "136": 22,
     "137": 27,
     "138": 20,
     "139": 17,
     "140": 25,
     "141": 18,
     "142": 21,
     "143": 31,
     "144": 23,
     "145": 19,
     "146": 20,
     "147": 15,
     "148": 12,
     "149": 20,
     "150": 18,
     "151": 15,
     "152": 18,
     "153": 12,
     "154": 14,
     "155": 12,
     "156": 14,
     "157": 12,
     "158": 15,
     "159": 10,
     "160": 12,
     "161": 18,
     "162": 13,
     "163": 9,
     "164": 14,
     "165": 13,
     "166": 18,
     "167": 15,
     "168": 7,
     "169": 13,
     "170": 10,
     "171": 14,
     "172": 8,
     "173": 15,
     "174": 13,
     "175": 6,
     "176": 9,
     "177": 5,
     "178": 2,
     "179": 10,
     "180": 7,
     "181": 8,
     "182": 15,
     "183": 9,
     "184": 9,
     "185": 8,
     "186": 6,
     "187": 5,
     "188": 10,
     "189": 4,
     "190": 6,
     "191": 4,
     "192": 6,
     "193": 11,
     "194": 9,
     "195": 4,
     "196": 6,
     "197": 6,
     "198": 5,
     "199": 8,
     "200": 9,
     "201": 6,
     "202": 6,
     "203": 8,
     "204": 4,
     "205": 5,
     "206": 5,
     "207": 3,
     "208": 2,
     "209": 5,
     "210": 5,
     "211": 8,
     "212": 6,
     "213": 4,
     "214": 3,
     "215": 6,
     "216": 5,
     "217": 4,
     "218": 3,
     "219": 5,
     "220": 6,
     "221": 6,
     "222": 5,
     "223": 6,
     "224": 4,
     "225": 2,
     "226": 9,
     "227": 3,
     "228": 1,
     "229": 5,
     "230": 4,
     "231": 5,
     "232": 2,
     "233": 4,
     "234": 9,
     "235": 4,
     "236": 4,
     "237": 5,
     "238": 4,
     "239": 4,
     "240": 5,
     "241": 2,
     "242": 1,
     "243": 3,
     "244": 4,
     "245": 7,
     "246": 2,
     "247": 4,
     "248": 4,
     "249": 2,
     "250": 1,
     "251": 1,
     "252": 2,
     "253": 2,
     "254": 2,
     "255": 2,
     "256": 2,
     "258": 3,
     "259": 3,
     "260": 2,
     "261": 3,
     "262": 2,
     "263": 3,
     "264": 2,
     "267": 2,
     "268": 1,
     "269": 1,
     "270": 1,
     "271": 1,
     "276": 1,
     "277": 1,
     "278": 1,
     "280": 2,
     "281": 3,
     "282": 1,
     "283": 1,
     "284": 2,
     "285": 1,
     "286": 2,
     "287": 1,
     "288": 1,
     "289": 2,
     "290": 2,
     "293": 2,
     "295": 1,
     "296": 2,
     "297": 1,
     "298": 2,
     "299": 1,
     "300": 1,
     "302": 2,
     "305": 1,
     "307": 1,
     "309": 1,
     "310": 2,
     "311": 1,
     "313": 1,
     "314": 1,
     "316": 1,
     "317": 1,
     "318": 1,
     "319": 2,
     "321": 2,
     "322": 2,
     "324": 2,
     "325": 3,
     "326": 1,
     "327": 1,
     "328": 3,
     "329": 2,
     "330": 1,
     "331": 2,
     "334": 1,
     "335": 1,
     "339": 1,
     "340": 1,
     "342": 1,
     "348": 1,
     "351": 3,
     "352": 1,
     "354": 2,
     "356": 1,
     "357": 1,
     "363": 1,
     "369": 1,
     "381": 1,
     "382": 1,
     "386": 1,
     "389": 1,
     "394": 1,
     "407": 1,
     "410": 1,
     "445": 1,
     "446": 2,
     "449": 1,
     "463": 1,
     "464": 2,
     "466": 1,
     "467": 1,
     "469": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 10240.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -13136.996798522829,
    "glide_hist": {
     "1": 6144,
     "2": 2048
    },
    "glide_odd_steps_hist": {
     "0": 8192
    },
    "peak_excess_bits_hist": {
     "0": 6827,
     "1": 1365
    },
    "sum_delay": 555631.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 11,
     "4": 9,
     "5": 23,
     "6": 20,
     "7": 29,
     "8": 36,
     "9": 34,
     "10": 41,
     "11": 38,
     "12": 48,
     "13": 54,
     "14": 46,
     "15": 70,
     "16": 64,
     "17": 71,
     "18": 65,
     "19": 85,
     "20": 82,
     "21": 79,
     "22": 102,
     "23": 91,
     "24": 89,
     "25": 110,
     "26": 110,
     "27": 100,
     "28": 112,
     "29": 111,
     "30": 105,
     "31": 115,
     "32": 110,
     "33": 117,
     "34": 103,
     "35": 107,
     "36": 114,
     "37": 112,
     "38": 106,
     "39": 108,
     "40": 100,
     "41": 103,
     "42": 113,
     "43": 99,
     "44": 99,
     "45": 99,
     "46": 92,
     "47": 89,
     "48": 104,
     "49": 88,
     "50": 83,
     "51": 98,
     "52": 99,
     "53": 83,
     "54": 78,
     "55": 83,
     "56": 77,
     "57": 89,
     "58": 89,
     "59": 80,
     "60": 95,
     "61": 79,
     "62": 73,
     "63": 71,
     "64": 64,
     "65": 69,
     "66": 77,
     "67": 60,
     "68": 63,
     "69": 82,
     "70": 59,
     "71": 60,
     "72": 60,
     "73": 51,
     "74": 51,
     "75": 46,
     "76": 50,
     "77": 42,
     "78": 45,
     "79": 37,
     "80": 36,
     "81": 38,
     "82": 32,
     "83": 38,
     "84": 37,
     "85": 35,
     "86": 38,
     "87": 34,
     "88": 31,
     "89": 37,
     "90": 29,
     "91": 30,
     "92": 28,
     "93": 37,
     "94": 29,
     "95": 26,
     "96": 35,
     "97": 21,
     "98": 22,
     "99": 35,
     "100": 34,
     "101": 27,
     "102": 36,
     "103": 12,
     "104": 28,
     "105": 33,
     "106": 24,
     "107": 27,
     "108": 26,
     "109": 27,
     "110": 36,
     "111": 23,
     "112": 20,
     "113": 25,
     "114": 24,
     "115": 17,
     "116": 27,
     "117": 24,
     "118": 22,
     "119": 27,
     "120": 21,
     "121": 24,
     "122": 19,
     "123": 20,
     "124": 19,
     "125": 16,
     "126": 20,
     "127": 23,
     "128": 20,
     "129": 15,
     "130": 19,
     "131": 24,
     "132": 19,
     "133": 15,
     "134": 17,
     "135": 19,
     "136": 16,
     "137": 11,
     "138": 10,
     "139": 17,
     "140": 12,
     "141": 11,
     "142": 16,
     "143": 9,
     "144": 7,
     "145": 15,
     "146": 14,
     "147": 9,
     "148": 14,
     "149": 9,
     "150": 9,
     "151": 8,
     "152": 12,
     "153": 8,
     "154": 9,
     "155": 10,
     "156": 9,
     "157": 11,
     "158": 9,
     "159": 9,
     "160": 11,
     "161": 10,
     "162": 5,
     "163": 14,
     "164": 10,
     "165": 9,
     "166": 10,
     "167": 10,
     "168": 16,
     "169": 13,
     "170": 7,
     "171": 12,
     "172": 9,
     "173": 8,
     "174": 6,
     "175": 7,
     "176": 9,
     "177": 7,
     "178": 5,
     "179": 6,
     "180": 4,
     "181": 8,
     "182": 3,
     "183": 4,
     "184": 8,
     "185": 6,
     "186": 4,
     "187": 8,
     "188": 6,
     "189": 5,
     "190": 6,
     "191": 3,
     "192": 3,
     "193": 3,
     "194": 4,
     "195": 5,
     "196": 5,
     "197": 3,
     "198": 3,
     "199": 5,
     "200": 1,
     "201": 6,
     "202": 6,
     "203": 1,
     "204": 2,
     "205": 5,
     "206": 2,
     "207": 3,
     "208": 1,
     "209": 3,
     "210": 1,
     "211": 1,
     "212": 1,
     "213": 5,
     "214": 6,
     "215": 2,
     "216": 2,
     "217": 3,
     "218": 6,
     "219": 2,
     "220": 5,
     "221": 4,
     "222": 3,
     "223": 4,
     "224": 6,
     "225": 4,
     "226": 4,
     "227": 2,
     "228": 6,
     "229": 5,
     "230": 4,
     "231": 6,
     "232": 4,
     "233": 5,
     "234": 2,
     "235": 2,
     "236": 4,
     "237": 2,
     "238": 4,
     "239": 2,
     "240": 1,
     "241": 2,
     "242": 3,
     "243": 2,
     "244": 2,
     "245": 4,
     "247": 4,
     "248": 4,
     "249": 2,
     "250": 5,
     "251": 2,
     "252": 1,
     "253": 1,
     "255": 1,
     "257": 2,
     "258": 1,
     "260": 1,
     "261": 1,
     "262": 1,
     "263": 1,
     "264": 2,
     "265": 3,
     "266": 1,
     "267": 1,
     "271": 1,
     "272": 1,
     "275": 1,
     "277": 1,
     "278": 1,
     "283": 2,
     "285": 2,
     "286": 2,
     "288": 1,
     "289": 1,
     "291": 2,
     "292": 1,
     "293": 1,
     "294": 1,
     "296": 1,
     "297": 1,
     "298": 2,
     "299": 1,
     "301": 2,
     "302": 1,
     "304": 2,
     "306": 1,
     "307": 1,
     "313": 1,
     "315": 1,
     "316": 2,
     "318": 2,
     "319": 1,
     "320": 1,
     "327": 2,
     "329": 1,
     "330": 2,
     "331": 2,
     "332": 2,
     "333": 2,
     "334": 2,
     "336": 1,
     "337": 2,
     "339": 1,
     "342": 1,
     "343": 1,
     "345": 1,
     "347": 1,
     "348": 1,
     "350": 1,
     "353": 1,
     "354": 1,
     "356": 2,
     "357": 1,
     "359": 1,
     "360": 2,
     "384": 1,
     "388": 1,
     "391": 1,
     "448": 1,
     "451": 1,
     "466": 1,
     "469": 1
    }
   },
   "max_glide": [
    428,
    19487
   ],
   "max_peak": {
    "bits": 43,
    "top64": "14002186213679693824",
    "n": 19487
   },
   "has_delay": true,
   "max_delay": [
    469,
    20250
   ],
   "basins": {
    "0": 8624,
    "1": 3854,
    "2": 3906
   },
   "mean_glide_odd_n": 12.0118408203125,
   "mean_glide_odd_steps_odd_n": 7.391845703125,
   "measured_drift_bits_per_odd_step": -0.22461435375596392
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 199802.0,
    "sum_glide_odd_steps": 123039.0,
    "sum_log2_drop": -27250.734002706817,
    "glide_hist": {
     "2": 6144,
     "3": 1024,
     "4": 512,
     "5": 1792,
     "6": 640,
     "7": 416,
     "8": 840,
     "9": 344,
     "10": 296,
     "11": 332,
     "12": 230,
     "13": 284,
     "14": 259,
     "15": 163,
     "16": 201,
     "17": 136,
     "18": 131,
     "19": 167,
     "20": 121,
     "21": 123,
     "22": 109,
     "23": 99,
     "24": 91,
     "25": 90,
     "26": 62,
     "27": 66,
     "28": 50,
     "29": 63,
     "30": 69,
     "31": 60,
     "32": 71,
     "33": 63,
     "34": 38,
     "35": 37,
     "36": 53,
     "37": 37,
     "38": 42,
     "39": 38,
     "40": 34,
     "41": 52,
     "42": 26,
     "43": 29,
     "44": 38,
     "45": 33,
     "46": 21,
     "47": 15,
     "48": 19,
     "49": 26,
     "50": 13,
     "51": 24,
     "52": 31,
     "53": 20,
     "54": 19,
     "55": 35,
     "56": 17,
     "57": 28,
     "58": 22,
     "59": 13,
     "60": 20,
     "61": 17,
     "62": 10,
     "63": 20,
     "64": 15,
     "65": 8,
     "66": 18,
     "67": 10,
     "68": 10,
     "69": 16,
     "70": 16,
     "71": 14,
     "72": 14,
     "73": 13,
     "74": 11,
     "75": 10,
     "76": 10,
     "77": 6,
     "78": 6,
     "79": 7,
     "80": 6,
     "81": 5,
     "82": 7,
     "83": 5,
     "84": 5,
     "85": 7,
     "86": 3,
     "87": 4,
     "88": 4,
     "89": 6,
     "90": 2,
     "91": 2,
     "92": 3,
     "93": 5,
     "94": 4,
     "95": 9,
     "96": 4,
     "97": 3,
     "98": 5,
     "99": 3,
     "100": 4,
     "101": 4,
     "102": 2,
     "103": 2,
     "104": 3,
     "105": 4,
     "106": 5,
     "107": 6,
     "108": 4,
     "109": 5,
     "110": 6,
     "111": 2,
     "112": 4,
     "114": 4,
     "115": 1,
     "116": 1,
     "117": 4,
     "118": 2,
     "119": 2,
     "120": 5,
     "122": 2,
     "123": 3,
     "124": 3,
     "125": 2,
     "126": 4,
     "127": 3,
     "128": 2,
     "129": 1,
     "130": 3,
     "131": 1,
     "133": 4,
     "134": 2,
     "135": 5,
     "136": 1,
     "137": 1,
     "138": 2,
     "140": 1,
     "142": 5,
     "143": 2,
     "144": 2,
     "145": 1,
     "147": 5,
     "148": 1,
     "149": 1,
     "150": 2,
     "151": 1,
     "152": 3,
     "154": 6,
     "155": 3,
     "156": 1,
     "157": 1,
     "158": 1,
     "159": 1,
     "160": 2,
     "161": 2,
     "162": 1,
     "165": 2,
     "166": 4,
     "167": 3,
     "168": 1,
     "169": 2,
     "171": 1,
     "172": 1,
     "174": 2,
     "177": 2,
     "178": 1,
     "179": 2,
     "180": 4,
     "181": 1,
     "182": 2,
     "183": 1,
     "184": 1,
     "185": 2,
     "187": 1,
     "188": 1,
     "190": 1,
     "193": 1,
     "194": 2,
     "195": 1,
     "202": 1,
     "203": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "215": 1,
     "217": 1,
     "218": 1,
     "219": 1,
     "221": 1,
     "222": 2,
     "223": 1,
     "231": 1,
     "236": 1,
     "245": 1,
     "248": 1,
     "250": 1,
     "253": 2,
     "258": 1,
     "269": 1,
     "272": 1,
     "283": 1,
     "295": 1,
     "305": 1,
     "311": 1,
     "328": 1,
     "331": 2,
     "334": 1,
     "336": 1,
     "339": 1,
     "355": 2,
     "380": 1,
     "409": 2,
     "420": 1,
     "424": 1,
     "426": 1,
     "427": 1,
     "436": 1
    },
    "glide_odd_steps_hist": {
     "1": 6144,
     "2": 1792,
     "3": 1632,
     "4": 1044,
     "5": 851,
     "6": 556,
     "7": 478,
     "8": 416,
     "9": 340,
     "10": 286,
     "11": 217,
     "12": 215,
     "13": 193,
     "14": 191,
     "15": 148,
     "16": 105,
     "17": 92,
     "18": 89,
     "19": 105,
     "20": 96,
     "21": 81,
     "22": 75,
     "23": 69,
     "24": 57,
     "25": 62,
     "26": 62,
     "27": 56,
     "28": 46,
     "29": 38,
     "30": 31,
     "31": 25,
     "32": 40,
     "33": 31,
     "34": 42,
     "35": 23,
     "36": 39,
     "37": 33,
     "38": 24,
     "39": 28,
     "40": 30,
     "41": 19,
     "42": 25,
     "43": 20,
     "44": 18,
     "45": 16,
     "46": 16,
     "47": 17,
     "48": 17,
     "49": 16,
     "50": 16,
     "51": 5,
     "52": 12,
     "53": 9,
     "54": 11,
     "55": 7,
     "56": 2,
     "57": 5,
     "58": 3,
     "59": 3,
     "60": 6,
     "61": 11,
     "62": 11,
     "63": 6,
     "64": 9,
     "65": 5,
     "66": 7,
     "67": 7,
     "68": 8,
     "69": 3,
     "70": 1,
     "71": 4,
     "72": 5,
     "73": 6,
     "74": 3,
     "75": 3,
     "76": 5,
     "77": 3,
     "78": 8,
     "79": 6,
     "80": 4,
     "81": 6,
     "82": 3,
     "83": 4,
     "84": 1,
     "85": 4,
     "87": 4,
     "88": 2,
     "89": 1,
     "90": 3,
     "91": 3,
     "92": 4,
     "93": 3,
     "94": 6,
     "95": 5,
     "96": 4,
     "97": 1,
     "98": 2,
     "99": 1,
     "100": 1,
     "101": 2,
     "102": 2,
     "103": 2,
     "104": 1,
     "105": 4,
     "106": 2,
     "110": 2,
     "111": 3,
     "113": 2,
     "114": 3,
     "115": 1,
     "116": 6,
     "117": 4,
     "118": 2,
     "119": 2,
     "120": 1,
     "121": 1,
     "122": 1,
     "125": 1,
     "126": 2,
     "132": 2,
     "133": 2,
     "137": 2,
     "138": 1,
     "139": 2,
     "143": 1,
     "146": 1,
     "147": 1,
     "149": 1,
     "151": 2,
     "152": 1,
     "153": 1,
     "158": 2,
     "164": 1,
     "166": 1,
     "169": 1,
     "175": 1,
     "180": 1,
     "187": 1,
     "191": 1,
     "200": 1,
     "202": 1,
     "211": 1,
     "212": 1,
     "213": 1,
     "215": 1,
     "222": 1,
     "227": 1,
     "238": 1,
     "254": 1,
     "268": 2,
     "269": 1,
     "275": 1,
     "279": 1,
     "281": 1
    },
    "peak_excess_bits_hist": {
     "0": 2049,
     "1": 6744,
     "2": 3105,
     "3": 1660,
     "4": 978,
     "5": 604,
     "6": 392,
     "7": 251,
     "8": 176,
     "9": 125,
     "10": 91,
     "11": 52,
     "12": 46,
     "13": 32,
     "14": 27,
     "15": 9,
     "16": 9,
     "17": 10,
     "18": 11,
     "19": 1,
     "20": 2,
     "23": 2,
     "24": 3,
     "25": 1,
     "27": 4
    },
    "sum_delay": 1402013.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "3": 1,
     "4": 5,
     "5": 4,
     "6": 11,
     "7": 19,
     "8": 18,
     "9": 22,
     "10": 29,
     "11": 41,
     "12": 31,
     "13": 36,
     "14": 58,
     "15": 58,
     "16": 57,
     "17": 65,
     "18": 79,
     "19": 87,
     "20": 90,
     "21": 90,
     "22": 107,
     "23": 93,
     "24": 118,
     "25": 120,
     "26": 121,
     "27": 175,
     "28": 125,
     "29": 144,
     "30": 142,
     "31": 150,
     "32": 160,
     "33": 147,
     "34": 154,
     "35": 176,
     "36": 165,
     "37": 201,
     "38": 181,
     "39": 164,
     "40": 181,
     "41": 153,
     "42": 170,
     "43": 178,
     "44": 143,
     "45": 175,
     "46": 161,
     "47": 144,
     "48": 160,
     "49": 146,
     "50": 158,
     "51": 184,
     "52": 170,
     "53": 170,
     "54": 178,
     "55": 185,
     "56": 171,
     "57": 166,
     "58": 180,
     "59": 169,
     "60": 160,
     "61": 162,
     "62": 153,
     "63": 161,
     "64": 148,
     "65": 171,
     "66": 142,
     "67": 131,
     "68": 160,
     "69": 142,
     "70": 142,
     "71": 161,
     "72": 125,
     "73": 150,
     "74": 151,
     "75": 119,
     "76": 121,
     "77": 139,
     "78": 114,
     "79": 132,
     "80": 119,
     "81": 100,
     "82": 119,
     "83": 92,
     "84": 109,
     "85": 90,
     "86": 97,
     "87": 106,
     "88": 95,
     "89": 79,
     "90": 97,
     "91": 81,
     "92": 84,
     "93": 98,
     "94": 82,
     "95": 86,
     "96": 76,
     "97": 74,
     "98": 88,
     "99": 79,
     "100": 78,
     "101": 81,
     "102": 78,
     "103": 73,
     "104": 60,
     "105": 67,
     "106": 66,
     "107": 68,
     "108": 77,
     "109": 74,
     "110": 60,
     "111": 67,
     "112": 66,
     "113": 64,
     "114": 56,
     "115": 74,
     "116": 64,
     "117": 70,
     "118": 61,
     "119": 55,
     "120": 61,
     "121": 59,
     "122": 45,
     "123": 61,
     "124": 53,
     "125": 65,
     "126": 74,
     "127": 54,
     "128": 55,
     "129": 50,
     "130": 44,
     "131": 42,
     "132": 40,
     "133": 45,
     "134": 38,
     "135": 52,
     "136": 41,
     "137": 44,
     "138": 44,
     "139": 41,
     "140": 41,
     "141": 40,
     "142": 41,
     "143": 49,
     "144": 47,
     "145": 43,
     "146": 35,
     "147": 31,
     "148": 40,
     "149": 31,
     "150": 39,
     "151": 41,
     "152": 26,
     "153": 41,
     "154": 31,
     "155": 22,
     "156": 29,
     "157": 23,
     "158": 25,
     "159": 33,
     "160": 24,
     "161": 34,
     "162": 29,
     "163": 25,
     "164": 30,
     "165": 26,
     "166": 29,
     "167": 27,
     "168": 26,
     "169": 35,
     "170": 36,
     "171": 25,
     "172": 33,
     "173": 21,
     "174": 23,
     "175": 37,
     "176": 20,
     "177": 15,
     "178": 35,
     "179": 21,
     "180": 31,
     "181": 23,
     "182": 20,
     "183": 18,
     "184": 17,
     "185": 20,
     "186": 15,
     "187": 18,
     "188": 15,
     "189": 18,
     "190": 14,
     "191": 15,
     "192": 18,
     "193": 13,
     "194": 12,
     "195": 18,
     "196": 10,
     "197": 17,
     "198": 13,
     "199": 20,
     "200": 11,
     "201": 12,
     "202": 17,
     "203": 13,
     "204": 15,
     "205": 19,
     "206": 14,
     "207": 10,
     "208": 18,
     "209": 15,
     "210": 15,
     "211": 14,
     "212": 8,
     "213": 10,
     "214": 10,
     "215": 8,
     "216": 11,
     "217": 5,
     "218": 9,
     "219": 13,
     "220": 7,
     "221": 8,
     "222": 9,
     "223": 6,
     "224": 7,
     "225": 8,
     "226": 5,
     "227": 8,
     "228": 13,
     "229": 11,
     "230": 12,
     "231": 7,
     "232": 9,
     "233": 11,
     "234": 11,
     "235": 11,
     "236": 9,
     "237": 10,
     "238": 13,
     "239": 9,
     "240": 12,
     "241": 5,
     "242": 12,
     "243": 14,
     "244": 12,
     "245": 5,
     "246": 4,
     "247": 2,
     "248": 6,
     "249": 5,
     "250": 4,
     "251": 7,
     "252": 4,
     "253": 2,
     "254": 4,
     "255": 7,
     "256": 5,
     "257": 4,
     "258": 7,
     "259": 3,
     "260": 3,
     "261": 4,
     "262": 2,
     "263": 5,
     "264": 4,
     "265": 2,
     "267": 6,
     "268": 2,
     "269": 6,
     "270": 4,
     "271": 3,
     "272": 3,
     "273": 4,
     "274": 3,
     "275": 2,
     "276": 9,
     "277": 5,
     "278": 3,
     "279": 5,
     "280": 3,
     "281": 2,
     "282": 4,
     "284": 2,
     "285": 2,
     "286": 4,
     "288": 1,
     "289": 5,
     "290": 2,
     "292": 3,
     "293": 2,
     "294": 5,
     "295": 3,
     "296": 1,
     "297": 3,
     "298": 2,
     "299": 1,
     "300": 3,
     "301": 3,
     "302": 3,
     "303": 5,
     "304": 4,
     "305": 2,
     "306": 2,
     "307": 2,
     "308": 3,
     "309": 5,
     "310": 1,
     "311": 4,
     "312": 4,
     "313": 1,
     "314": 4,
     "315": 4,
     "316": 3,
     "317": 5,
     "318": 3,
     "319": 2,
     "320": 4,
     "321": 5,
     "322": 3,
     "323": 7,
     "324": 3,
     "326": 3,
     "328": 3,
     "329": 4,
     "330": 4,
     "331": 4,
     "332": 2,
     "333": 2,
     "334": 2,
     "335": 2,
     "336": 1,
     "337": 1,
     "338": 2,
     "339": 2,
     "340": 1,
     "341": 3,
     "342": 1,
     "343": 1,
     "344": 2,
     "345": 2,
     "347": 4,
     "349": 2,
     "350": 2,
     "352": 1,
     "353": 1,
     "355": 1,
     "356": 1,
     "357": 1,
     "358": 1,
     "360": 1,
     "362": 1,
     "363": 1,
     "365": 1,
     "367": 1,
     "368": 2,
     "369": 1,
     "372": 1,
     "376": 2,
     "377": 1,
     "379": 1,
     "380": 1,
     "381": 2,
     "384": 1,
     "385": 4,
     "386": 1,
     "387": 2,
     "388": 2,
     "389": 1,
     "390": 3,
     "392": 1,
     "393": 2,
     "400": 2,
     "401": 3,
     "403": 3,
     "404": 1,
     "406": 2,
     "409": 1,
     "427": 1,
     "430": 1,
     "433": 1,
     "435": 1,
     "436": 1,
     "438": 1,
     "442": 1,
     "444": 3,
     "445": 1,
     "449": 1,
     "450": 1,
     "461": 1,
     "462": 2,
     "463": 1,
     "471": 1,
     "473": 1,
     "475": 1,
     "476": 1,
     "478": 1,
     "492": 1,
     "494": 1,
     "496": 1,
     "503": 1,
     "523": 2,
     "525": 1,
     "528": 1,
     "580": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 20480.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -26274.9935970456,
    "glide_hist": {
     "1": 12288,
     "2": 4096
    },
    "glide_odd_steps_hist": {
     "0": 16384
    },
    "peak_excess_bits_hist": {
     "0": 13653,
     "1": 2731
    },
    "sum_delay": 1222672.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 17,
     "4": 11,
     "5": 24,
     "6": 29,
     "7": 35,
     "8": 41,
     "9": 54,
     "10": 56,
     "11": 61,
     "12": 69,
     "13": 79,
     "14": 75,
     "15": 91,
     "16": 110,
     "17": 100,
     "18": 104,
     "19": 122,
     "20": 130,
     "21": 142,
     "22": 141,
     "23": 150,
     "24": 175,
     "25": 160,
     "26": 176,
     "27": 190,
     "28": 161,
     "29": 218,
     "30": 189,
     "31": 199,
     "32": 181,
     "33": 208,
     "34": 195,
     "35": 209,
     "36": 211,
     "37": 192,
     "38": 203,
     "39": 187,
     "40": 195,
     "41": 217,
     "42": 189,
     "43": 179,
     "44": 187,
     "45": 178,
     "46": 193,
     "47": 170,
     "48": 168,
     "49": 156,
     "50": 181,
     "51": 158,
     "52": 168,
     "53": 184,
     "54": 164,
     "55": 157,
     "56": 170,
     "57": 179,
     "58": 172,
     "59": 175,
     "60": 184,
     "61": 155,
     "62": 166,
     "63": 174,
     "64": 150,
     "65": 164,
     "66": 139,
     "67": 159,
     "68": 137,
     "69": 134,
     "70": 134,
     "71": 130,
     "72": 106,
     "73": 126,
     "74": 118,
     "75": 124,
     "76": 138,
     "77": 100,
     "78": 88,
     "79": 102,
     "80": 95,
     "81": 84,
     "82": 96,
     "83": 79,
     "84": 95,
     "85": 83,
     "86": 76,
     "87": 83,
     "88": 61,
     "89": 71,
     "90": 77,
     "91": 67,
     "92": 88,
     "93": 58,
     "94": 63,
     "95": 74,
     "96": 59,
     "97": 69,
     "98": 73,
     "99": 65,
     "100": 70,
     "101": 58,
     "102": 63,
     "103": 73,
     "104": 61,
     "105": 71,
     "106": 58,
     "107": 51,
     "108": 63,
     "109": 58,
     "110": 55,
     "111": 53,
     "112": 62,
     "113": 44,
     "114": 60,
     "115": 47,
     "116": 49,
     "117": 50,
     "118": 39,
     "119": 50,
     "120": 45,
     "121": 42,
     "122": 51,
     "123": 39,
     "124": 38,
     "125": 45,
     "126": 49,
     "127": 51,
     "128": 48,
     "129": 50,
     "130": 44,
     "131": 38,
     "132": 44,
     "133": 33,
     "134": 41,
     "135": 33,
     "136": 30,
     "137": 35,
     "138": 45,
     "139": 33,
     "140": 34,
     "141": 37,
     "142": 38,
     "143": 38,
     "144": 43,
     "145": 36,
     "146": 42,
     "147": 33,
     "148": 27,
     "149": 24,
     "150": 36,
     "151": 27,
     "152": 26,
     "153": 29,
     "154": 24,
     "155": 26,
     "156": 21,
     "157": 25,
     "158": 23,
     "159": 25,
     "160": 26,
     "161": 22,
     "162": 22,
     "163": 19,
     "164": 17,
     "165": 24,
     "166": 27,
     "167": 23,
     "168": 30,
     "169": 18,
     "170": 22,
     "171": 23,
     "172": 22,
     "173": 23,
     "174": 24,
     "175": 19,
     "176": 13,
     "177": 19,
     "178": 13,
     "179": 10,
     "180": 21,
     "181": 19,
     "182": 15,
     "183": 26,
     "184": 15,
     "185": 20,
     "186": 19,
     "187": 10,
     "188": 11,
     "189": 16,
     "190": 13,
     "191": 12,
     "192": 13,
     "193": 10,
     "194": 15,
     "195": 14,
     "196": 12,
     "197": 11,
     "198": 12,
     "199": 15,
     "200": 15,
     "201": 15,
     "202": 11,
     "203": 12,
     "204": 11,
     "205": 8,
     "206": 6,
     "207": 13,
     "208": 5,
     "209": 7,
     "210": 10,
     "211": 8,
     "212": 12,
     "213": 11,
     "214": 6,
     "215": 8,
     "216": 8,
     "217": 7,
     "218": 4,
     "219": 6,
     "220": 6,
     "221": 7,
     "222": 8,
     "223": 6,
     "224": 7,
     "225": 8,
     "226": 5,
     "227": 11,
     "228": 6,
     "229": 4,
     "230": 7,
     "231": 6,
     "232": 7,
     "233": 8,
     "234": 5,
     "235": 11,
     "236": 6,
     "237": 4,
     "238": 5,
     "239": 5,
     "240": 8,
     "241": 8,
     "242": 5,
     "243": 1,
     "244": 4,
     "245": 5,
     "246": 10,
     "247": 5,
     "248": 5,
     "249": 5,
     "250": 3,
     "251": 3,
     "252": 2,
     "253": 6,
     "254": 2,
     "255": 3,
     "256": 2,
     "257": 4,
     "258": 2,
     "259": 3,
     "260": 5,
     "261": 2,
     "262": 4,
     "263": 4,
     "264": 3,
     "265": 4,
     "266": 2,
     "267": 1,
     "268": 2,
     "269": 4,
     "270": 2,
     "271": 2,
     "272": 3,
     "275": 1,
     "277": 1,
     "278": 4,
     "279": 4,
     "280": 2,
     "281": 3,
     "282": 5,
     "283": 2,
     "284": 1,
     "285": 2,
     "286": 2,
     "287": 2,
     "288": 2,
     "289": 1,
     "290": 2,
     "291": 3,
     "292": 3,
     "294": 3,
     "295": 1,
     "296": 1,
     "297": 2,
     "298": 1,
     "299": 3,
     "300": 2,
     "301": 1,
     "303": 2,
     "305": 1,
     "306": 2,
     "308": 1,
     "310": 1,
     "311": 2,
     "312": 2,
     "313": 1,
     "314": 1,
     "315": 1,
     "317": 2,
     "318": 2,
     "319": 2,
     "320": 4,
     "322": 2,
     "323": 5,
     "325": 5,
     "326": 4,
     "327": 2,
     "328": 1,
     "329": 3,
     "330": 2,
     "331": 1,
     "332": 2,
     "333": 1,
     "335": 1,
     "336": 1,
     "337": 1,
     "338": 1,
     "339": 1,
     "340": 1,
     "341": 2,
     "343": 3,
     "344": 2,
     "346": 2,
     "347": 1,
     "349": 1,
     "350": 1,
     "352": 3,
     "353": 2,
     "355": 2,
     "357": 1,
     "358": 2,
     "364": 1,
     "365": 1,
     "370": 1,
     "371": 2,
     "378": 1,
     "382": 1,
     "383": 1,
     "387": 1,
     "390": 1,
     "395": 1,
     "396": 1,
     "406": 1,
     "408": 1,
     "409": 1,
     "411": 1,
     "412": 1,
     "446": 1,
     "447": 2,
     "448": 1,
     "450": 1,
     "452": 1,
     "464": 1,
     "465": 2,
     "467": 1,
     "468": 1,
     "470": 1,
     "505": 1
    }
   },
   "max_glide": [
    436,
    56431
   ],
   "max_peak": {
    "bits": 43,
    "top64": "14002186213679693824",
    "n": 38975
   },
   "has_delay": true,
   "max_delay": [
    580,
    59103
   ],
   "basins": {
    "0": 17288,
    "1": 7491,
    "2": 7989
   },
   "mean_glide_odd_n": 12.1949462890625,
   "mean_glide_odd_steps_odd_n": 7.50970458984375,
   "measured_drift_bits_per_odd_step": -0.22148045743794095
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 408833.0,
    "sum_glide_odd_steps": 251530.0,
    "sum_log2_drop": -54424.33025694145,
    "glide_hist": {
     "2": 12288,
     "3": 2048,
     "4": 1024,
     "5": 3584,
     "6": 1280,
     "7": 832,
     "8": 1680,
     "9": 688,
     "10": 592,
     "11": 663,
     "12": 459,
     "13": 564,
     "14": 515,
     "15": 338,
     "16": 385,
     "17": 233,
     "18": 278,
     "19": 290,
     "20": 233,
     "21": 217,
     "22": 250,
     "23": 195,
     "24": 228,
     "25": 176,
     "26": 118,
     "27": 151,
     "28": 119,
     "29": 120,
     "30": 146,
     "31": 139,
     "32": 98,
     "33": 84,
     "34": 69,
     "35": 95,
     "36": 82,
     "37": 89,
     "38": 91,
     "39": 79,
     "40": 92,
     "41": 85,
     "42": 59,
     "43": 64,
     "44": 53,
     "45": 47,
     "46": 46,
     "47": 48,
     "48": 60,
     "49": 49,
     "50": 50,
     "51": 51,
     "52": 48,
     "53": 50,
     "54": 49,
     "55": 38,
     "56": 50,
     "57": 37,
     "58": 36,
     "59": 49,
     "60": 30,
     "61": 32,
     "62": 29,
     "63": 23,
     "64": 21,
     "65": 22,
     "66": 28,
     "67": 24,
     "68": 15,
     "69": 25,
     "70": 24,
     "71": 14,
     "72": 16,
     "73": 19,
     "74": 17,
     "75": 16,
     "76": 17,
     "77": 15,
     "78": 14,
     "79": 16,
     "80": 17,
     "81": 16,
     "82": 9,
     "83": 11,
     "84": 9,
     "85": 8,
     "86": 15,
     "87": 14,
     "88": 13,
     "89": 9,
     "90": 14,
     "91": 15,
     "92": 14,
     "93": 11,
     "94": 17,
     "95": 10,
     "96": 7,
     "97": 10,
     "98": 9,
     "99": 7,
     "100": 13,
     "101": 11,
     "102": 8,
     "103": 8,
     "104": 10,
     "105": 7,
     "106": 12,
     "107": 4,
     "108": 5,
     "109": 6,
     "110": 7,
     "111": 7,
     "112": 5,
     "113": 7,
     "114": 4,
     "115": 5,
     "116": 10,
     "117": 12,
     "118": 11,
     "119": 3,
     "120": 8,
     "121": 9,
     "122": 3,
     "123": 13,
     "124": 8,
     "125": 4,
     "126": 6,
     "127": 7,
     "128": 6,
     "129": 5,
     "130": 3,
     "131": 3,
     "132": 8,
     "133": 1,
     "134": 3,
     "135": 3,
     "136": 2,
     "137": 3,
     "138": 9,
     "140": 2,
     "141": 13,
     "142": 5,
     "143": 2,
     "144": 4,
     "145": 8,
     "146": 5,
     "147": 3,
     "148": 4,
     "149": 1,
     "151": 3,
     "152": 4,
     "153": 5,
     "154": 1,
     "155": 5,
     "156": 2,
     "157": 2,
     "158": 6,
     "159": 3,
     "160": 4,
     "161": 2,
     "162": 4,
     "163": 2,
     "164": 2,
     "165": 4,
     "166": 3,
     "167": 5,
     "168": 3,
     "169": 2,
     "170": 2,
     "171": 2,
     "172": 1,
     "173": 3,
     "175": 4,
     "176": 7,
     "177": 3,
     "178": 2,
     "179": 4,
     "180": 3,
     "181": 1,
     "182": 1,
     "183": 5,
     "184": 2,
     "185": 2,
     "186": 2,
     "187": 2,
     "188": 1,
     "189": 2,
     "190": 1,
     "191": 2,
     "192": 3,
     "193": 2,
     "194": 2,
     "195": 3,
     "197": 2,
     "198": 2,
     "201": 1,
     "202": 2,
     "203": 2,
     "205": 1,
     "206": 2,
     "208": 2,
     "209": 1,
     "210": 1,
     "211": 2,
     "212": 2,
     "217": 1,
     "218": 2,
     "219": 2,
     "220": 1,
     "221": 1,
     "226": 1,
     "229": 1,
     "231": 1,
     "232": 1,
     "234": 1,
     "235": 1,
     "240": 1,
     "243": 3,
     "244": 3,
     "245": 2,
     "246": 2,
     "247": 3,
     "248": 2,
     "249": 2,
     "251": 3,
     "252": 1,
     "254": 2,
     "255": 1,
     "257": 1,
     "263": 1,
     "266": 1,
     "271": 1,
     "273": 1,
     "281": 1,
     "282": 1,
     "284": 1,
     "287": 1,
     "294": 1,
     "297": 1,
     "303": 1,
     "310": 1,
     "316": 1,
     "318": 1,
     "321": 1,
     "322": 1,
     "325": 1,
     "326": 1,
     "327": 1,
     "328": 1,
     "330": 1,
     "331": 1,
     "335": 2,
     "338": 1,
     "343": 1,
     "344": 1,
     "346": 1,
     "347": 1,
     "349": 1,
     "350": 2,
     "352": 1,
     "353": 1,
     "358": 1,
     "379": 1,
     "380": 1,
     "386": 1,
     "403": 1,
     "405": 1,
     "406": 1,
     "418": 1,
     "421": 1,
     "434": 1,
     "435": 2
    },
    "glide_odd_steps_hist": {
     "1": 12288,
     "2": 3584,
     "3": 3264,
     "4": 2088,
     "5": 1703,
     "6": 1110,
     "7": 957,
     "8": 821,
     "9": 693,
     "10": 534,
     "11": 434,
     "12": 398,
     "13": 415,
     "14": 336,
     "15": 292,
     "16": 231,
     "17": 223,
     "18": 208,
     "19": 186,
     "20": 162,
     "21": 136,
     "22": 136,
     "23": 145,
     "24": 135,
     "25": 141,
     "26": 108,
     "27": 98,
     "28": 99,
     "29": 69,
     "30": 79,
     "31": 82,
     "32": 82,
     "33": 76,
     "34": 62,
     "35": 78,
     "36": 70,
     "37": 50,
     "38": 48,
     "39": 41,
     "40": 44,
     "41": 42,
     "42": 33,
     "43": 24,
     "44": 34,
     "45": 38,
     "46": 39,
     "47": 31,
     "48": 26,
     "49": 23,
     "50": 21,
     "51": 19,
     "52": 23,
     "53": 18,
     "54": 16,
     "55": 16,
     "56": 14,
     "57": 14,
     "58": 20,
     "59": 17,
     "60": 21,
     "61": 18,
     "62": 19,
     "63": 11,
     "64": 15,
     "65": 19,
     "66": 13,
     "67": 15,
     "68": 16,
     "69": 10,
     "70": 13,
     "71": 11,
     "72": 11,
     "73": 13,
     "74": 3,
     "75": 9,
     "76": 14,
     "77": 9,
     "78": 16,
     "79": 11,
     "80": 7,
     "81": 5,
     "82": 6,
     "83": 5,
     "84": 6,
     "85": 10,
     "86": 12,
     "87": 7,
     "88": 5,
     "89": 9,
     "90": 7,
     "91": 7,
     "92": 5,
     "93": 4,
     "94": 8,
     "95": 5,
     "96": 6,
     "97": 4,
     "98": 4,
     "99": 5,
     "100": 2,
     "101": 4,
     "102": 5,
     "103": 4,
     "104": 4,
     "105": 3,
     "106": 3,
     "107": 4,
     "108": 3,
     "109": 3,
     "110": 5,
     "111": 1,
     "112": 5,
     "113": 2,
     "114": 7,
     "115": 8,
     "116": 4,
     "117": 4,
     "118": 3,
     "119": 4,
     "120": 3,
     "121": 2,
     "122": 1,
     "123": 4,
     "124": 2,
     "125": 4,
     "126": 2,
     "128": 1,
     "129": 4,
     "130": 3,
     "131": 4,
     "132": 2,
     "134": 1,
     "135": 3,
     "136": 3,
     "137": 2,
     "138": 3,
     "142": 1,
     "143": 1,
     "144": 1,
     "145": 2,
     "147": 1,
     "148": 3,
     "149": 1,
     "150": 2,
     "152": 1,
     "154": 1,
     "155": 1,
     "156": 2,
     "157": 4,
     "158": 1,
     "159": 1,
     "160": 3,
     "161": 1,
     "162": 2,
     "163": 1,
     "164": 1,
     "165": 1,
     "166": 1,
     "168": 1,
     "170": 1,
     "171": 2,
     "177": 1,
     "178": 2,
     "179": 2,
     "187": 1,
     "195": 1,
     "196": 1,
     "198": 1,
     "199": 1,
     "203": 1,
     "204": 1,
     "209": 1,
     "210": 1,
     "212": 1,
     "214": 1,
     "216": 1,
     "218": 2,
     "219": 2,
     "220": 2,
     "221": 1,
     "222": 1,
     "223": 1,
     "224": 1,
     "226": 1,
     "227": 1,
     "228": 1,
     "239": 1,
     "243": 1,
     "249": 1,
     "251": 1,
     "252": 1,
     "254": 1,
     "265": 1,
     "266": 1,
     "267": 2,
     "278": 1
    },
    "peak_excess_bits_hist": {
     "0": 4096,
     "1": 13476,
     "2": 6214,
     "3": 3326,
     "4": 1933,
     "5": 1133,
     "6": 817,
     "7": 516,
     "8": 353,
     "9": 275,
     "10": 167,
     "11": 131,
     "12": 90,
     "13": 67,
     "14": 28,
     "15": 28,
     "16": 48,
     "17": 32,
     "18": 16,
     "19": 6,
     "20": 1,
     "22": 3,
     "23": 7,
     "24": 2,
     "25": 1,
     "26": 1,
     "28": 1
    },
    "sum_delay": 3066493.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "2": 3,
     "4": 6,
     "5": 7,
     "6": 10,
     "7": 14,
     "8": 23,
     "9": 26,
     "10": 38,
     "11": 48,
     "12": 52,
     "13": 72,
     "14": 73,
     "15": 72,
     "16": 97,
     "17": 96,
     "18": 109,
     "19": 123,
     "20": 131,
     "21": 133,
     "22": 143,
     "23": 160,
     "24": 164,
     "25": 188,
     "26": 227,
     "27": 212,
     "28": 223,
     "29": 221,
     "30": 244,
     "31": 252,
     "32": 254,
     "33": 266,
     "34": 305,
     "35": 289,
     "36": 313,
     "37": 274,
     "38": 287,
     "39": 308,
     "40": 283,
     "41": 300,
     "42": 330,
     "43": 294,
     "44": 333,
     "45": 314,
     "46": 278,
     "47": 336,
     "48": 314,
     "49": 303,
     "50": 324,
     "51": 307,
     "52": 322,
     "53": 290,
     "54": 317,
     "55": 317,
     "56": 293,
     "57": 319,
     "58": 324,
     "59": 298,
     "60": 320,
     "61": 323,
     "62": 335,
     "63": 315,
     "64": 305,
     "65": 302,
     "66": 323,
     "67": 305,
     "68": 295,
     "69": 293,
     "70": 320,
     "71": 282,
     "72": 279,
     "73": 296,
     "74": 291,
     "75": 282,
     "76": 280,
     "77": 283,
     "78": 258,
     "79": 260,
     "80": 227,
     "81": 225,
     "82": 242,
     "83": 239,
     "84": 214,
     "85": 233,
     "86": 200,
     "87": 201,
     "88": 205,
     "89": 186,
     "90": 212,
     "91": 187,
     "92": 195,
     "93": 190,
     "94": 167,
     "95": 188,
     "96": 183,
     "97": 173,
     "98": 164,
     "99": 181,
     "100": 147,
     "101": 162,
     "102": 164,
     "103": 142,
     "104": 154,
     "105": 154,
     "106": 141,
     "107": 136,
     "108": 139,
     "109": 139,
     "110": 147,
     "111": 149,
     "112": 159,
     "113": 122,
     "114": 128,
     "115": 135,
     "116": 141,
     "117": 126,
     "118": 130,
     "119": 136,
     "120": 120,
     "121": 107,
     "122": 127,
     "123": 115,
     "124": 128,
     "125": 122,
     "126": 105,
     "127": 117,
     "128": 138,
     "129": 105,
     "130": 110,
     "131": 108,
     "132": 108,
     "133": 126,
     "134": 94,
     "135": 116,
     "136": 103,
     "137": 103,
     "138": 96,
     "139": 96,
     "140": 106,
     "141": 92,
     "142": 88,
     "143": 95,
     "144": 86,
     "145": 79,
     "146": 83,
     "147": 84,
     "148": 92,
     "149": 82,
     "150": 76,
     "151": 65,
     "152": 81,
     "153": 70,
     "154": 62,
     "155": 59,
     "156": 68,
     "157": 69,
     "158": 77,
     "159": 76,
     "160": 72,
     "161": 78,
     "162": 60,
     "163": 75,
     "164": 71,
     "165": 68,
     "166": 69,
     "167": 68,
     "168": 59,
     "169": 66,
     "170": 68,
     "171": 61,
     "172": 59,
     "173": 60,
     "174": 64,
     "175": 53,
     "176": 55,
     "177": 60,
     "178": 60,
     "179": 54,
     "180": 53,
     "181": 47,
     "182": 51,
     "183": 39,
     "184": 44,
     "185": 45,
     "186": 36,
     "187": 45,
     "188": 47,
     "189": 43,
     "190": 54,
     "191": 44,
     "192": 40,
     "193": 41,
     "194": 47,
     "195": 35,
     "196": 37,
     "197": 43,
     "198": 47,
     "199": 35,
     "200": 42,
     "201": 52,
     "202": 41,
     "203": 41,
     "204": 39,
     "205": 35,
     "206": 39,
     "207": 30,
     "208": 31,
     "209": 31,
     "210": 35,
     "211": 27,
     "212": 28,
     "213": 25,
     "214": 21,
     "215": 35,
     "216": 18,
     "217": 21,
     "218": 27,
     "219": 19,
     "220": 18,
     "221": 19,
     "222": 17,
     "223": 15,
     "224": 15,
     "225": 16,
     "226": 24,
     "227": 26,
     "228": 14,
     "229": 22,
     "230": 19,
     "231": 30,
     "232": 21,
     "233": 30,
     "234": 27,
     "235": 19,
     "236": 32,
     "237": 23,
     "238": 22,
     "239": 28,
     "240": 17,
     "241": 20,
     "242": 25,
     "243": 13,
     "244": 15,
     "245": 9,
     "246": 16,
     "247": 12,
     "248": 13,
     "249": 17,
     "250": 18,
     "251": 11,
     "252": 15,
     "253": 11,
     "254": 19,
     "255": 20,
     "256": 11,
     "257": 17,
     "258": 15,
     "259": 9,
     "260": 16,
     "261": 14,
     "262": 12,
     "263": 17,
     "264": 12,
     "265": 11,
     "266": 12,
     "267": 11,
     "268": 20,
     "269": 8,
     "270": 9,
     "271": 15,
     "272": 10,
     "273": 9,
     "274": 11,
     "275": 12,
     "276": 6,
     "277": 9,
     "278": 5,
     "279": 10,
     "280": 5,
     "281": 8,
     "282": 8,
     "283": 5,
     "284": 10,
     "285": 9,
     "286": 7,
     "287": 10,
     "288": 11,
     "289": 10,
     "290": 6,
     "291": 5,
     "292": 8,
     "293": 10,
     "294": 3,
     "295": 7,
     "296": 8,
     "297": 5,
     "298": 1,
     "299": 8,
     "300": 6,
     "301": 7,
     "302": 8,
     "303": 5,
     "304": 7,
     "305": 8,
     "306": 6,
     "307": 13,
     "308": 8,
     "309": 6,
     "310": 9,
     "311": 9,
     "312": 8,
     "313": 8,
     "314": 3,
     "315": 3,
     "316": 11,
     "317": 7,
     "318": 9,
     "319": 11,
     "320": 11,
     "321": 7,
     "322": 9,
     "323": 3,
     "324": 7,
     "325": 5,
     "326": 6,
     "327": 6,
     "328": 5,
     "329": 4,
     "330": 6,
     "331": 2,
     "332": 4,
     "333": 5,
     "334": 5,
     "335": 5,
     "336": 5,
     "337": 5,
     "338": 5,
     "339": 2,
     "340": 5,
     "341": 1,
     "342": 3,
     "343": 2,
     "344": 5,
     "345": 4,
     "346": 7,
     "347": 3,
     "348": 1,
     "349": 4,
     "350": 1,
     "351": 5,
     "352": 3,
     "353": 3,
     "354": 2,
     "355": 3,
     "356": 4,
     "357": 4,
     "358": 3,
     "359": 4,
     "360": 4,
     "361": 4,
     "362": 2,
     "363": 4,
     "364": 3,
     "365": 1,
     "366": 2,
     "367": 3,
     "368": 2,
     "370": 1,
     "371": 1,
     "372": 2,
     "373": 1,
     "374": 4,
     "375": 4,
     "376": 3,
     "377": 1,
     "378": 4,
     "379": 3,
     "380": 3,
     "381": 2,
     "382": 4,
     "383": 6,
     "384": 7,
     "385": 4,
     "386": 2,
     "387": 4,
     "388": 5,
     "390": 4,
     "391": 3,
     "392": 3,
     "393": 1,
     "395": 1,
     "398": 1,
     "399": 3,
     "400": 3,
     "401": 1,
     "402": 1,
     "404": 1,
     "405": 4,
     "406": 2,
     "408": 1,
     "409": 1,
     "410": 1,
     "411": 1,
     "413": 2,
     "414": 1,
     "415": 1,
     "416": 1,
     "417": 1,
     "419": 2,
     "421": 1,
     "422": 1,
     "423": 2,
     "424": 2,
     "425": 1,
     "426": 2,
     "427": 1,
     "428": 1,
     "429": 3,
     "431": 1,
     "432": 2,
     "434": 3,
     "435": 2,
     "436": 1,
     "437": 4,
     "438": 2,
     "440": 3,
     "441": 3,
     "442": 3,
     "443": 2,
     "444": 1,
     "446": 1,
     "448": 1,
     "449": 2,
     "451": 1,
     "452": 1,
     "454": 1,
     "455": 2,
     "457": 1,
     "459": 1,
     "460": 3,
     "461": 2,
     "465": 1,
     "466": 1,
     "467": 2,
     "469": 2,
     "470": 1,
     "472": 1,
     "474": 1,
     "475": 1,
     "478": 1,
     "480": 1,
     "483": 1,
     "485": 1,
     "486": 1,
     "487": 1,
     "490": 1,
     "491": 1,
     "492": 2,
     "493": 2,
     "495": 1,
     "496": 1,
     "499": 1,
     "501": 2,
     "502": 2,
     "503": 1,
     "505": 1,
     "506": 1,
     "508": 2,
     "510": 1,
     "516": 1,
     "519": 1,
     "521": 2,
     "522": 2,
     "525": 1,
     "526": 1,
     "527": 1,
     "530": 1,
     "546": 1,
     "549": 1,
     "550": 1,
     "555": 1,
     "558": 1,
     "559": 1,
     "572": 1,
     "579": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 40960.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -52550.98719410237,
    "glide_hist": {
     "1": 24576,
     "2": 8192
    },
    "glide_odd_steps_hist": {
     "0": 32768
    },
    "peak_excess_bits_hist": {
     "0": 27307,
     "1": 5461
    },
    "sum_delay": 2707578.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 14,
     "4": 13,
     "5": 31,
     "6": 31,
     "7": 46,
     "8": 61,
     "9": 60,
     "10": 77,
     "11": 76,
     "12": 103,
     "13": 112,
     "14": 108,
     "15": 147,
     "16": 147,
     "17": 165,
     "18": 160,
     "19": 204,
     "20": 201,
     "21": 219,
     "22": 230,
     "23": 247,
     "24": 243,
     "25": 291,
     "26": 286,
     "27": 278,
     "28": 354,
     "29": 314,
     "30": 313,
     "31": 341,
     "32": 325,
     "33": 364,
     "34": 321,
     "35": 337,
     "36": 383,
     "37": 344,
     "38": 377,
     "39": 371,
     "40": 326,
     "41": 384,
     "42": 332,
     "43": 347,
     "44": 367,
     "45": 317,
     "46": 360,
     "47": 341,
     "48": 298,
     "49": 333,
     "50": 320,
     "51": 331,
     "52": 342,
     "53": 344,
     "54": 329,
     "55": 345,
     "56": 345,
     "57": 347,
     "58": 317,
     "59": 351,
     "60": 340,
     "61": 303,
     "62": 331,
     "63": 288,
     "64": 328,
     "65": 287,
     "66": 303,
     "67": 284,
     "68": 276,
     "69": 301,
     "70": 270,
     "71": 267,
     "72": 297,
     "73": 261,
     "74": 261,
     "75": 271,
     "76": 248,
     "77": 232,
     "78": 234,
     "79": 219,
     "80": 217,
     "81": 209,
     "82": 183,
     "83": 210,
     "84": 188,
     "85": 202,
     "86": 180,
     "87": 186,
     "88": 168,
     "89": 179,
     "90": 146,
     "91": 174,
     "92": 164,
     "93": 149,
     "94": 171,
     "95": 156,
     "96": 168,
     "97": 143,
     "98": 157,
     "99": 165,
     "100": 153,
     "101": 153,
     "102": 149,
     "103": 125,
     "104": 149,
     "105": 126,
     "106": 125,
     "107": 138,
     "108": 117,
     "109": 134,
     "110": 134,
     "111": 124,
     "112": 119,
     "113": 119,
     "114": 128,
     "115": 104,
     "116": 120,
     "117": 116,
     "118": 121,
     "119": 121,
     "120": 104,
     "121": 111,
     "122": 108,
     "123": 93,
     "124": 117,
     "125": 110,
     "126": 113,
     "127": 119,
     "128": 106,
     "129": 88,
     "130": 100,
     "131": 93,
     "132": 87,
     "133": 77,
     "134": 86,
     "135": 85,
     "136": 91,
     "137": 77,
     "138": 79,
     "139": 78,
     "140": 72,
     "141": 70,
     "142": 85,
     "143": 73,
     "144": 73,
     "145": 81,
     "146": 86,
     "147": 63,
     "148": 64,
     "149": 75,
     "150": 66,
     "151": 55,
     "152": 68,
     "153": 51,
     "154": 61,
     "155": 60,
     "156": 43,
     "157": 57,
     "158": 42,
     "159": 49,
     "160": 64,
     "161": 49,
     "162": 52,
     "163": 67,
     "164": 47,
     "165": 58,
     "166": 53,
     "167": 50,
     "168": 60,
     "169": 55,
     "170": 49,
     "171": 65,
     "172": 47,
     "173": 57,
     "174": 41,
     "175": 45,
     "176": 54,
     "177": 44,
     "178": 32,
     "179": 53,
     "180": 41,
     "181": 52,
     "182": 40,
     "183": 37,
     "184": 43,
     "185": 34,
     "186": 33,
     "187": 34,
     "188": 31,
     "189": 27,
     "190": 27,
     "191": 29,
     "192": 33,
     "193": 33,
     "194": 25,
     "195": 27,
     "196": 38,
     "197": 21,
     "198": 27,
     "199": 30,
     "200": 27,
     "201": 29,
     "202": 25,
     "203": 30,
     "204": 31,
     "205": 28,
     "206": 31,
     "207": 28,
     "208": 20,
     "209": 23,
     "210": 19,
     "211": 22,
     "212": 22,
     "213": 18,
     "214": 20,
     "215": 19,
     "216": 12,
     "217": 26,
     "218": 17,
     "219": 14,
     "220": 25,
     "221": 17,
     "222": 13,
     "223": 19,
     "224": 18,
     "225": 15,
     "226": 17,
     "227": 15,
     "228": 22,
     "229": 20,
     "230": 18,
     "231": 22,
     "232": 14,
     "233": 23,
     "234": 19,
     "235": 16,
     "236": 21,
     "237": 15,
     "238": 20,
     "239": 23,
     "240": 14,
     "241": 20,
     "242": 13,
     "243": 14,
     "244": 21,
     "245": 17,
     "246": 7,
     "247": 15,
     "248": 7,
     "249": 10,
     "250": 13,
     "251": 8,
     "252": 11,
     "253": 6,
     "254": 5,
     "255": 6,
     "256": 7,
     "257": 11,
     "258": 7,
     "259": 10,
     "260": 6,
     "261": 6,
     "262": 9,
     "263": 6,
     "264": 8,
     "265": 7,
     "266": 7,
     "267": 3,
     "268": 7,
     "269": 8,
     "270": 8,
     "271": 10,
     "272": 7,
     "273": 5,
     "274": 7,
     "275": 5,
     "276": 4,
     "277": 10,
     "278": 8,
     "279": 5,
     "280": 6,
     "281": 4,
     "282": 3,
     "283": 8,
     "284": 2,
     "285": 4,
     "286": 4,
     "287": 5,
     "288": 3,
     "289": 2,
     "290": 6,
     "291": 5,
     "292": 3,
     "293": 5,
     "294": 3,
     "295": 6,
     "296": 8,
     "297": 1,
     "298": 7,
     "299": 5,
     "300": 3,
     "301": 7,
     "302": 5,
     "303": 4,
     "304": 6,
     "305": 8,
     "306": 4,
     "307": 3,
     "308": 4,
     "309": 4,
     "310": 7,
     "311": 4,
     "312": 5,
     "313": 5,
     "314": 6,
     "315": 8,
     "316": 7,
     "317": 5,
     "318": 7,
     "319": 8,
     "320": 6,
     "321": 5,
     "322": 6,
     "323": 5,
     "324": 11,
     "325": 8,
     "327": 5,
     "328": 2,
     "329": 6,
     "330": 4,
     "331": 4,
     "332": 8,
     "333": 5,
     "334": 4,
     "335": 3,
     "336": 4,
     "337": 3,
     "338": 5,
     "339": 6,
     "340": 3,
     "341": 5,
     "342": 5,
     "343": 3,
     "344": 3,
     "345": 4,
     "346": 5,
     "347": 2,
     "348": 5,
     "349": 1,
     "350": 3,
     "351": 3,
     "353": 3,
     "354": 2,
     "356": 3,
     "357": 2,
     "358": 2,
     "359": 3,
     "360": 2,
     "361": 1,
     "363": 2,
     "364": 2,
     "366": 3,
     "368": 1,
     "369": 2,
     "370": 2,
     "373": 1,
     "374": 1,
     "375": 1,
     "376": 1,
     "377": 2,
     "378": 1,
     "379": 1,
     "380": 1,
     "381": 1,
     "382": 3,
     "383": 1,
     "385": 2,
     "386": 5,
     "387": 3,
     "388": 2,
     "389": 6,
     "390": 2,
     "391": 3,
     "392": 3,
     "393": 1,
     "394": 2,
     "397": 1,
     "401": 2,
     "402": 3,
     "403": 1,
     "404": 3,
     "405": 1,
     "407": 3,
     "410": 1,
     "413": 1,
     "428": 2,
     "431": 2,
     "432": 1,
     "434": 1,
     "436": 1,
     "437": 1,
     "438": 1,
     "439": 2,
     "443": 2,
     "444": 1,
     "445": 3,
     "446": 2,
     "448": 2,
     "450": 1,
     "451": 3,
     "462": 1,
     "463": 3,
     "464": 1,
     "466": 1,
     "469": 1,
     "472": 2,
     "474": 2,
     "476": 1,
     "477": 2,
     "479": 1,
     "480": 1,
     "489": 1,
     "493": 1,
     "494": 1,
     "495": 1,
     "496": 1,
     "497": 1,
     "498": 1,
     "504": 1,
     "507": 1,
     "518": 1,
     "524": 2,
     "526": 1,
     "527": 1,
     "529": 1,
     "530": 1,
     "552": 1,
     "561": 1,
     "581": 1,
     "582": 1
    }
   },
   "max_glide": [
    435,
    84647
   ],
   "max_peak": {
    "bits": 45,
    "top64": "15507195075695214592",
    "n": 121779
   },
   "has_delay": true,
   "max_delay": [
    582,
    78804
   ],
   "basins": {
    "0": 34306,
    "1": 15233,
    "2": 15997
   },
   "mean_glide_odd_n": 12.476593017578125,
   "mean_glide_odd_steps_odd_n": 7.67608642578125,
   "measured_drift_bits_per_odd_step": -0.2163731175483698
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 826065.0,
    "sum_glide_odd_steps": 508734.0,
    "sum_log2_drop": -108749.40316816569,
    "glide_hist": {
     "2": 24576,
     "3": 4096,
     "4": 2048,
     "5": 7168,
     "6": 2560,
     "7": 1664,
     "8": 3360,
     "9": 1376,
     "10": 1184,
     "11": 1326,
     "12": 921,
     "13": 1120,
     "14": 1018,
     "15": 649,
     "16": 750,
     "17": 529,
     "18": 530,
     "19": 594,
     "20": 427,
     "21": 435,
     "22": 499,
     "23": 365,
     "24": 364,
     "25": 424,
     "26": 269,
     "27": 292,
     "28": 284,
     "29": 265,
     "30": 305,
     "31": 228,
     "32": 213,
     "33": 216,
     "34": 155,
     "35": 170,
     "36": 181,
     "37": 166,
     "38": 158,
     "39": 161,
     "40": 156,
     "41": 140,
     "42": 126,
     "43": 117,
     "44": 104,
     "45": 93,
     "46": 117,
     "47": 108,
     "48": 102,
     "49": 100,
     "50": 101,
     "51": 89,
     "52": 87,
     "53": 84,
     "54": 71,
     "55": 86,
     "56": 79,
     "57": 65,
     "58": 76,
     "59": 56,
     "60": 54,
     "61": 62,
     "62": 50,
     "63": 57,
     "64": 47,
     "65": 61,
     "66": 47,
     "67": 50,
     "68": 44,
     "69": 35,
     "70": 52,
     "71": 48,
     "72": 39,
     "73": 33,
     "74": 49,
     "75": 45,
     "76": 36,
     "77": 27,
     "78": 26,
     "79": 33,
     "80": 35,
     "81": 34,
     "82": 35,
     "83": 22,
     "84": 36,
     "85": 27,
     "86": 34,
     "87": 33,
     "88": 20,
     "89": 32,
     "90": 29,
     "91": 18,
     "92": 21,
     "93": 28,
     "94": 27,
     "95": 25,
     "96": 28,
     "97": 21,
     "98": 28,
     "99": 18,
     "100": 18,
     "101": 20,
     "102": 17,
     "103": 13,
     "104": 20,
     "105": 14,
     "106": 7,
     "107": 13,
     "108": 18,
     "109": 8,
     "110": 23,
     "111": 17,
     "112": 12,
     "113": 26,
     "114": 13,
     "115": 19,
     "116": 19,
     "117": 13,
     "118": 12,
     "119": 17,
     "120": 9,
     "121": 11,
     "122": 11,
     "123": 9,
     "124": 8,
     "125": 11,
     "126": 10,
     "127": 11,
     "128": 14,
     "129": 9,
     "130": 6,
     "131": 12,
     "132": 7,
     "133": 9,
     "134": 15,
     "135": 10,
     "136": 10,
     "137": 5,
     "138": 5,
     "139": 7,
     "140": 12,
     "141": 13,
     "142": 11,
     "143": 11,
     "144": 8,
     "145": 8,
     "146": 13,
     "147": 7,
     "148": 2,
     "149": 7,
     "150": 6,
     "151": 6,
     "152": 8,
     "153": 8,
     "154": 9,
     "155": 7,
     "156": 5,
     "157": 5,
     "158": 7,
     "159": 7,
     "160": 4,
     "161": 4,
     "162": 5,
     "163": 7,
     "164": 3,
     "165": 3,
     "166": 10,
     "167": 5,
     "168": 4,
     "169": 9,
     "170": 4,
     "171": 4,
     "172": 4,
     "173": 5,
     "174": 8,
     "175": 8,
     "176": 7,
     "177": 4,
     "178": 6,
     "179": 3,
     "180": 4,
     "181": 1,
     "182": 8,
     "183": 5,
     "184": 2,
     "185": 5,
     "186": 5,
     "187": 6,
     "188": 2,
     "189": 5,
     "190": 5,
     "191": 5,
     "192": 2,
     "193": 4,
     "194": 5,
     "195": 4,
     "196": 3,
     "197": 4,
     "198": 3,
     "199": 1,
     "200": 2,
     "201": 4,
     "202": 2,
     "203": 1,
     "204": 3,
     "205": 3,
     "206": 2,
     "207": 2,
     "208": 1,
     "209": 3,
     "210": 3,
     "211": 2,
     "213": 4,
     "214": 5,
     "215": 2,
     "216": 5,
     "217": 6,
     "218": 3,
     "219": 2,
     "220": 3,
     "221": 5,
     "222": 1,
     "223": 2,
     "224": 2,
     "225": 3,
     "226": 2,
     "227": 1,
     "228": 1,
     "230": 2,
     "231": 2,
     "232": 1,
     "233": 3,
     "234": 1,
     "235": 2,
     "236": 3,
     "237": 2,
     "238": 3,
     "239": 3,
     "240": 3,
     "241": 1,
     "242": 2,
     "243": 2,
     "244": 2,
     "246": 4,
     "247": 1,
     "248": 2,
     "249": 4,
     "250": 3,
     "251": 3,
     "252": 1,
     "253": 1,
     "254": 1,
     "255": 2,
     "256": 1,
     "259": 1,
     "260": 1,
     "262": 2,
     "263": 1,
     "264": 1,
     "265": 2,
     "266": 1,
     "267": 1,
     "270": 3,
     "272": 1,
     "275": 2,
     "278": 1,
     "279": 4,
     "282": 1,
     "283": 1,
     "284": 1,
     "285": 2,
     "286": 3,
     "288": 1,
     "290": 1,
     "292": 1,
     "293": 2,
     "295": 2,
     "296": 1,
     "298": 1,
     "299": 1,
     "300": 1,
     "302": 2,
     "305": 1,
     "307": 1,
     "308": 3,
     "309": 1,
     "311": 1,
     "312": 1,
     "314": 1,
     "315": 1,
     "317": 1,
     "319": 1,
     "322": 1,
     "323": 2,
     "324": 1,
     "325": 1,
     "326": 2,
     "327": 1,
     "328": 2,
     "329": 3,
     "331": 1,
     "332": 1,
     "334": 1,
     "339": 1,
     "340": 2,
     "343": 1,
     "346": 2,
     "347": 1,
     "351": 1,
     "352": 1,
     "358": 1,
     "359": 2,
     "368": 3,
     "370": 2,
     "376": 1,
     "377": 1,
     "380": 1,
     "387": 1,
     "390": 1,
     "393": 1,
     "404": 1,
     "413": 1,
     "416": 1,
     "419": 1,
     "422": 1,
     "425": 1,
     "428": 1,
     "430": 1,
     "431": 1,
     "434": 1
    },
    "glide_odd_steps_hist": {
     "1": 24576,
     "2": 7168,
     "3": 6528,
     "4": 4176,
     "5": 3406,
     "6": 2223,
     "7": 1902,
     "8": 1675,
     "9": 1328,
     "10": 1099,
     "11": 811,
     "12": 841,
     "13": 750,
     "14": 682,
     "15": 551,
     "16": 515,
     "17": 442,
     "18": 442,
     "19": 406,
     "20": 335,
     "21": 329,
     "22": 287,
     "23": 247,
     "24": 245,
     "25": 245,
     "26": 214,
     "27": 181,
     "28": 171,
     "29": 170,
     "30": 160,
     "31": 177,
     "32": 131,
     "33": 134,
     "34": 121,
     "35": 128,
     "36": 104,
     "37": 98,
     "38": 96,
     "39": 90,
     "40": 76,
     "41": 84,
     "42": 76,
     "43": 73,
     "44": 66,
     "45": 68,
     "46": 65,
     "47": 53,
     "48": 72,
     "49": 50,
     "50": 47,
     "51": 51,
     "52": 53,
     "53": 50,
     "54": 36,
     "55": 54,
     "56": 43,
     "57": 36,
     "58": 38,
     "59": 32,
     "60": 32,
     "61": 37,
     "62": 37,
     "63": 39,
     "64": 37,
     "65": 28,
     "66": 28,
     "67": 26,
     "68": 31,
     "69": 36,
     "70": 17,
     "71": 17,
     "72": 25,
     "73": 20,
     "74": 22,
     "75": 29,
     "76": 23,
     "77": 24,
     "78": 18,
     "79": 11,
     "80": 19,
     "81": 16,
     "82": 16,
     "83": 11,
     "84": 17,
     "85": 19,
     "86": 13,
     "87": 12,
     "88": 11,
     "89": 8,
     "90": 13,
     "91": 12,
     "92": 12,
     "93": 13,
     "94": 11,
     "95": 10,
     "96": 9,
     "97": 17,
     "98": 6,
     "99": 9,
     "100": 7,
     "101": 12,
     "102": 12,
     "103": 9,
     "104": 8,
     "105": 5,
     "106": 8,
     "107": 6,
     "108": 11,
     "109": 10,
     "110": 7,
     "111": 8,
     "112": 5,
     "113": 12,
     "114": 3,
     "115": 8,
     "116": 4,
     "117": 6,
     "118": 10,
     "119": 7,
     "120": 9,
     "121": 5,
     "122": 7,
     "123": 4,
     "124": 5,
     "125": 4,
     "126": 4,
     "127": 9,
     "128": 6,
     "129": 5,
     "130": 4,
     "131": 7,
     "132": 1,
     "133": 5,
     "134": 5,
     "135": 3,
     "136": 7,
     "137": 4,
     "138": 4,
     "139": 4,
     "140": 1,
     "141": 4,
     "142": 5,
     "144": 3,
     "145": 3,
     "146": 5,
     "147": 4,
     "148": 4,
     "149": 7,
     "150": 1,
     "151": 2,
     "152": 2,
     "153": 6,
     "154": 3,
     "155": 3,
     "156": 5,
     "157": 5,
     "159": 4,
     "160": 3,
     "161": 1,
     "162": 3,
     "164": 1,
     "165": 1,
     "166": 5,
     "167": 5,
     "168": 1,
     "169": 1,
     "170": 4,
     "172": 1,
     "173": 2,
     "174": 2,
     "175": 1,
     "176": 2,
     "177": 1,
     "178": 2,
     "179": 4,
     "180": 1,
     "181": 1,
     "183": 2,
     "184": 1,
     "186": 1,
     "187": 1,
     "188": 2,
     "189": 2,
     "190": 1,
     "191": 1,
     "192": 1,
     "197": 2,
     "198": 2,
     "199": 2,
     "200": 2,
     "201": 2,
     "202": 1,
     "207": 1,
     "208": 3,
     "209": 2,
     "211": 1,
     "214": 1,
     "215": 2,
     "216": 2,
     "217": 2,
     "219": 1,
     "220": 1,
     "221": 2,
     "223": 3,
     "224": 2,
     "226": 1,
     "227": 1,
     "229": 1,
     "230": 1,
     "231": 2,
     "233": 2,
     "234": 1,
     "239": 1,
     "241": 1,
     "243": 1,
     "247": 1,
     "250": 1,
     "260": 1,
     "262": 1,
     "264": 1,
     "266": 1,
     "267": 1,
     "268": 1,
     "269": 1,
     "271": 1,
     "277": 1
    },
    "peak_excess_bits_hist": {
     "0": 8193,
     "1": 26966,
     "2": 12402,
     "3": 6631,
     "4": 3835,
     "5": 2323,
     "6": 1614,
     "7": 1036,
     "8": 743,
     "9": 457,
     "10": 368,
     "11": 271,
     "12": 204,
     "13": 106,
     "14": 86,
     "15": 95,
     "16": 64,
     "17": 41,
     "18": 27,
     "19": 28,
     "20": 7,
     "21": 6,
     "22": 16,
     "23": 5,
     "24": 2,
     "25": 7,
     "27": 3
    },
    "sum_delay": 6632806.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "3": 1,
     "4": 9,
     "5": 4,
     "6": 18,
     "7": 19,
     "8": 26,
     "9": 36,
     "10": 54,
     "11": 60,
     "12": 75,
     "13": 80,
     "14": 85,
     "15": 119,
     "16": 131,
     "17": 124,
     "18": 163,
     "19": 181,
     "20": 196,
     "21": 208,
     "22": 227,
     "23": 233,
     "24": 249,
     "25": 292,
     "26": 308,
     "27": 346,
     "28": 338,
     "29": 388,
     "30": 412,
     "31": 394,
     "32": 421,
     "33": 447,
     "34": 473,
     "35": 472,
     "36": 458,
     "37": 505,
     "38": 519,
     "39": 515,
     "40": 512,
     "41": 557,
     "42": 565,
     "43": 585,
     "44": 557,
     "45": 567,
     "46": 571,
     "47": 592,
     "48": 526,
     "49": 554,
     "50": 578,
     "51": 583,
     "52": 565,
     "53": 547,
     "54": 624,
     "55": 548,
     "56": 591,
     "57": 614,
     "58": 598,
     "59": 561,
     "60": 626,
     "61": 605,
     "62": 588,
     "63": 588,
     "64": 577,
     "65": 612,
     "66": 580,
     "67": 560,
     "68": 597,
     "69": 591,
     "70": 590,
     "71": 581,
     "72": 552,
     "73": 603,
     "74": 529,
     "75": 559,
     "76": 577,
     "77": 554,
     "78": 515,
     "79": 474,
     "80": 484,
     "81": 502,
     "82": 464,
     "83": 448,
     "84": 500,
     "85": 415,
     "86": 436,
     "87": 442,
     "88": 422,
     "89": 402,
     "90": 432,
     "91": 409,
     "92": 430,
     "93": 434,
     "94": 407,
     "95": 398,
     "96": 372,
     "97": 373,
     "98": 375,
     "99": 377,
     "100": 346,
     "101": 382,
     "102": 351,
     "103": 329,
     "104": 360,
     "105": 350,
     "106": 286,
     "107": 347,
     "108": 330,
     "109": 343,
     "110": 329,
     "111": 313,
     "112": 283,
     "113": 296,
     "114": 288,
     "115": 330,
     "116": 296,
     "117": 295,
     "118": 316,
     "119": 281,
     "120": 294,
     "121": 279,
     "122": 255,
     "123": 274,
     "124": 254,
     "125": 244,
     "126": 238,
     "127": 267,
     "128": 261,
     "129": 254,
     "130": 252,
     "131": 228,
     "132": 250,
     "133": 230,
     "134": 259,
     "135": 265,
     "136": 228,
     "137": 232,
     "138": 204,
     "139": 231,
     "140": 204,
     "141": 209,
     "142": 214,
     "143": 196,
     "144": 202,
     "145": 225,
     "146": 198,
     "147": 204,
     "148": 201,
     "149": 172,
     "150": 186,
     "151": 178,
     "152": 163,
     "153": 167,
     "154": 163,
     "155": 175,
     "156": 171,
     "157": 154,
     "158": 184,
     "159": 150,
     "160": 163,
     "161": 149,
     "162": 156,
     "163": 161,
     "164": 143,
     "165": 130,
     "166": 141,
     "167": 143,
     "168": 128,
     "169": 142,
     "170": 137,
     "171": 129,
     "172": 142,
     "173": 141,
     "174": 123,
     "175": 114,
     "176": 137,
     "177": 122,
     "178": 123,
     "179": 111,
     "180": 121,
     "181": 105,
     "182": 106,
     "183": 115,
     "184": 107,
     "185": 102,
     "186": 113,
     "187": 110,
     "188": 85,
     "189": 106,
     "190": 98,
     "191": 100,
     "192": 111,
     "193": 109,
     "194": 90,
     "195": 90,
     "196": 96,
     "197": 107,
     "198": 86,
     "199": 95,
     "200": 88,
     "201": 73,
     "202": 72,
     "203": 79,
     "204": 66,
     "205": 84,
     "206": 64,
     "207": 68,
     "208": 86,
     "209": 76,
     "210": 63,
     "211": 69,
     "212": 56,
     "213": 63,
     "214": 66,
     "215": 51,
     "216": 68,
     "217": 57,
     "218": 49,
     "219": 55,
     "220": 51,
     "221": 53,
     "222": 51,
     "223": 51,
     "224": 67,
     "225": 54,
     "226": 57,
     "227": 50,
     "228": 54,
     "229": 61,
     "230": 66,
     "231": 42,
     "232": 63,
     "233": 60,
     "234": 59,
     "235": 52,
     "236": 38,
     "237": 47,
     "238": 49,
     "239": 39,
     "240": 39,
     "241": 44,
     "242": 41,
     "243": 45,
     "244": 44,
     "245": 48,
     "246": 45,
     "247": 48,
     "248": 57,
     "249": 50,
     "250": 45,
     "251": 46,
     "252": 43,
     "253": 51,
     "254": 46,
     "255": 29,
     "256": 27,
     "257": 41,
     "258": 40,
     "259": 40,
     "260": 39,
     "261": 41,
     "262": 36,
     "263": 29,
     "264": 33,
     "265": 29,
     "266": 30,
     "267": 39,
     "268": 29,
     "269": 24,
     "270": 28,
     "271": 25,
     "272": 21,
     "273": 22,
     "274": 23,
     "275": 24,
     "276": 20,
     "277": 25,
     "278": 20,
     "279": 19,
     "280": 25,
     "281": 23,
     "282": 22,
     "283": 27,
     "284": 20,
     "285": 26,
     "286": 21,
     "287": 16,
     "288": 24,
     "289": 22,
     "290": 12,
     "291": 20,
     "292": 13,
     "293": 11,
     "294": 16,
     "295": 20,
     "296": 8,
     "297": 14,
     "298": 16,
     "299": 21,
     "300": 19,
     "301": 17,
     "302": 17,
     "303": 18,
     "304": 14,
     "305": 15,
     "306": 26,
     "307": 19,
     "308": 14,
     "309": 19,
     "310": 14,
     "311": 16,
     "312": 15,
     "313": 17,
     "314": 11,
     "315": 24,
     "316": 18,
     "317": 15,
     "318": 21,
     "319": 19,
     "320": 19,
     "321": 13,
     "322": 13,
     "323": 21,
     "324": 24,
     "325": 14,
     "326": 18,
     "327": 9,
     "328": 16,
     "329": 9,
     "330": 11,
     "331": 20,
     "332": 11,
     "333": 12,
     "334": 10,
     "335": 9,
     "336": 12,
     "337": 13,
     "338": 11,
     "339": 12,
     "340": 8,
     "341": 9,
     "342": 12,
     "343": 14,
     "344": 14,
     "345": 9,
     "346": 15,
     "347": 10,
     "348": 10,
     "349": 13,
     "350": 13,
     "351": 8,
     "352": 14,
     "353": 10,
     "354": 10,
     "355": 10,
     "356": 11,
     "357": 11,
     "358": 10,
     "359": 9,
     "360": 7,
     "361": 6,
     "362": 6,
     "363": 6,
     "364": 4,
     "365": 6,
     "366": 4,
     "367": 6,
     "368": 1,
     "369": 6,
     "370": 2,
     "371": 9,
     "372": 8,
     "373": 7,
     "374": 6,
     "375": 5,
     "376": 7,
     "377": 8,
     "378": 4,
     "379": 10,
     "380": 12,
     "381": 12,
     "382": 15,
     "383": 8,
     "384": 10,
     "385": 6,
     "386": 7,
     "387": 6,
     "388": 5,
     "389": 3,
     "390": 6,
     "391": 2,
     "392": 4,
     "393": 2,
     "394": 2,
     "395": 5,
     "396": 3,
     "397": 3,
     "398": 7,
     "399": 6,
     "400": 5,
     "401": 2,
     "402": 4,
     "403": 7,
     "404": 7,
     "405": 5,
     "406": 3,
     "407": 3,
     "408": 7,
     "409": 5,
     "410": 3,
     "411": 5,
     "412": 3,
     "413": 4,
     "414": 3,
     "415": 5,
     "416": 2,
     "417": 2,
     "418": 4,
     "419": 2,
     "420": 4,
     "421": 5,
     "422": 4,
     "423": 3,
     "424": 1,
     "425": 3,
     "426": 4,
     "427": 3,
     "428": 4,
     "430": 2,
     "431": 4,
     "432": 1,
     "433": 4,
     "434": 4,
     "435": 4,
     "436": 4,
     "437": 2,
     "438": 3,
     "439": 3,
     "440": 3,
     "441": 2,
     "442": 2,
     "443": 2,
     "444": 2,
     "445": 3,
     "446": 1,
     "447": 2,
     "448": 3,
     "449": 1,
     "451": 2,
     "452": 3,
     "453": 5,
     "454": 4,
     "455": 2,
     "456": 2,
     "457": 2,
     "458": 1,
     "459": 2,
     "461": 1,
     "462": 1,
     "463": 2,
     "464": 3,
     "466": 1,
     "467": 1,
     "468": 2,
     "469": 4,
     "471": 2,
     "472": 1,
     "473": 2,
     "474": 2,
     "475": 1,
     "476": 1,
     "477": 2,
     "478": 2,
     "479": 2,
     "480": 1,
     "482": 3,
     "483": 1,
     "485": 2,
     "487": 1,
     "488": 2,
     "489": 2,
     "490": 2,
     "491": 4,
     "493": 1,
     "494": 2,
     "495": 1,
     "498": 2,
     "499": 2,
     "500": 3,
     "501": 2,
     "502": 1,
     "504": 2,
     "505": 1,
     "509": 1,
     "510": 1,
     "512": 2,
     "514": 2,
     "515": 3,
     "516": 2,
     "517": 2,
     "518": 3,
     "519": 1,
     "520": 2,
     "522": 1,
     "524": 1,
     "525": 3,
     "526": 1,
     "528": 1,
     "529": 3,
     "531": 2,
     "533": 1,
     "534": 1,
     "535": 1,
     "538": 1,
     "539": 1,
     "541": 2,
     "543": 1,
     "545": 2,
     "548": 1,
     "549": 1,
     "550": 1,
     "551": 1,
     "553": 1,
     "554": 2,
     "555": 1,
     "557": 1,
     "559": 1,
     "560": 1,
     "562": 1,
     "565": 1,
     "566": 1,
     "568": 1,
     "569": 1,
     "571": 1,
     "577": 1,
     "578": 1,
     "580": 1,
     "602": 1,
     "652": 1,
     "668": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 81920.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -105102.97438817835,
    "glide_hist": {
     "1": 49152,
     "2": 16384
    },
    "glide_odd_steps_hist": {
     "0": 65536
    },
    "peak_excess_bits_hist": {
     "0": 54613,
     "1": 10923
    },
    "sum_delay": 5911627.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 20,
     "4": 11,
     "5": 35,
     "6": 40,
     "7": 56,
     "8": 68,
     "9": 93,
     "10": 96,
     "11": 115,
     "12": 144,
     "13": 162,
     "14": 174,
     "15": 211,
     "16": 201,
     "17": 247,
     "18": 237,
     "19": 285,
     "20": 296,
     "21": 328,
     "22": 348,
     "23": 363,
     "24": 418,
     "25": 416,
     "26": 453,
     "27": 500,
     "28": 483,
     "29": 553,
     "30": 523,
     "31": 565,
     "32": 570,
     "33": 575,
     "34": 576,
     "35": 646,
     "36": 627,
     "37": 652,
     "38": 613,
     "39": 603,
     "40": 647,
     "41": 657,
     "42": 635,
     "43": 666,
     "44": 660,
     "45": 651,
     "46": 655,
     "47": 598,
     "48": 646,
     "49": 621,
     "50": 639,
     "51": 642,
     "52": 620,
     "53": 670,
     "54": 606,
     "55": 613,
     "56": 635,
     "57": 634,
     "58": 635,
     "59": 684,
     "60": 634,
     "61": 619,
     "62": 647,
     "63": 641,
     "64": 601,
     "65": 632,
     "66": 562,
     "67": 642,
     "68": 591,
     "69": 605,
     "70": 543,
     "71": 594,
     "72": 545,
     "73": 552,
     "74": 534,
     "75": 556,
     "76": 542,
     "77": 518,
     "78": 521,
     "79": 511,
     "80": 482,
     "81": 433,
     "82": 417,
     "83": 450,
     "84": 437,
     "85": 415,
     "86": 423,
     "87": 387,
     "88": 350,
     "89": 408,
     "90": 353,
     "91": 364,
     "92": 379,
     "93": 347,
     "94": 354,
     "95": 333,
     "96": 351,
     "97": 339,
     "98": 318,
     "99": 317,
     "100": 331,
     "101": 297,
     "102": 291,
     "103": 303,
     "104": 284,
     "105": 299,
     "106": 289,
     "107": 276,
     "108": 267,
     "109": 278,
     "110": 268,
     "111": 290,
     "112": 277,
     "113": 287,
     "114": 248,
     "115": 244,
     "116": 250,
     "117": 268,
     "118": 246,
     "119": 257,
     "120": 237,
     "121": 231,
     "122": 222,
     "123": 225,
     "124": 209,
     "125": 229,
     "126": 235,
     "127": 212,
     "128": 209,
     "129": 233,
     "130": 215,
     "131": 215,
     "132": 212,
     "133": 213,
     "134": 220,
     "135": 185,
     "136": 210,
     "137": 194,
     "138": 208,
     "139": 194,
     "140": 178,
     "141": 192,
     "142": 180,
     "143": 158,
     "144": 183,
     "145": 168,
     "146": 155,
     "147": 163,
     "148": 144,
     "149": 160,
     "150": 162,
     "151": 141,
     "152": 146,
     "153": 138,
     "154": 126,
     "155": 128,
     "156": 119,
     "157": 140,
     "158": 136,
     "159": 133,
     "160": 143,
     "161": 140,
     "162": 136,
     "163": 121,
     "164": 125,
     "165": 145,
     "166": 127,
     "167": 127,
     "168": 126,
     "169": 115,
     "170": 111,
     "171": 120,
     "172": 114,
     "173": 104,
     "174": 116,
     "175": 122,
     "176": 105,
     "177": 94,
     "178": 96,
     "179": 100,
     "180": 96,
     "181": 91,
     "182": 83,
     "183": 98,
     "184": 79,
     "185": 80,
     "186": 79,
     "187": 71,
     "188": 78,
     "189": 90,
     "190": 74,
     "191": 80,
     "192": 75,
     "193": 64,
     "194": 85,
     "195": 83,
     "196": 64,
     "197": 62,
     "198": 70,
     "199": 81,
     "200": 70,
     "201": 75,
     "202": 92,
     "203": 69,
     "204": 67,
     "205": 62,
     "206": 54,
     "207": 66,
     "208": 55,
     "209": 49,
     "210": 66,
     "211": 53,
     "212": 56,
     "213": 55,
     "214": 54,
     "215": 39,
     "216": 53,
     "217": 42,
     "218": 44,
     "219": 40,
     "220": 44,
     "221": 40,
     "222": 38,
     "223": 38,
     "224": 40,
     "225": 33,
     "226": 39,
     "227": 46,
     "228": 48,
     "229": 36,
     "230": 37,
     "231": 45,
     "232": 50,
     "233": 39,
     "234": 45,
     "235": 64,
     "236": 38,
     "237": 52,
     "238": 39,
     "239": 41,
     "240": 43,
     "241": 32,
     "242": 29,
     "243": 34,
     "244": 24,
     "245": 28,
     "246": 30,
     "247": 33,
     "248": 27,
     "249": 24,
     "250": 36,
     "251": 29,
     "252": 22,
     "253": 30,
     "254": 25,
     "255": 28,
     "256": 35,
     "257": 23,
     "258": 20,
     "259": 25,
     "260": 23,
     "261": 27,
     "262": 32,
     "263": 25,
     "264": 30,
     "265": 24,
     "266": 23,
     "267": 24,
     "268": 17,
     "269": 28,
     "270": 20,
     "271": 15,
     "272": 27,
     "273": 20,
     "274": 14,
     "275": 19,
     "276": 18,
     "277": 13,
     "278": 17,
     "279": 13,
     "280": 12,
     "281": 10,
     "282": 19,
     "283": 13,
     "284": 11,
     "285": 22,
     "286": 14,
     "287": 19,
     "288": 14,
     "289": 17,
     "290": 20,
     "291": 16,
     "292": 12,
     "293": 16,
     "294": 17,
     "295": 4,
     "296": 12,
     "297": 15,
     "298": 15,
     "299": 9,
     "300": 11,
     "301": 12,
     "302": 12,
     "303": 12,
     "304": 12,
     "305": 11,
     "306": 16,
     "307": 10,
     "308": 18,
     "309": 18,
     "310": 11,
     "311": 15,
     "312": 11,
     "313": 12,
     "314": 11,
     "315": 7,
     "316": 10,
     "317": 18,
     "318": 14,
     "319": 14,
     "320": 16,
     "321": 14,
     "322": 16,
     "323": 16,
     "324": 3,
     "325": 14,
     "326": 18,
     "327": 9,
     "328": 10,
     "329": 11,
     "330": 10,
     "331": 8,
     "332": 8,
     "333": 10,
     "334": 9,
     "335": 10,
     "336": 13,
     "337": 8,
     "338": 7,
     "339": 9,
     "340": 6,
     "341": 10,
     "342": 2,
     "343": 6,
     "344": 6,
     "345": 10,
     "346": 7,
     "347": 9,
     "348": 7,
     "349": 6,
     "350": 7,
     "351": 3,
     "352": 10,
     "353": 6,
     "354": 5,
     "355": 6,
     "356": 7,
     "357": 8,
     "358": 6,
     "359": 7,
     "360": 6,
     "361": 7,
     "362": 6,
     "363": 6,
     "364": 5,
     "365": 5,
     "366": 2,
     "367": 2,
     "368": 4,
     "369": 2,
     "370": 1,
     "371": 1,
     "372": 1,
     "373": 4,
     "374": 1,
     "375": 5,
     "376": 6,
     "377": 3,
     "378": 1,
     "379": 6,
     "380": 3,
     "381": 5,
     "382": 3,
     "383": 9,
     "384": 8,
     "385": 8,
     "386": 8,
     "387": 4,
     "388": 5,
     "389": 6,
     "390": 4,
     "391": 5,
     "392": 5,
     "393": 4,
     "394": 3,
     "395": 1,
     "396": 2,
     "397": 2,
     "399": 1,
     "400": 3,
     "401": 4,
     "402": 2,
     "403": 1,
     "405": 2,
     "406": 5,
     "407": 2,
     "408": 3,
     "409": 2,
     "410": 1,
     "411": 3,
     "412": 5,
     "413": 1,
     "414": 2,
     "415": 3,
     "416": 1,
     "417": 3,
     "418": 2,
     "420": 3,
     "422": 1,
     "423": 4,
     "424": 3,
     "425": 4,
     "426": 2,
     "427": 3,
     "428": 1,
     "429": 1,
     "430": 4,
     "432": 1,
     "433": 2,
     "434": 1,
     "435": 3,
     "436": 3,
     "437": 3,
     "438": 4,
     "439": 3,
     "440": 1,
     "441": 4,
     "442": 5,
     "443": 3,
     "444": 2,
     "445": 1,
     "446": 2,
     "447": 4,
     "448": 1,
     "449": 1,
     "450": 3,
     "451": 2,
     "452": 1,
     "453": 1,
     "454": 1,
     "455": 1,
     "456": 4,
     "457": 1,
     "458": 1,
     "460": 1,
     "461": 3,
     "462": 2,
     "464": 1,
     "465": 2,
     "466": 2,
     "467": 2,
     "468": 4,
     "469": 1,
     "470": 3,
     "471": 3,
     "473": 1,
     "475": 1,
     "476": 2,
     "479": 2,
     "481": 1,
     "484": 2,
     "486": 1,
     "487": 2,
     "488": 1,
     "491": 1,
     "492": 1,
     "493": 2,
     "494": 2,
     "496": 1,
     "497": 1,
     "500": 1,
     "501": 1,
     "502": 2,
     "503": 3,
     "504": 1,
     "505": 1,
     "506": 1,
     "507": 1,
     "509": 2,
     "511": 1,
     "512": 1,
     "517": 1,
     "520": 2,
     "522": 2,
     "523": 2,
     "524": 1,
     "526": 1,
     "527": 1,
     "528": 1,
     "530": 1,
     "531": 2,
     "532": 1,
     "547": 1,
     "548": 1,
     "550": 1,
     "551": 1,
     "556": 1,
     "559": 1,
     "560": 1,
     "564": 1,
     "573": 1,
     "574": 1,
     "580": 1
    }
   },
   "max_glide": [
    434,
    144047
   ],
   "max_peak": {
    "bits": 45,
    "top64": "15507195075695214592",
    "n": 182669
   },
   "has_delay": true,
   "max_delay": [
    668,
    244791
   ],
   "basins": {
    "0": 69013,
    "1": 30102,
    "2": 31957
   },
   "mean_glide_odd_n": 12.604751586914062,
   "mean_glide_odd_steps_odd_n": 7.762664794921875,
   "measured_drift_bits_per_odd_step": -0.21376476344841447
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1642475.0,
    "sum_glide_odd_steps": 1011525.0,
    "sum_log2_drop": -217748.12272124618,
    "glide_hist": {
     "2": 49152,
     "3": 8192,
     "4": 4096,
     "5": 14336,
     "6": 5120,
     "7": 3328,
     "8": 6720,
     "9": 2752,
     "10": 2368,
     "11": 2652,
     "12": 1842,
     "13": 2249,
     "14": 2047,
     "15": 1302,
     "16": 1514,
     "17": 1038,
     "18": 1053,
     "19": 1147,
     "20": 875,
     "21": 962,
     "22": 1016,
     "23": 772,
     "24": 792,
     "25": 815,
     "26": 567,
     "27": 546,
     "28": 541,
     "29": 497,
     "30": 527,
     "31": 478,
     "32": 412,
     "33": 373,
     "34": 306,
     "35": 333,
     "36": 343,
     "37": 341,
     "38": 350,
     "39": 352,
     "40": 283,
     "41": 290,
     "42": 283,
     "43": 223,
     "44": 204,
     "45": 248,
     "46": 211,
     "47": 221,
     "48": 218,
     "49": 193,
     "50": 175,
     "51": 155,
     "52": 143,
     "53": 163,
     "54": 174,
     "55": 156,
     "56": 165,
     "57": 165,
     "58": 154,
     "59": 137,
     "60": 137,
     "61": 107,
     "62": 122,
     "63": 122,
     "64": 109,
     "65": 95,
     "66": 111,
     "67": 89,
     "68": 91,
     "69": 78,
     "70": 71,
     "71": 92,
     "72": 74,
     "73": 69,
     "74": 78,
     "75": 73,
     "76": 70,
     "77": 72,
     "78": 78,
     "79": 83,
     "80": 84,
     "81": 68,
     "82": 56,
     "83": 83,
     "84": 51,
     "85": 53,
     "86": 64,
     "87": 55,
     "88": 58,
     "89": 52,
     "90": 43,
     "91": 42,
     "92": 44,
     "93": 46,
     "94": 39,
     "95": 43,
     "96": 43,
     "97": 48,
     "98": 44,
     "99": 33,
     "100": 35,
     "101": 44,
     "102": 27,
     "103": 37,
     "104": 30,
     "105": 39,
     "106": 39,
     "107": 30,
     "108": 27,
     "109": 33,
     "110": 32,
     "111": 28,
     "112": 28,
     "113": 28,
     "114": 38,
     "115": 23,
     "116": 26,
     "117": 19,
     "118": 26,
     "119": 17,
     "120": 21,
     "121": 21,
     "122": 30,
     "123": 23,
     "124": 19,
     "125": 24,
     "126": 21,
     "127": 19,
     "128": 20,
     "129": 27,
     "130": 21,
     "131": 22,
     "132": 20,
     "133": 21,
     "134": 22,
     "135": 23,
     "136": 13,
     "137": 19,
     "138": 25,
     "139": 14,
     "140": 14,
     "141": 27,
     "142": 20,
     "143": 17,
     "144": 20,
     "145": 9,
     "146": 14,
     "147": 17,
     "148": 15,
     "149": 20,
     "150": 15,
     "151": 13,
     "152": 12,
     "153": 9,
     "154": 8,
     "155": 17,
     "156": 7,
     "157": 8,
     "158": 19,
     "159": 9,
     "160": 13,
     "161": 11,
     "162": 8,
     "163": 8,
     "164": 13,
     "165": 15,
     "166": 12,
     "167": 6,
     "168": 9,
     "169": 12,
     "170": 13,
     "171": 11,
     "172": 14,
     "173": 7,
     "174": 10,
     "175": 8,
     "176": 9,
     "177": 8,
     "178": 9,
     "179": 12,
     "180": 8,
     "181": 10,
     "182": 7,
     "183": 5,
     "184": 10,
     "185": 7,
     "186": 11,
     "187": 16,
     "188": 10,
     "189": 9,
     "190": 5,
     "191": 9,
     "192": 7,
     "193": 5,
     "194": 7,
     "195": 3,
     "196": 2,
     "197": 4,
     "198": 7,
     "199": 7,
     "200": 2,
     "201": 3,
     "202": 3,
     "203": 3,
     "204": 8,
     "205": 4,
     "206": 4,
     "207": 8,
     "208": 6,
     "209": 9,
     "210": 5,
     "211": 6,
     "212": 7,
     "213": 6,
     "214": 3,
     "215": 9,
     "216": 6,
     "217": 6,
     "218": 8,
     "219": 5,
     "220": 5,
     "221": 6,
     "222": 5,
     "223": 2,
     "224": 5,
     "225": 4,
     "226": 5,
     "227": 6,
     "228": 4,
     "229": 5,
     "230": 11,
     "231": 1,
     "232": 3,
     "233": 3,
     "234": 2,
     "235": 3,
     "236": 3,
     "237": 3,
     "238": 5,
     "239": 7,
     "240": 2,
     "241": 4,
     "242": 5,
     "243": 3,
     "244": 1,
     "245": 3,
     "246": 3,
     "247": 3,
     "248": 4,
     "249": 9,
     "250": 1,
     "251": 5,
     "252": 4,
     "253": 2,
     "254": 2,
     "255": 2,
     "256": 4,
     "257": 2,
     "258": 2,
     "259": 1,
     "260": 2,
     "261": 4,
     "262": 1,
     "264": 2,
     "265": 1,
     "266": 4,
     "267": 1,
     "268": 2,
     "269": 3,
     "270": 1,
     "271": 4,
     "272": 4,
     "274": 2,
     "275": 3,
     "276": 3,
     "277": 4,
     "278": 2,
     "279": 2,
     "280": 1,
     "281": 4,
     "282": 3,
     "283": 1,
     "284": 2,
     "285": 1,
     "288": 1,
     "289": 2,
     "290": 4,
     "291": 2,
     "292": 4,
     "293": 1,
     "294": 1,
     "295": 2,
     "297": 2,
     "298": 3,
     "299": 2,
     "300": 1,
     "301": 2,
     "302": 3,
     "303": 2,
     "304": 4,
     "305": 2,
     "307": 4,
     "309": 2,
     "310": 3,
     "313": 3,
     "315": 2,
     "316": 4,
     "319": 6,
     "320": 2,
     "321": 1,
     "322": 4,
     "323": 2,
     "324": 4,
     "325": 2,
     "327": 1,
     "328": 2,
     "330": 1,
     "331": 2,
     "332": 1,
     "333": 2,
     "336": 2,
     "339": 1,
     "340": 1,
     "342": 1,
     "343": 1,
     "345": 1,
     "347": 1,
     "350": 1,
     "353": 1,
     "354": 1,
     "355": 1,
     "356": 1,
     "357": 2,
     "358": 1,
     "359": 1,
     "360": 1,
     "364": 1,
     "365": 1,
     "366": 1,
     "367": 4,
     "369": 1,
     "370": 1,
     "372": 1,
     "376": 1,
     "378": 1,
     "379": 1,
     "382": 1,
     "383": 1,
     "386": 1,
     "397": 1,
     "402": 1,
     "406": 1,
     "410": 1,
     "412": 1,
     "419": 1,
     "429": 1,
     "433": 1,
     "436": 1,
     "465": 1,
     "466": 1,
     "474": 1,
     "486": 1,
     "489": 1,
     "492": 1,
     "495": 1,
     "503": 1,
     "550": 1,
     "592": 1
    },
    "glide_odd_steps_hist": {
     "1": 49152,
     "2": 14336,
     "3": 13056,
     "4": 8352,
     "5": 6812,
     "6": 4444,
     "7": 3818,
     "8": 3353,
     "9": 2696,
     "10": 2149,
     "11": 1729,
     "12": 1575,
     "13": 1486,
     "14": 1315,
     "15": 1241,
     "16": 1049,
     "17": 966,
     "18": 809,
     "19": 777,
     "20": 688,
     "21": 579,
     "22": 529,
     "23": 504,
     "24": 513,
     "25": 484,
     "26": 431,
     "27": 395,
     "28": 345,
     "29": 369,
     "30": 332,
     "31": 315,
     "32": 275,
     "33": 250,
     "34": 236,
     "35": 257,
     "36": 239,
     "37": 220,
     "38": 203,
     "39": 178,
     "40": 176,
     "41": 146,
     "42": 140,
     "43": 141,
     "44": 125,
     "45": 134,
     "46": 131,
     "47": 107,
     "48": 125,
     "49": 128,
     "50": 119,
     "51": 99,
     "52": 104,
     "53": 89,
     "54": 80,
     "55": 94,
     "56": 86,
     "57": 55,
     "58": 84,
     "59": 77,
     "60": 88,
     "61": 69,
     "62": 72,
     "63": 59,
     "64": 64,
     "65": 47,
     "66": 52,
     "67": 50,
     "68": 51,
     "69": 36,
     "70": 49,
     "71": 46,
     "72": 41,
     "73": 45,
     "74": 39,
     "75": 44,
     "76": 36,
     "77": 43,
     "78": 39,
     "79": 38,
     "80": 27,
     "81": 29,
     "82": 27,
     "83": 36,
     "84": 30,
     "85": 25,
     "86": 25,
     "87": 31,
     "88": 25,
     "89": 31,
     "90": 27,
     "91": 32,
     "92": 22,
     "93": 27,
     "94": 21,
     "95": 22,
     "96": 25,
     "97": 18,
     "98": 19,
     "99": 15,
     "100": 25,
     "101": 20,
     "102": 19,
     "103": 19,
     "104": 18,
     "105": 14,
     "106": 16,
     "107": 22,
     "108": 14,
     "109": 17,
     "110": 7,
     "111": 14,
     "112": 17,
     "113": 14,
     "114": 19,
     "115": 13,
     "116": 10,
     "117": 9,
     "118": 14,
     "119": 9,
     "120": 13,
     "121": 10,
     "122": 13,
     "123": 8,
     "124": 13,
     "125": 14,
     "126": 13,
     "127": 8,
     "128": 4,
     "129": 14,
     "130": 12,
     "131": 10,
     "132": 8,
     "133": 13,
     "134": 15,
     "135": 9,
     "136": 8,
     "137": 12,
     "138": 11,
     "139": 9,
     "140": 8,
     "141": 7,
     "142": 1,
     "143": 5,
     "144": 1,
     "145": 5,
     "146": 3,
     "147": 9,
     "148": 11,
     "149": 5,
     "150": 9,
     "151": 4,
     "152": 9,
     "153": 8,
     "154": 8,
     "155": 6,
     "156": 3,
     "157": 6,
     "158": 4,
     "159": 3,
     "160": 5,
     "161": 3,
     "162": 2,
     "163": 6,
     "164": 8,
     "165": 4,
     "166": 2,
     "167": 1,
     "168": 2,
     "169": 2,
     "170": 5,
     "171": 4,
     "172": 4,
     "173": 6,
     "174": 4,
     "175": 2,
     "176": 3,
     "177": 3,
     "178": 3,
     "179": 2,
     "180": 3,
     "181": 2,
     "182": 2,
     "183": 4,
     "184": 2,
     "186": 3,
     "187": 3,
     "188": 3,
     "189": 3,
     "190": 1,
     "191": 4,
     "192": 4,
     "193": 3,
     "194": 4,
     "195": 4,
     "196": 2,
     "197": 3,
     "198": 2,
     "199": 2,
     "200": 2,
     "201": 1,
     "202": 1,
     "203": 2,
     "204": 3,
     "205": 1,
     "206": 2,
     "207": 2,
     "208": 2,
     "209": 2,
     "210": 3,
     "211": 2,
     "212": 4,
     "213": 5,
     "214": 2,
     "215": 4,
     "217": 2,
     "219": 4,
     "220": 1,
     "224": 2,
     "225": 2,
     "228": 2,
     "229": 3,
     "230": 3,
     "231": 2,
     "232": 2,
     "233": 1,
     "235": 1,
     "236": 2,
     "244": 1,
     "247": 2,
     "248": 1,
     "254": 1,
     "255": 1,
     "265": 1,
     "270": 1,
     "274": 1,
     "275": 1,
     "285": 1,
     "292": 1,
     "294": 1,
     "295": 1,
     "306": 1,
     "308": 1,
     "309": 1,
     "315": 1,
     "317": 1,
     "352": 1,
     "367": 1
    },
    "peak_excess_bits_hist": {
     "0": 16384,
     "1": 53940,
     "2": 24770,
     "3": 13306,
     "4": 7639,
     "5": 4815,
     "6": 3073,
     "7": 2198,
     "8": 1353,
     "9": 1023,
     "10": 685,
     "11": 529,
     "12": 340,
     "13": 275,
     "14": 233,
     "15": 132,
     "16": 102,
     "17": 84,
     "18": 51,
     "19": 33,
     "20": 25,
     "21": 32,
     "22": 22,
     "23": 5,
     "24": 11,
     "26": 8,
     "31": 2,
     "34": 2
    },
    "sum_delay": 14176465.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "2": 3,
     "3": 2,
     "4": 6,
     "5": 8,
     "6": 16,
     "7": 21,
     "8": 35,
     "9": 50,
     "10": 60,
     "11": 72,
     "12": 98,
     "13": 105,
     "14": 138,
     "15": 165,
     "16": 182,
     "17": 194,
     "18": 219,
     "19": 256,
     "20": 290,
     "21": 303,
     "22": 339,
     "23": 363,
     "24": 406,
     "25": 464,
     "26": 476,
     "27": 513,
     "28": 575,
     "29": 576,
     "30": 606,
     "31": 659,
     "32": 692,
     "33": 771,
     "34": 772,
     "35": 737,
     "36": 852,
     "37": 850,
     "38": 851,
     "39": 898,
     "40": 935,
     "41": 907,
     "42": 936,
     "43": 974,
     "44": 1009,
     "45": 1013,
     "46": 1018,
     "47": 1022,
     "48": 1018,
     "49": 1027,
     "50": 996,
     "51": 990,
     "52": 1008,
     "53": 1092,
     "54": 1047,
     "55": 1062,
     "56": 1131,
     "57": 1109,
     "58": 1160,
     "59": 1172,
     "60": 1168,
     "61": 1215,
     "62": 1158,
     "63": 1120,
     "64": 1145,
     "65": 1150,
     "66": 1107,
     "67": 1198,
     "68": 1099,
     "69": 1154,
     "70": 1148,
     "71": 1074,
     "72": 1138,
     "73": 1067,
     "74": 1083,
     "75": 1131,
     "76": 1077,
     "77": 1070,
     "78": 1006,
     "79": 1071,
     "80": 990,
     "81": 955,
     "82": 988,
     "83": 963,
     "84": 925,
     "85": 963,
     "86": 942,
     "87": 931,
     "88": 931,
     "89": 883,
     "90": 906,
     "91": 860,
     "92": 903,
     "93": 818,
     "94": 845,
     "95": 825,
     "96": 811,
     "97": 759,
     "98": 785,
     "99": 775,
     "100": 764,
     "101": 776,
     "102": 783,
     "103": 729,
     "104": 733,
     "105": 697,
     "106": 735,
     "107": 702,
     "108": 687,
     "109": 663,
     "110": 662,
     "111": 677,
     "112": 685,
     "113": 656,
     "114": 687,
     "115": 652,
     "116": 631,
     "117": 650,
     "118": 638,
     "119": 603,
     "120": 575,
     "121": 592,
     "122": 566,
     "123": 561,
     "124": 569,
     "125": 556,
     "126": 550,
     "127": 558,
     "128": 533,
     "129": 535,
     "130": 495,
     "131": 506,
     "132": 543,
     "133": 516,
     "134": 543,
     "135": 516,
     "136": 501,
     "137": 491,
     "138": 486,
     "139": 501,
     "140": 439,
     "141": 434,
     "142": 448,
     "143": 441,
     "144": 457,
     "145": 444,
     "146": 431,
     "147": 444,
     "148": 424,
     "149": 415,
     "150": 422,
     "151": 405,
     "152": 380,
     "153": 378,
     "154": 407,
     "155": 385,
     "156": 386,
     "157": 358,
     "158": 347,
     "159": 369,
     "160": 314,
     "161": 330,
     "162": 334,
     "163": 318,
     "164": 334,
     "165": 332,
     "166": 309,
     "167": 340,
     "168": 288,
     "169": 306,
     "170": 291,
     "171": 289,
     "172": 319,
     "173": 252,
     "174": 285,
     "175": 308,
     "176": 288,
     "177": 266,
     "178": 265,
     "179": 264,
     "180": 268,
     "181": 262,
     "182": 261,
     "183": 257,
     "184": 277,
     "185": 247,
     "186": 236,
     "187": 208,
     "188": 248,
     "189": 236,
     "190": 217,
     "191": 243,
     "192": 236,
     "193": 218,
     "194": 199,
     "195": 211,
     "196": 176,
     "197": 188,
     "198": 176,
     "199": 177,
     "200": 191,
     "201": 206,
     "202": 187,
     "203": 181,
     "204": 191,
     "205": 168,
     "206": 178,
     "207": 189,
     "208": 173,
     "209": 154,
     "210": 172,
     "211": 148,
     "212": 138,
     "213": 163,
     "214": 133,
     "215": 155,
     "216": 137,
     "217": 131,
     "218": 145,
     "219": 155,
     "220": 134,
     "221": 136,
     "222": 148,
     "223": 135,
     "224": 131,
     "225": 135,
     "226": 119,
     "227": 123,
     "228": 127,
     "229": 109,
     "230": 119,
     "231": 122,
     "232": 107,
     "233": 136,
     "234": 118,
     "235": 86,
     "236": 119,
     "237": 109,
     "238": 102,
     "239": 126,
     "240": 106,
     "241": 116,
     "242": 102,
     "243": 95,
     "244": 117,
     "245": 108,
     "246": 100,
     "247": 112,
     "248": 112,
     "249": 110,
     "250": 101,
     "251": 95,
     "252": 95,
     "253": 96,
     "254": 72,
     "255": 88,
     "256": 96,
     "257": 90,
     "258": 77,
     "259": 81,
     "260": 80,
     "261": 69,
     "262": 84,
     "263": 78,
     "264": 63,
     "265": 81,
     "266": 74,
     "267": 76,
     "268": 66,
     "269": 72,
     "270": 68,
     "271": 73,
     "272": 67,
     "273": 65,
     "274": 71,
     "275": 55,
     "276": 57,
     "277": 56,
     "278": 50,
     "279": 66,
     "280": 66,
     "281": 58,
     "282": 57,
     "283": 49,
     "284": 66,
     "285": 35,
     "286": 43,
     "287": 46,
     "288": 43,
     "289": 35,
     "290": 39,
     "291": 37,
     "292": 41,
     "293": 41,
     "294": 34,
     "295": 40,
     "296": 36,
     "297": 48,
     "298": 41,
     "299": 51,
     "300": 54,
     "301": 42,
     "302": 38,
     "303": 50,
     "304": 46,
     "305": 49,
     "306": 43,
     "307": 48,
     "308": 34,
     "309": 44,
     "310": 37,
     "311": 43,
     "312": 51,
     "313": 33,
     "314": 36,
     "315": 48,
     "316": 23,
     "317": 48,
     "318": 41,
     "319": 38,
     "320": 38,
     "321": 43,
     "322": 39,
     "323": 36,
     "324": 29,
     "325": 35,
     "326": 26,
     "327": 33,
     "328": 29,
     "329": 31,
     "330": 39,
     "331": 25,
     "332": 24,
     "333": 33,
     "334": 30,
     "335": 35,
     "336": 24,
     "337": 24,
     "338": 32,
     "339": 10,
     "340": 32,
     "341": 22,
     "342": 23,
     "343": 28,
     "344": 18,
     "345": 27,
     "346": 19,
     "347": 24,
     "348": 26,
     "349": 25,
     "350": 27,
     "351": 28,
     "352": 32,
     "353": 21,
     "354": 30,
     "355": 30,
     "356": 20,
     "357": 27,
     "358": 20,
     "359": 15,
     "360": 18,
     "361": 18,
     "362": 13,
     "363": 16,
     "364": 13,
     "365": 12,
     "366": 19,
     "367": 17,
     "368": 25,
     "369": 15,
     "370": 18,
     "371": 28,
     "372": 14,
     "373": 19,
     "374": 23,
     "375": 24,
     "376": 24,
     "377": 25,
     "378": 22,
     "379": 19,
     "380": 20,
     "381": 17,
     "382": 14,
     "383": 21,
     "384": 11,
     "385": 13,
     "386": 16,
     "387": 15,
     "388": 15,
     "389": 12,
     "390": 8,
     "391": 12,
     "392": 13,
     "393": 7,
     "394": 13,
     "395": 17,
     "396": 10,
     "397": 12,
     "398": 16,
     "399": 9,
     "400": 12,
     "401": 14,
     "402": 11,
     "403": 12,
     "404": 15,
     "405": 11,
     "406": 8,
     "407": 13,
     "408": 16,
     "409": 11,
     "410": 12,
     "411": 17,
     "412": 14,
     "413": 7,
     "414": 14,
     "415": 9,
     "416": 13,
     "417": 8,
     "418": 5,
     "419": 12,
     "420": 5,
     "421": 7,
     "422": 8,
     "423": 4,
     "424": 2,
     "425": 6,
     "426": 6,
     "427": 3,
     "428": 6,
     "429": 9,
     "430": 7,
     "431": 9,
     "432": 6,
     "433": 6,
     "434": 12,
     "435": 6,
     "436": 5,
     "437": 6,
     "438": 4,
     "439": 3,
     "440": 8,
     "441": 5,
     "442": 8,
     "443": 7,
     "444": 3,
     "445": 4,
     "446": 5,
     "447": 8,
     "448": 6,
     "449": 5,
     "450": 5,
     "451": 6,
     "452": 6,
     "453": 4,
     "454": 6,
     "455": 4,
     "456": 3,
     "457": 2,
     "458": 3,
     "459": 4,
     "460": 2,
     "461": 4,
     "462": 6,
     "463": 4,
     "464": 2,
     "465": 4,
     "466": 5,
     "467": 5,
     "468": 5,
     "469": 6,
     "470": 5,
     "471": 2,
     "472": 5,
     "473": 6,
     "475": 4,
     "476": 5,
     "477": 3,
     "478": 6,
     "480": 4,
     "481": 4,
     "482": 5,
     "483": 2,
     "484": 5,
     "485": 5,
     "486": 3,
     "487": 6,
     "488": 4,
     "489": 1,
     "490": 4,
     "491": 3,
     "492": 2,
     "493": 8,
     "494": 3,
     "495": 6,
     "496": 5,
     "497": 5,
     "498": 2,
     "499": 6,
     "500": 2,
     "501": 1,
     "502": 5,
     "503": 2,
     "504": 2,
     "505": 5,
     "506": 2,
     "507": 2,
     "508": 4,
     "509": 1,
     "510": 2,
     "511": 4,
     "512": 2,
     "513": 2,
     "514": 1,
     "515": 3,
     "516": 2,
     "517": 3,
     "518": 4,
     "519": 3,
     "520": 4,
     "521": 3,
     "522": 1,
     "523": 5,
     "524": 3,
     "525": 1,
     "526": 3,
     "527": 5,
     "528": 2,
     "529": 2,
     "530": 3,
     "531": 1,
     "532": 4,
     "533": 2,
     "534": 2,
     "535": 3,
     "536": 2,
     "537": 2,
     "538": 2,
     "539": 2,
     "540": 1,
     "541": 1,
     "542": 3,
     "543": 3,
     "544": 2,
     "545": 3,
     "547": 1,
     "548": 3,
     "549": 3,
     "551": 2,
     "552": 4,
     "553": 4,
     "554": 4,
     "555": 1,
     "557": 3,
     "558": 2,
     "559": 3,
     "560": 2,
     "561": 1,
     "562": 1,
     "563": 1,
     "564": 1,
     "565": 1,
     "566": 1,
     "567": 1,
     "569": 1,
     "572": 1,
     "573": 2,
     "576": 1,
     "579": 2,
     "582": 1,
     "584": 1,
     "591": 1,
     "593": 1,
     "596": 1,
     "598": 1,
     "601": 2,
     "604": 1,
     "613": 1,
     "642": 1,
     "643": 1,
     "645": 1,
     "646": 1,
     "648": 1,
     "649": 1,
     "651": 1,
     "656": 1,
     "667": 1,
     "725": 1,
     "727": 1,
     "730": 1,
     "762": 1,
     "767": 1,
     "768": 1
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 163840.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -210206.94877630094,
    "glide_hist": {
     "1": 98304,
     "2": 32768
    },
    "glide_odd_steps_hist": {
     "0": 131072
    },
    "peak_excess_bits_hist": {
     "0": 109227,
     "1": 21845
    },
    "sum_delay": 12810490.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 17,
     "4": 13,
     "5": 44,
     "6": 41,
     "7": 73,
     "8": 97,
     "9": 110,
     "10": 135,
     "11": 167,
     "12": 196,
     "13": 215,
     "14": 237,
     "15": 288,
     "16": 315,
     "17": 359,
     "18": 352,
     "19": 440,
     "20": 465,
     "21": 523,
     "22": 533,
     "23": 593,
     "24": 613,
     "25": 653,
     "26": 709,
     "27": 758,
     "28": 838,
     "29": 838,
     "30": 875,
     "31": 923,
     "32": 909,
     "33": 976,
     "34": 967,
     "35": 1080,
     "36": 1088,
     "37": 1052,
     "38": 1129,
     "39": 1118,
     "40": 1130,
     "41": 1155,
     "42": 1155,
     "43": 1191,
     "44": 1191,
     "45": 1133,
     "46": 1199,
     "47": 1168,
     "48": 1155,
     "49": 1131,
     "50": 1140,
     "51": 1178,
     "52": 1205,
     "53": 1189,
     "54": 1124,
     "55": 1222,
     "56": 1172,
     "57": 1193,
     "58": 1239,
     "59": 1244,
     "60": 1210,
     "61": 1221,
     "62": 1240,
     "63": 1195,
     "64": 1179,
     "65": 1177,
     "66": 1183,
     "67": 1160,
     "68": 1097,
     "69": 1209,
     "70": 1142,
     "71": 1147,
     "72": 1129,
     "73": 1077,
     "74": 1140,
     "75": 1106,
     "76": 1043,
     "77": 1076,
     "78": 1031,
     "79": 994,
     "80": 950,
     "81": 930,
     "82": 926,
     "83": 918,
     "84": 850,
     "85": 924,
     "86": 803,
     "87": 843,
     "88": 832,
     "89": 799,
     "90": 790,
     "91": 811,
     "92": 781,
     "93": 782,
     "94": 818,
     "95": 772,
     "96": 732,
     "97": 727,
     "98": 714,
     "99": 721,
     "100": 715,
     "101": 685,
     "102": 693,
     "103": 715,
     "104": 650,
     "105": 657,
     "106": 658,
     "107": 595,
     "108": 630,
     "109": 639,
     "110": 635,
     "111": 606,
     "112": 581,
     "113": 570,
     "114": 600,
     "115": 553,
     "116": 619,
     "117": 583,
     "118": 576,
     "119": 586,
     "120": 534,
     "121": 541,
     "122": 536,
     "123": 476,
     "124": 526,
     "125": 489,
     "126": 502,
     "127": 499,
     "128": 485,
     "129": 504,
     "130": 486,
     "131": 481,
     "132": 422,
     "133": 452,
     "134": 450,
     "135": 443,
     "136": 472,
     "137": 423,
     "138": 425,
     "139": 387,
     "140": 423,
     "141": 409,
     "142": 394,
     "143": 400,
     "144": 397,
     "145": 389,
     "146": 409,
     "147": 389,
     "148": 349,
     "149": 370,
     "150": 334,
     "151": 345,
     "152": 354,
     "153": 327,
     "154": 324,
     "155": 308,
     "156": 307,
     "157": 330,
     "158": 300,
     "159": 311,
     "160": 293,
     "161": 290,
     "162": 281,
     "163": 279,
     "164": 286,
     "165": 267,
     "166": 262,
     "167": 277,
     "168": 280,
     "169": 261,
     "170": 262,
     "171": 266,
     "172": 238,
     "173": 266,
     "174": 252,
     "175": 230,
     "176": 217,
     "177": 220,
     "178": 231,
     "179": 232,
     "180": 211,
     "181": 236,
     "182": 203,
     "183": 200,
     "184": 213,
     "185": 212,
     "186": 194,
     "187": 203,
     "188": 208,
     "189": 167,
     "190": 177,
     "191": 184,
     "192": 170,
     "193": 192,
     "194": 185,
     "195": 171,
     "196": 181,
     "197": 169,
     "198": 169,
     "199": 172,
     "200": 172,
     "201": 155,
     "202": 126,
     "203": 146,
     "204": 149,
     "205": 131,
     "206": 145,
     "207": 129,
     "208": 116,
     "209": 142,
     "210": 138,
     "211": 116,
     "212": 141,
     "213": 110,
     "214": 110,
     "215": 124,
     "216": 109,
     "217": 119,
     "218": 109,
     "219": 91,
     "220": 109,
     "221": 104,
     "222": 98,
     "223": 102,
     "224": 94,
     "225": 118,
     "226": 101,
     "227": 122,
     "228": 99,
     "229": 104,
     "230": 104,
     "231": 111,
     "232": 89,
     "233": 106,
     "234": 108,
     "235": 113,
     "236": 94,
     "237": 78,
     "238": 89,
     "239": 95,
     "240": 75,
     "241": 89,
     "242": 75,
     "243": 78,
     "244": 94,
     "245": 81,
     "246": 89,
     "247": 79,
     "248": 76,
     "249": 93,
     "250": 86,
     "251": 85,
     "252": 85,
     "253": 74,
     "254": 82,
     "255": 74,
     "256": 55,
     "257": 58,
     "258": 63,
     "259": 79,
     "260": 68,
     "261": 62,
     "262": 64,
     "263": 56,
     "264": 63,
     "265": 59,
     "266": 43,
     "267": 42,
     "268": 59,
     "269": 44,
     "270": 45,
     "271": 46,
     "272": 48,
     "273": 37,
     "274": 37,
     "275": 36,
     "276": 44,
     "277": 47,
     "278": 40,
     "279": 35,
     "280": 36,
     "281": 41,
     "282": 41,
     "283": 48,
     "284": 41,
     "285": 35,
     "286": 44,
     "287": 42,
     "288": 28,
     "289": 36,
     "290": 39,
     "291": 26,
     "292": 29,
     "293": 27,
     "294": 24,
     "295": 30,
     "296": 29,
     "297": 17,
     "298": 28,
     "299": 31,
     "300": 30,
     "301": 35,
     "302": 35,
     "303": 32,
     "304": 29,
     "305": 26,
     "306": 24,
     "307": 40,
     "308": 35,
     "309": 23,
     "310": 31,
     "311": 28,
     "312": 29,
     "313": 28,
     "314": 32,
     "315": 25,
     "316": 39,
     "317": 30,
     "318": 29,
     "319": 34,
     "320": 39,
     "321": 32,
     "322": 28,
     "323": 35,
     "324": 42,
     "325": 37,
     "326": 25,
     "327": 33,
     "328": 17,
     "329": 28,
     "330": 21,
     "331": 20,
     "332": 31,
     "333": 17,
     "334": 26,
     "335": 21,
     "336": 18,
     "337": 25,
     "338": 19,
     "339": 20,
     "340": 26,
     "341": 14,
     "342": 19,
     "343": 23,
     "344": 19,
     "345": 21,
     "346": 17,
     "347": 21,
     "348": 23,
     "349": 13,
     "350": 21,
     "351": 22,
     "352": 17,
     "353": 19,
     "354": 22,
     "355": 13,
     "356": 20,
     "357": 18,
     "358": 23,
     "359": 18,
     "360": 15,
     "361": 12,
     "362": 10,
     "363": 10,
     "364": 10,
     "365": 10,
     "366": 11,
     "367": 4,
     "368": 10,
     "369": 8,
     "370": 10,
     "371": 6,
     "372": 13,
     "373": 12,
     "374": 11,
     "375": 10,
     "376": 10,
     "377": 12,
     "378": 16,
     "379": 12,
     "380": 15,
     "381": 20,
     "382": 19,
     "383": 20,
     "384": 13,
     "385": 16,
     "386": 15,
     "387": 12,
     "388": 15,
     "389": 11,
     "390": 9,
     "391": 12,
     "392": 4,
     "393": 8,
     "394": 10,
     "395": 7,
     "396": 6,
     "397": 6,
     "398": 8,
     "399": 9,
     "400": 8,
     "401": 8,
     "402": 7,
     "403": 7,
     "404": 12,
     "405": 8,
     "406": 8,
     "407": 12,
     "408": 5,
     "409": 10,
     "410": 10,
     "411": 6,
     "412": 6,
     "413": 8,
     "414": 4,
     "415": 4,
     "416": 9,
     "417": 3,
     "418": 5,
     "419": 8,
     "420": 5,
     "421": 7,
     "422": 7,
     "423": 5,
     "424": 4,
     "425": 3,
     "426": 4,
     "427": 6,
     "428": 4,
     "429": 5,
     "430": 2,
     "431": 4,
     "432": 7,
     "433": 6,
     "434": 5,
     "435": 7,
     "436": 8,
     "437": 7,
     "438": 2,
     "439": 5,
     "440": 4,
     "441": 3,
     "442": 2,
     "443": 4,
     "444": 3,
     "445": 9,
     "446": 6,
     "447": 5,
     "448": 4,
     "449": 4,
     "450": 6,
     "451": 2,
     "452": 4,
     "453": 4,
     "454": 8,
     "455": 5,
     "456": 3,
     "457": 4,
     "458": 2,
     "459": 2,
     "460": 3,
     "461": 2,
     "462": 2,
     "463": 4,
     "464": 4,
     "465": 6,
     "466": 1,
     "467": 4,
     "468": 3,
     "469": 3,
     "470": 6,
     "471": 1,
     "472": 3,
     "473": 1,
     "474": 4,
     "475": 5,
     "476": 2,
     "477": 3,
     "478": 2,
     "479": 3,
     "480": 2,
     "481": 1,
     "483": 3,
     "484": 2,
     "486": 4,
     "487": 2,
     "488": 1,
     "489": 3,
     "490": 2,
     "491": 2,
     "492": 4,
     "493": 3,
     "494": 1,
     "495": 3,
     "496": 1,
     "497": 3,
     "498": 1,
     "499": 3,
     "500": 2,
     "501": 3,
     "502": 3,
     "503": 2,
     "504": 1,
     "505": 2,
     "506": 1,
     "507": 2,
     "508": 1,
     "510": 2,
     "511": 2,
     "513": 3,
     "515": 2,
     "516": 3,
     "517": 2,
     "518": 3,
     "519": 3,
     "520": 1,
     "521": 3,
     "522": 2,
     "523": 1,
     "524": 2,
     "525": 2,
     "526": 4,
     "527": 1,
     "528": 3,
     "529": 4,
     "530": 3,
     "531": 1,
     "532": 3,
     "533": 1,
     "534": 2,
     "535": 1,
     "536": 1,
     "537": 1,
     "539": 1,
     "540": 3,
     "542": 2,
     "544": 1,
     "545": 2,
     "546": 2,
     "547": 1,
     "549": 1,
     "550": 1,
     "551": 1,
     "552": 2,
     "554": 1,
     "555": 3,
     "556": 3,
     "557": 1,
     "558": 1,
     "559": 1,
     "560": 2,
     "561": 2,
     "562": 3,
     "563": 1,
     "566": 1,
     "567": 1,
     "569": 2,
     "570": 1,
     "572": 1,
     "575": 1,
     "578": 1,
     "579": 1,
     "581": 2,
     "582": 1,
     "603": 1,
     "606": 1,
     "653": 1,
     "654": 1,
     "669": 1,
     "670": 1
    }
   },
   "max_glide": [
    592,
    502839
   ],
   "max_peak": {
    "bits": 53,
    "top64": "15481383002405670912",
    "n": 442299
   },
   "has_delay": true,
   "max_delay": [
    768,
    429139
   ],
   "basins": {
    "0": 137810,
    "1": 60132,
    "2": 64202
   },
   "mean_glide_odd_n": 12.531089782714844,
   "mean_glide_odd_steps_odd_n": 7.717323303222656,
   "measured_drift_bits_per_odd_step": -0.2152671686030955
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3279934.0,
    "sum_glide_odd_steps": 2019193.0,
    "sum_log2_drop": -435303.55782427324,
    "glide_hist": {
     "2": 98304,
     "3": 16384,
     "4": 8192,
     "5": 28672,
     "6": 10240,
     "7": 6656,
     "8": 13440,
     "9": 5504,
     "10": 4736,
     "11": 5304,
     "12": 3684,
     "13": 4498,
     "14": 4093,
     "15": 2612,
     "16": 3016,
     "17": 2056,
     "18": 2185,
     "19": 2378,
     "20": 1758,
     "21": 1922,
     "22": 1983,
     "23": 1475,
     "24": 1549,
     "25": 1518,
     "26": 1038,
     "27": 1073,
     "28": 1030,
     "29": 1027,
     "30": 976,
     "31": 944,
     "32": 806,
     "33": 783,
     "34": 644,
     "35": 674,
     "36": 706,
     "37": 638,
     "38": 687,
     "39": 661,
     "40": 631,
     "41": 576,
     "42": 534,
     "43": 470,
     "44": 470,
     "45": 465,
     "46": 462,
     "47": 424,
     "48": 387,
     "49": 360,
     "50": 363,
     "51": 335,
     "52": 340,
     "53": 364,
     "54": 335,
     "55": 376,
     "56": 338,
     "57": 342,
     "58": 287,
     "59": 268,
     "60": 243,
     "61": 238,
     "62": 241,
     "63": 215,
     "64": 211,
     "65": 205,
     "66": 205,
     "67": 221,
     "68": 178,
     "69": 161,
     "70": 191,
     "71": 172,
     "72": 166,
     "73": 176,
     "74": 162,
     "75": 141,
     "76": 127,
     "77": 142,
     "78": 160,
     "79": 152,
     "80": 152,
     "81": 129,
     "82": 133,
     "83": 129,
     "84": 117,
     "85": 111,
     "86": 128,
     "87": 132,
     "88": 119,
     "89": 100,
     "90": 89,
     "91": 96,
     "92": 103,
     "93": 92,
     "94": 107,
     "95": 89,
     "96": 98,
     "97": 81,
     "98": 89,
     "99": 87,
     "100": 80,
     "101": 81,
     "102": 69,
     "103": 74,
     "104": 78,
     "105": 65,
     "106": 66,
     "107": 66,
     "108": 67,
     "109": 58,
     "110": 73,
     "111": 61,
     "112": 65,
     "113": 78,
     "114": 63,
     "115": 55,
     "116": 52,
     "117": 70,
     "118": 53,
     "119": 49,
     "120": 52,
     "121": 55,
     "122": 48,
     "123": 53,
     "124": 53,
     "125": 44,
     "126": 39,
     "127": 53,
     "128": 53,
     "129": 48,
     "130": 58,
     "131": 43,
     "132": 51,
     "133": 36,
     "134": 27,
     "135": 44,
     "136": 51,
     "137": 39,
     "138": 42,
     "139": 39,
     "140": 43,
     "141": 32,
     "142": 36,
     "143": 33,
     "144": 31,
     "145": 33,
     "146": 30,
     "147": 23,
     "148": 26,
     "149": 32,
     "150": 28,
     "151": 27,
     "152": 26,
     "153": 21,
     "154": 23,
     "155": 33,
     "156": 30,
     "157": 27,
     "158": 20,
     "159": 27,
     "160": 14,
     "161": 25,
     "162": 21,
     "163": 15,
     "164": 22,
     "165": 21,
     "166": 10,
     "167": 14,
     "168": 15,
     "169": 17,
     "170": 13,
     "171": 19,
     "172": 22,
     "173": 17,
     "174": 15,
     "175": 21,
     "176": 14,
     "177": 11,
     "178": 21,
     "179": 16,
     "180": 12,
     "181": 16,
     "182": 11,
     "183": 10,
     "184": 20,
     "185": 18,
     "186": 13,
     "187": 16,
     "188": 14,
     "189": 15,
     "190": 18,
     "191": 13,
     "192": 12,
     "193": 18,
     "194": 10,
     "195": 12,
     "196": 10,
     "197": 12,
     "198": 5,
     "199": 12,
     "200": 12,
     "201": 14,
     "202": 7,
     "203": 13,
     "204": 16,
     "205": 14,
     "206": 16,
     "207": 15,
     "208": 9,
     "209": 6,
     "210": 15,
     "211": 12,
     "212": 8,
     "213": 6,
     "214": 8,
     "215": 8,
     "216": 8,
     "217": 8,
     "218": 8,
     "219": 9,
     "220": 9,
     "221": 9,
     "222": 6,
     "223": 13,
     "224": 12,
     "225": 9,
     "226": 15,
     "227": 4,
     "228": 11,
     "229": 12,
     "230": 8,
     "231": 8,
     "232": 7,
     "233": 4,
     "234": 10,
     "235": 4,
     "236": 10,
     "237": 8,
     "238": 8,
     "239": 8,
     "240": 7,
     "241": 5,
     "242": 4,
     "243": 6,
     "244": 5,
     "245": 11,
     "246": 12,
     "247": 8,
     "248": 11,
     "249": 10,
     "250": 5,
     "251": 2,
     "252": 6,
     "253": 4,
     "254": 4,
     "255": 6,
     "256": 1,
     "257": 3,
     "258": 7,
     "259": 3,
     "260": 1,
     "261": 4,
     "262": 4,
     "263": 4,
     "264": 4,
     "265": 5,
     "266": 5,
     "267": 6,
     "268": 4,
     "269": 3,
     "270": 4,
     "271": 3,
     "272": 6,
     "273": 6,
     "274": 5,
     "275": 8,
     "276": 3,
     "277": 1,
     "278": 2,
     "279": 2,
     "280": 6,
     "281": 4,
     "282": 5,
     "283": 5,
     "284": 2,
     "285": 5,
     "286": 3,
     "287": 3,
     "288": 2,
     "289": 6,
     "290": 4,
     "291": 4,
     "292": 4,
     "293": 3,
     "294": 3,
     "295": 5,
     "296": 4,
     "297": 2,
     "298": 2,
     "299": 2,
     "300": 5,
     "301": 2,
     "302": 2,
     "303": 2,
     "304": 2,
     "305": 2,
     "306": 3,
     "307": 1,
     "308": 2,
     "309": 4,
     "310": 2,
     "311": 1,
     "312": 2,
     "313": 1,
     "314": 5,
     "315": 4,
     "316": 3,
     "317": 4,
     "318": 3,
     "319": 4,
     "320": 4,
     "321": 1,
     "322": 3,
     "323": 4,
     "324": 2,
     "325": 5,
     "326": 1,
     "327": 3,
     "328": 3,
     "329": 2,
     "330": 1,
     "333": 2,
     "335": 1,
     "336": 1,
     "338": 1,
     "339": 1,
     "341": 1,
     "342": 1,
     "345": 1,
     "346": 1,
     "348": 3,
     "350": 1,
     "351": 2,
     "352": 5,
     "353": 1,
     "354": 3,
     "355": 3,
     "356": 1,
     "357": 1,
     "358": 1,
     "359": 2,
     "360": 1,
     "364": 2,
     "366": 1,
     "368": 1,
     "369": 1,
     "371": 1,
     "376": 1,
     "377": 1,
     "378": 1,
     "379": 1,
     "381": 1,
     "382": 1,
     "383": 1,
     "385": 1,
     "394": 1,
     "396": 1,
     "399": 1,
     "401": 1,
     "403": 2,
     "404": 1,
     "405": 1,
     "406": 1,
     "409": 2,
     "411": 1,
     "412": 1,
     "415": 2,
     "416": 3,
     "417": 2,
     "418": 1,
     "420": 1,
     "422": 1,
     "427": 1,
     "428": 1,
     "432": 2,
     "435": 1,
     "436": 1,
     "442": 1,
     "446": 2,
     "447": 1,
     "464": 1,
     "467": 1,
     "470": 1,
     "482": 1,
     "485": 2,
     "491": 1,
     "525": 1,
     "526": 1,
     "547": 1,
     "552": 1,
     "593": 1,
     "600": 1,
     "601": 1,
     "675": 1,
     "680": 1
    },
    "glide_odd_steps_hist": {
     "1": 98304,
     "2": 28672,
     "3": 26112,
     "4": 16704,
     "5": 13624,
     "6": 8889,
     "7": 7629,
     "8": 6698,
     "9": 5395,
     "10": 4342,
     "11": 3397,
     "12": 3240,
     "13": 2944,
     "14": 2718,
     "15": 2338,
     "16": 2097,
     "17": 1764,
     "18": 1581,
     "19": 1452,
     "20": 1334,
     "21": 1157,
     "22": 1047,
     "23": 1078,
     "24": 1059,
     "25": 953,
     "26": 874,
     "27": 774,
     "28": 758,
     "29": 678,
     "30": 684,
     "31": 615,
     "32": 538,
     "33": 545,
     "34": 483,
     "35": 518,
     "36": 480,
     "37": 447,
     "38": 429,
     "39": 382,
     "40": 325,
     "41": 338,
     "42": 312,
     "43": 293,
     "44": 288,
     "45": 270,
     "46": 273,
     "47": 241,
     "48": 241,
     "49": 214,
     "50": 249,
     "51": 210,
     "52": 192,
     "53": 180,
     "54": 189,
     "55": 203,
     "56": 171,
     "57": 171,
     "58": 169,
     "59": 152,
     "60": 137,
     "61": 139,
     "62": 134,
     "63": 128,
     "64": 118,
     "65": 117,
     "66": 112,
     "67": 106,
     "68": 102,
     "69": 109,
     "70": 100,
     "71": 113,
     "72": 90,
     "73": 104,
     "74": 89,
     "75": 87,
     "76": 65,
     "77": 81,
     "78": 88,
     "79": 77,
     "80": 70,
     "81": 91,
     "82": 70,
     "83": 71,
     "84": 60,
     "85": 63,
     "86": 74,
     "87": 52,
     "88": 53,
     "89": 51,
     "90": 49,
     "91": 52,
     "92": 49,
     "93": 45,
     "94": 46,
     "95": 42,
     "96": 53,
     "97": 46,
     "98": 41,
     "99": 41,
     "100": 38,
     "101": 40,
     "102": 26,
     "103": 32,
     "104": 21,
     "105": 22,
     "106": 32,
     "107": 23,
     "108": 28,
     "109": 30,
     "110": 24,
     "111": 25,
     "112": 26,
     "113": 32,
     "114": 21,
     "115": 13,
     "116": 26,
     "117": 25,
     "118": 29,
     "119": 27,
     "120": 18,
     "121": 20,
     "122": 26,
     "123": 23,
     "124": 23,
     "125": 19,
     "126": 19,
     "127": 22,
     "128": 21,
     "129": 22,
     "130": 19,
     "131": 16,
     "132": 17,
     "133": 17,
     "134": 14,
     "135": 10,
     "136": 23,
     "137": 16,
     "138": 5,
     "139": 15,
     "140": 9,
     "141": 15,
     "142": 13,
     "143": 7,
     "144": 10,
     "145": 17,
     "146": 16,
     "147": 11,
     "148": 17,
     "149": 15,
     "150": 10,
     "151": 16,
     "152": 13,
     "153": 15,
     "154": 12,
     "155": 6,
     "156": 15,
     "157": 11,
     "158": 12,
     "159": 11,
     "160": 5,
     "161": 6,
     "162": 7,
     "163": 8,
     "164": 4,
     "165": 9,
     "166": 1,
     "167": 10,
     "168": 8,
     "169": 10,
     "170": 5,
     "171": 2,
     "172": 5,
     "173": 3,
     "174": 6,
     "175": 7,
     "176": 5,
     "177": 3,
     "178": 5,
     "179": 6,
     "180": 8,
     "181": 6,
     "182": 5,
     "183": 6,
     "184": 8,
     "185": 8,
     "186": 6,
     "187": 5,
     "188": 7,
     "189": 6,
     "190": 6,
     "191": 6,
     "192": 3,
     "193": 2,
     "194": 2,
     "195": 4,
     "196": 4,
     "197": 7,
     "198": 3,
     "199": 4,
     "200": 5,
     "201": 4,
     "202": 7,
     "203": 6,
     "204": 1,
     "205": 6,
     "206": 4,
     "207": 3,
     "208": 1,
     "209": 2,
     "210": 4,
     "211": 2,
     "212": 5,
     "213": 4,
     "214": 4,
     "215": 1,
     "218": 1,
     "220": 4,
     "222": 1,
     "223": 4,
     "225": 1,
     "226": 1,
     "227": 4,
     "228": 1,
     "230": 1,
     "231": 1,
     "233": 2,
     "234": 1,
     "235": 2,
     "240": 1,
     "242": 1,
     "243": 3,
     "245": 2,
     "246": 1,
     "247": 1,
     "250": 1,
     "251": 1,
     "252": 1,
     "253": 1,
     "255": 2,
     "256": 1,
     "260": 1,
     "261": 2,
     "264": 3,
     "265": 1,
     "266": 1,
     "267": 1,
     "268": 2,
     "272": 1,
     "274": 2,
     "275": 1,
     "276": 2,
     "277": 2,
     "279": 1,
     "285": 1,
     "286": 1,
     "291": 1,
     "293": 1,
     "304": 1,
     "305": 1,
     "311": 1,
     "314": 1,
     "315": 1,
     "316": 1,
     "339": 1,
     "340": 1,
     "350": 1,
     "358": 1,
     "368": 1,
     "369": 1,
     "380": 1,
     "426": 1,
     "429": 1
    },
    "peak_excess_bits_hist": {
     "0": 32769,
     "1": 107873,
     "2": 49530,
     "3": 26528,
     "4": 15157,
     "5": 9597,
     "6": 6413,
     "7": 4051,
     "8": 2984,
     "9": 2050,
     "10": 1442,
     "11": 987,
     "12": 759,
     "13": 659,
     "14": 349,
     "15": 274,
     "16": 223,
     "17": 139,
     "18": 115,
     "19": 66,
     "20": 54,
     "21": 53,
     "22": 18,
     "23": 14,
     "24": 15,
     "25": 7,
     "26": 7,
     "27": 3,
     "30": 3,
     "33": 3,
     "37": 2
    },
    "sum_delay": 30322776.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "3": 2,
     "4": 8,
     "5": 6,
     "6": 24,
     "7": 26,
     "8": 39,
     "9": 55,
     "10": 62,
     "11": 93,
     "12": 115,
     "13": 159,
     "14": 173,
     "15": 206,
     "16": 256,
     "17": 254,
     "18": 319,
     "19": 389,
     "20": 392,
     "21": 456,
     "22": 515,
     "23": 553,
     "24": 620,
     "25": 656,
     "26": 722,
     "27": 806,
     "28": 841,
     "29": 925,
     "30": 997,
     "31": 1008,
     "32": 1155,
     "33": 1166,
     "34": 1196,
     "35": 1335,
     "36": 1341,
     "37": 1375,
     "38": 1451,
     "39": 1465,
     "40": 1444,
     "41": 1594,
     "42": 1661,
     "43": 1697,
     "44": 1767,
     "45": 1745,
     "46": 1790,
     "47": 1806,
     "48": 1764,
     "49": 1777,
     "50": 1886,
     "51": 1856,
     "52": 2009,
     "53": 1956,
     "54": 2053,
     "55": 2010,
     "56": 2026,
     "57": 2107,
     "58": 2076,
     "59": 2107,
     "60": 2106,
     "61": 2030,
     "62": 1988,
     "63": 2143,
     "64": 2085,
     "65": 2066,
     "66": 2140,
     "67": 2003,
     "68": 2075,
     "69": 2072,
     "70": 2087,
     "71": 2099,
     "72": 2079,
     "73": 2105,
     "74": 2160,
     "75": 2144,
     "76": 2131,
     "77": 2104,
     "78": 2066,
     "79": 1993,
     "80": 1934,
     "81": 2003,
     "82": 1929,
     "83": 1944,
     "84": 1967,
     "85": 1940,
     "86": 1947,
     "87": 1888,
     "88": 1777,
     "89": 1842,
     "90": 1849,
     "91": 1742,
     "92": 1797,
     "93": 1779,
     "94": 1762,
     "95": 1750,
     "96": 1665,
     "97": 1674,
     "98": 1679,
     "99": 1693,
     "100": 1658,
     "101": 1667,
     "102": 1591,
     "103": 1517,
     "104": 1540,
     "105": 1513,
     "106": 1495,
     "107": 1496,
     "108": 1461,
     "109": 1501,
     "110": 1445,
     "111": 1511,
     "112": 1421,
     "113": 1416,
     "114": 1452,
     "115": 1344,
     "116": 1399,
     "117": 1410,
     "118": 1321,
     "119": 1344,
     "120": 1315,
     "121": 1157,
     "122": 1211,
     "123": 1217,
     "124": 1215,
     "125": 1151,
     "126": 1190,
     "127": 1203,
     "128": 1182,
     "129": 1133,
     "130": 1188,
     "131": 1118,
     "132": 1143,
     "133": 1142,
     "134": 1096,
     "135": 1067,
     "136": 1047,
     "137": 1063,
     "138": 1044,
     "139": 1013,
     "140": 993,
     "141": 955,
     "142": 989,
     "143": 970,
     "144": 959,
     "145": 953,
     "146": 936,
     "147": 928,
     "148": 900,
     "149": 892,
     "150": 870,
     "151": 875,
     "152": 912,
     "153": 811,
     "154": 870,
     "155": 802,
     "156": 810,
     "157": 806,
     "158": 777,
     "159": 699,
     "160": 762,
     "161": 752,
     "162": 712,
     "163": 732,
     "164": 698,
     "165": 737,
     "166": 707,
     "167": 669,
     "168": 676,
     "169": 676,
     "170": 631,
     "171": 645,
     "172": 636,
     "173": 611,
     "174": 673,
     "175": 665,
     "176": 646,
     "177": 611,
     "178": 616,
     "179": 616,
     "180": 638,
     "181": 612,
     "182": 603,
     "183": 552,
     "184": 561,
     "185": 505,
     "186": 536,
     "187": 559,
     "188": 523,
     "189": 495,
     "190": 507,
     "191": 505,
     "192": 500,
     "193": 469,
     "194": 491,
     "195": 474,
     "196": 479,
     "197": 494,
     "198": 485,
     "199": 456,
     "200": 471,
     "201": 446,
     "202": 443,
     "203": 444,
     "204": 416,
     "205": 417,
     "206": 416,
     "207": 399,
     "208": 395,
     "209": 432,
     "210": 381,
     "211": 361,
     "212": 389,
     "213": 348,
     "214": 343,
     "215": 325,
     "216": 354,
     "217": 346,
     "218": 348,
     "219": 288,
     "220": 292,
     "221": 306,
     "222": 271,
     "223": 286,
     "224": 285,
     "225": 276,
     "226": 313,
     "227": 284,
     "228": 296,
     "229": 270,
     "230": 266,
     "231": 280,
     "232": 298,
     "233": 311,
     "234": 254,
     "235": 279,
     "236": 265,
     "237": 259,
     "238": 256,
     "239": 249,
     "240": 254,
     "241": 256,
     "242": 232,
     "243": 271,
     "244": 241,
     "245": 214,
     "246": 248,
     "247": 241,
     "248": 206,
     "249": 226,
     "250": 208,
     "251": 221,
     "252": 218,
     "253": 220,
     "254": 216,
     "255": 203,
     "256": 192,
     "257": 198,
     "258": 199,
     "259": 187,
     "260": 194,
     "261": 180,
     "262": 189,
     "263": 178,
     "264": 192,
     "265": 184,
     "266": 156,
     "267": 185,
     "268": 158,
     "269": 180,
     "270": 168,
     "271": 159,
     "272": 173,
     "273": 168,
     "274": 151,
     "275": 157,
     "276": 162,
     "277": 148,
     "278": 151,
     "279": 140,
     "280": 136,
     "281": 122,
     "282": 129,
     "283": 130,
     "284": 120,
     "285": 112,
     "286": 119,
     "287": 108,
     "288": 117,
     "289": 117,
     "290": 119,
     "291": 111,
     "292": 100,
     "293": 99,
     "294": 101,
     "295": 119,
     "296": 111,
     "297": 98,
     "298": 103,
     "299": 107,
     "300": 107,
     "301": 93,
     "302": 109,
     "303": 96,
     "304": 93,
     "305": 97,
     "306": 76,
     "307": 94,
     "308": 88,
     "309": 84,
     "310": 98,
     "311": 103,
     "312": 82,
     "313": 82,
     "314": 87,
     "315": 84,
     "316": 87,
     "317": 71,
     "318": 87,
     "319": 94,
     "320": 78,
     "321": 76,
     "322": 78,
     "323": 72,
     "324": 101,
     "325": 75,
     "326": 82,
     "327": 91,
     "328": 74,
     "329": 84,
     "330": 70,
     "331": 72,
     "332": 82,
     "333": 88,
     "334": 65,
     "335": 64,
     "336": 76,
     "337": 56,
     "338": 53,
     "339": 64,
     "340": 74,
     "341": 57,
     "342": 71,
     "343": 66,
     "344": 67,
     "345": 58,
     "346": 60,
     "347": 54,
     "348": 53,
     "349": 58,
     "350": 57,
     "351": 52,
     "352": 56,
     "353": 53,
     "354": 60,
     "355": 47,
     "356": 56,
     "357": 54,
     "358": 53,
     "359": 45,
     "360": 58,
     "361": 56,
     "362": 54,
     "363": 46,
     "364": 52,
     "365": 60,
     "366": 50,
     "367": 54,
     "368": 42,
     "369": 36,
     "370": 54,
     "371": 42,
     "372": 39,
     "373": 51,
     "374": 58,
     "375": 35,
     "376": 47,
     "377": 44,
     "378": 30,
     "379": 33,
     "380": 26,
     "381": 36,
     "382": 43,
     "383": 32,
     "384": 26,
     "385": 32,
     "386": 36,
     "387": 31,
     "388": 33,
     "389": 31,
     "390": 32,
     "391": 38,
     "392": 26,
     "393": 31,
     "394": 46,
     "395": 27,
     "396": 35,
     "397": 41,
     "398": 22,
     "399": 30,
     "400": 31,
     "401": 24,
     "402": 30,
     "403": 31,
     "404": 27,
     "405": 25,
     "406": 35,
     "407": 39,
     "408": 29,
     "409": 32,
     "410": 25,
     "411": 28,
     "412": 27,
     "413": 22,
     "414": 17,
     "415": 25,
     "416": 24,
     "417": 22,
     "418": 29,
     "419": 25,
     "420": 13,
     "421": 27,
     "422": 21,
     "423": 18,
     "424": 19,
     "425": 18,
     "426": 14,
     "427": 17,
     "428": 24,
     "429": 18,
     "430": 17,
     "431": 16,
     "432": 13,
     "433": 24,
     "434": 12,
     "435": 11,
     "436": 14,
     "437": 14,
     "438": 14,
     "439": 18,
     "440": 15,
     "441": 15,
     "442": 11,
     "443": 13,
     "444": 12,
     "445": 17,
     "446": 14,
     "447": 16,
     "448": 10,
     "449": 13,
     "450": 18,
     "451": 10,
     "452": 11,
     "453": 19,
     "454": 12,
     "455": 7,
     "456": 12,
     "457": 11,
     "458": 13,
     "459": 9,
     "460": 12,
     "461": 11,
     "462": 16,
     "463": 12,
     "464": 10,
     "465": 14,
     "466": 16,
     "467": 8,
     "468": 20,
     "469": 10,
     "470": 7,
     "471": 19,
     "472": 13,
     "473": 9,
     "474": 17,
     "475": 8,
     "476": 7,
     "477": 16,
     "478": 10,
     "479": 9,
     "480": 12,
     "481": 8,
     "482": 7,
     "483": 13,
     "484": 8,
     "485": 8,
     "486": 12,
     "487": 8,
     "488": 5,
     "489": 9,
     "490": 10,
     "491": 8,
     "492": 13,
     "493": 7,
     "494": 5,
     "495": 10,
     "496": 6,
     "497": 11,
     "498": 10,
     "499": 12,
     "500": 10,
     "501": 13,
     "502": 7,
     "503": 10,
     "504": 9,
     "505": 4,
     "506": 10,
     "507": 8,
     "508": 9,
     "509": 9,
     "510": 6,
     "511": 9,
     "512": 6,
     "513": 4,
     "514": 10,
     "515": 4,
     "516": 9,
     "517": 8,
     "518": 4,
     "519": 8,
     "520": 5,
     "521": 3,
     "522": 8,
     "523": 6,
     "524": 6,
     "525": 11,
     "526": 4,
     "527": 6,
     "528": 7,
     "529": 4,
     "530": 8,
     "531": 7,
     "532": 6,
     "533": 8,
     "534": 7,
     "535": 6,
     "536": 6,
     "537": 4,
     "538": 3,
     "539": 7,
     "540": 3,
     "541": 5,
     "542": 7,
     "543": 3,
     "544": 4,
     "545": 2,
     "546": 1,
     "547": 6,
     "548": 3,
     "549": 4,
     "550": 4,
     "551": 4,
     "552": 8,
     "553": 2,
     "554": 3,
     "555": 3,
     "556": 5,
     "557": 2,
     "558": 6,
     "559": 5,
     "560": 1,
     "561": 6,
     "563": 2,
     "564": 2,
     "565": 4,
     "566": 1,
     "568": 3,
     "569": 1,
     "571": 4,
     "572": 4,
     "573": 2,
     "575": 4,
     "576": 1,
     "577": 4,
     "578": 6,
     "579": 2,
     "580": 1,
     "581": 3,
     "582": 2,
     "583": 1,
     "584": 3,
     "585": 1,
     "586": 1,
     "587": 4,
     "588": 1,
     "589": 3,
     "590": 2,
     "591": 1,
     "592": 1,
     "593": 1,
     "594": 2,
     "595": 1,
     "596": 1,
     "597": 2,
     "598": 1,
     "600": 1,
     "602": 1,
     "605": 1,
     "606": 2,
     "607": 1,
     "609": 1,
     "610": 1,
     "612": 1,
     "616": 1,
     "618": 1,
     "619": 1,
     "620": 1,
     "622": 1,
     "637": 1,
     "638": 1,
     "639": 1,
     "640": 1,
     "641": 2,
     "644": 2,
     "645": 1,
     "646": 2,
     "649": 1,
     "654": 1,
     "655": 2,
     "657": 1,
     "659": 1,
     "660": 1,
     "663": 1,
     "666": 1,
     "699": 1,
     "700": 1,
     "703": 1,
     "712": 1,
     "718": 1,
     "719": 1,
     "720": 1,
     "721": 1,
     "723": 1,
     "724": 2,
     "729": 2,
     "734": 1,
     "735": 1,
     "738": 1,
     "739": 1,
     "741": 1,
     "744": 1,
     "757": 1,
     "758": 1,
     "761": 2,
     "764": 2,
     "767": 1,
     "769": 1,
     "770": 1,
     "772": 1,
     "774": 1,
     "782": 1,
     "783": 1
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 327680.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -420414.89755254606,
    "glide_hist": {
     "1": 196608,
     "2": 65536
    },
    "glide_odd_steps_hist": {
     "0": 262144
    },
    "peak_excess_bits_hist": {
     "0": 218453,
     "1": 43691
    },
    "sum_delay": 27504757.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 23,
     "4": 14,
     "5": 47,
     "6": 52,
     "7": 81,
     "8": 111,
     "9": 140,
     "10": 173,
     "11": 213,
     "12": 259,
     "13": 301,
     "14": 340,
     "15": 422,
     "16": 447,
     "17": 515,
     "18": 546,
     "19": 621,
     "20": 703,
     "21": 781,
     "22": 807,
     "23": 882,
     "24": 948,
     "25": 1036,
     "26": 1157,
     "27": 1229,
     "28": 1287,
     "29": 1357,
     "30": 1380,
     "31": 1470,
     "32": 1559,
     "33": 1583,
     "34": 1673,
     "35": 1773,
     "36": 1750,
     "37": 1882,
     "38": 1890,
     "39": 1898,
     "40": 1946,
     "41": 1996,
     "42": 1952,
     "43": 2053,
     "44": 2073,
     "45": 2149,
     "46": 2159,
     "47": 2106,
     "48": 2180,
     "49": 2104,
     "50": 2138,
     "51": 2135,
     "52": 2151,
     "53": 2150,
     "54": 2218,
     "55": 2229,
     "56": 2267,
     "57": 2306,
     "58": 2296,
     "59": 2375,
     "60": 2388,
     "61": 2334,
     "62": 2400,
     "63": 2358,
     "64": 2252,
     "65": 2294,
     "66": 2314,
     "67": 2269,
     "68": 2327,
     "69": 2263,
     "70": 2209,
     "71": 2287,
     "72": 2175,
     "73": 2194,
     "74": 2160,
     "75": 2176,
     "76": 2202,
     "77": 2095,
     "78": 2117,
     "79": 1980,
     "80": 2074,
     "81": 1904,
     "82": 1819,
     "83": 1933,
     "84": 1896,
     "85": 1777,
     "86": 1834,
     "87": 1799,
     "88": 1767,
     "89": 1789,
     "90": 1652,
     "91": 1740,
     "92": 1689,
     "93": 1631,
     "94": 1653,
     "95": 1571,
     "96": 1606,
     "97": 1570,
     "98": 1482,
     "99": 1518,
     "100": 1510,
     "101": 1464,
     "102": 1465,
     "103": 1497,
     "104": 1390,
     "105": 1366,
     "106": 1342,
     "107": 1355,
     "108": 1357,
     "109": 1321,
     "110": 1311,
     "111": 1299,
     "112": 1316,
     "113": 1324,
     "114": 1229,
     "115": 1227,
     "116": 1272,
     "117": 1214,
     "118": 1231,
     "119": 1233,
     "120": 1158,
     "121": 1150,
     "122": 1138,
     "123": 1062,
     "124": 1066,
     "125": 1076,
     "126": 1096,
     "127": 1042,
     "128": 1077,
     "129": 1050,
     "130": 1004,
     "131": 969,
     "132": 979,
     "133": 992,
     "134": 1016,
     "135": 999,
     "136": 1008,
     "137": 923,
     "138": 926,
     "139": 900,
     "140": 912,
     "141": 898,
     "142": 820,
     "143": 830,
     "144": 865,
     "145": 869,
     "146": 831,
     "147": 799,
     "148": 819,
     "149": 804,
     "150": 765,
     "151": 778,
     "152": 742,
     "153": 727,
     "154": 731,
     "155": 710,
     "156": 687,
     "157": 687,
     "158": 671,
     "159": 682,
     "160": 681,
     "161": 614,
     "162": 631,
     "163": 631,
     "164": 604,
     "165": 634,
     "166": 606,
     "167": 614,
     "168": 635,
     "169": 570,
     "170": 575,
     "171": 594,
     "172": 530,
     "173": 594,
     "174": 526,
     "175": 548,
     "176": 562,
     "177": 528,
     "178": 525,
     "179": 503,
     "180": 486,
     "181": 505,
     "182": 496,
     "183": 509,
     "184": 474,
     "185": 479,
     "186": 460,
     "187": 429,
     "188": 409,
     "189": 448,
     "190": 442,
     "191": 400,
     "192": 413,
     "193": 429,
     "194": 412,
     "195": 380,
     "196": 376,
     "197": 335,
     "198": 362,
     "199": 366,
     "200": 332,
     "201": 367,
     "202": 391,
     "203": 358,
     "204": 355,
     "205": 370,
     "206": 331,
     "207": 332,
     "208": 339,
     "209": 330,
     "210": 296,
     "211": 338,
     "212": 294,
     "213": 268,
     "214": 297,
     "215": 251,
     "216": 282,
     "217": 256,
     "218": 232,
     "219": 262,
     "220": 279,
     "221": 239,
     "222": 252,
     "223": 261,
     "224": 233,
     "225": 226,
     "226": 236,
     "227": 222,
     "228": 244,
     "229": 231,
     "230": 226,
     "231": 212,
     "232": 233,
     "233": 200,
     "234": 250,
     "235": 249,
     "236": 196,
     "237": 223,
     "238": 219,
     "239": 200,
     "240": 218,
     "241": 204,
     "242": 205,
     "243": 214,
     "244": 178,
     "245": 208,
     "246": 181,
     "247": 174,
     "248": 175,
     "249": 193,
     "250": 180,
     "251": 165,
     "252": 168,
     "253": 155,
     "254": 164,
     "255": 158,
     "256": 154,
     "257": 166,
     "258": 160,
     "259": 145,
     "260": 137,
     "261": 151,
     "262": 132,
     "263": 139,
     "264": 158,
     "265": 118,
     "266": 144,
     "267": 130,
     "268": 131,
     "269": 130,
     "270": 132,
     "271": 137,
     "272": 131,
     "273": 116,
     "274": 114,
     "275": 124,
     "276": 102,
     "277": 110,
     "278": 112,
     "279": 93,
     "280": 115,
     "281": 112,
     "282": 104,
     "283": 101,
     "284": 83,
     "285": 111,
     "286": 79,
     "287": 82,
     "288": 91,
     "289": 75,
     "290": 71,
     "291": 73,
     "292": 73,
     "293": 77,
     "294": 85,
     "295": 62,
     "296": 76,
     "297": 72,
     "298": 93,
     "299": 61,
     "300": 87,
     "301": 90,
     "302": 76,
     "303": 74,
     "304": 87,
     "305": 82,
     "306": 87,
     "307": 67,
     "308": 84,
     "309": 72,
     "310": 74,
     "311": 73,
     "312": 74,
     "313": 84,
     "314": 71,
     "315": 60,
     "316": 79,
     "317": 62,
     "318": 81,
     "319": 70,
     "320": 74,
     "321": 76,
     "322": 79,
     "323": 75,
     "324": 66,
     "325": 60,
     "326": 63,
     "327": 62,
     "328": 62,
     "329": 64,
     "330": 56,
     "331": 64,
     "332": 60,
     "333": 49,
     "334": 64,
     "335": 59,
     "336": 60,
     "337": 50,
     "338": 49,
     "339": 63,
     "340": 32,
     "341": 49,
     "342": 41,
     "343": 43,
     "344": 46,
     "345": 44,
     "346": 47,
     "347": 45,
     "348": 48,
     "349": 40,
     "350": 43,
     "351": 46,
     "352": 43,
     "353": 44,
     "354": 35,
     "355": 45,
     "356": 54,
     "357": 34,
     "358": 40,
     "359": 38,
     "360": 34,
     "361": 31,
     "362": 30,
     "363": 27,
     "364": 35,
     "365": 22,
     "366": 26,
     "367": 40,
     "368": 33,
     "369": 37,
     "370": 25,
     "371": 20,
     "372": 38,
     "373": 32,
     "374": 27,
     "375": 36,
     "376": 38,
     "377": 41,
     "378": 41,
     "379": 35,
     "380": 34,
     "381": 34,
     "382": 31,
     "383": 24,
     "384": 37,
     "385": 27,
     "386": 26,
     "387": 28,
     "388": 24,
     "389": 27,
     "390": 24,
     "391": 23,
     "392": 20,
     "393": 28,
     "394": 16,
     "395": 18,
     "396": 26,
     "397": 18,
     "398": 14,
     "399": 23,
     "400": 16,
     "401": 25,
     "402": 27,
     "403": 19,
     "404": 22,
     "405": 23,
     "406": 24,
     "407": 20,
     "408": 19,
     "409": 24,
     "410": 23,
     "411": 20,
     "412": 21,
     "413": 21,
     "414": 19,
     "415": 17,
     "416": 12,
     "417": 17,
     "418": 16,
     "419": 9,
     "420": 19,
     "421": 9,
     "422": 10,
     "423": 16,
     "424": 10,
     "425": 11,
     "426": 11,
     "427": 12,
     "428": 7,
     "429": 9,
     "430": 19,
     "431": 10,
     "432": 15,
     "433": 12,
     "434": 11,
     "435": 19,
     "436": 11,
     "437": 9,
     "438": 13,
     "439": 9,
     "440": 7,
     "441": 14,
     "442": 12,
     "443": 15,
     "444": 13,
     "445": 10,
     "446": 9,
     "447": 12,
     "448": 12,
     "449": 9,
     "450": 10,
     "451": 12,
     "452": 13,
     "453": 8,
     "454": 4,
     "455": 11,
     "456": 12,
     "457": 6,
     "458": 5,
     "459": 6,
     "460": 8,
     "461": 8,
     "462": 8,
     "463": 11,
     "464": 9,
     "465": 6,
     "466": 8,
     "467": 11,
     "468": 12,
     "469": 10,
     "470": 14,
     "471": 9,
     "472": 5,
     "473": 10,
     "474": 11,
     "475": 4,
     "476": 7,
     "477": 6,
     "478": 4,
     "479": 10,
     "480": 4,
     "481": 7,
     "482": 8,
     "483": 7,
     "484": 6,
     "485": 8,
     "486": 7,
     "487": 7,
     "488": 8,
     "489": 7,
     "490": 1,
     "491": 6,
     "492": 5,
     "493": 7,
     "494": 13,
     "495": 6,
     "496": 8,
     "497": 9,
     "498": 10,
     "499": 5,
     "500": 9,
     "501": 6,
     "502": 4,
     "503": 12,
     "504": 6,
     "505": 6,
     "506": 7,
     "507": 4,
     "508": 5,
     "509": 7,
     "510": 2,
     "511": 5,
     "512": 6,
     "513": 3,
     "514": 4,
     "515": 3,
     "516": 3,
     "517": 4,
     "518": 6,
     "519": 4,
     "520": 5,
     "521": 6,
     "522": 7,
     "523": 4,
     "524": 9,
     "525": 4,
     "526": 5,
     "527": 8,
     "528": 8,
     "529": 4,
     "530": 3,
     "531": 5,
     "532": 1,
     "533": 4,
     "534": 4,
     "535": 4,
     "536": 5,
     "537": 2,
     "538": 5,
     "539": 2,
     "540": 3,
     "541": 5,
     "542": 1,
     "543": 4,
     "544": 6,
     "545": 2,
     "546": 3,
     "547": 1,
     "548": 1,
     "549": 3,
     "550": 4,
     "551": 3,
     "552": 3,
     "553": 5,
     "554": 4,
     "555": 4,
     "556": 3,
     "557": 1,
     "558": 4,
     "559": 4,
     "560": 4,
     "561": 3,
     "562": 1,
     "563": 1,
     "564": 2,
     "565": 1,
     "566": 2,
     "567": 2,
     "568": 1,
     "570": 1,
     "573": 4,
     "574": 2,
     "575": 1,
     "577": 3,
     "579": 1,
     "580": 5,
     "581": 2,
     "583": 1,
     "584": 1,
     "585": 2,
     "586": 2,
     "589": 1,
     "590": 1,
     "592": 1,
     "594": 1,
     "595": 1,
     "597": 1,
     "598": 1,
     "599": 1,
     "600": 2,
     "602": 2,
     "603": 1,
     "605": 1,
     "608": 1,
     "609": 1,
     "614": 1,
     "615": 1,
     "643": 2,
     "644": 1,
     "646": 1,
     "647": 1,
     "649": 1,
     "650": 1,
     "651": 1,
     "652": 1,
     "657": 1,
     "658": 1,
     "662": 1,
     "665": 1,
     "668": 1,
     "702": 1,
     "705": 1,
     "723": 1,
     "726": 2,
     "728": 1,
     "731": 1,
     "732": 1,
     "737": 1,
     "741": 1,
     "760": 1,
     "763": 1,
     "766": 2,
     "768": 1,
     "769": 2,
     "785": 1
    }
   },
   "max_glide": [
    680,
    651807
   ],
   "max_peak": {
    "bits": 57,
    "top64": "17151222282216403200",
    "n": 668493
   },
   "has_delay": true,
   "max_delay": [
    785,
    952564
   ],
   "basins": {
    "0": 275125,
    "1": 120061,
    "2": 129102
   },
   "mean_glide_odd_n": 12.511955261230469,
   "mean_glide_odd_steps_odd_n": 7.702610015869141,
   "measured_drift_bits_per_odd_step": -0.2155829372547712
  },
  "21": {
   "k": 21,
   "range": [
    1048576,
    2097152
   ],
   "next_n": 2097152,
   "complete": true,
   "odd": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6534211.0,
    "sum_glide_odd_steps": 4022485.0,
    "sum_log2_drop": -869850.3644526834,
    "glide_hist": {
     "2": 196608,
     "3": 32768,
     "4": 16384,
     "5": 57344,
     "6": 20480,
     "7": 13312,
     "8": 26880,
     "9": 11008,
     "10": 9472,
     "11": 10608,
     "12": 7368,
     "13": 8997,
     "14": 8187,
     "15": 5223,
     "16": 6051,
     "17": 4201,
     "18": 4244,
     "19": 4688,
     "20": 3630,
     "21": 3796,
     "22": 3989,
     "23": 3101,
     "24": 3060,
     "25": 3148,
     "26": 2067,
     "27": 2243,
     "28": 2047,
     "29": 1996,
     "30": 2131,
     "31": 1832,
     "32": 1671,
     "33": 1683,
     "34": 1394,
     "35": 1327,
     "36": 1397,
     "37": 1262,
     "38": 1373,
     "39": 1346,
     "40": 1150,
     "41": 1141,
     "42": 1074,
     "43": 919,
     "44": 929,
     "45": 840,
     "46": 874,
     "47": 905,
     "48": 810,
     "49": 723,
     "50": 714,
     "51": 679,
     "52": 653,
     "53": 652,
     "54": 679,
     "55": 699,
     "56": 619,
     "57": 582,
     "58": 596,
     "59": 530,
     "60": 468,
     "61": 488,
     "62": 442,
     "63": 487,
     "64": 466,
     "65": 432,
     "66": 423,
     "67": 375,
     "68": 363,
     "69": 375,
     "70": 402,
     "71": 373,
     "72": 303,
     "73": 300,
     "74": 331,
     "75": 300,
     "76": 273,
     "77": 299,
     "78": 280,
     "79": 274,
     "80": 282,
     "81": 258,
     "82": 222,
     "83": 228,
     "84": 248,
     "85": 221,
     "86": 241,
     "87": 225,
     "88": 254,
     "89": 205,
     "90": 201,
     "91": 210,
     "92": 214,
     "93": 165,
     "94": 211,
     "95": 205,
     "96": 168,
     "97": 181,
     "98": 193,
     "99": 177,
     "100": 164,
     "101": 146,
     "102": 150,
     "103": 167,
     "104": 153,
     "105": 141,
     "106": 133,
     "107": 134,
     "108": 137,
     "109": 123,
     "110": 128,
     "111": 141,
     "112": 132,
     "113": 120,
     "114": 128,
     "115": 126,
     "116": 110,
     "117": 112,
     "118": 95,
     "119": 124,
     "120": 117,
     "121": 102,
     "122": 100,
     "123": 109,
     "124": 89,
     "125": 84,
     "126": 93,
     "127": 82,
     "128": 90,
     "129": 92,
     "130": 85,
     "131": 92,
     "132": 86,
     "133": 84,
     "134": 75,
     "135": 80,
     "136": 78,
     "137": 62,
     "138": 80,
     "139": 87,
     "140": 69,
     "141": 60,
     "142": 57,
     "143": 64,
     "144": 53,
     "145": 50,
     "146": 63,
     "147": 57,
     "148": 59,
     "149": 51,
     "150": 51,
     "151": 59,
     "152": 48,
     "153": 60,
     "154": 69,
     "155": 59,
     "156": 57,
     "157": 42,
     "158": 37,
     "159": 48,
     "160": 52,
     "161": 44,
     "162": 38,
     "163": 41,
     "164": 49,
     "165": 35,
     "166": 25,
     "167": 35,
     "168": 46,
     "169": 34,
     "170": 35,
     "171": 39,
     "172": 36,
     "173": 33,
     "174": 35,
     "175": 36,
     "176": 40,
     "177": 35,
     "178": 35,
     "179": 25,
     "180": 25,
     "181": 32,
     "182": 27,
     "183": 25,
     "184": 30,
     "185": 32,
     "186": 34,
     "187": 32,
     "188": 28,
     "189": 33,
     "190": 37,
     "191": 22,
     "192": 24,
     "193": 29,
     "194": 19,
     "195": 13,
     "196": 28,
     "197": 12,
     "198": 27,
     "199": 26,
     "200": 18,
     "201": 17,
     "202": 23,
     "203": 27,
     "204": 23,
     "205": 19,
     "206": 26,
     "207": 24,
     "208": 18,
     "209": 24,
     "210": 15,
     "211": 21,
     "212": 19,
     "213": 16,
     "214": 19,
     "215": 21,
     "216": 25,
     "217": 18,
     "218": 16,
     "219": 18,
     "220": 17,
     "221": 23,
     "222": 22,
     "223": 19,
     "224": 18,
     "225": 14,
     "226": 16,
     "227": 24,
     "228": 20,
     "229": 15,
     "230": 13,
     "231": 15,
     "232": 14,
     "233": 13,
     "234": 8,
     "235": 8,
     "236": 11,
     "237": 9,
     "238": 9,
     "239": 17,
     "240": 17,
     "241": 7,
     "242": 10,
     "243": 10,
     "244": 17,
     "245": 14,
     "246": 12,
     "247": 16,
     "248": 14,
     "249": 10,
     "250": 7,
     "251": 9,
     "252": 10,
     "253": 7,
     "254": 12,
     "255": 5,
     "256": 9,
     "257": 19,
     "258": 12,
     "259": 9,
     "260": 10,
     "261": 8,
     "262": 5,
     "263": 14,
     "264": 6,
     "265": 6,
     "266": 6,
     "267": 10,
     "268": 7,
     "269": 9,
     "270": 11,
     "271": 7,
     "272": 8,
     "273": 7,
     "274": 8,
     "275": 7,
     "276": 4,
     "277": 6,
     "278": 13,
     "279": 11,
     "280": 7,
     "281": 9,
     "282": 10,
     "283": 10,
     "284": 9,
     "285": 6,
     "286": 7,
     "287": 5,
     "288": 10,
     "289": 8,
     "290": 4,
     "291": 8,
     "292": 6,
     "293": 4,
     "294": 5,
     "295": 6,
     "296": 9,
     "297": 2,
     "298": 4,
     "299": 6,
     "300": 5,
     "301": 5,
     "302": 4,
     "303": 2,
     "304": 4,
     "305": 6,
     "306": 3,
     "307": 5,
     "308": 10,
     "309": 7,
     "310": 7,
     "311": 11,
     "312": 6,
     "313": 5,
     "314": 6,
     "315": 6,
     "316": 7,
     "317": 4,
     "318": 5,
     "319": 7,
     "320": 4,
     "321": 6,
     "322": 6,
     "323": 3,
     "324": 2,
     "325": 3,
     "326": 4,
     "327": 6,
     "328": 5,
     "329": 3,
     "330": 2,
     "331": 1,
     "332": 4,
     "333": 5,
     "335": 1,
     "336": 5,
     "337": 3,
     "338": 3,
     "339": 4,
     "340": 4,
     "341": 1,
     "342": 3,
     "343": 2,
     "344": 3,
     "345": 3,
     "346": 3,
     "347": 6,
     "348": 6,
     "349": 4,
     "350": 3,
     "351": 3,
     "352": 1,
     "353": 4,
     "354": 3,
     "355": 1,
     "356": 2,
     "357": 4,
     "359": 1,
     "360": 5,
     "361": 1,
     "362": 1,
     "363": 3,
     "365": 1,
     "369": 1,
     "371": 1,
     "372": 2,
     "373": 1,
     "374": 1,
     "377": 3,
     "378": 2,
     "379": 2,
     "380": 2,
     "382": 1,
     "385": 1,
     "387": 1,
     "390": 1,
     "392": 1,
     "393": 3,
     "394": 1,
     "397": 2,
     "398": 1,
     "399": 1,
     "400": 1,
     "403": 2,
     "404": 1,
     "406": 1,
     "407": 1,
     "408": 1,
     "409": 4,
     "410": 1,
     "412": 1,
     "414": 1,
     "415": 2,
     "417": 1,
     "418": 1,
     "419": 1,
     "420": 1,
     "421": 1,
     "423": 2,
     "424": 1,
     "426": 1,
     "429": 2,
     "430": 2,
     "431": 2,
     "433": 1,
     "437": 1,
     "438": 1,
     "441": 1,
     "442": 1,
     "443": 1,
     "444": 2,
     "445": 1,
     "447": 1,
     "455": 1,
     "458": 2,
     "459": 1,
     "460": 1,
     "461": 1,
     "463": 1,
     "464": 1,
     "466": 2,
     "469": 1,
     "471": 1,
     "472": 2,
     "475": 1,
     "478": 1,
     "479": 1,
     "481": 1,
     "483": 2,
     "486": 1,
     "489": 1,
     "490": 1,
     "494": 2,
     "496": 1,
     "497": 1,
     "501": 1,
     "504": 1,
     "512": 1,
     "517": 2,
     "518": 1,
     "520": 1,
     "525": 1,
     "527": 1,
     "528": 1,
     "531": 1,
     "544": 1,
     "545": 1,
     "546": 1,
     "547": 1,
     "553": 1,
     "573": 1,
     "576": 1,
     "581": 1,
     "584": 1,
     "593": 1,
     "594": 1,
     "637": 1,
     "665": 1,
     "666": 1,
     "667": 1,
     "668": 1,
     "674": 1,
     "675": 1
    },
    "glide_odd_steps_hist": {
     "1": 196608,
     "2": 57344,
     "3": 52224,
     "4": 33408,
     "5": 27248,
     "6": 17778,
     "7": 15261,
     "8": 13392,
     "9": 10759,
     "10": 8600,
     "11": 6941,
     "12": 6628,
     "13": 5944,
     "14": 5398,
     "15": 4849,
     "16": 4128,
     "17": 3517,
     "18": 3128,
     "19": 3013,
     "20": 2719,
     "21": 2362,
     "22": 2200,
     "23": 2146,
     "24": 2057,
     "25": 1904,
     "26": 1735,
     "27": 1549,
     "28": 1433,
     "29": 1384,
     "30": 1303,
     "31": 1128,
     "32": 1082,
     "33": 1017,
     "34": 1005,
     "35": 1013,
     "36": 976,
     "37": 885,
     "38": 758,
     "39": 734,
     "40": 732,
     "41": 675,
     "42": 650,
     "43": 595,
     "44": 567,
     "45": 556,
     "46": 503,
     "47": 483,
     "48": 444,
     "49": 454,
     "50": 430,
     "51": 414,
     "52": 415,
     "53": 409,
     "54": 369,
     "55": 346,
     "56": 326,
     "57": 312,
     "58": 331,
     "59": 282,
     "60": 287,
     "61": 269,
     "62": 289,
     "63": 278,
     "64": 256,
     "65": 272,
     "66": 250,
     "67": 219,
     "68": 203,
     "69": 202,
     "70": 198,
     "71": 205,
     "72": 205,
     "73": 190,
     "74": 169,
     "75": 158,
     "76": 185,
     "77": 166,
     "78": 149,
     "79": 141,
     "80": 155,
     "81": 123,
     "82": 124,
     "83": 127,
     "84": 130,
     "85": 129,
     "86": 111,
     "87": 121,
     "88": 117,
     "89": 130,
     "90": 99,
     "91": 81,
     "92": 114,
     "93": 88,
     "94": 85,
     "95": 89,
     "96": 86,
     "97": 82,
     "98": 76,
     "99": 77,
     "100": 88,
     "101": 68,
     "102": 76,
     "103": 70,
     "104": 48,
     "105": 46,
     "106": 50,
     "107": 78,
     "108": 66,
     "109": 56,
     "110": 63,
     "111": 54,
     "112": 42,
     "113": 46,
     "114": 51,
     "115": 50,
     "116": 46,
     "117": 54,
     "118": 45,
     "119": 42,
     "120": 43,
     "121": 34,
     "122": 43,
     "123": 40,
     "124": 43,
     "125": 38,
     "126": 41,
     "127": 26,
     "128": 28,
     "129": 34,
     "130": 37,
     "131": 37,
     "132": 37,
     "133": 29,
     "134": 22,
     "135": 34,
     "136": 20,
     "137": 32,
     "138": 30,
     "139": 28,
     "140": 30,
     "141": 26,
     "142": 22,
     "143": 23,
     "144": 20,
     "145": 25,
     "146": 24,
     "147": 31,
     "148": 28,
     "149": 21,
     "150": 17,
     "151": 21,
     "152": 23,
     "153": 21,
     "154": 22,
     "155": 23,
     "156": 24,
     "157": 14,
     "158": 15,
     "159": 17,
     "160": 13,
     "161": 15,
     "162": 16,
     "163": 18,
     "164": 13,
     "165": 15,
     "166": 18,
     "167": 13,
     "168": 17,
     "169": 11,
     "170": 9,
     "171": 8,
     "172": 11,
     "173": 13,
     "174": 10,
     "175": 12,
     "176": 14,
     "177": 11,
     "178": 9,
     "179": 11,
     "180": 7,
     "181": 13,
     "182": 18,
     "183": 9,
     "184": 13,
     "185": 14,
     "186": 11,
     "187": 11,
     "188": 11,
     "189": 6,
     "190": 7,
     "191": 6,
     "192": 8,
     "193": 10,
     "194": 7,
     "195": 6,
     "196": 8,
     "197": 9,
     "198": 10,
     "199": 9,
     "200": 8,
     "201": 8,
     "202": 8,
     "203": 13,
     "204": 11,
     "205": 8,
     "206": 4,
     "207": 6,
     "208": 6,
     "209": 3,
     "210": 5,
     "211": 4,
     "212": 5,
     "213": 8,
     "214": 4,
     "215": 2,
     "216": 1,
     "217": 4,
     "218": 5,
     "219": 4,
     "220": 3,
     "221": 5,
     "222": 6,
     "223": 3,
     "224": 4,
     "225": 1,
     "226": 1,
     "227": 4,
     "228": 1,
     "229": 2,
     "230": 6,
     "231": 6,
     "232": 6,
     "233": 3,
     "234": 3,
     "235": 1,
     "236": 2,
     "237": 2,
     "238": 2,
     "239": 1,
     "240": 1,
     "241": 1,
     "242": 3,
     "244": 2,
     "248": 2,
     "249": 1,
     "250": 3,
     "251": 2,
     "253": 1,
     "254": 1,
     "255": 1,
     "257": 1,
     "258": 1,
     "259": 1,
     "260": 1,
     "261": 3,
     "262": 2,
     "263": 1,
     "264": 1,
     "265": 2,
     "267": 1,
     "269": 2,
     "271": 1,
     "273": 1,
     "274": 2,
     "275": 2,
     "277": 1,
     "278": 1,
     "279": 2,
     "280": 3,
     "282": 2,
     "283": 1,
     "286": 1,
     "288": 2,
     "290": 2,
     "293": 1,
     "295": 1,
     "296": 1,
     "297": 4,
     "299": 1,
     "301": 1,
     "302": 2,
     "303": 2,
     "304": 2,
     "305": 1,
     "306": 2,
     "308": 1,
     "310": 2,
     "311": 1,
     "312": 1,
     "313": 1,
     "314": 2,
     "316": 1,
     "319": 1,
     "329": 1,
     "330": 1,
     "334": 2,
     "335": 3,
     "336": 2,
     "338": 1,
     "342": 1,
     "344": 1,
     "345": 1,
     "348": 1,
     "349": 1,
     "360": 1,
     "362": 1,
     "364": 1,
     "365": 1,
     "366": 1,
     "367": 1,
     "399": 1,
     "420": 1,
     "421": 1,
     "425": 1,
     "427": 1,
     "429": 1,
     "430": 1
    },
    "peak_excess_bits_hist": {
     "0": 65536,
     "1": 215744,
     "2": 99122,
     "3": 53176,
     "4": 30534,
     "5": 19341,
     "6": 12313,
     "7": 8570,
     "8": 5726,
     "9": 4031,
     "10": 2775,
     "11": 2153,
     "12": 1545,
     "13": 1014,
     "14": 794,
     "15": 594,
     "16": 364,
     "17": 282,
     "18": 200,
     "19": 137,
     "20": 114,
     "21": 39,
     "22": 43,
     "23": 41,
     "24": 25,
     "25": 19,
     "26": 14,
     "27": 9,
     "28": 10,
     "29": 5,
     "30": 7,
     "32": 7,
     "36": 4
    },
    "sum_delay": 64620827.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "2": 3,
     "4": 6,
     "5": 10,
     "6": 23,
     "7": 29,
     "8": 54,
     "9": 57,
     "10": 90,
     "11": 123,
     "12": 165,
     "13": 199,
     "14": 238,
     "15": 297,
     "16": 331,
     "17": 376,
     "18": 461,
     "19": 510,
     "20": 576,
     "21": 698,
     "22": 719,
     "23": 825,
     "24": 901,
     "25": 1005,
     "26": 1089,
     "27": 1220,
     "28": 1279,
     "29": 1396,
     "30": 1509,
     "31": 1609,
     "32": 1709,
     "33": 1831,
     "34": 1960,
     "35": 2087,
     "36": 2127,
     "37": 2274,
     "38": 2339,
     "39": 2414,
     "40": 2552,
     "41": 2584,
     "42": 2783,
     "43": 2831,
     "44": 2851,
     "45": 3007,
     "46": 3050,
     "47": 3079,
     "48": 3095,
     "49": 3280,
     "50": 3358,
     "51": 3308,
     "52": 3393,
     "53": 3506,
     "54": 3546,
     "55": 3481,
     "56": 3725,
     "57": 3648,
     "58": 3686,
     "59": 3826,
     "60": 3789,
     "61": 3828,
     "62": 3886,
     "63": 3719,
     "64": 3801,
     "65": 3916,
     "66": 3794,
     "67": 3953,
     "68": 3816,
     "69": 3943,
     "70": 3972,
     "71": 3897,
     "72": 4127,
     "73": 4054,
     "74": 4066,
     "75": 4124,
     "76": 4190,
     "77": 3992,
     "78": 4030,
     "79": 4050,
     "80": 3872,
     "81": 3886,
     "82": 3943,
     "83": 3842,
     "84": 3814,
     "85": 3822,
     "86": 3840,
     "87": 3692,
     "88": 3797,
     "89": 3672,
     "90": 3549,
     "91": 3602,
     "92": 3667,
     "93": 3591,
     "94": 3677,
     "95": 3450,
     "96": 3468,
     "97": 3472,
     "98": 3376,
     "99": 3344,
     "100": 3307,
     "101": 3339,
     "102": 3270,
     "103": 3201,
     "104": 3321,
     "105": 3203,
     "106": 3073,
     "107": 3170,
     "108": 3003,
     "109": 3065,
     "110": 3069,
     "111": 2988,
     "112": 2925,
     "113": 2993,
     "114": 2819,
     "115": 2878,
     "116": 2856,
     "117": 2873,
     "118": 2822,
     "119": 2739,
     "120": 2662,
     "121": 2659,
     "122": 2605,
     "123": 2604,
     "124": 2529,
     "125": 2465,
     "126": 2560,
     "127": 2535,
     "128": 2500,
     "129": 2557,
     "130": 2432,
     "131": 2415,
     "132": 2425,
     "133": 2311,
     "134": 2412,
     "135": 2320,
     "136": 2289,
     "137": 2293,
     "138": 2213,
     "139": 2196,
     "140": 2095,
     "141": 2164,
     "142": 2094,
     "143": 2047,
     "144": 2018,
     "145": 1999,
     "146": 1965,
     "147": 1982,
     "148": 1947,
     "149": 1981,
     "150": 1975,
     "151": 1934,
     "152": 1752,
     "153": 1895,
     "154": 1799,
     "155": 1768,
     "156": 1754,
     "157": 1710,
     "158": 1735,
     "159": 1678,
     "160": 1573,
     "161": 1628,
     "162": 1557,
     "163": 1568,
     "164": 1582,
     "165": 1574,
     "166": 1560,
     "167": 1494,
     "168": 1547,
     "169": 1521,
     "170": 1479,
     "171": 1513,
     "172": 1461,
     "173": 1520,
     "174": 1529,
     "175": 1424,
     "176": 1458,
     "177": 1385,
     "178": 1328,
     "179": 1338,
     "180": 1347,
     "181": 1310,
     "182": 1237,
     "183": 1261,
     "184": 1227,
     "185": 1177,
     "186": 1190,
     "187": 1158,
     "188": 1167,
     "189": 1163,
     "190": 1124,
     "191": 1092,
     "192": 1164,
     "193": 1078,
     "194": 1108,
     "195": 1061,
     "196": 1039,
     "197": 1036,
     "198": 1015,
     "199": 1035,
     "200": 991,
     "201": 1006,
     "202": 979,
     "203": 924,
     "204": 940,
     "205": 931,
     "206": 915,
     "207": 939,
     "208": 899,
     "209": 854,
     "210": 809,
     "211": 889,
     "212": 858,
     "213": 822,
     "214": 829,
     "215": 831,
     "216": 805,
     "217": 752,
     "218": 787,
     "219": 724,
     "220": 704,
     "221": 763,
     "222": 739,
     "223": 670,
     "224": 668,
     "225": 726,
     "226": 638,
     "227": 704,
     "228": 675,
     "229": 628,
     "230": 671,
     "231": 669,
     "232": 650,
     "233": 635,
     "234": 596,
     "235": 626,
     "236": 628,
     "237": 586,
     "238": 612,
     "239": 561,
     "240": 543,
     "241": 571,
     "242": 580,
     "243": 535,
     "244": 516,
     "245": 537,
     "246": 531,
     "247": 491,
     "248": 473,
     "249": 481,
     "250": 490,
     "251": 509,
     "252": 496,
     "253": 481,
     "254": 496,
     "255": 462,
     "256": 478,
     "257": 468,
     "258": 458,
     "259": 469,
     "260": 458,
     "261": 436,
     "262": 408,
     "263": 418,
     "264": 410,
     "265": 410,
     "266": 397,
     "267": 400,
     "268": 387,
     "269": 392,
     "270": 385,
     "271": 383,
     "272": 386,
     "273": 365,
     "274": 363,
     "275": 348,
     "276": 354,
     "277": 330,
     "278": 339,
     "279": 326,
     "280": 317,
     "281": 306,
     "282": 321,
     "283": 307,
     "284": 304,
     "285": 298,
     "286": 311,
     "287": 305,
     "288": 295,
     "289": 268,
     "290": 257,
     "291": 264,
     "292": 246,
     "293": 282,
     "294": 255,
     "295": 231,
     "296": 252,
     "297": 261,
     "298": 252,
     "299": 227,
     "300": 230,
     "301": 212,
     "302": 205,
     "303": 226,
     "304": 215,
     "305": 208,
     "306": 219,
     "307": 203,
     "308": 193,
     "309": 212,
     "310": 199,
     "311": 215,
     "312": 203,
     "313": 191,
     "314": 207,
     "315": 191,
     "316": 201,
     "317": 211,
     "318": 205,
     "319": 207,
     "320": 212,
     "321": 202,
     "322": 198,
     "323": 208,
     "324": 189,
     "325": 182,
     "326": 206,
     "327": 183,
     "328": 186,
     "329": 161,
     "330": 161,
     "331": 194,
     "332": 189,
     "333": 172,
     "334": 173,
     "335": 168,
     "336": 172,
     "337": 147,
     "338": 170,
     "339": 155,
     "340": 154,
     "341": 145,
     "342": 146,
     "343": 157,
     "344": 135,
     "345": 133,
     "346": 145,
     "347": 134,
     "348": 150,
     "349": 142,
     "350": 121,
     "351": 135,
     "352": 129,
     "353": 147,
     "354": 128,
     "355": 118,
     "356": 129,
     "357": 147,
     "358": 128,
     "359": 145,
     "360": 134,
     "361": 123,
     "362": 120,
     "363": 116,
     "364": 127,
     "365": 121,
     "366": 111,
     "367": 105,
     "368": 105,
     "369": 109,
     "370": 100,
     "371": 97,
     "372": 109,
     "373": 112,
     "374": 91,
     "375": 97,
     "376": 96,
     "377": 69,
     "378": 99,
     "379": 83,
     "380": 91,
     "381": 97,
     "382": 77,
     "383": 106,
     "384": 89,
     "385": 77,
     "386": 82,
     "387": 85,
     "388": 81,
     "389": 91,
     "390": 101,
     "391": 86,
     "392": 90,
     "393": 88,
     "394": 82,
     "395": 79,
     "396": 82,
     "397": 76,
     "398": 80,
     "399": 68,
     "400": 73,
     "401": 77,
     "402": 61,
     "403": 77,
     "404": 63,
     "405": 70,
     "406": 69,
     "407": 67,
     "408": 71,
     "409": 41,
     "410": 63,
     "411": 67,
     "412": 58,
     "413": 48,
     "414": 63,
     "415": 76,
     "416": 51,
     "417": 57,
     "418": 70,
     "419": 49,
     "420": 55,
     "421": 53,
     "422": 39,
     "423": 57,
     "424": 49,
     "425": 39,
     "426": 48,
     "427": 47,
     "428": 49,
     "429": 46,
     "430": 41,
     "431": 41,
     "432": 49,
     "433": 34,
     "434": 26,
     "435": 45,
     "436": 43,
     "437": 47,
     "438": 42,
     "439": 38,
     "440": 37,
     "441": 40,
     "442": 43,
     "443": 41,
     "444": 38,
     "445": 33,
     "446": 38,
     "447": 41,
     "448": 31,
     "449": 50,
     "450": 37,
     "451": 32,
     "452": 40,
     "453": 28,
     "454": 32,
     "455": 32,
     "456": 29,
     "457": 24,
     "458": 33,
     "459": 31,
     "460": 32,
     "461": 40,
     "462": 27,
     "463": 25,
     "464": 29,
     "465": 36,
     "466": 28,
     "467": 34,
     "468": 31,
     "469": 28,
     "470": 40,
     "471": 34,
     "472": 22,
     "473": 31,
     "474": 22,
     "475": 19,
     "476": 34,
     "477": 32,
     "478": 23,
     "479": 29,
     "480": 27,
     "481": 15,
     "482": 25,
     "483": 24,
     "484": 23,
     "485": 26,
     "486": 18,
     "487": 21,
     "488": 25,
     "489": 21,
     "490": 28,
     "491": 22,
     "492": 21,
     "493": 24,
     "494": 28,
     "495": 19,
     "496": 25,
     "497": 25,
     "498": 22,
     "499": 19,
     "500": 19,
     "501": 19,
     "502": 28,
     "503": 22,
     "504": 25,
     "505": 25,
     "506": 18,
     "507": 25,
     "508": 24,
     "509": 18,
     "510": 19,
     "511": 19,
     "512": 14,
     "513": 11,
     "514": 13,
     "515": 12,
     "516": 13,
     "517": 12,
     "518": 13,
     "519": 11,
     "520": 16,
     "521": 17,
     "522": 10,
     "523": 24,
     "524": 15,
     "525": 17,
     "526": 24,
     "527": 18,
     "528": 14,
     "529": 15,
     "530": 11,
     "531": 20,
     "532": 19,
     "533": 12,
     "534": 13,
     "535": 12,
     "536": 8,
     "537": 14,
     "538": 6,
     "539": 10,
     "540": 19,
     "541": 14,
     "542": 5,
     "543": 13,
     "544": 13,
     "545": 14,
     "546": 12,
     "547": 8,
     "548": 16,
     "549": 6,
     "550": 5,
     "551": 13,
     "552": 4,
     "553": 7,
     "554": 6,
     "555": 6,
     "556": 10,
     "557": 10,
     "558": 6,
     "559": 8,
     "560": 8,
     "561": 6,
     "562": 13,
     "563": 13,
     "564": 8,
     "565": 12,
     "566": 5,
     "567": 7,
     "568": 13,
     "569": 4,
     "570": 8,
     "571": 13,
     "572": 5,
     "573": 6,
     "574": 11,
     "575": 6,
     "576": 10,
     "577": 10,
     "578": 4,
     "579": 8,
     "580": 2,
     "581": 7,
     "582": 10,
     "583": 8,
     "584": 12,
     "585": 10,
     "586": 10,
     "587": 7,
     "588": 7,
     "589": 4,
     "590": 6,
     "591": 5,
     "592": 5,
     "593": 4,
     "594": 4,
     "595": 5,
     "596": 8,
     "597": 2,
     "598": 1,
     "599": 3,
     "600": 3,
     "601": 4,
     "602": 3,
     "603": 2,
     "604": 3,
     "605": 5,
     "606": 1,
     "608": 3,
     "609": 2,
     "610": 1,
     "611": 2,
     "612": 4,
     "613": 1,
     "614": 2,
     "615": 3,
     "616": 3,
     "617": 6,
     "618": 6,
     "620": 3,
     "621": 1,
     "622": 1,
     "623": 2,
     "624": 1,
     "625": 1,
     "628": 1,
     "630": 2,
     "631": 2,
     "633": 3,
     "634": 2,
     "635": 3,
     "636": 2,
     "637": 2,
     "638": 3,
     "639": 2,
     "640": 4,
     "641": 1,
     "642": 3,
     "643": 2,
     "644": 2,
     "645": 4,
     "646": 1,
     "647": 2,
     "648": 6,
     "650": 4,
     "651": 3,
     "652": 1,
     "653": 2,
     "654": 3,
     "655": 1,
     "656": 1,
     "657": 2,
     "659": 1,
     "660": 2,
     "663": 2,
     "664": 1,
     "666": 2,
     "668": 1,
     "670": 1,
     "672": 1,
     "675": 1,
     "680": 1,
     "684": 1,
     "686": 1,
     "687": 3,
     "689": 1,
     "691": 1,
     "698": 1,
     "699": 1,
     "700": 1,
     "701": 1,
     "703": 1,
     "704": 1,
     "706": 1,
     "708": 1,
     "710": 1,
     "711": 2,
     "712": 1,
     "714": 2,
     "716": 1,
     "717": 1,
     "718": 1,
     "719": 2,
     "722": 1,
     "723": 1,
     "724": 1,
     "725": 1,
     "726": 1,
     "727": 3,
     "728": 2,
     "731": 2,
     "734": 1,
     "737": 3,
     "738": 1,
     "740": 4,
     "743": 1,
     "750": 1,
     "753": 1,
     "754": 1,
     "756": 2,
     "757": 1,
     "759": 1,
     "760": 1,
     "762": 1,
     "763": 1,
     "765": 2,
     "767": 1,
     "768": 1,
     "769": 1,
     "771": 1,
     "773": 1,
     "776": 1,
     "778": 1,
     "781": 2,
     "782": 2,
     "783": 1,
     "784": 2,
     "793": 1,
     "795": 1,
     "796": 1,
     "810": 1,
     "832": 1,
     "833": 1,
     "877": 1,
     "929": 1,
     "932": 1,
     "948": 1,
     "951": 1
    }
   },
   "even": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 655360.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -840830.7951050363,
    "glide_hist": {
     "1": 393216,
     "2": 131072
    },
    "glide_odd_steps_hist": {
     "0": 524288
    },
    "peak_excess_bits_hist": {
     "0": 436907,
     "1": 87381
    },
    "sum_delay": 59025294.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 20,
     "4": 15,
     "5": 58,
     "6": 53,
     "7": 106,
     "8": 135,
     "9": 175,
     "10": 219,
     "11": 271,
     "12": 352,
     "13": 404,
     "14": 475,
     "15": 548,
     "16": 642,
     "17": 738,
     "18": 752,
     "19": 901,
     "20": 1055,
     "21": 1116,
     "22": 1199,
     "23": 1361,
     "24": 1414,
     "25": 1561,
     "26": 1688,
     "27": 1876,
     "28": 2026,
     "29": 2102,
     "30": 2178,
     "31": 2411,
     "32": 2448,
     "33": 2609,
     "34": 2737,
     "35": 2829,
     "36": 3019,
     "37": 3059,
     "38": 3142,
     "39": 3235,
     "40": 3307,
     "41": 3309,
     "42": 3496,
     "43": 3605,
     "44": 3735,
     "45": 3749,
     "46": 3744,
     "47": 3751,
     "48": 3854,
     "49": 3742,
     "50": 3779,
     "51": 3966,
     "52": 3995,
     "53": 4093,
     "54": 3994,
     "55": 4228,
     "56": 4181,
     "57": 4160,
     "58": 4353,
     "59": 4314,
     "60": 4225,
     "61": 4372,
     "62": 4310,
     "63": 4177,
     "64": 4299,
     "65": 4242,
     "66": 4238,
     "67": 4279,
     "68": 4172,
     "69": 4326,
     "70": 4221,
     "71": 4302,
     "72": 4274,
     "73": 4146,
     "74": 4267,
     "75": 4262,
     "76": 4279,
     "77": 4290,
     "78": 4227,
     "79": 4024,
     "80": 3955,
     "81": 3839,
     "82": 3876,
     "83": 3778,
     "84": 3788,
     "85": 3867,
     "86": 3727,
     "87": 3689,
     "88": 3690,
     "89": 3482,
     "90": 3538,
     "91": 3593,
     "92": 3422,
     "93": 3477,
     "94": 3458,
     "95": 3379,
     "96": 3395,
     "97": 3155,
     "98": 3196,
     "99": 3247,
     "100": 3271,
     "101": 3137,
     "102": 3168,
     "103": 3057,
     "104": 2941,
     "105": 2956,
     "106": 2931,
     "107": 2808,
     "108": 2914,
     "109": 2875,
     "110": 2916,
     "111": 2788,
     "112": 2839,
     "113": 2722,
     "114": 2665,
     "115": 2693,
     "116": 2687,
     "117": 2661,
     "118": 2709,
     "119": 2601,
     "120": 2521,
     "121": 2549,
     "122": 2292,
     "123": 2311,
     "124": 2329,
     "125": 2301,
     "126": 2278,
     "127": 2242,
     "128": 2279,
     "129": 2316,
     "130": 2213,
     "131": 2262,
     "132": 2133,
     "133": 2201,
     "134": 2153,
     "135": 2103,
     "136": 2108,
     "137": 2008,
     "138": 2003,
     "139": 1983,
     "140": 1975,
     "141": 1896,
     "142": 1856,
     "143": 1836,
     "144": 1820,
     "145": 1854,
     "146": 1822,
     "147": 1755,
     "148": 1742,
     "149": 1747,
     "150": 1687,
     "151": 1683,
     "152": 1639,
     "153": 1658,
     "154": 1526,
     "155": 1576,
     "156": 1531,
     "157": 1510,
     "158": 1513,
     "159": 1505,
     "160": 1413,
     "161": 1452,
     "162": 1423,
     "163": 1370,
     "164": 1437,
     "165": 1333,
     "166": 1378,
     "167": 1374,
     "168": 1292,
     "169": 1254,
     "170": 1288,
     "171": 1268,
     "172": 1250,
     "173": 1249,
     "174": 1232,
     "175": 1245,
     "176": 1253,
     "177": 1199,
     "178": 1176,
     "179": 1188,
     "180": 1147,
     "181": 1151,
     "182": 1102,
     "183": 1117,
     "184": 1038,
     "185": 1043,
     "186": 998,
     "187": 996,
     "188": 1002,
     "189": 956,
     "190": 955,
     "191": 968,
     "192": 953,
     "193": 955,
     "194": 903,
     "195": 903,
     "196": 907,
     "197": 895,
     "198": 906,
     "199": 914,
     "200": 889,
     "201": 889,
     "202": 848,
     "203": 831,
     "204": 810,
     "205": 783,
     "206": 811,
     "207": 767,
     "208": 738,
     "209": 770,
     "210": 778,
     "211": 711,
     "212": 674,
     "213": 688,
     "214": 680,
     "215": 648,
     "216": 616,
     "217": 661,
     "218": 612,
     "219": 623,
     "220": 573,
     "221": 543,
     "222": 546,
     "223": 535,
     "224": 537,
     "225": 544,
     "226": 498,
     "227": 595,
     "228": 537,
     "229": 549,
     "230": 563,
     "231": 508,
     "232": 532,
     "233": 553,
     "234": 574,
     "235": 520,
     "236": 513,
     "237": 517,
     "238": 486,
     "239": 500,
     "240": 489,
     "241": 456,
     "242": 465,
     "243": 429,
     "244": 486,
     "245": 446,
     "246": 403,
     "247": 442,
     "248": 462,
     "249": 393,
     "250": 417,
     "251": 389,
     "252": 379,
     "253": 412,
     "254": 382,
     "255": 410,
     "256": 388,
     "257": 344,
     "258": 374,
     "259": 372,
     "260": 332,
     "261": 367,
     "262": 377,
     "263": 339,
     "264": 334,
     "265": 340,
     "266": 326,
     "267": 296,
     "268": 332,
     "269": 307,
     "270": 296,
     "271": 303,
     "272": 296,
     "273": 285,
     "274": 299,
     "275": 275,
     "276": 284,
     "277": 275,
     "278": 259,
     "279": 270,
     "280": 257,
     "281": 244,
     "282": 229,
     "283": 241,
     "284": 227,
     "285": 223,
     "286": 232,
     "287": 231,
     "288": 208,
     "289": 233,
     "290": 221,
     "291": 197,
     "292": 210,
     "293": 181,
     "294": 174,
     "295": 185,
     "296": 206,
     "297": 181,
     "298": 178,
     "299": 190,
     "300": 212,
     "301": 199,
     "302": 181,
     "303": 184,
     "304": 174,
     "305": 174,
     "306": 177,
     "307": 172,
     "308": 174,
     "309": 163,
     "310": 159,
     "311": 166,
     "312": 179,
     "313": 160,
     "314": 158,
     "315": 153,
     "316": 156,
     "317": 172,
     "318": 144,
     "319": 165,
     "320": 172,
     "321": 159,
     "322": 148,
     "323": 155,
     "324": 142,
     "325": 188,
     "326": 141,
     "327": 154,
     "328": 163,
     "329": 149,
     "330": 146,
     "331": 136,
     "332": 134,
     "333": 150,
     "334": 143,
     "335": 117,
     "336": 124,
     "337": 139,
     "338": 114,
     "339": 110,
     "340": 111,
     "341": 133,
     "342": 122,
     "343": 123,
     "344": 125,
     "345": 126,
     "346": 112,
     "347": 110,
     "348": 110,
     "349": 91,
     "350": 113,
     "351": 106,
     "352": 96,
     "353": 107,
     "354": 96,
     "355": 102,
     "356": 86,
     "357": 103,
     "358": 101,
     "359": 105,
     "360": 90,
     "361": 99,
     "362": 103,
     "363": 104,
     "364": 87,
     "365": 87,
     "366": 101,
     "367": 81,
     "368": 91,
     "369": 74,
     "370": 67,
     "371": 78,
     "372": 73,
     "373": 64,
     "374": 84,
     "375": 89,
     "376": 72,
     "377": 82,
     "378": 76,
     "379": 53,
     "380": 67,
     "381": 60,
     "382": 72,
     "383": 78,
     "384": 69,
     "385": 73,
     "386": 65,
     "387": 61,
     "388": 63,
     "389": 59,
     "390": 56,
     "391": 58,
     "392": 64,
     "393": 57,
     "394": 48,
     "395": 69,
     "396": 53,
     "397": 54,
     "398": 60,
     "399": 58,
     "400": 56,
     "401": 55,
     "402": 46,
     "403": 50,
     "404": 54,
     "405": 51,
     "406": 56,
     "407": 51,
     "408": 58,
     "409": 58,
     "410": 56,
     "411": 45,
     "412": 50,
     "413": 45,
     "414": 45,
     "415": 33,
     "416": 47,
     "417": 46,
     "418": 33,
     "419": 49,
     "420": 48,
     "421": 29,
     "422": 44,
     "423": 39,
     "424": 30,
     "425": 44,
     "426": 32,
     "427": 33,
     "428": 34,
     "429": 35,
     "430": 36,
     "431": 30,
     "432": 32,
     "433": 21,
     "434": 38,
     "435": 30,
     "436": 25,
     "437": 26,
     "438": 31,
     "439": 28,
     "440": 26,
     "441": 30,
     "442": 30,
     "443": 26,
     "444": 26,
     "445": 27,
     "446": 25,
     "447": 21,
     "448": 29,
     "449": 27,
     "450": 23,
     "451": 26,
     "452": 26,
     "453": 25,
     "454": 31,
     "455": 27,
     "456": 17,
     "457": 20,
     "458": 19,
     "459": 16,
     "460": 21,
     "461": 21,
     "462": 25,
     "463": 26,
     "464": 23,
     "465": 23,
     "466": 21,
     "467": 31,
     "468": 17,
     "469": 29,
     "470": 27,
     "471": 14,
     "472": 30,
     "473": 27,
     "474": 16,
     "475": 30,
     "476": 21,
     "477": 10,
     "478": 27,
     "479": 23,
     "480": 13,
     "481": 22,
     "482": 21,
     "483": 15,
     "484": 21,
     "485": 15,
     "486": 19,
     "487": 18,
     "488": 14,
     "489": 13,
     "490": 14,
     "491": 19,
     "492": 19,
     "493": 19,
     "494": 14,
     "495": 15,
     "496": 15,
     "497": 11,
     "498": 15,
     "499": 17,
     "500": 17,
     "501": 16,
     "502": 20,
     "503": 12,
     "504": 17,
     "505": 18,
     "506": 8,
     "507": 17,
     "508": 10,
     "509": 19,
     "510": 18,
     "511": 12,
     "512": 13,
     "513": 15,
     "514": 9,
     "515": 13,
     "516": 10,
     "517": 14,
     "518": 17,
     "519": 13,
     "520": 12,
     "521": 10,
     "522": 10,
     "523": 12,
     "524": 10,
     "525": 11,
     "526": 21,
     "527": 9,
     "528": 10,
     "529": 17,
     "530": 10,
     "531": 12,
     "532": 15,
     "533": 9,
     "534": 21,
     "535": 10,
     "536": 15,
     "537": 10,
     "538": 8,
     "539": 8,
     "540": 9,
     "541": 7,
     "542": 10,
     "543": 8,
     "544": 6,
     "545": 4,
     "546": 8,
     "547": 5,
     "548": 7,
     "549": 7,
     "550": 9,
     "551": 9,
     "552": 5,
     "553": 10,
     "554": 4,
     "555": 7,
     "556": 5,
     "557": 5,
     "558": 4,
     "559": 10,
     "560": 7,
     "561": 3,
     "562": 6,
     "563": 2,
     "564": 3,
     "565": 6,
     "566": 6,
     "567": 4,
     "568": 2,
     "569": 5,
     "570": 8,
     "572": 5,
     "573": 7,
     "574": 4,
     "576": 7,
     "577": 1,
     "578": 6,
     "579": 9,
     "580": 4,
     "581": 4,
     "582": 3,
     "583": 2,
     "584": 4,
     "585": 3,
     "586": 3,
     "587": 4,
     "588": 6,
     "589": 2,
     "590": 4,
     "591": 3,
     "592": 1,
     "593": 3,
     "594": 1,
     "595": 2,
     "596": 2,
     "597": 2,
     "598": 5,
     "599": 2,
     "601": 1,
     "602": 2,
     "603": 2,
     "604": 4,
     "606": 1,
     "607": 5,
     "608": 1,
     "610": 2,
     "611": 2,
     "613": 2,
     "614": 1,
     "617": 1,
     "619": 1,
     "620": 2,
     "621": 1,
     "622": 1,
     "623": 1,
     "624": 1,
     "626": 1,
     "635": 1,
     "636": 1,
     "637": 2,
     "638": 1,
     "639": 2,
     "640": 1,
     "641": 1,
     "642": 2,
     "644": 1,
     "645": 2,
     "646": 2,
     "647": 3,
     "649": 1,
     "650": 2,
     "653": 4,
     "655": 1,
     "656": 3,
     "658": 1,
     "660": 1,
     "661": 1,
     "662": 1,
     "664": 1,
     "667": 1,
     "669": 1,
     "700": 1,
     "701": 1,
     "704": 1,
     "713": 1,
     "716": 1,
     "719": 1,
     "720": 1,
     "721": 1,
     "722": 2,
     "724": 1,
     "725": 2,
     "730": 2,
     "733": 1,
     "735": 1,
     "736": 1,
     "739": 1,
     "740": 1,
     "742": 2,
     "743": 1,
     "745": 1,
     "746": 1,
     "758": 1,
     "759": 1,
     "762": 2,
     "763": 1,
     "765": 2,
     "768": 1,
     "770": 1,
     "771": 2,
     "773": 2,
     "775": 1,
     "783": 1,
     "784": 1,
     "786": 1,
     "798": 1,
     "835": 1
    }
   },
   "max_glide": [
    675,
    1303615
   ],
   "max_peak": {
    "bits": 57,
    "top64": "17151222282216403200",
    "n": 1128083
   },
   "has_delay": true,
   "max_delay": [
    951,
    1843821
   ],
   "basins": {
    "0": 549403,
    "1": 240203,
    "2": 258970
   },
   "mean_glide_odd_n": 12.463018417358398,
   "mean_glide_odd_steps_odd_n": 7.672281265258789,
   "measured_drift_bits_per_odd_step": -0.2162470125936289
  },
  "22": {
   "k": 22,
   "range": [
    2097152,
    4194304
   ],
   "next_n": 4194304,
   "complete": true,
   "odd": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13076394.0,
    "sum_glide_odd_steps": 8047979.0,
    "sum_log2_drop": -1740736.6237472512,
    "glide_hist": {
     "2": 393216,
     "3": 65536,
     "4": 32768,
     "5": 114688,
     "6": 40960,
     "7": 26624,
     "8": 53760,
     "9": 22016,
     "10": 18944,
     "11": 21216,
     "12": 14736,
     "13": 17994,
     "14": 16374,
     "15": 10456,
     "16": 12095,
     "17": 8324,
     "18": 8564,
     "19": 9424,
     "20": 7122,
     "21": 7699,
     "22": 8018,
     "23": 6036,
     "24": 6287,
     "25": 6220,
     "26": 4256,
     "27": 4480,
     "28": 4164,
     "29": 3989,
     "30": 4220,
     "31": 3791,
     "32": 3310,
     "33": 3270,
     "34": 2604,
     "35": 2748,
     "36": 2736,
     "37": 2586,
     "38": 2696,
     "39": 2473,
     "40": 2359,
     "41": 2371,
     "42": 2128,
     "43": 1834,
     "44": 1808,
     "45": 1739,
     "46": 1772,
     "47": 1650,
     "48": 1529,
     "49": 1511,
     "50": 1461,
     "51": 1263,
     "52": 1325,
     "53": 1348,
     "54": 1293,
     "55": 1279,
     "56": 1237,
     "57": 1197,
     "58": 1186,
     "59": 1071,
     "60": 1050,
     "61": 1007,
     "62": 964,
     "63": 885,
     "64": 904,
     "65": 899,
     "66": 834,
     "67": 749,
     "68": 741,
     "69": 770,
     "70": 680,
     "71": 703,
     "72": 691,
     "73": 610,
     "74": 664,
     "75": 602,
     "76": 568,
     "77": 573,
     "78": 624,
     "79": 579,
     "80": 545,
     "81": 550,
     "82": 533,
     "83": 508,
     "84": 503,
     "85": 478,
     "86": 444,
     "87": 454,
     "88": 442,
     "89": 397,
     "90": 422,
     "91": 381,
     "92": 371,
     "93": 406,
     "94": 363,
     "95": 354,
     "96": 423,
     "97": 399,
     "98": 343,
     "99": 354,
     "100": 322,
     "101": 280,
     "102": 336,
     "103": 296,
     "104": 287,
     "105": 277,
     "106": 297,
     "107": 270,
     "108": 266,
     "109": 253,
     "110": 276,
     "111": 284,
     "112": 266,
     "113": 275,
     "114": 268,
     "115": 249,
     "116": 261,
     "117": 214,
     "118": 226,
     "119": 199,
     "120": 195,
     "121": 206,
     "122": 179,
     "123": 198,
     "124": 193,
     "125": 202,
     "126": 182,
     "127": 176,
     "128": 173,
     "129": 180,
     "130": 161,
     "131": 158,
     "132": 177,
     "133": 181,
     "134": 184,
     "135": 179,
     "136": 174,
     "137": 155,
     "138": 149,
     "139": 143,
     "140": 155,
     "141": 133,
     "142": 128,
     "143": 129,
     "144": 141,
     "145": 108,
     "146": 116,
     "147": 121,
     "148": 96,
     "149": 106,
     "150": 100,
     "151": 119,
     "152": 112,
     "153": 107,
     "154": 126,
     "155": 104,
     "156": 98,
     "157": 99,
     "158": 106,
     "159": 88,
     "160": 101,
     "161": 82,
     "162": 92,
     "163": 79,
     "164": 77,
     "165": 64,
     "166": 79,
     "167": 87,
     "168": 90,
     "169": 77,
     "170": 67,
     "171": 74,
     "172": 75,
     "173": 87,
     "174": 76,
     "175": 92,
     "176": 66,
     "177": 69,
     "178": 75,
     "179": 62,
     "180": 53,
     "181": 60,
     "182": 56,
     "183": 52,
     "184": 71,
     "185": 66,
     "186": 66,
     "187": 61,
     "188": 60,
     "189": 53,
     "190": 46,
     "191": 61,
     "192": 55,
     "193": 47,
     "194": 41,
     "195": 51,
     "196": 41,
     "197": 61,
     "198": 42,
     "199": 42,
     "200": 46,
     "201": 42,
     "202": 44,
     "203": 48,
     "204": 49,
     "205": 57,
     "206": 41,
     "207": 38,
     "208": 41,
     "209": 38,
     "210": 52,
     "211": 46,
     "212": 35,
     "213": 33,
     "214": 30,
     "215": 41,
     "216": 42,
     "217": 32,
     "218": 38,
     "219": 38,
     "220": 51,
     "221": 34,
     "222": 23,
     "223": 32,
     "224": 35,
     "225": 29,
     "226": 28,
     "227": 32,
     "228": 23,
     "229": 19,
     "230": 21,
     "231": 23,
     "232": 22,
     "233": 22,
     "234": 26,
     "235": 29,
     "236": 39,
     "237": 20,
     "238": 23,
     "239": 33,
     "240": 32,
     "241": 27,
     "242": 33,
     "243": 29,
     "244": 24,
     "245": 12,
     "246": 14,
     "247": 23,
     "248": 19,
     "249": 23,
     "250": 22,
     "251": 25,
     "252": 20,
     "253": 21,
     "254": 20,
     "255": 23,
     "256": 19,
     "257": 14,
     "258": 17,
     "259": 18,
     "260": 18,
     "261": 16,
     "262": 21,
     "263": 16,
     "264": 12,
     "265": 20,
     "266": 21,
     "267": 19,
     "268": 13,
     "269": 18,
     "270": 19,
     "271": 20,
     "272": 15,
     "273": 19,
     "274": 16,
     "275": 14,
     "276": 12,
     "277": 15,
     "278": 18,
     "279": 15,
     "280": 15,
     "281": 11,
     "282": 16,
     "283": 14,
     "284": 9,
     "285": 11,
     "286": 17,
     "287": 12,
     "288": 14,
     "289": 11,
     "290": 8,
     "291": 11,
     "292": 7,
     "293": 14,
     "294": 9,
     "295": 11,
     "296": 10,
     "297": 12,
     "298": 11,
     "299": 14,
     "300": 13,
     "301": 10,
     "302": 7,
     "303": 14,
     "304": 16,
     "305": 12,
     "306": 10,
     "307": 9,
     "308": 14,
     "309": 14,
     "310": 11,
     "311": 11,
     "312": 6,
     "313": 6,
     "314": 9,
     "315": 7,
     "316": 10,
     "317": 9,
     "318": 10,
     "319": 16,
     "320": 9,
     "321": 10,
     "322": 14,
     "323": 11,
     "324": 6,
     "325": 7,
     "326": 6,
     "327": 9,
     "328": 4,
     "329": 6,
     "330": 7,
     "331": 3,
     "332": 8,
     "333": 8,
     "334": 4,
     "335": 7,
     "336": 7,
     "337": 5,
     "338": 11,
     "339": 9,
     "340": 8,
     "341": 15,
     "342": 10,
     "343": 10,
     "344": 6,
     "345": 5,
     "346": 8,
     "347": 5,
     "348": 3,
     "349": 8,
     "350": 3,
     "351": 3,
     "352": 8,
     "353": 8,
     "354": 5,
     "355": 4,
     "356": 4,
     "357": 3,
     "358": 3,
     "359": 4,
     "360": 2,
     "361": 2,
     "362": 5,
     "363": 3,
     "364": 2,
     "365": 5,
     "366": 2,
     "367": 3,
     "368": 2,
     "369": 2,
     "370": 1,
     "371": 1,
     "373": 3,
     "374": 4,
     "375": 1,
     "376": 2,
     "377": 3,
     "379": 2,
     "380": 4,
     "381": 3,
     "382": 2,
     "383": 1,
     "384": 3,
     "385": 5,
     "386": 2,
     "388": 5,
     "389": 4,
     "390": 3,
     "391": 2,
     "392": 4,
     "394": 1,
     "395": 2,
     "396": 1,
     "397": 2,
     "398": 3,
     "400": 1,
     "401": 1,
     "402": 1,
     "403": 3,
     "405": 1,
     "406": 5,
     "407": 1,
     "408": 2,
     "409": 3,
     "410": 2,
     "411": 1,
     "412": 4,
     "413": 2,
     "414": 1,
     "416": 2,
     "417": 7,
     "418": 2,
     "419": 3,
     "420": 1,
     "421": 4,
     "422": 2,
     "423": 2,
     "425": 2,
     "428": 6,
     "429": 3,
     "430": 2,
     "431": 1,
     "432": 1,
     "433": 3,
     "434": 4,
     "435": 1,
     "436": 1,
     "437": 1,
     "438": 1,
     "439": 1,
     "440": 2,
     "441": 1,
     "442": 1,
     "443": 1,
     "444": 1,
     "445": 1,
     "447": 2,
     "448": 1,
     "450": 3,
     "453": 1,
     "454": 1,
     "455": 2,
     "456": 2,
     "467": 1,
     "468": 1,
     "469": 1,
     "470": 2,
     "472": 2,
     "473": 2,
     "474": 1,
     "475": 1,
     "476": 3,
     "477": 1,
     "479": 2,
     "480": 1,
     "482": 1,
     "483": 1,
     "492": 1,
     "495": 3,
     "499": 1,
     "500": 1,
     "504": 1,
     "506": 1,
     "507": 1,
     "508": 1,
     "509": 1,
     "512": 1,
     "516": 3,
     "519": 1,
     "526": 1,
     "528": 1,
     "532": 1,
     "535": 1,
     "539": 1,
     "541": 1,
     "542": 2,
     "545": 1,
     "548": 1,
     "551": 1,
     "552": 1,
     "554": 1,
     "561": 1,
     "566": 2,
     "569": 1,
     "572": 1,
     "577": 1,
     "580": 1,
     "583": 1,
     "592": 1,
     "603": 1,
     "608": 1,
     "627": 1,
     "633": 1,
     "636": 1,
     "650": 1,
     "662": 1,
     "665": 1,
     "667": 1,
     "671": 1,
     "672": 1,
     "731": 1,
     "734": 1,
     "749": 1
    },
    "glide_odd_steps_hist": {
     "1": 393216,
     "2": 114688,
     "3": 104448,
     "4": 66816,
     "5": 54496,
     "6": 35556,
     "7": 30519,
     "8": 26790,
     "9": 21526,
     "10": 17258,
     "11": 13874,
     "12": 13044,
     "13": 12098,
     "14": 10710,
     "15": 9637,
     "16": 8145,
     "17": 7036,
     "18": 6552,
     "19": 6135,
     "20": 5326,
     "21": 4770,
     "22": 4431,
     "23": 4228,
     "24": 4003,
     "25": 3797,
     "26": 3404,
     "27": 3143,
     "28": 2813,
     "29": 2656,
     "30": 2570,
     "31": 2333,
     "32": 2159,
     "33": 2054,
     "34": 2066,
     "35": 1954,
     "36": 1815,
     "37": 1700,
     "38": 1574,
     "39": 1590,
     "40": 1393,
     "41": 1373,
     "42": 1231,
     "43": 1235,
     "44": 1168,
     "45": 1056,
     "46": 1001,
     "47": 965,
     "48": 953,
     "49": 949,
     "50": 898,
     "51": 892,
     "52": 794,
     "53": 793,
     "54": 753,
     "55": 714,
     "56": 652,
     "57": 651,
     "58": 601,
     "59": 567,
     "60": 559,
     "61": 551,
     "62": 531,
     "63": 534,
     "64": 559,
     "65": 499,
     "66": 494,
     "67": 417,
     "68": 440,
     "69": 417,
     "70": 430,
     "71": 411,
     "72": 428,
     "73": 365,
     "74": 355,
     "75": 342,
     "76": 350,
     "77": 349,
     "78": 302,
     "79": 276,
     "80": 305,
     "81": 285,
     "82": 285,
     "83": 279,
     "84": 256,
     "85": 242,
     "86": 227,
     "87": 244,
     "88": 239,
     "89": 212,
     "90": 205,
     "91": 193,
     "92": 206,
     "93": 167,
     "94": 177,
     "95": 173,
     "96": 182,
     "97": 168,
     "98": 166,
     "99": 157,
     "100": 147,
     "101": 153,
     "102": 156,
     "103": 142,
     "104": 141,
     "105": 128,
     "106": 146,
     "107": 124,
     "108": 120,
     "109": 125,
     "110": 107,
     "111": 102,
     "112": 86,
     "113": 113,
     "114": 101,
     "115": 106,
     "116": 98,
     "117": 99,
     "118": 87,
     "119": 90,
     "120": 75,
     "121": 73,
     "122": 72,
     "123": 80,
     "124": 80,
     "125": 80,
     "126": 71,
     "127": 74,
     "128": 65,
     "129": 79,
     "130": 71,
     "131": 88,
     "132": 67,
     "133": 71,
     "134": 66,
     "135": 54,
     "136": 60,
     "137": 58,
     "138": 47,
     "139": 41,
     "140": 45,
     "141": 45,
     "142": 44,
     "143": 43,
     "144": 56,
     "145": 51,
     "146": 37,
     "147": 54,
     "148": 44,
     "149": 46,
     "150": 34,
     "151": 39,
     "152": 37,
     "153": 30,
     "154": 39,
     "155": 38,
     "156": 33,
     "157": 30,
     "158": 32,
     "159": 30,
     "160": 29,
     "161": 33,
     "162": 35,
     "163": 46,
     "164": 38,
     "165": 29,
     "166": 26,
     "167": 27,
     "168": 26,
     "169": 19,
     "170": 21,
     "171": 28,
     "172": 27,
     "173": 38,
     "174": 26,
     "175": 33,
     "176": 15,
     "177": 16,
     "178": 23,
     "179": 16,
     "180": 23,
     "181": 24,
     "182": 23,
     "183": 21,
     "184": 22,
     "185": 10,
     "186": 19,
     "187": 10,
     "188": 14,
     "189": 18,
     "190": 17,
     "191": 20,
     "192": 14,
     "193": 14,
     "194": 19,
     "195": 17,
     "196": 19,
     "197": 19,
     "198": 22,
     "199": 22,
     "200": 22,
     "201": 18,
     "202": 11,
     "203": 13,
     "204": 9,
     "205": 20,
     "206": 9,
     "207": 9,
     "208": 9,
     "209": 8,
     "210": 14,
     "211": 13,
     "212": 16,
     "213": 11,
     "214": 9,
     "215": 7,
     "216": 6,
     "217": 11,
     "218": 3,
     "219": 6,
     "220": 14,
     "221": 5,
     "222": 8,
     "223": 6,
     "224": 7,
     "225": 5,
     "226": 6,
     "227": 5,
     "228": 7,
     "229": 9,
     "230": 12,
     "231": 6,
     "232": 8,
     "233": 7,
     "234": 4,
     "235": 7,
     "236": 4,
     "237": 1,
     "238": 2,
     "239": 4,
     "240": 3,
     "241": 3,
     "242": 4,
     "243": 3,
     "244": 3,
     "245": 4,
     "246": 4,
     "247": 2,
     "248": 3,
     "249": 3,
     "250": 2,
     "251": 7,
     "252": 3,
     "253": 4,
     "254": 4,
     "255": 1,
     "256": 2,
     "258": 3,
     "259": 4,
     "260": 2,
     "261": 1,
     "263": 1,
     "264": 4,
     "265": 3,
     "266": 4,
     "267": 4,
     "268": 6,
     "269": 6,
     "272": 3,
     "273": 3,
     "274": 3,
     "275": 6,
     "276": 3,
     "277": 2,
     "278": 2,
     "279": 1,
     "280": 1,
     "281": 2,
     "282": 2,
     "283": 1,
     "284": 1,
     "285": 3,
     "286": 1,
     "287": 1,
     "288": 2,
     "292": 2,
     "293": 1,
     "294": 1,
     "295": 4,
     "296": 2,
     "297": 3,
     "298": 1,
     "299": 1,
     "300": 2,
     "301": 2,
     "303": 1,
     "304": 2,
     "305": 2,
     "307": 3,
     "308": 1,
     "309": 1,
     "310": 1,
     "311": 1,
     "317": 1,
     "318": 2,
     "320": 1,
     "322": 1,
     "324": 1,
     "327": 1,
     "328": 1,
     "329": 2,
     "330": 1,
     "331": 1,
     "332": 1,
     "333": 3,
     "334": 1,
     "335": 1,
     "336": 1,
     "337": 1,
     "340": 1,
     "343": 1,
     "344": 1,
     "345": 1,
     "347": 1,
     "349": 1,
     "350": 1,
     "354": 1,
     "356": 1,
     "359": 1,
     "362": 1,
     "363": 1,
     "365": 1,
     "377": 1,
     "378": 1,
     "381": 1,
     "386": 1,
     "391": 1,
     "393": 1,
     "398": 1,
     "406": 1,
     "410": 2,
     "417": 1,
     "418": 1,
     "419": 1,
     "428": 1,
     "475": 1,
     "476": 1,
     "478": 1
    },
    "peak_excess_bits_hist": {
     "0": 131073,
     "1": 431488,
     "2": 198228,
     "3": 106351,
     "4": 61161,
     "5": 38181,
     "6": 25349,
     "7": 16808,
     "8": 11461,
     "9": 8036,
     "10": 5777,
     "11": 4190,
     "12": 2963,
     "13": 2153,
     "14": 1608,
     "15": 1084,
     "16": 735,
     "17": 547,
     "18": 400,
     "19": 306,
     "20": 146,
     "21": 144,
     "22": 124,
     "23": 82,
     "24": 53,
     "25": 45,
     "26": 23,
     "27": 22,
     "28": 12,
     "29": 9,
     "30": 1,
     "31": 9,
     "32": 3,
     "35": 3,
     "36": 1
    },
    "sum_delay": 137136961.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "3": 1,
     "4": 8,
     "5": 8,
     "6": 27,
     "7": 32,
     "8": 53,
     "9": 83,
     "10": 111,
     "11": 159,
     "12": 195,
     "13": 246,
     "14": 311,
     "15": 372,
     "16": 477,
     "17": 499,
     "18": 625,
     "19": 709,
     "20": 897,
     "21": 945,
     "22": 1061,
     "23": 1185,
     "24": 1294,
     "25": 1451,
     "26": 1690,
     "27": 1800,
     "28": 1967,
     "29": 2164,
     "30": 2334,
     "31": 2429,
     "32": 2699,
     "33": 2867,
     "34": 3127,
     "35": 3347,
     "36": 3437,
     "37": 3620,
     "38": 3855,
     "39": 3971,
     "40": 4072,
     "41": 4299,
     "42": 4578,
     "43": 4713,
     "44": 4893,
     "45": 4980,
     "46": 5155,
     "47": 5274,
     "48": 5416,
     "49": 5623,
     "50": 5633,
     "51": 5828,
     "52": 6070,
     "53": 5991,
     "54": 6228,
     "55": 6409,
     "56": 6444,
     "57": 6669,
     "58": 6767,
     "59": 6766,
     "60": 6949,
     "61": 7007,
     "62": 6930,
     "63": 7127,
     "64": 6969,
     "65": 6931,
     "66": 7184,
     "67": 7157,
     "68": 7164,
     "69": 7369,
     "70": 7221,
     "71": 7622,
     "72": 7606,
     "73": 7373,
     "74": 7843,
     "75": 7695,
     "76": 7710,
     "77": 7673,
     "78": 7732,
     "79": 7640,
     "80": 7470,
     "81": 7694,
     "82": 7380,
     "83": 7451,
     "84": 7466,
     "85": 7437,
     "86": 7382,
     "87": 7361,
     "88": 7122,
     "89": 7155,
     "90": 7200,
     "91": 7199,
     "92": 7236,
     "93": 7121,
     "94": 7174,
     "95": 7084,
     "96": 6952,
     "97": 6792,
     "98": 6881,
     "99": 6826,
     "100": 6844,
     "101": 6853,
     "102": 6724,
     "103": 6748,
     "104": 6592,
     "105": 6398,
     "106": 6401,
     "107": 6150,
     "108": 6121,
     "109": 6209,
     "110": 6175,
     "111": 6048,
     "112": 5944,
     "113": 5937,
     "114": 5907,
     "115": 5883,
     "116": 6015,
     "117": 5818,
     "118": 5883,
     "119": 5796,
     "120": 5706,
     "121": 5604,
     "122": 5467,
     "123": 5397,
     "124": 5251,
     "125": 5267,
     "126": 5342,
     "127": 5146,
     "128": 5294,
     "129": 5022,
     "130": 5091,
     "131": 5024,
     "132": 4967,
     "133": 5049,
     "134": 4893,
     "135": 4928,
     "136": 4879,
     "137": 4759,
     "138": 4685,
     "139": 4543,
     "140": 4429,
     "141": 4486,
     "142": 4401,
     "143": 4333,
     "144": 4352,
     "145": 4285,
     "146": 4251,
     "147": 4136,
     "148": 4195,
     "149": 4160,
     "150": 4128,
     "151": 4038,
     "152": 4093,
     "153": 4002,
     "154": 3990,
     "155": 3900,
     "156": 3836,
     "157": 3779,
     "158": 3781,
     "159": 3565,
     "160": 3682,
     "161": 3510,
     "162": 3531,
     "163": 3574,
     "164": 3442,
     "165": 3411,
     "166": 3312,
     "167": 3438,
     "168": 3366,
     "169": 3275,
     "170": 3303,
     "171": 3230,
     "172": 3232,
     "173": 3184,
     "174": 3098,
     "175": 3113,
     "176": 3079,
     "177": 2996,
     "178": 3028,
     "179": 2960,
     "180": 2802,
     "181": 2771,
     "182": 2808,
     "183": 2670,
     "184": 2731,
     "185": 2664,
     "186": 2658,
     "187": 2579,
     "188": 2578,
     "189": 2530,
     "190": 2599,
     "191": 2557,
     "192": 2518,
     "193": 2489,
     "194": 2445,
     "195": 2394,
     "196": 2382,
     "197": 2349,
     "198": 2305,
     "199": 2314,
     "200": 2261,
     "201": 2142,
     "202": 2108,
     "203": 2085,
     "204": 2057,
     "205": 2139,
     "206": 2046,
     "207": 2000,
     "208": 2019,
     "209": 1970,
     "210": 2000,
     "211": 1974,
     "212": 1907,
     "213": 1877,
     "214": 1865,
     "215": 1791,
     "216": 1770,
     "217": 1799,
     "218": 1702,
     "219": 1637,
     "220": 1689,
     "221": 1651,
     "222": 1582,
     "223": 1591,
     "224": 1552,
     "225": 1549,
     "226": 1554,
     "227": 1477,
     "228": 1445,
     "229": 1550,
     "230": 1491,
     "231": 1479,
     "232": 1516,
     "233": 1383,
     "234": 1392,
     "235": 1388,
     "236": 1392,
     "237": 1367,
     "238": 1328,
     "239": 1240,
     "240": 1301,
     "241": 1246,
     "242": 1240,
     "243": 1286,
     "244": 1234,
     "245": 1242,
     "246": 1143,
     "247": 1174,
     "248": 1151,
     "249": 1131,
     "250": 1180,
     "251": 1194,
     "252": 1114,
     "253": 1103,
     "254": 1117,
     "255": 1034,
     "256": 1028,
     "257": 1034,
     "258": 1052,
     "259": 1043,
     "260": 999,
     "261": 947,
     "262": 995,
     "263": 927,
     "264": 949,
     "265": 890,
     "266": 903,
     "267": 929,
     "268": 896,
     "269": 891,
     "270": 883,
     "271": 860,
     "272": 870,
     "273": 825,
     "274": 824,
     "275": 843,
     "276": 773,
     "277": 831,
     "278": 774,
     "279": 773,
     "280": 718,
     "281": 751,
     "282": 779,
     "283": 753,
     "284": 711,
     "285": 694,
     "286": 701,
     "287": 654,
     "288": 665,
     "289": 657,
     "290": 651,
     "291": 611,
     "292": 594,
     "293": 614,
     "294": 611,
     "295": 583,
     "296": 599,
     "297": 560,
     "298": 561,
     "299": 569,
     "300": 527,
     "301": 549,
     "302": 565,
     "303": 523,
     "304": 517,
     "305": 524,
     "306": 542,
     "307": 524,
     "308": 472,
     "309": 561,
     "310": 510,
     "311": 489,
     "312": 476,
     "313": 537,
     "314": 472,
     "315": 518,
     "316": 464,
     "317": 492,
     "318": 503,
     "319": 488,
     "320": 480,
     "321": 481,
     "322": 476,
     "323": 427,
     "324": 452,
     "325": 436,
     "326": 462,
     "327": 436,
     "328": 407,
     "329": 395,
     "330": 451,
     "331": 416,
     "332": 405,
     "333": 372,
     "334": 369,
     "335": 397,
     "336": 347,
     "337": 378,
     "338": 380,
     "339": 375,
     "340": 356,
     "341": 343,
     "342": 360,
     "343": 315,
     "344": 358,
     "345": 324,
     "346": 321,
     "347": 338,
     "348": 306,
     "349": 298,
     "350": 330,
     "351": 315,
     "352": 329,
     "353": 324,
     "354": 302,
     "355": 306,
     "356": 307,
     "357": 316,
     "358": 307,
     "359": 275,
     "360": 300,
     "361": 296,
     "362": 268,
     "363": 293,
     "364": 272,
     "365": 259,
     "366": 240,
     "367": 245,
     "368": 244,
     "369": 239,
     "370": 258,
     "371": 221,
     "372": 270,
     "373": 234,
     "374": 228,
     "375": 227,
     "376": 217,
     "377": 246,
     "378": 220,
     "379": 228,
     "380": 236,
     "381": 216,
     "382": 220,
     "383": 222,
     "384": 196,
     "385": 215,
     "386": 205,
     "387": 218,
     "388": 196,
     "389": 208,
     "390": 209,
     "391": 200,
     "392": 198,
     "393": 185,
     "394": 202,
     "395": 193,
     "396": 181,
     "397": 215,
     "398": 187,
     "399": 184,
     "400": 198,
     "401": 180,
     "402": 173,
     "403": 167,
     "404": 157,
     "405": 170,
     "406": 150,
     "407": 161,
     "408": 141,
     "409": 173,
     "410": 168,
     "411": 135,
     "412": 135,
     "413": 167,
     "414": 139,
     "415": 128,
     "416": 148,
     "417": 151,
     "418": 137,
     "419": 136,
     "420": 119,
     "421": 132,
     "422": 108,
     "423": 117,
     "424": 128,
     "425": 122,
     "426": 107,
     "427": 117,
     "428": 117,
     "429": 90,
     "430": 101,
     "431": 108,
     "432": 95,
     "433": 104,
     "434": 90,
     "435": 116,
     "436": 106,
     "437": 85,
     "438": 103,
     "439": 102,
     "440": 85,
     "441": 83,
     "442": 99,
     "443": 81,
     "444": 92,
     "445": 93,
     "446": 94,
     "447": 100,
     "448": 100,
     "449": 79,
     "450": 85,
     "451": 91,
     "452": 81,
     "453": 86,
     "454": 85,
     "455": 77,
     "456": 83,
     "457": 72,
     "458": 72,
     "459": 75,
     "460": 75,
     "461": 75,
     "462": 76,
     "463": 80,
     "464": 77,
     "465": 62,
     "466": 82,
     "467": 66,
     "468": 84,
     "469": 89,
     "470": 73,
     "471": 79,
     "472": 73,
     "473": 63,
     "474": 80,
     "475": 67,
     "476": 61,
     "477": 66,
     "478": 48,
     "479": 68,
     "480": 60,
     "481": 60,
     "482": 68,
     "483": 58,
     "484": 50,
     "485": 63,
     "486": 71,
     "487": 57,
     "488": 55,
     "489": 67,
     "490": 48,
     "491": 45,
     "492": 75,
     "493": 56,
     "494": 50,
     "495": 50,
     "496": 46,
     "497": 51,
     "498": 44,
     "499": 49,
     "500": 36,
     "501": 56,
     "502": 49,
     "503": 46,
     "504": 57,
     "505": 43,
     "506": 52,
     "507": 50,
     "508": 44,
     "509": 42,
     "510": 44,
     "511": 42,
     "512": 47,
     "513": 36,
     "514": 44,
     "515": 48,
     "516": 44,
     "517": 41,
     "518": 42,
     "519": 40,
     "520": 47,
     "521": 44,
     "522": 50,
     "523": 47,
     "524": 41,
     "525": 43,
     "526": 38,
     "527": 34,
     "528": 38,
     "529": 28,
     "530": 38,
     "531": 37,
     "532": 28,
     "533": 32,
     "534": 31,
     "535": 35,
     "536": 36,
     "537": 35,
     "538": 27,
     "539": 39,
     "540": 39,
     "541": 29,
     "542": 26,
     "543": 35,
     "544": 36,
     "545": 23,
     "546": 21,
     "547": 31,
     "548": 21,
     "549": 20,
     "550": 30,
     "551": 24,
     "552": 32,
     "553": 23,
     "554": 25,
     "555": 39,
     "556": 22,
     "557": 23,
     "558": 31,
     "559": 21,
     "560": 27,
     "561": 38,
     "562": 25,
     "563": 24,
     "564": 28,
     "565": 14,
     "566": 27,
     "567": 21,
     "568": 19,
     "569": 27,
     "570": 25,
     "571": 15,
     "572": 22,
     "573": 15,
     "574": 16,
     "575": 19,
     "576": 9,
     "577": 10,
     "578": 14,
     "579": 16,
     "580": 19,
     "581": 25,
     "582": 19,
     "583": 23,
     "584": 14,
     "585": 14,
     "586": 18,
     "587": 17,
     "588": 16,
     "589": 13,
     "590": 13,
     "591": 9,
     "592": 13,
     "593": 6,
     "594": 15,
     "595": 19,
     "596": 5,
     "597": 10,
     "598": 11,
     "599": 6,
     "600": 9,
     "601": 11,
     "602": 8,
     "603": 12,
     "604": 7,
     "605": 5,
     "606": 7,
     "607": 7,
     "608": 5,
     "609": 7,
     "610": 6,
     "611": 9,
     "612": 5,
     "613": 10,
     "614": 7,
     "615": 3,
     "616": 10,
     "617": 7,
     "618": 2,
     "619": 7,
     "620": 4,
     "621": 7,
     "622": 6,
     "623": 6,
     "624": 7,
     "625": 4,
     "626": 3,
     "627": 6,
     "628": 1,
     "629": 5,
     "630": 7,
     "631": 5,
     "632": 10,
     "633": 8,
     "634": 6,
     "635": 9,
     "636": 4,
     "637": 5,
     "638": 7,
     "639": 4,
     "640": 5,
     "641": 7,
     "642": 4,
     "643": 8,
     "644": 7,
     "645": 3,
     "646": 7,
     "647": 6,
     "648": 2,
     "649": 7,
     "650": 4,
     "651": 4,
     "652": 7,
     "653": 5,
     "654": 6,
     "655": 4,
     "656": 4,
     "657": 5,
     "658": 2,
     "659": 3,
     "660": 2,
     "661": 3,
     "662": 5,
     "663": 1,
     "664": 2,
     "665": 1,
     "666": 1,
     "667": 1,
     "669": 2,
     "670": 2,
     "671": 2,
     "672": 3,
     "673": 1,
     "674": 3,
     "676": 1,
     "677": 3,
     "678": 1,
     "679": 3,
     "680": 2,
     "681": 2,
     "682": 6,
     "683": 3,
     "684": 2,
     "685": 4,
     "686": 3,
     "687": 1,
     "688": 1,
     "689": 2,
     "690": 3,
     "691": 1,
     "693": 3,
     "695": 3,
     "696": 2,
     "697": 4,
     "698": 5,
     "699": 4,
     "700": 3,
     "701": 4,
     "702": 1,
     "703": 4,
     "704": 2,
     "705": 2,
     "706": 6,
     "707": 6,
     "708": 1,
     "709": 3,
     "710": 1,
     "711": 2,
     "712": 1,
     "713": 2,
     "714": 1,
     "715": 2,
     "717": 2,
     "718": 3,
     "719": 2,
     "720": 4,
     "721": 5,
     "722": 2,
     "723": 2,
     "724": 2,
     "725": 2,
     "726": 1,
     "729": 2,
     "733": 5,
     "735": 1,
     "736": 4,
     "737": 1,
     "738": 1,
     "739": 4,
     "741": 1,
     "742": 3,
     "744": 2,
     "745": 2,
     "746": 4,
     "749": 1,
     "755": 2,
     "757": 1,
     "760": 1,
     "761": 2,
     "762": 2,
     "764": 4,
     "766": 1,
     "767": 1,
     "768": 1,
     "770": 1,
     "771": 1,
     "772": 1,
     "773": 1,
     "774": 1,
     "775": 1,
     "776": 2,
     "777": 3,
     "778": 1,
     "779": 1,
     "780": 2,
     "781": 3,
     "782": 1,
     "784": 1,
     "785": 1,
     "787": 2,
     "789": 1,
     "790": 2,
     "791": 1,
     "792": 2,
     "793": 2,
     "794": 1,
     "795": 1,
     "808": 1,
     "809": 1,
     "810": 1,
     "811": 1,
     "831": 1,
     "838": 1,
     "841": 1,
     "854": 1,
     "858": 1,
     "868": 1,
     "876": 1,
     "916": 1,
     "919": 1,
     "924": 1,
     "927": 1,
     "928": 2,
     "931": 2,
     "939": 1,
     "941": 1,
     "944": 1,
     "945": 1,
     "947": 1
    }
   },
   "even": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1310720.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1681662.5902100168,
    "glide_hist": {
     "1": 786432,
     "2": 262144
    },
    "glide_odd_steps_hist": {
     "0": 1048576
    },
    "peak_excess_bits_hist": {
     "0": 873813,
     "1": 174763
    },
    "sum_delay": 125824898.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 26,
     "4": 17,
     "5": 61,
     "6": 67,
     "7": 122,
     "8": 159,
     "9": 228,
     "10": 278,
     "11": 365,
     "12": 456,
     "13": 556,
     "14": 639,
     "15": 772,
     "16": 912,
     "17": 1037,
     "18": 1111,
     "19": 1311,
     "20": 1469,
     "21": 1655,
     "22": 1860,
     "23": 1969,
     "24": 2165,
     "25": 2361,
     "26": 2602,
     "27": 2855,
     "28": 3109,
     "29": 3299,
     "30": 3453,
     "31": 3761,
     "32": 3919,
     "33": 4137,
     "34": 4420,
     "35": 4676,
     "36": 4809,
     "37": 5075,
     "38": 5236,
     "39": 5393,
     "40": 5487,
     "41": 5786,
     "42": 5785,
     "43": 6154,
     "44": 6324,
     "45": 6370,
     "46": 6538,
     "47": 6563,
     "48": 6691,
     "49": 6665,
     "50": 6891,
     "51": 7075,
     "52": 7101,
     "53": 7190,
     "54": 7369,
     "55": 7514,
     "56": 7382,
     "57": 7762,
     "58": 7741,
     "59": 7868,
     "60": 7983,
     "61": 8038,
     "62": 8156,
     "63": 8084,
     "64": 7861,
     "65": 7945,
     "66": 8104,
     "67": 7925,
     "68": 8189,
     "69": 8004,
     "70": 8090,
     "71": 8186,
     "72": 7959,
     "73": 8326,
     "74": 8192,
     "75": 8214,
     "76": 8365,
     "77": 8326,
     "78": 8223,
     "79": 7916,
     "80": 7971,
     "81": 7705,
     "82": 7615,
     "83": 7804,
     "84": 7603,
     "85": 7493,
     "86": 7462,
     "87": 7457,
     "88": 7307,
     "89": 7329,
     "90": 7054,
     "91": 7067,
     "92": 7022,
     "93": 7187,
     "94": 7009,
     "95": 7007,
     "96": 6797,
     "97": 6717,
     "98": 6636,
     "99": 6569,
     "100": 6573,
     "101": 6417,
     "102": 6522,
     "103": 6405,
     "104": 6192,
     "105": 6300,
     "106": 6208,
     "107": 5930,
     "108": 5996,
     "109": 5853,
     "110": 5832,
     "111": 5835,
     "112": 5862,
     "113": 5596,
     "114": 5672,
     "115": 5523,
     "116": 5534,
     "117": 5559,
     "118": 5477,
     "119": 5476,
     "120": 5301,
     "121": 5100,
     "122": 5104,
     "123": 5057,
     "124": 4931,
     "125": 4912,
     "126": 4849,
     "127": 4893,
     "128": 4861,
     "129": 4745,
     "130": 4853,
     "131": 4640,
     "132": 4574,
     "133": 4698,
     "134": 4509,
     "135": 4641,
     "136": 4510,
     "137": 4313,
     "138": 4415,
     "139": 4288,
     "140": 4241,
     "141": 4028,
     "142": 4091,
     "143": 4017,
     "144": 3935,
     "145": 3954,
     "146": 3936,
     "147": 3783,
     "148": 3792,
     "149": 3777,
     "150": 3709,
     "151": 3790,
     "152": 3704,
     "153": 3460,
     "154": 3532,
     "155": 3430,
     "156": 3382,
     "157": 3401,
     "158": 3236,
     "159": 3290,
     "160": 3226,
     "161": 3042,
     "162": 3108,
     "163": 3001,
     "164": 2989,
     "165": 3033,
     "166": 3002,
     "167": 2931,
     "168": 2929,
     "169": 2889,
     "170": 2881,
     "171": 2818,
     "172": 2791,
     "173": 2828,
     "174": 2737,
     "175": 2851,
     "176": 2733,
     "177": 2730,
     "178": 2616,
     "179": 2523,
     "180": 2493,
     "181": 2507,
     "182": 2436,
     "183": 2440,
     "184": 2349,
     "185": 2335,
     "186": 2269,
     "187": 2264,
     "188": 2202,
     "189": 2193,
     "190": 2170,
     "191": 2158,
     "192": 2120,
     "193": 2164,
     "194": 2115,
     "195": 2062,
     "196": 2022,
     "197": 1912,
     "198": 1978,
     "199": 1895,
     "200": 1883,
     "201": 1921,
     "202": 1906,
     "203": 1832,
     "204": 1746,
     "205": 1744,
     "206": 1724,
     "207": 1744,
     "208": 1728,
     "209": 1690,
     "210": 1647,
     "211": 1594,
     "212": 1629,
     "213": 1557,
     "214": 1544,
     "215": 1488,
     "216": 1521,
     "217": 1504,
     "218": 1395,
     "219": 1406,
     "220": 1398,
     "221": 1298,
     "222": 1357,
     "223": 1372,
     "224": 1284,
     "225": 1282,
     "226": 1348,
     "227": 1194,
     "228": 1308,
     "229": 1271,
     "230": 1166,
     "231": 1271,
     "232": 1220,
     "233": 1214,
     "234": 1303,
     "235": 1169,
     "236": 1103,
     "237": 1166,
     "238": 1082,
     "239": 1127,
     "240": 1100,
     "241": 1013,
     "242": 1077,
     "243": 1050,
     "244": 1000,
     "245": 1019,
     "246": 1005,
     "247": 994,
     "248": 955,
     "249": 956,
     "250": 961,
     "251": 928,
     "252": 920,
     "253": 956,
     "254": 920,
     "255": 888,
     "256": 851,
     "257": 843,
     "258": 868,
     "259": 841,
     "260": 841,
     "261": 874,
     "262": 796,
     "263": 793,
     "264": 795,
     "265": 767,
     "266": 735,
     "267": 742,
     "268": 745,
     "269": 734,
     "270": 697,
     "271": 688,
     "272": 714,
     "273": 684,
     "274": 650,
     "275": 677,
     "276": 628,
     "277": 637,
     "278": 611,
     "279": 610,
     "280": 608,
     "281": 615,
     "282": 583,
     "283": 587,
     "284": 574,
     "285": 590,
     "286": 527,
     "287": 540,
     "288": 539,
     "289": 506,
     "290": 504,
     "291": 492,
     "292": 479,
     "293": 443,
     "294": 481,
     "295": 466,
     "296": 444,
     "297": 444,
     "298": 470,
     "299": 442,
     "300": 450,
     "301": 447,
     "302": 428,
     "303": 395,
     "304": 431,
     "305": 413,
     "306": 398,
     "307": 404,
     "308": 424,
     "309": 362,
     "310": 380,
     "311": 371,
     "312": 412,
     "313": 398,
     "314": 355,
     "315": 374,
     "316": 396,
     "317": 352,
     "318": 396,
     "319": 391,
     "320": 389,
     "321": 390,
     "322": 400,
     "323": 383,
     "324": 393,
     "325": 353,
     "326": 337,
     "327": 345,
     "328": 339,
     "329": 353,
     "330": 305,
     "331": 318,
     "332": 357,
     "333": 324,
     "334": 331,
     "335": 301,
     "336": 302,
     "337": 313,
     "338": 288,
     "339": 305,
     "340": 262,
     "341": 289,
     "342": 261,
     "343": 252,
     "344": 301,
     "345": 240,
     "346": 245,
     "347": 274,
     "348": 248,
     "349": 270,
     "350": 274,
     "351": 228,
     "352": 270,
     "353": 253,
     "354": 247,
     "355": 273,
     "356": 246,
     "357": 241,
     "358": 265,
     "359": 246,
     "360": 244,
     "361": 224,
     "362": 208,
     "363": 201,
     "364": 210,
     "365": 208,
     "366": 202,
     "367": 201,
     "368": 192,
     "369": 192,
     "370": 173,
     "371": 189,
     "372": 198,
     "373": 177,
     "374": 193,
     "375": 184,
     "376": 189,
     "377": 187,
     "378": 159,
     "379": 174,
     "380": 180,
     "381": 181,
     "382": 181,
     "383": 166,
     "384": 187,
     "385": 187,
     "386": 148,
     "387": 160,
     "388": 164,
     "389": 157,
     "390": 157,
     "391": 174,
     "392": 158,
     "393": 165,
     "394": 150,
     "395": 143,
     "396": 141,
     "397": 140,
     "398": 134,
     "399": 143,
     "400": 127,
     "401": 142,
     "402": 137,
     "403": 122,
     "404": 135,
     "405": 129,
     "406": 121,
     "407": 114,
     "408": 118,
     "409": 127,
     "410": 92,
     "411": 112,
     "412": 126,
     "413": 103,
     "414": 98,
     "415": 112,
     "416": 123,
     "417": 101,
     "418": 100,
     "419": 110,
     "420": 102,
     "421": 100,
     "422": 99,
     "423": 83,
     "424": 83,
     "425": 74,
     "426": 82,
     "427": 86,
     "428": 79,
     "429": 80,
     "430": 91,
     "431": 72,
     "432": 79,
     "433": 77,
     "434": 77,
     "435": 70,
     "436": 73,
     "437": 85,
     "438": 85,
     "439": 80,
     "440": 69,
     "441": 84,
     "442": 65,
     "443": 77,
     "444": 81,
     "445": 62,
     "446": 61,
     "447": 76,
     "448": 78,
     "449": 69,
     "450": 84,
     "451": 66,
     "452": 57,
     "453": 78,
     "454": 58,
     "455": 58,
     "456": 59,
     "457": 53,
     "458": 49,
     "459": 50,
     "460": 54,
     "461": 49,
     "462": 61,
     "463": 55,
     "464": 52,
     "465": 50,
     "466": 55,
     "467": 48,
     "468": 61,
     "469": 52,
     "470": 61,
     "471": 60,
     "472": 55,
     "473": 44,
     "474": 61,
     "475": 40,
     "476": 40,
     "477": 55,
     "478": 47,
     "479": 49,
     "480": 44,
     "481": 45,
     "482": 32,
     "483": 43,
     "484": 45,
     "485": 39,
     "486": 47,
     "487": 38,
     "488": 44,
     "489": 38,
     "490": 36,
     "491": 51,
     "492": 44,
     "493": 37,
     "494": 49,
     "495": 51,
     "496": 43,
     "497": 40,
     "498": 44,
     "499": 39,
     "500": 41,
     "501": 39,
     "502": 37,
     "503": 49,
     "504": 33,
     "505": 40,
     "506": 49,
     "507": 36,
     "508": 35,
     "509": 44,
     "510": 31,
     "511": 31,
     "512": 33,
     "513": 34,
     "514": 23,
     "515": 24,
     "516": 24,
     "517": 30,
     "518": 24,
     "519": 31,
     "520": 24,
     "521": 33,
     "522": 33,
     "523": 22,
     "524": 44,
     "525": 33,
     "526": 29,
     "527": 46,
     "528": 36,
     "529": 27,
     "530": 30,
     "531": 22,
     "532": 30,
     "533": 35,
     "534": 17,
     "535": 20,
     "536": 22,
     "537": 14,
     "538": 26,
     "539": 18,
     "540": 16,
     "541": 24,
     "542": 26,
     "543": 17,
     "544": 20,
     "545": 18,
     "546": 27,
     "547": 18,
     "548": 15,
     "549": 29,
     "550": 15,
     "551": 10,
     "552": 24,
     "553": 13,
     "554": 15,
     "555": 23,
     "556": 14,
     "557": 19,
     "558": 21,
     "559": 11,
     "560": 20,
     "561": 20,
     "562": 9,
     "563": 22,
     "564": 24,
     "565": 15,
     "566": 21,
     "567": 14,
     "568": 15,
     "569": 18,
     "570": 10,
     "571": 10,
     "572": 18,
     "573": 11,
     "574": 12,
     "575": 16,
     "576": 11,
     "577": 13,
     "578": 14,
     "579": 5,
     "580": 14,
     "581": 8,
     "582": 9,
     "583": 14,
     "584": 12,
     "585": 19,
     "586": 14,
     "587": 15,
     "588": 10,
     "589": 13,
     "590": 8,
     "591": 9,
     "592": 10,
     "593": 8,
     "594": 9,
     "595": 5,
     "596": 9,
     "597": 15,
     "598": 5,
     "599": 2,
     "600": 5,
     "601": 4,
     "602": 7,
     "603": 5,
     "604": 4,
     "605": 7,
     "606": 6,
     "607": 1,
     "608": 2,
     "609": 6,
     "610": 2,
     "611": 2,
     "612": 2,
     "613": 7,
     "614": 5,
     "615": 3,
     "616": 4,
     "617": 3,
     "618": 7,
     "619": 9,
     "620": 3,
     "621": 3,
     "622": 5,
     "623": 2,
     "624": 3,
     "625": 2,
     "626": 2,
     "627": 2,
     "629": 1,
     "630": 1,
     "631": 2,
     "632": 2,
     "634": 7,
     "635": 3,
     "636": 3,
     "637": 3,
     "638": 3,
     "639": 4,
     "640": 4,
     "641": 7,
     "642": 2,
     "643": 6,
     "644": 4,
     "645": 3,
     "646": 7,
     "647": 3,
     "648": 5,
     "649": 7,
     "650": 2,
     "651": 5,
     "652": 5,
     "653": 3,
     "654": 4,
     "655": 4,
     "656": 3,
     "657": 2,
     "658": 2,
     "659": 2,
     "660": 1,
     "661": 3,
     "663": 1,
     "664": 2,
     "665": 2,
     "667": 2,
     "668": 2,
     "669": 2,
     "670": 1,
     "671": 1,
     "672": 1,
     "673": 1,
     "676": 1,
     "681": 1,
     "684": 1,
     "685": 1,
     "686": 2,
     "687": 2,
     "688": 3,
     "689": 1,
     "690": 1,
     "691": 1,
     "692": 1,
     "699": 1,
     "700": 1,
     "701": 2,
     "702": 2,
     "703": 1,
     "704": 1,
     "705": 1,
     "706": 1,
     "707": 1,
     "708": 1,
     "709": 2,
     "710": 1,
     "711": 1,
     "712": 2,
     "713": 1,
     "714": 1,
     "715": 3,
     "716": 1,
     "717": 2,
     "718": 1,
     "719": 1,
     "720": 2,
     "723": 2,
     "724": 1,
     "725": 1,
     "726": 2,
     "727": 2,
     "728": 5,
     "729": 3,
     "730": 1,
     "731": 3,
     "732": 2,
     "735": 2,
     "736": 1,
     "738": 3,
     "739": 1,
     "741": 4,
     "744": 1,
     "747": 2,
     "751": 1,
     "752": 1,
     "754": 1,
     "755": 1,
     "757": 2,
     "758": 1,
     "760": 1,
     "761": 1,
     "763": 2,
     "764": 1,
     "765": 1,
     "766": 3,
     "767": 1,
     "768": 3,
     "769": 2,
     "770": 1,
     "772": 1,
     "773": 1,
     "774": 1,
     "775": 1,
     "777": 2,
     "779": 2,
     "780": 2,
     "782": 2,
     "783": 2,
     "784": 1,
     "785": 2,
     "786": 1,
     "792": 1,
     "794": 1,
     "795": 1,
     "796": 1,
     "797": 1,
     "811": 1,
     "812": 1,
     "813": 1,
     "833": 1,
     "834": 1,
     "878": 1,
     "879": 1,
     "930": 1,
     "933": 2,
     "934": 1,
     "949": 1,
     "950": 1,
     "952": 1,
     "953": 1
    }
   },
   "max_glide": [
    749,
    3950055
   ],
   "max_peak": {
    "bits": 58,
    "top64": "13644796484068417664",
    "n": 3248031
   },
   "has_delay": true,
   "max_delay": [
    953,
    2458428
   ],
   "basins": {
    "0": 1098740,
    "1": 480790,
    "2": 517622
   },
   "mean_glide_odd_n": 12.470621109008789,
   "mean_glide_odd_steps_odd_n": 7.6751508712768555,
   "measured_drift_bits_per_odd_step": -0.21629487648355583
  },
  "23": {
   "k": 23,
   "range": [
    4194304,
    8388608
   ],
   "next_n": 8388608,
   "complete": true,
   "odd": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 26107787.0,
    "sum_glide_odd_steps": 16067981.0,
    "sum_log2_drop": -3479288.1634820793,
    "glide_hist": {
     "2": 786432,
     "3": 131072,
     "4": 65536,
     "5": 229376,
     "6": 81920,
     "7": 53248,
     "8": 107520,
     "9": 44032,
     "10": 37888,
     "11": 42432,
     "12": 29472,
     "13": 35988,
     "14": 32748,
     "15": 20910,
     "16": 24193,
     "17": 16676,
     "18": 17144,
     "19": 18810,
     "20": 14219,
     "21": 15133,
     "22": 16116,
     "23": 12298,
     "24": 12379,
     "25": 12393,
     "26": 8502,
     "27": 8955,
     "28": 8393,
     "29": 7931,
     "30": 8343,
     "31": 7530,
     "32": 6575,
     "33": 6445,
     "34": 5261,
     "35": 5463,
     "36": 5559,
     "37": 5211,
     "38": 5396,
     "39": 5330,
     "40": 4712,
     "41": 4774,
     "42": 4270,
     "43": 3689,
     "44": 3707,
     "45": 3494,
     "46": 3535,
     "47": 3349,
     "48": 3154,
     "49": 3028,
     "50": 2698,
     "51": 2554,
     "52": 2696,
     "53": 2674,
     "54": 2600,
     "55": 2665,
     "56": 2480,
     "57": 2495,
     "58": 2408,
     "59": 2141,
     "60": 2064,
     "61": 2019,
     "62": 1813,
     "63": 1788,
     "64": 1824,
     "65": 1781,
     "66": 1642,
     "67": 1527,
     "68": 1514,
     "69": 1502,
     "70": 1458,
     "71": 1455,
     "72": 1316,
     "73": 1302,
     "74": 1297,
     "75": 1169,
     "76": 1170,
     "77": 1155,
     "78": 1184,
     "79": 1185,
     "80": 1139,
     "81": 1111,
     "82": 1071,
     "83": 1020,
     "84": 961,
     "85": 990,
     "86": 964,
     "87": 914,
     "88": 879,
     "89": 896,
     "90": 859,
     "91": 786,
     "92": 751,
     "93": 774,
     "94": 804,
     "95": 765,
     "96": 773,
     "97": 729,
     "98": 725,
     "99": 667,
     "100": 672,
     "101": 668,
     "102": 624,
     "103": 576,
     "104": 601,
     "105": 526,
     "106": 563,
     "107": 556,
     "108": 467,
     "109": 501,
     "110": 496,
     "111": 513,
     "112": 508,
     "113": 524,
     "114": 493,
     "115": 514,
     "116": 459,
     "117": 485,
     "118": 463,
     "119": 427,
     "120": 421,
     "121": 377,
     "122": 380,
     "123": 386,
     "124": 350,
     "125": 364,
     "126": 365,
     "127": 328,
     "128": 365,
     "129": 336,
     "130": 371,
     "131": 346,
     "132": 331,
     "133": 343,
     "134": 330,
     "135": 298,
     "136": 278,
     "137": 307,
     "138": 266,
     "139": 263,
     "140": 276,
     "141": 271,
     "142": 252,
     "143": 279,
     "144": 271,
     "145": 247,
     "146": 250,
     "147": 225,
     "148": 231,
     "149": 201,
     "150": 227,
     "151": 226,
     "152": 206,
     "153": 202,
     "154": 213,
     "155": 205,
     "156": 204,
     "157": 223,
     "158": 178,
     "159": 173,
     "160": 161,
     "161": 186,
     "162": 173,
     "163": 171,
     "164": 135,
     "165": 171,
     "166": 158,
     "167": 146,
     "168": 167,
     "169": 159,
     "170": 167,
     "171": 150,
     "172": 141,
     "173": 153,
     "174": 153,
     "175": 144,
     "176": 142,
     "177": 132,
     "178": 140,
     "179": 131,
     "180": 129,
     "181": 124,
     "182": 121,
     "183": 139,
     "184": 118,
     "185": 106,
     "186": 124,
     "187": 108,
     "188": 101,
     "189": 121,
     "190": 106,
     "191": 96,
     "192": 122,
     "193": 99,
     "194": 96,
     "195": 109,
     "196": 97,
     "197": 93,
     "198": 95,
     "199": 105,
     "200": 83,
     "201": 99,
     "202": 79,
     "203": 88,
     "204": 79,
     "205": 76,
     "206": 102,
     "207": 70,
     "208": 76,
     "209": 86,
     "210": 85,
     "211": 73,
     "212": 78,
     "213": 58,
     "214": 73,
     "215": 77,
     "216": 55,
     "217": 73,
     "218": 81,
     "219": 70,
     "220": 71,
     "221": 57,
     "222": 60,
     "223": 64,
     "224": 42,
     "225": 58,
     "226": 56,
     "227": 59,
     "228": 57,
     "229": 56,
     "230": 55,
     "231": 64,
     "232": 62,
     "233": 70,
     "234": 56,
     "235": 64,
     "236": 61,
     "237": 51,
     "238": 47,
     "239": 59,
     "240": 45,
     "241": 55,
     "242": 44,
     "243": 43,
     "244": 36,
     "245": 43,
     "246": 44,
     "247": 47,
     "248": 50,
     "249": 47,
     "250": 37,
     "251": 39,
     "252": 47,
     "253": 41,
     "254": 46,
     "255": 42,
     "256": 31,
     "257": 40,
     "258": 44,
     "259": 36,
     "260": 24,
     "261": 29,
     "262": 30,
     "263": 32,
     "264": 41,
     "265": 30,
     "266": 32,
     "267": 42,
     "268": 43,
     "269": 41,
     "270": 48,
     "271": 39,
     "272": 35,
     "273": 42,
     "274": 40,
     "275": 38,
     "276": 33,
     "277": 28,
     "278": 31,
     "279": 17,
     "280": 25,
     "281": 22,
     "282": 31,
     "283": 23,
     "284": 25,
     "285": 27,
     "286": 20,
     "287": 19,
     "288": 19,
     "289": 27,
     "290": 19,
     "291": 21,
     "292": 29,
     "293": 21,
     "294": 21,
     "295": 23,
     "296": 21,
     "297": 11,
     "298": 10,
     "299": 22,
     "300": 17,
     "301": 21,
     "302": 22,
     "303": 18,
     "304": 17,
     "305": 17,
     "306": 17,
     "307": 16,
     "308": 21,
     "309": 15,
     "310": 14,
     "311": 16,
     "312": 17,
     "313": 17,
     "314": 23,
     "315": 19,
     "316": 16,
     "317": 16,
     "318": 21,
     "319": 14,
     "320": 17,
     "321": 14,
     "322": 21,
     "323": 19,
     "324": 21,
     "325": 10,
     "326": 14,
     "327": 14,
     "328": 13,
     "329": 15,
     "330": 12,
     "331": 18,
     "332": 18,
     "333": 17,
     "334": 13,
     "335": 12,
     "336": 16,
     "337": 17,
     "338": 15,
     "339": 10,
     "340": 13,
     "341": 12,
     "342": 13,
     "343": 14,
     "344": 10,
     "345": 9,
     "346": 9,
     "347": 11,
     "348": 11,
     "349": 8,
     "350": 17,
     "351": 12,
     "352": 15,
     "353": 8,
     "354": 9,
     "355": 4,
     "356": 6,
     "357": 3,
     "358": 5,
     "359": 4,
     "360": 8,
     "361": 10,
     "362": 7,
     "363": 9,
     "364": 7,
     "365": 9,
     "366": 6,
     "367": 3,
     "368": 6,
     "369": 7,
     "370": 8,
     "371": 4,
     "372": 8,
     "373": 5,
     "374": 4,
     "375": 2,
     "376": 6,
     "377": 3,
     "378": 2,
     "379": 6,
     "380": 8,
     "381": 5,
     "382": 4,
     "383": 5,
     "384": 4,
     "385": 4,
     "386": 4,
     "387": 5,
     "388": 8,
     "389": 5,
     "390": 2,
     "391": 5,
     "392": 1,
     "393": 2,
     "394": 5,
     "395": 4,
     "396": 7,
     "397": 5,
     "398": 1,
     "399": 8,
     "400": 4,
     "401": 4,
     "402": 6,
     "403": 4,
     "404": 4,
     "405": 5,
     "406": 6,
     "407": 5,
     "408": 2,
     "409": 2,
     "410": 2,
     "411": 6,
     "412": 3,
     "413": 2,
     "414": 5,
     "415": 7,
     "416": 10,
     "417": 4,
     "418": 7,
     "419": 8,
     "420": 5,
     "421": 4,
     "422": 2,
     "423": 3,
     "424": 4,
     "426": 2,
     "427": 5,
     "428": 1,
     "429": 5,
     "430": 3,
     "431": 3,
     "432": 7,
     "433": 5,
     "434": 2,
     "435": 9,
     "436": 2,
     "437": 3,
     "438": 4,
     "439": 5,
     "440": 4,
     "441": 1,
     "442": 2,
     "443": 6,
     "444": 5,
     "445": 5,
     "446": 1,
     "447": 4,
     "448": 1,
     "449": 1,
     "450": 2,
     "451": 2,
     "452": 1,
     "453": 4,
     "454": 5,
     "456": 1,
     "457": 1,
     "458": 2,
     "459": 1,
     "460": 2,
     "461": 1,
     "462": 2,
     "463": 4,
     "465": 1,
     "466": 7,
     "467": 3,
     "468": 2,
     "469": 3,
     "470": 3,
     "471": 2,
     "472": 1,
     "475": 4,
     "477": 1,
     "478": 3,
     "480": 2,
     "483": 2,
     "485": 2,
     "486": 2,
     "487": 1,
     "488": 1,
     "489": 3,
     "491": 3,
     "492": 1,
     "494": 3,
     "495": 1,
     "498": 1,
     "500": 1,
     "504": 1,
     "505": 1,
     "506": 1,
     "507": 1,
     "510": 1,
     "511": 1,
     "512": 1,
     "513": 1,
     "514": 1,
     "515": 3,
     "517": 1,
     "518": 2,
     "519": 1,
     "520": 1,
     "521": 2,
     "523": 2,
     "524": 1,
     "528": 1,
     "529": 2,
     "531": 1,
     "533": 1,
     "535": 1,
     "537": 2,
     "538": 1,
     "539": 1,
     "540": 2,
     "543": 2,
     "549": 1,
     "550": 1,
     "551": 1,
     "553": 1,
     "554": 1,
     "556": 2,
     "557": 3,
     "558": 1,
     "559": 1,
     "560": 2,
     "561": 1,
     "563": 2,
     "565": 1,
     "568": 2,
     "571": 2,
     "573": 2,
     "574": 1,
     "577": 1,
     "580": 1,
     "583": 1,
     "586": 1,
     "591": 1,
     "592": 1,
     "595": 1,
     "598": 1,
     "599": 1,
     "600": 1,
     "602": 1,
     "612": 1,
     "614": 1,
     "615": 1,
     "616": 1,
     "621": 1,
     "622": 1,
     "623": 1,
     "625": 2,
     "626": 2,
     "629": 1,
     "632": 1,
     "644": 1,
     "645": 1,
     "650": 2,
     "656": 1,
     "657": 1,
     "659": 1,
     "662": 1,
     "663": 2,
     "664": 2,
     "678": 1,
     "679": 1,
     "746": 1,
     "821": 1,
     "829": 1,
     "878": 1
    },
    "glide_odd_steps_hist": {
     "1": 786432,
     "2": 229376,
     "3": 208896,
     "4": 133632,
     "5": 108992,
     "6": 71112,
     "7": 61039,
     "8": 53576,
     "9": 43057,
     "10": 34567,
     "11": 27681,
     "12": 25877,
     "13": 24076,
     "14": 21640,
     "15": 19274,
     "16": 16363,
     "17": 14095,
     "18": 13017,
     "19": 11979,
     "20": 10774,
     "21": 9639,
     "22": 8816,
     "23": 8403,
     "24": 8059,
     "25": 7689,
     "26": 6971,
     "27": 6259,
     "28": 5859,
     "29": 5342,
     "30": 5016,
     "31": 4628,
     "32": 4457,
     "33": 4172,
     "34": 3958,
     "35": 3937,
     "36": 3782,
     "37": 3466,
     "38": 3251,
     "39": 3027,
     "40": 2807,
     "41": 2744,
     "42": 2569,
     "43": 2402,
     "44": 2296,
     "45": 2100,
     "46": 2144,
     "47": 1958,
     "48": 1917,
     "49": 1833,
     "50": 1841,
     "51": 1687,
     "52": 1682,
     "53": 1602,
     "54": 1544,
     "55": 1441,
     "56": 1369,
     "57": 1248,
     "58": 1291,
     "59": 1221,
     "60": 1200,
     "61": 1122,
     "62": 1082,
     "63": 1078,
     "64": 994,
     "65": 924,
     "66": 923,
     "67": 877,
     "68": 846,
     "69": 832,
     "70": 796,
     "71": 856,
     "72": 785,
     "73": 771,
     "74": 751,
     "75": 639,
     "76": 600,
     "77": 612,
     "78": 599,
     "79": 593,
     "80": 578,
     "81": 556,
     "82": 554,
     "83": 548,
     "84": 462,
     "85": 471,
     "86": 469,
     "87": 433,
     "88": 439,
     "89": 415,
     "90": 395,
     "91": 387,
     "92": 384,
     "93": 403,
     "94": 374,
     "95": 357,
     "96": 295,
     "97": 357,
     "98": 315,
     "99": 309,
     "100": 295,
     "101": 293,
     "102": 313,
     "103": 289,
     "104": 255,
     "105": 235,
     "106": 238,
     "107": 256,
     "108": 255,
     "109": 238,
     "110": 219,
     "111": 191,
     "112": 215,
     "113": 211,
     "114": 208,
     "115": 197,
     "116": 177,
     "117": 174,
     "118": 180,
     "119": 181,
     "120": 182,
     "121": 157,
     "122": 149,
     "123": 165,
     "124": 146,
     "125": 148,
     "126": 150,
     "127": 147,
     "128": 146,
     "129": 141,
     "130": 156,
     "131": 135,
     "132": 125,
     "133": 144,
     "134": 112,
     "135": 105,
     "136": 107,
     "137": 110,
     "138": 90,
     "139": 86,
     "140": 96,
     "141": 108,
     "142": 100,
     "143": 105,
     "144": 101,
     "145": 98,
     "146": 103,
     "147": 87,
     "148": 75,
     "149": 76,
     "150": 81,
     "151": 79,
     "152": 79,
     "153": 85,
     "154": 61,
     "155": 89,
     "156": 68,
     "157": 68,
     "158": 77,
     "159": 68,
     "160": 64,
     "161": 55,
     "162": 68,
     "163": 66,
     "164": 54,
     "165": 61,
     "166": 49,
     "167": 50,
     "168": 65,
     "169": 53,
     "170": 57,
     "171": 63,
     "172": 54,
     "173": 65,
     "174": 44,
     "175": 47,
     "176": 37,
     "177": 39,
     "178": 51,
     "179": 43,
     "180": 39,
     "181": 40,
     "182": 30,
     "183": 28,
     "184": 31,
     "185": 33,
     "186": 29,
     "187": 28,
     "188": 37,
     "189": 30,
     "190": 37,
     "191": 29,
     "192": 29,
     "193": 23,
     "194": 30,
     "195": 30,
     "196": 31,
     "197": 22,
     "198": 32,
     "199": 30,
     "200": 19,
     "201": 26,
     "202": 23,
     "203": 29,
     "204": 32,
     "205": 24,
     "206": 24,
     "207": 25,
     "208": 20,
     "209": 27,
     "210": 18,
     "211": 16,
     "212": 21,
     "213": 21,
     "214": 23,
     "215": 16,
     "216": 22,
     "217": 15,
     "218": 17,
     "219": 16,
     "220": 14,
     "221": 15,
     "222": 16,
     "223": 21,
     "224": 18,
     "225": 12,
     "226": 17,
     "227": 13,
     "228": 14,
     "229": 18,
     "230": 12,
     "231": 8,
     "232": 11,
     "233": 8,
     "234": 9,
     "235": 9,
     "236": 7,
     "237": 12,
     "238": 4,
     "239": 5,
     "240": 8,
     "241": 6,
     "242": 13,
     "243": 10,
     "244": 6,
     "245": 6,
     "246": 8,
     "247": 4,
     "248": 5,
     "249": 8,
     "250": 9,
     "251": 6,
     "252": 10,
     "253": 8,
     "254": 3,
     "255": 9,
     "256": 8,
     "257": 3,
     "258": 5,
     "259": 4,
     "260": 7,
     "261": 6,
     "262": 6,
     "263": 3,
     "264": 5,
     "265": 6,
     "266": 9,
     "267": 9,
     "268": 4,
     "269": 9,
     "270": 6,
     "271": 7,
     "272": 4,
     "273": 10,
     "274": 6,
     "275": 6,
     "276": 6,
     "277": 9,
     "278": 7,
     "279": 6,
     "280": 6,
     "281": 3,
     "282": 5,
     "283": 4,
     "284": 6,
     "285": 1,
     "286": 3,
     "287": 4,
     "288": 3,
     "289": 2,
     "290": 2,
     "291": 4,
     "292": 3,
     "293": 7,
     "294": 8,
     "295": 5,
     "296": 2,
     "297": 4,
     "298": 2,
     "299": 3,
     "300": 4,
     "301": 4,
     "302": 1,
     "304": 2,
     "306": 1,
     "307": 4,
     "308": 3,
     "309": 2,
     "311": 1,
     "313": 1,
     "315": 1,
     "316": 5,
     "317": 1,
     "319": 2,
     "320": 3,
     "321": 1,
     "322": 1,
     "323": 1,
     "324": 1,
     "325": 2,
     "327": 2,
     "328": 1,
     "329": 3,
     "330": 1,
     "331": 5,
     "332": 2,
     "333": 2,
     "334": 2,
     "335": 2,
     "336": 1,
     "337": 1,
     "338": 1,
     "341": 1,
     "342": 2,
     "343": 3,
     "345": 1,
     "346": 1,
     "347": 2,
     "348": 3,
     "351": 1,
     "352": 3,
     "353": 3,
     "355": 1,
     "356": 1,
     "359": 3,
     "361": 1,
     "364": 1,
     "365": 1,
     "366": 1,
     "367": 2,
     "368": 1,
     "371": 1,
     "373": 1,
     "375": 1,
     "376": 1,
     "377": 1,
     "379": 1,
     "382": 1,
     "383": 1,
     "384": 2,
     "388": 1,
     "389": 1,
     "391": 1,
     "392": 1,
     "393": 1,
     "394": 2,
     "395": 1,
     "396": 2,
     "402": 1,
     "404": 1,
     "405": 2,
     "407": 1,
     "408": 3,
     "409": 1,
     "410": 2,
     "411": 1,
     "414": 1,
     "426": 1,
     "427": 1,
     "442": 1,
     "443": 1,
     "473": 1,
     "514": 1,
     "515": 1,
     "570": 1
    },
    "peak_excess_bits_hist": {
     "0": 262144,
     "1": 862946,
     "2": 396492,
     "3": 212643,
     "4": 122001,
     "5": 77090,
     "6": 50177,
     "7": 33676,
     "8": 23232,
     "9": 16098,
     "10": 11602,
     "11": 8241,
     "12": 5781,
     "13": 4401,
     "14": 2984,
     "15": 2059,
     "16": 1648,
     "17": 1134,
     "18": 821,
     "19": 497,
     "20": 365,
     "21": 326,
     "22": 257,
     "23": 150,
     "24": 134,
     "25": 73,
     "26": 55,
     "27": 42,
     "28": 20,
     "29": 14,
     "30": 20,
     "31": 15,
     "32": 4,
     "33": 4,
     "34": 3,
     "35": 2,
     "39": 1
    },
    "sum_delay": 289896186.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "2": 3,
     "4": 9,
     "5": 9,
     "6": 27,
     "7": 33,
     "8": 67,
     "9": 88,
     "10": 140,
     "11": 190,
     "12": 246,
     "13": 330,
     "14": 404,
     "15": 492,
     "16": 603,
     "17": 718,
     "18": 870,
     "19": 1040,
     "20": 1203,
     "21": 1373,
     "22": 1554,
     "23": 1681,
     "24": 1874,
     "25": 2190,
     "26": 2422,
     "27": 2764,
     "28": 2921,
     "29": 3261,
     "30": 3442,
     "31": 3839,
     "32": 4122,
     "33": 4516,
     "34": 4882,
     "35": 5060,
     "36": 5572,
     "37": 5954,
     "38": 6037,
     "39": 6375,
     "40": 6683,
     "41": 7004,
     "42": 7469,
     "43": 7693,
     "44": 8237,
     "45": 8504,
     "46": 8743,
     "47": 8999,
     "48": 9197,
     "49": 9372,
     "50": 9759,
     "51": 9823,
     "52": 10213,
     "53": 10517,
     "54": 10701,
     "55": 10999,
     "56": 11404,
     "57": 11493,
     "58": 12038,
     "59": 12163,
     "60": 12372,
     "61": 12591,
     "62": 12628,
     "63": 12571,
     "64": 12607,
     "65": 12919,
     "66": 13002,
     "67": 13073,
     "68": 13373,
     "69": 13305,
     "70": 13529,
     "71": 13774,
     "72": 13785,
     "73": 14042,
     "74": 14145,
     "75": 14268,
     "76": 14375,
     "77": 14693,
     "78": 14565,
     "79": 14581,
     "80": 14584,
     "81": 14319,
     "82": 14088,
     "83": 14221,
     "84": 14244,
     "85": 14085,
     "86": 14139,
     "87": 14005,
     "88": 14171,
     "89": 13983,
     "90": 14061,
     "91": 13960,
     "92": 14066,
     "93": 14142,
     "94": 13992,
     "95": 13819,
     "96": 13637,
     "97": 13486,
     "98": 13440,
     "99": 13555,
     "100": 13668,
     "101": 13501,
     "102": 13511,
     "103": 13403,
     "104": 13279,
     "105": 12940,
     "106": 12830,
     "107": 12579,
     "108": 12575,
     "109": 12720,
     "110": 12305,
     "111": 12382,
     "112": 12248,
     "113": 12075,
     "114": 12126,
     "115": 12129,
     "116": 12040,
     "117": 12115,
     "118": 11998,
     "119": 11722,
     "120": 11755,
     "121": 11472,
     "122": 11176,
     "123": 11075,
     "124": 10888,
     "125": 10916,
     "126": 10771,
     "127": 10689,
     "128": 10614,
     "129": 10654,
     "130": 10658,
     "131": 10640,
     "132": 10540,
     "133": 10435,
     "134": 10497,
     "135": 10298,
     "136": 10147,
     "137": 10002,
     "138": 9776,
     "139": 9577,
     "140": 9586,
     "141": 9498,
     "142": 9276,
     "143": 9227,
     "144": 9256,
     "145": 9165,
     "146": 9029,
     "147": 8819,
     "148": 8865,
     "149": 8959,
     "150": 8774,
     "151": 8736,
     "152": 8844,
     "153": 8565,
     "154": 8454,
     "155": 8189,
     "156": 8190,
     "157": 8087,
     "158": 7902,
     "159": 7814,
     "160": 7870,
     "161": 7774,
     "162": 7602,
     "163": 7383,
     "164": 7420,
     "165": 7329,
     "166": 7432,
     "167": 7178,
     "168": 7221,
     "169": 7139,
     "170": 6990,
     "171": 6827,
     "172": 6831,
     "173": 6618,
     "174": 6704,
     "175": 6665,
     "176": 6618,
     "177": 6373,
     "178": 6432,
     "179": 6248,
     "180": 6104,
     "181": 6112,
     "182": 5992,
     "183": 5903,
     "184": 5926,
     "185": 5776,
     "186": 5756,
     "187": 5688,
     "188": 5706,
     "189": 5667,
     "190": 5544,
     "191": 5548,
     "192": 5498,
     "193": 5418,
     "194": 5447,
     "195": 5293,
     "196": 5171,
     "197": 5103,
     "198": 4925,
     "199": 4924,
     "200": 4797,
     "201": 4810,
     "202": 4731,
     "203": 4631,
     "204": 4733,
     "205": 4584,
     "206": 4552,
     "207": 4608,
     "208": 4534,
     "209": 4418,
     "210": 4463,
     "211": 4385,
     "212": 4132,
     "213": 4130,
     "214": 4090,
     "215": 4024,
     "216": 4083,
     "217": 3871,
     "218": 3840,
     "219": 3926,
     "220": 3769,
     "221": 3640,
     "222": 3616,
     "223": 3457,
     "224": 3472,
     "225": 3476,
     "226": 3297,
     "227": 3521,
     "228": 3455,
     "229": 3255,
     "230": 3375,
     "231": 3195,
     "232": 3169,
     "233": 3185,
     "234": 3148,
     "235": 3087,
     "236": 3042,
     "237": 3065,
     "238": 2928,
     "239": 3112,
     "240": 2952,
     "241": 2857,
     "242": 2913,
     "243": 2843,
     "244": 2794,
     "245": 2788,
     "246": 2723,
     "247": 2655,
     "248": 2641,
     "249": 2733,
     "250": 2594,
     "251": 2537,
     "252": 2626,
     "253": 2551,
     "254": 2453,
     "255": 2418,
     "256": 2402,
     "257": 2431,
     "258": 2354,
     "259": 2286,
     "260": 2318,
     "261": 2293,
     "262": 2208,
     "263": 2253,
     "264": 2067,
     "265": 2134,
     "266": 2149,
     "267": 2009,
     "268": 2069,
     "269": 1997,
     "270": 1982,
     "271": 1972,
     "272": 1906,
     "273": 1938,
     "274": 1918,
     "275": 1912,
     "276": 1835,
     "277": 1868,
     "278": 1757,
     "279": 1795,
     "280": 1747,
     "281": 1813,
     "282": 1661,
     "283": 1654,
     "284": 1656,
     "285": 1606,
     "286": 1654,
     "287": 1603,
     "288": 1583,
     "289": 1556,
     "290": 1514,
     "291": 1479,
     "292": 1478,
     "293": 1501,
     "294": 1397,
     "295": 1389,
     "296": 1344,
     "297": 1329,
     "298": 1384,
     "299": 1229,
     "300": 1290,
     "301": 1278,
     "302": 1255,
     "303": 1291,
     "304": 1199,
     "305": 1205,
     "306": 1218,
     "307": 1214,
     "308": 1205,
     "309": 1164,
     "310": 1158,
     "311": 1162,
     "312": 1134,
     "313": 1111,
     "314": 1177,
     "315": 1114,
     "316": 1133,
     "317": 1152,
     "318": 1085,
     "319": 1050,
     "320": 1045,
     "321": 1064,
     "322": 1090,
     "323": 1058,
     "324": 1059,
     "325": 1031,
     "326": 1045,
     "327": 968,
     "328": 993,
     "329": 949,
     "330": 942,
     "331": 961,
     "332": 910,
     "333": 942,
     "334": 939,
     "335": 898,
     "336": 892,
     "337": 917,
     "338": 837,
     "339": 795,
     "340": 837,
     "341": 764,
     "342": 853,
     "343": 827,
     "344": 725,
     "345": 796,
     "346": 775,
     "347": 743,
     "348": 763,
     "349": 717,
     "350": 695,
     "351": 734,
     "352": 688,
     "353": 688,
     "354": 703,
     "355": 678,
     "356": 684,
     "357": 647,
     "358": 683,
     "359": 694,
     "360": 665,
     "361": 636,
     "362": 669,
     "363": 620,
     "364": 643,
     "365": 605,
     "366": 626,
     "367": 645,
     "368": 599,
     "369": 581,
     "370": 556,
     "371": 535,
     "372": 564,
     "373": 521,
     "374": 541,
     "375": 529,
     "376": 541,
     "377": 517,
     "378": 520,
     "379": 547,
     "380": 553,
     "381": 530,
     "382": 506,
     "383": 529,
     "384": 528,
     "385": 507,
     "386": 530,
     "387": 456,
     "388": 470,
     "389": 482,
     "390": 502,
     "391": 435,
     "392": 462,
     "393": 470,
     "394": 453,
     "395": 427,
     "396": 462,
     "397": 433,
     "398": 408,
     "399": 442,
     "400": 456,
     "401": 394,
     "402": 428,
     "403": 401,
     "404": 408,
     "405": 406,
     "406": 373,
     "407": 402,
     "408": 417,
     "409": 389,
     "410": 347,
     "411": 379,
     "412": 354,
     "413": 340,
     "414": 313,
     "415": 350,
     "416": 370,
     "417": 327,
     "418": 323,
     "419": 333,
     "420": 300,
     "421": 304,
     "422": 291,
     "423": 320,
     "424": 311,
     "425": 276,
     "426": 297,
     "427": 277,
     "428": 261,
     "429": 276,
     "430": 260,
     "431": 260,
     "432": 257,
     "433": 248,
     "434": 242,
     "435": 260,
     "436": 201,
     "437": 245,
     "438": 250,
     "439": 231,
     "440": 245,
     "441": 229,
     "442": 221,
     "443": 215,
     "444": 209,
     "445": 196,
     "446": 253,
     "447": 226,
     "448": 213,
     "449": 221,
     "450": 198,
     "451": 201,
     "452": 220,
     "453": 205,
     "454": 193,
     "455": 206,
     "456": 188,
     "457": 171,
     "458": 203,
     "459": 191,
     "460": 178,
     "461": 195,
     "462": 179,
     "463": 184,
     "464": 165,
     "465": 166,
     "466": 165,
     "467": 171,
     "468": 181,
     "469": 168,
     "470": 167,
     "471": 150,
     "472": 155,
     "473": 168,
     "474": 145,
     "475": 150,
     "476": 144,
     "477": 126,
     "478": 194,
     "479": 176,
     "480": 146,
     "481": 164,
     "482": 127,
     "483": 140,
     "484": 166,
     "485": 147,
     "486": 127,
     "487": 125,
     "488": 154,
     "489": 124,
     "490": 117,
     "491": 136,
     "492": 120,
     "493": 106,
     "494": 134,
     "495": 122,
     "496": 115,
     "497": 109,
     "498": 116,
     "499": 113,
     "500": 120,
     "501": 109,
     "502": 121,
     "503": 130,
     "504": 118,
     "505": 107,
     "506": 109,
     "507": 121,
     "508": 105,
     "509": 105,
     "510": 113,
     "511": 111,
     "512": 94,
     "513": 82,
     "514": 116,
     "515": 92,
     "516": 95,
     "517": 104,
     "518": 108,
     "519": 89,
     "520": 98,
     "521": 86,
     "522": 79,
     "523": 82,
     "524": 80,
     "525": 83,
     "526": 90,
     "527": 101,
     "528": 82,
     "529": 85,
     "530": 86,
     "531": 76,
     "532": 83,
     "533": 86,
     "534": 89,
     "535": 76,
     "536": 97,
     "537": 87,
     "538": 70,
     "539": 96,
     "540": 88,
     "541": 65,
     "542": 79,
     "543": 69,
     "544": 61,
     "545": 68,
     "546": 69,
     "547": 67,
     "548": 73,
     "549": 62,
     "550": 57,
     "551": 70,
     "552": 55,
     "553": 63,
     "554": 64,
     "555": 49,
     "556": 57,
     "557": 68,
     "558": 57,
     "559": 66,
     "560": 72,
     "561": 69,
     "562": 63,
     "563": 70,
     "564": 50,
     "565": 66,
     "566": 59,
     "567": 52,
     "568": 56,
     "569": 47,
     "570": 51,
     "571": 48,
     "572": 43,
     "573": 44,
     "574": 52,
     "575": 34,
     "576": 30,
     "577": 46,
     "578": 45,
     "579": 50,
     "580": 51,
     "581": 39,
     "582": 42,
     "583": 40,
     "584": 45,
     "585": 37,
     "586": 42,
     "587": 45,
     "588": 31,
     "589": 22,
     "590": 37,
     "591": 40,
     "592": 31,
     "593": 41,
     "594": 30,
     "595": 28,
     "596": 18,
     "597": 28,
     "598": 27,
     "599": 28,
     "600": 24,
     "601": 25,
     "602": 31,
     "603": 23,
     "604": 21,
     "605": 16,
     "606": 21,
     "607": 26,
     "608": 20,
     "609": 17,
     "610": 18,
     "611": 22,
     "612": 21,
     "613": 16,
     "614": 18,
     "615": 24,
     "616": 11,
     "617": 15,
     "618": 15,
     "619": 16,
     "620": 29,
     "621": 16,
     "622": 18,
     "623": 18,
     "624": 16,
     "625": 13,
     "626": 16,
     "627": 19,
     "628": 16,
     "629": 18,
     "630": 15,
     "631": 15,
     "632": 12,
     "633": 15,
     "634": 14,
     "635": 6,
     "636": 12,
     "637": 10,
     "638": 11,
     "639": 14,
     "640": 13,
     "641": 6,
     "642": 13,
     "643": 14,
     "644": 12,
     "645": 10,
     "646": 11,
     "647": 11,
     "648": 14,
     "649": 10,
     "650": 12,
     "651": 7,
     "652": 6,
     "653": 8,
     "654": 9,
     "655": 6,
     "656": 12,
     "657": 6,
     "658": 9,
     "659": 10,
     "660": 9,
     "661": 11,
     "662": 7,
     "663": 10,
     "664": 5,
     "665": 8,
     "666": 5,
     "667": 7,
     "668": 6,
     "669": 6,
     "670": 9,
     "671": 10,
     "672": 6,
     "673": 8,
     "674": 5,
     "675": 7,
     "676": 11,
     "677": 3,
     "678": 9,
     "679": 7,
     "680": 5,
     "681": 2,
     "682": 2,
     "683": 6,
     "684": 4,
     "685": 4,
     "686": 5,
     "687": 4,
     "688": 5,
     "689": 6,
     "690": 3,
     "691": 6,
     "692": 6,
     "693": 5,
     "694": 8,
     "695": 6,
     "696": 8,
     "697": 6,
     "698": 6,
     "699": 5,
     "700": 9,
     "701": 5,
     "702": 8,
     "703": 8,
     "704": 6,
     "705": 11,
     "706": 6,
     "707": 5,
     "708": 5,
     "709": 3,
     "710": 5,
     "711": 4,
     "712": 5,
     "713": 7,
     "714": 8,
     "715": 4,
     "716": 5,
     "717": 5,
     "718": 4,
     "719": 5,
     "720": 4,
     "721": 2,
     "722": 5,
     "723": 2,
     "724": 2,
     "725": 4,
     "726": 5,
     "727": 8,
     "728": 3,
     "729": 4,
     "730": 5,
     "731": 5,
     "732": 6,
     "733": 1,
     "734": 5,
     "735": 4,
     "736": 4,
     "737": 3,
     "738": 4,
     "739": 3,
     "740": 4,
     "741": 5,
     "742": 3,
     "743": 6,
     "744": 2,
     "745": 6,
     "746": 2,
     "747": 3,
     "748": 6,
     "749": 4,
     "750": 2,
     "751": 2,
     "752": 2,
     "753": 5,
     "754": 8,
     "755": 1,
     "756": 5,
     "757": 3,
     "758": 1,
     "759": 6,
     "760": 3,
     "761": 2,
     "762": 2,
     "763": 4,
     "764": 2,
     "765": 2,
     "766": 2,
     "767": 6,
     "768": 4,
     "769": 2,
     "770": 4,
     "771": 3,
     "772": 2,
     "773": 3,
     "774": 2,
     "775": 7,
     "776": 4,
     "778": 4,
     "779": 1,
     "780": 1,
     "781": 1,
     "782": 2,
     "783": 2,
     "784": 4,
     "785": 3,
     "786": 3,
     "788": 3,
     "789": 5,
     "790": 2,
     "791": 3,
     "792": 3,
     "793": 1,
     "794": 1,
     "797": 1,
     "798": 1,
     "799": 3,
     "800": 2,
     "801": 2,
     "802": 2,
     "803": 2,
     "804": 2,
     "805": 3,
     "807": 2,
     "808": 1,
     "809": 1,
     "810": 1,
     "813": 1,
     "816": 1,
     "822": 1,
     "827": 1,
     "828": 1,
     "829": 2,
     "830": 2,
     "831": 1,
     "832": 1,
     "833": 1,
     "834": 2,
     "836": 2,
     "837": 3,
     "839": 1,
     "840": 1,
     "842": 1,
     "843": 1,
     "847": 1,
     "852": 1,
     "853": 1,
     "854": 1,
     "856": 2,
     "857": 3,
     "859": 1,
     "860": 1,
     "861": 1,
     "863": 1,
     "867": 3,
     "871": 1,
     "874": 1,
     "875": 1,
     "886": 1,
     "887": 1,
     "915": 1,
     "918": 1,
     "921": 1,
     "923": 2,
     "926": 1,
     "927": 1,
     "934": 1,
     "935": 1,
     "937": 1,
     "938": 1,
     "968": 1,
     "969": 1,
     "1003": 1,
     "1004": 1,
     "1035": 1,
     "1152": 1
    }
   },
   "even": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2621440.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3363326.1804199778,
    "glide_hist": {
     "1": 1572864,
     "2": 524288
    },
    "glide_odd_steps_hist": {
     "0": 2097152
    },
    "peak_excess_bits_hist": {
     "0": 1747627,
     "1": 349525
    },
    "sum_delay": 267385828.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 23,
     "4": 19,
     "5": 71,
     "6": 71,
     "7": 150,
     "8": 192,
     "9": 264,
     "10": 356,
     "11": 442,
     "12": 594,
     "13": 716,
     "14": 864,
     "15": 1046,
     "16": 1217,
     "17": 1459,
     "18": 1501,
     "19": 1874,
     "20": 2163,
     "21": 2433,
     "22": 2632,
     "23": 2919,
     "24": 3225,
     "25": 3507,
     "26": 3883,
     "27": 4338,
     "28": 4742,
     "29": 5057,
     "30": 5450,
     "31": 5848,
     "32": 6098,
     "33": 6673,
     "34": 7032,
     "35": 7482,
     "36": 7924,
     "37": 8185,
     "38": 8619,
     "39": 9009,
     "40": 9151,
     "41": 9434,
     "42": 9841,
     "43": 10347,
     "44": 10722,
     "45": 11040,
     "46": 11240,
     "47": 11484,
     "48": 11672,
     "49": 11746,
     "50": 12033,
     "51": 12336,
     "52": 12396,
     "53": 12947,
     "54": 12959,
     "55": 13410,
     "56": 13577,
     "57": 13761,
     "58": 14094,
     "59": 14305,
     "60": 14465,
     "61": 14626,
     "62": 14757,
     "63": 14518,
     "64": 14832,
     "65": 14776,
     "66": 14622,
     "67": 14898,
     "68": 14887,
     "69": 14965,
     "70": 15228,
     "71": 15205,
     "72": 15405,
     "73": 15540,
     "74": 15290,
     "75": 15811,
     "76": 15805,
     "77": 15653,
     "78": 15598,
     "79": 15488,
     "80": 15303,
     "81": 14963,
     "82": 15231,
     "83": 14885,
     "84": 14812,
     "85": 14937,
     "86": 14747,
     "87": 14722,
     "88": 14556,
     "89": 14209,
     "90": 14223,
     "91": 14288,
     "92": 14174,
     "93": 14245,
     "94": 14088,
     "95": 13999,
     "96": 13881,
     "97": 13633,
     "98": 13380,
     "99": 13394,
     "100": 13402,
     "101": 13306,
     "102": 13394,
     "103": 13178,
     "104": 12946,
     "105": 12929,
     "106": 12439,
     "107": 12393,
     "108": 12218,
     "109": 12019,
     "110": 12107,
     "111": 11970,
     "112": 11939,
     "113": 11666,
     "114": 11578,
     "115": 11592,
     "116": 11480,
     "117": 11592,
     "118": 11431,
     "119": 11384,
     "120": 11117,
     "121": 11037,
     "122": 10722,
     "123": 10513,
     "124": 10449,
     "125": 10219,
     "126": 10090,
     "127": 10231,
     "128": 10136,
     "129": 10036,
     "130": 9788,
     "131": 9869,
     "132": 9752,
     "133": 9704,
     "134": 9777,
     "135": 9527,
     "136": 9516,
     "137": 9358,
     "138": 9218,
     "139": 9083,
     "140": 8817,
     "141": 8642,
     "142": 8546,
     "143": 8575,
     "144": 8390,
     "145": 8312,
     "146": 8283,
     "147": 8228,
     "148": 8075,
     "149": 7974,
     "150": 8001,
     "151": 7878,
     "152": 7810,
     "153": 7813,
     "154": 7625,
     "155": 7609,
     "156": 7451,
     "157": 7339,
     "158": 7214,
     "159": 7184,
     "160": 6861,
     "161": 6884,
     "162": 6748,
     "163": 6703,
     "164": 6711,
     "165": 6542,
     "166": 6524,
     "167": 6464,
     "168": 6463,
     "169": 6362,
     "170": 6262,
     "171": 6201,
     "172": 6101,
     "173": 6125,
     "174": 5987,
     "175": 5917,
     "176": 5920,
     "177": 5883,
     "178": 5638,
     "179": 5729,
     "180": 5577,
     "181": 5486,
     "182": 5337,
     "183": 5327,
     "184": 5186,
     "185": 5141,
     "186": 5036,
     "187": 4987,
     "188": 4902,
     "189": 4872,
     "190": 4778,
     "191": 4866,
     "192": 4854,
     "193": 4780,
     "194": 4654,
     "195": 4589,
     "196": 4497,
     "197": 4484,
     "198": 4452,
     "199": 4327,
     "200": 4318,
     "201": 4278,
     "202": 4125,
     "203": 4085,
     "204": 4025,
     "205": 3936,
     "206": 3962,
     "207": 3914,
     "208": 3780,
     "209": 3805,
     "210": 3794,
     "211": 3691,
     "212": 3676,
     "213": 3597,
     "214": 3495,
     "215": 3447,
     "216": 3338,
     "217": 3340,
     "218": 3313,
     "219": 3194,
     "220": 3089,
     "221": 3133,
     "222": 3080,
     "223": 2955,
     "224": 3022,
     "225": 2890,
     "226": 2852,
     "227": 2961,
     "228": 2816,
     "229": 2761,
     "230": 2845,
     "231": 2781,
     "232": 2716,
     "233": 2783,
     "234": 2682,
     "235": 2650,
     "236": 2643,
     "237": 2550,
     "238": 2565,
     "239": 2466,
     "240": 2417,
     "241": 2501,
     "242": 2418,
     "243": 2329,
     "244": 2448,
     "245": 2350,
     "246": 2302,
     "247": 2273,
     "248": 2234,
     "249": 2171,
     "250": 2139,
     "251": 2208,
     "252": 2168,
     "253": 2099,
     "254": 2114,
     "255": 2058,
     "256": 1992,
     "257": 1945,
     "258": 1944,
     "259": 1906,
     "260": 1903,
     "261": 1888,
     "262": 1774,
     "263": 1857,
     "264": 1764,
     "265": 1800,
     "266": 1702,
     "267": 1672,
     "268": 1735,
     "269": 1634,
     "270": 1679,
     "271": 1638,
     "272": 1626,
     "273": 1613,
     "274": 1572,
     "275": 1514,
     "276": 1587,
     "277": 1435,
     "278": 1482,
     "279": 1472,
     "280": 1422,
     "281": 1406,
     "282": 1385,
     "283": 1397,
     "284": 1327,
     "285": 1313,
     "286": 1260,
     "287": 1293,
     "288": 1225,
     "289": 1246,
     "290": 1220,
     "291": 1191,
     "292": 1125,
     "293": 1083,
     "294": 1140,
     "295": 1133,
     "296": 1094,
     "297": 1120,
     "298": 1035,
     "299": 1050,
     "300": 1094,
     "301": 1004,
     "302": 1004,
     "303": 1009,
     "304": 1007,
     "305": 994,
     "306": 985,
     "307": 981,
     "308": 1023,
     "309": 922,
     "310": 1011,
     "311": 964,
     "312": 935,
     "313": 916,
     "314": 936,
     "315": 885,
     "316": 950,
     "317": 922,
     "318": 908,
     "319": 961,
     "320": 917,
     "321": 871,
     "322": 860,
     "323": 880,
     "324": 833,
     "325": 870,
     "326": 816,
     "327": 822,
     "328": 827,
     "329": 779,
     "330": 755,
     "331": 801,
     "332": 757,
     "333": 754,
     "334": 754,
     "335": 685,
     "336": 737,
     "337": 705,
     "338": 674,
     "339": 717,
     "340": 669,
     "341": 682,
     "342": 626,
     "343": 651,
     "344": 621,
     "345": 645,
     "346": 615,
     "347": 598,
     "348": 620,
     "349": 585,
     "350": 567,
     "351": 600,
     "352": 576,
     "353": 593,
     "354": 566,
     "355": 549,
     "356": 547,
     "357": 556,
     "358": 571,
     "359": 547,
     "360": 489,
     "361": 555,
     "362": 528,
     "363": 492,
     "364": 525,
     "365": 503,
     "366": 474,
     "367": 461,
     "368": 475,
     "369": 469,
     "370": 441,
     "371": 472,
     "372": 435,
     "373": 470,
     "374": 461,
     "375": 444,
     "376": 419,
     "377": 411,
     "378": 443,
     "379": 416,
     "380": 429,
     "381": 409,
     "382": 437,
     "383": 423,
     "384": 415,
     "385": 377,
     "386": 391,
     "387": 389,
     "388": 381,
     "389": 367,
     "390": 351,
     "391": 366,
     "392": 362,
     "393": 348,
     "394": 326,
     "395": 356,
     "396": 359,
     "397": 332,
     "398": 371,
     "399": 348,
     "400": 318,
     "401": 358,
     "402": 332,
     "403": 321,
     "404": 311,
     "405": 302,
     "406": 309,
     "407": 299,
     "408": 304,
     "409": 282,
     "410": 332,
     "411": 292,
     "412": 269,
     "413": 252,
     "414": 284,
     "415": 261,
     "416": 233,
     "417": 268,
     "418": 268,
     "419": 252,
     "420": 254,
     "421": 208,
     "422": 240,
     "423": 214,
     "424": 204,
     "425": 223,
     "426": 217,
     "427": 186,
     "428": 208,
     "429": 220,
     "430": 185,
     "431": 188,
     "432": 207,
     "433": 170,
     "434": 200,
     "435": 177,
     "436": 193,
     "437": 205,
     "438": 156,
     "439": 183,
     "440": 170,
     "441": 164,
     "442": 163,
     "443": 169,
     "444": 164,
     "445": 166,
     "446": 169,
     "447": 156,
     "448": 182,
     "449": 173,
     "450": 160,
     "451": 169,
     "452": 150,
     "453": 150,
     "454": 175,
     "455": 164,
     "456": 125,
     "457": 144,
     "458": 136,
     "459": 125,
     "460": 128,
     "461": 133,
     "462": 127,
     "463": 139,
     "464": 151,
     "465": 143,
     "466": 125,
     "467": 150,
     "468": 110,
     "469": 148,
     "470": 161,
     "471": 130,
     "472": 147,
     "473": 136,
     "474": 111,
     "475": 141,
     "476": 124,
     "477": 107,
     "478": 123,
     "479": 101,
     "480": 112,
     "481": 127,
     "482": 111,
     "483": 106,
     "484": 112,
     "485": 88,
     "486": 115,
     "487": 127,
     "488": 106,
     "489": 89,
     "490": 118,
     "491": 109,
     "492": 84,
     "493": 127,
     "494": 99,
     "495": 82,
     "496": 100,
     "497": 86,
     "498": 104,
     "499": 78,
     "500": 94,
     "501": 86,
     "502": 99,
     "503": 93,
     "504": 93,
     "505": 96,
     "506": 89,
     "507": 87,
     "508": 81,
     "509": 81,
     "510": 83,
     "511": 81,
     "512": 80,
     "513": 83,
     "514": 63,
     "515": 76,
     "516": 79,
     "517": 86,
     "518": 83,
     "519": 79,
     "520": 81,
     "521": 74,
     "522": 79,
     "523": 82,
     "524": 79,
     "525": 70,
     "526": 80,
     "527": 66,
     "528": 55,
     "529": 75,
     "530": 56,
     "531": 71,
     "532": 65,
     "533": 64,
     "534": 57,
     "535": 65,
     "536": 65,
     "537": 63,
     "538": 64,
     "539": 57,
     "540": 65,
     "541": 60,
     "542": 62,
     "543": 53,
     "544": 60,
     "545": 60,
     "546": 55,
     "547": 38,
     "548": 53,
     "549": 40,
     "550": 51,
     "551": 52,
     "552": 44,
     "553": 58,
     "554": 45,
     "555": 45,
     "556": 57,
     "557": 41,
     "558": 36,
     "559": 58,
     "560": 45,
     "561": 42,
     "562": 57,
     "563": 44,
     "564": 40,
     "565": 47,
     "566": 30,
     "567": 42,
     "568": 32,
     "569": 35,
     "570": 39,
     "571": 34,
     "572": 27,
     "573": 42,
     "574": 34,
     "575": 22,
     "576": 31,
     "577": 19,
     "578": 20,
     "579": 31,
     "580": 28,
     "581": 38,
     "582": 38,
     "583": 36,
     "584": 30,
     "585": 29,
     "586": 23,
     "587": 27,
     "588": 30,
     "589": 32,
     "590": 30,
     "591": 22,
     "592": 19,
     "593": 22,
     "594": 20,
     "595": 23,
     "596": 30,
     "597": 13,
     "598": 14,
     "599": 19,
     "600": 12,
     "601": 17,
     "602": 17,
     "603": 14,
     "604": 18,
     "605": 21,
     "606": 11,
     "607": 16,
     "608": 14,
     "609": 10,
     "610": 14,
     "611": 13,
     "612": 12,
     "613": 9,
     "614": 12,
     "615": 12,
     "616": 6,
     "617": 14,
     "618": 12,
     "619": 6,
     "620": 12,
     "621": 7,
     "622": 11,
     "623": 11,
     "624": 9,
     "625": 12,
     "626": 7,
     "627": 4,
     "628": 11,
     "629": 4,
     "630": 7,
     "631": 12,
     "632": 10,
     "633": 11,
     "634": 10,
     "635": 7,
     "636": 11,
     "637": 8,
     "638": 9,
     "639": 11,
     "640": 8,
     "641": 11,
     "642": 11,
     "643": 8,
     "644": 10,
     "645": 15,
     "646": 9,
     "647": 12,
     "648": 10,
     "649": 7,
     "650": 12,
     "651": 11,
     "652": 9,
     "653": 8,
     "654": 9,
     "655": 7,
     "656": 9,
     "657": 7,
     "658": 9,
     "659": 3,
     "660": 8,
     "661": 5,
     "662": 6,
     "663": 6,
     "664": 5,
     "665": 4,
     "666": 6,
     "667": 4,
     "668": 4,
     "669": 2,
     "670": 3,
     "671": 2,
     "672": 3,
     "673": 5,
     "674": 3,
     "675": 4,
     "676": 1,
     "677": 2,
     "678": 4,
     "679": 2,
     "680": 4,
     "681": 7,
     "682": 2,
     "683": 6,
     "684": 4,
     "685": 3,
     "686": 6,
     "687": 3,
     "688": 3,
     "689": 1,
     "690": 2,
     "691": 3,
     "692": 3,
     "693": 1,
     "694": 4,
     "695": 3,
     "696": 6,
     "697": 5,
     "698": 5,
     "699": 7,
     "700": 8,
     "701": 5,
     "702": 7,
     "703": 3,
     "704": 7,
     "705": 5,
     "706": 3,
     "707": 7,
     "708": 10,
     "709": 2,
     "710": 3,
     "711": 3,
     "712": 3,
     "713": 2,
     "714": 2,
     "715": 2,
     "716": 2,
     "717": 1,
     "718": 4,
     "719": 5,
     "720": 4,
     "721": 5,
     "722": 8,
     "723": 3,
     "724": 4,
     "725": 5,
     "726": 3,
     "727": 1,
     "728": 3,
     "729": 2,
     "730": 4,
     "731": 2,
     "733": 1,
     "734": 5,
     "735": 3,
     "736": 4,
     "737": 4,
     "738": 2,
     "739": 2,
     "740": 6,
     "742": 2,
     "743": 5,
     "745": 5,
     "746": 2,
     "747": 4,
     "748": 2,
     "750": 1,
     "751": 2,
     "753": 1,
     "756": 5,
     "757": 1,
     "758": 3,
     "759": 2,
     "761": 1,
     "762": 4,
     "763": 3,
     "765": 6,
     "766": 1,
     "767": 1,
     "768": 3,
     "769": 2,
     "770": 3,
     "771": 2,
     "772": 1,
     "773": 3,
     "774": 1,
     "775": 4,
     "776": 1,
     "777": 3,
     "778": 4,
     "779": 2,
     "780": 2,
     "781": 2,
     "782": 3,
     "783": 2,
     "784": 1,
     "785": 1,
     "786": 2,
     "787": 1,
     "788": 2,
     "789": 1,
     "790": 2,
     "791": 3,
     "792": 1,
     "793": 2,
     "794": 3,
     "795": 1,
     "796": 2,
     "800": 1,
     "801": 1,
     "802": 1,
     "803": 1,
     "806": 1,
     "809": 1,
     "810": 1,
     "811": 1,
     "812": 1,
     "818": 1,
     "832": 1,
     "836": 1,
     "839": 1,
     "841": 1,
     "842": 1,
     "845": 1,
     "855": 1,
     "856": 1,
     "859": 2,
     "860": 1,
     "869": 1,
     "870": 1,
     "877": 1,
     "889": 1,
     "917": 1,
     "920": 1,
     "925": 1,
     "926": 1,
     "928": 1,
     "929": 2,
     "930": 1,
     "932": 2,
     "940": 1,
     "942": 1,
     "943": 1,
     "945": 1,
     "946": 1,
     "948": 1,
     "971": 1,
     "1006": 1
    }
   },
   "max_glide": [
    878,
    7782271
   ],
   "max_peak": {
    "bits": 62,
    "top64": "17945286309445870688",
    "n": 7950495
   },
   "has_delay": true,
   "max_delay": [
    1152,
    7950495
   ],
   "basins": {
    "0": 2200036,
    "1": 960591,
    "2": 1033677
   },
   "mean_glide_odd_n": 12.44916296005249,
   "mean_glide_odd_steps_odd_n": 7.661810398101807,
   "measured_drift_bits_per_odd_step": -0.21653549151458912
  },
  "24": {
   "k": 24,
   "range": [
    8388608,
    16777216
   ],
   "next_n": 16777216,
   "complete": true,
   "odd": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 52147240.0,
    "sum_glide_odd_steps": 32091809.0,
    "sum_log2_drop": -6959145.334502981,
    "glide_hist": {
     "2": 1572864,
     "3": 262144,
     "4": 131072,
     "5": 458752,
     "6": 163840,
     "7": 106496,
     "8": 215040,
     "9": 88064,
     "10": 75776,
     "11": 84864,
     "12": 58944,
     "13": 71976,
     "14": 65496,
     "15": 41820,
     "16": 48383,
     "17": 33346,
     "18": 34249,
     "19": 37692,
     "20": 28211,
     "21": 30278,
     "22": 31942,
     "23": 24437,
     "24": 24948,
     "25": 24697,
     "26": 16817,
     "27": 17958,
     "28": 16892,
     "29": 15760,
     "30": 16736,
     "31": 14940,
     "32": 13061,
     "33": 12874,
     "34": 10880,
     "35": 11331,
     "36": 11219,
     "37": 10519,
     "38": 10919,
     "39": 10227,
     "40": 9673,
     "41": 9496,
     "42": 8609,
     "43": 7433,
     "44": 7453,
     "45": 6996,
     "46": 7026,
     "47": 7065,
     "48": 6463,
     "49": 6040,
     "50": 5768,
     "51": 5105,
     "52": 5223,
     "53": 5314,
     "54": 5247,
     "55": 5249,
     "56": 5021,
     "57": 4927,
     "58": 4626,
     "59": 4324,
     "60": 3976,
     "61": 3868,
     "62": 3779,
     "63": 3718,
     "64": 3666,
     "65": 3528,
     "66": 3331,
     "67": 3075,
     "68": 2938,
     "69": 2986,
     "70": 2868,
     "71": 2772,
     "72": 2685,
     "73": 2585,
     "74": 2494,
     "75": 2440,
     "76": 2387,
     "77": 2422,
     "78": 2400,
     "79": 2300,
     "80": 2351,
     "81": 2214,
     "82": 2182,
     "83": 2179,
     "84": 1961,
     "85": 1932,
     "86": 1863,
     "87": 1772,
     "88": 1845,
     "89": 1712,
     "90": 1629,
     "91": 1636,
     "92": 1578,
     "93": 1570,
     "94": 1589,
     "95": 1537,
     "96": 1466,
     "97": 1414,
     "98": 1430,
     "99": 1388,
     "100": 1353,
     "101": 1300,
     "102": 1255,
     "103": 1216,
     "104": 1179,
     "105": 1132,
     "106": 1098,
     "107": 1038,
     "108": 1066,
     "109": 1057,
     "110": 1033,
     "111": 1007,
     "112": 1067,
     "113": 1059,
     "114": 1021,
     "115": 978,
     "116": 932,
     "117": 826,
     "118": 849,
     "119": 804,
     "120": 760,
     "121": 816,
     "122": 782,
     "123": 766,
     "124": 783,
     "125": 723,
     "126": 708,
     "127": 749,
     "128": 721,
     "129": 712,
     "130": 685,
     "131": 675,
     "132": 691,
     "133": 646,
     "134": 616,
     "135": 600,
     "136": 562,
     "137": 586,
     "138": 559,
     "139": 528,
     "140": 555,
     "141": 513,
     "142": 475,
     "143": 467,
     "144": 489,
     "145": 496,
     "146": 439,
     "147": 473,
     "148": 448,
     "149": 463,
     "150": 422,
     "151": 408,
     "152": 429,
     "153": 433,
     "154": 407,
     "155": 406,
     "156": 381,
     "157": 352,
     "158": 334,
     "159": 337,
     "160": 312,
     "161": 338,
     "162": 354,
     "163": 309,
     "164": 325,
     "165": 341,
     "166": 326,
     "167": 340,
     "168": 338,
     "169": 334,
     "170": 312,
     "171": 293,
     "172": 312,
     "173": 308,
     "174": 301,
     "175": 310,
     "176": 265,
     "177": 263,
     "178": 283,
     "179": 254,
     "180": 268,
     "181": 243,
     "182": 251,
     "183": 252,
     "184": 243,
     "185": 240,
     "186": 239,
     "187": 207,
     "188": 211,
     "189": 218,
     "190": 226,
     "191": 223,
     "192": 222,
     "193": 210,
     "194": 211,
     "195": 197,
     "196": 175,
     "197": 193,
     "198": 194,
     "199": 192,
     "200": 188,
     "201": 164,
     "202": 180,
     "203": 145,
     "204": 176,
     "205": 178,
     "206": 167,
     "207": 166,
     "208": 148,
     "209": 156,
     "210": 142,
     "211": 166,
     "212": 144,
     "213": 161,
     "214": 151,
     "215": 130,
     "216": 168,
     "217": 139,
     "218": 122,
     "219": 128,
     "220": 125,
     "221": 120,
     "222": 117,
     "223": 102,
     "224": 111,
     "225": 111,
     "226": 123,
     "227": 117,
     "228": 103,
     "229": 130,
     "230": 116,
     "231": 100,
     "232": 122,
     "233": 110,
     "234": 104,
     "235": 91,
     "236": 86,
     "237": 95,
     "238": 96,
     "239": 87,
     "240": 100,
     "241": 85,
     "242": 91,
     "243": 85,
     "244": 93,
     "245": 80,
     "246": 101,
     "247": 83,
     "248": 95,
     "249": 87,
     "250": 88,
     "251": 90,
     "252": 74,
     "253": 74,
     "254": 77,
     "255": 72,
     "256": 81,
     "257": 78,
     "258": 78,
     "259": 62,
     "260": 79,
     "261": 66,
     "262": 71,
     "263": 80,
     "264": 68,
     "265": 63,
     "266": 60,
     "267": 70,
     "268": 58,
     "269": 57,
     "270": 68,
     "271": 61,
     "272": 65,
     "273": 64,
     "274": 64,
     "275": 50,
     "276": 51,
     "277": 42,
     "278": 45,
     "279": 72,
     "280": 53,
     "281": 41,
     "282": 45,
     "283": 53,
     "284": 46,
     "285": 47,
     "286": 45,
     "287": 45,
     "288": 39,
     "289": 38,
     "290": 43,
     "291": 44,
     "292": 36,
     "293": 35,
     "294": 39,
     "295": 45,
     "296": 39,
     "297": 31,
     "298": 38,
     "299": 41,
     "300": 41,
     "301": 48,
     "302": 39,
     "303": 34,
     "304": 32,
     "305": 53,
     "306": 28,
     "307": 27,
     "308": 51,
     "309": 34,
     "310": 35,
     "311": 41,
     "312": 43,
     "313": 37,
     "314": 29,
     "315": 42,
     "316": 32,
     "317": 24,
     "318": 39,
     "319": 39,
     "320": 32,
     "321": 29,
     "322": 34,
     "323": 35,
     "324": 24,
     "325": 15,
     "326": 21,
     "327": 26,
     "328": 31,
     "329": 21,
     "330": 27,
     "331": 27,
     "332": 17,
     "333": 26,
     "334": 18,
     "335": 23,
     "336": 36,
     "337": 21,
     "338": 25,
     "339": 23,
     "340": 17,
     "341": 21,
     "342": 29,
     "343": 16,
     "344": 22,
     "345": 20,
     "346": 18,
     "347": 19,
     "348": 18,
     "349": 30,
     "350": 19,
     "351": 21,
     "352": 16,
     "353": 12,
     "354": 14,
     "355": 10,
     "356": 17,
     "357": 16,
     "358": 17,
     "359": 17,
     "360": 22,
     "361": 16,
     "362": 21,
     "363": 24,
     "364": 19,
     "365": 11,
     "366": 17,
     "367": 14,
     "368": 14,
     "369": 11,
     "370": 11,
     "371": 15,
     "372": 13,
     "373": 11,
     "374": 9,
     "375": 9,
     "376": 12,
     "377": 9,
     "378": 11,
     "379": 20,
     "380": 13,
     "381": 11,
     "382": 11,
     "383": 11,
     "384": 11,
     "385": 10,
     "386": 11,
     "387": 14,
     "388": 9,
     "389": 11,
     "390": 9,
     "391": 6,
     "392": 11,
     "393": 15,
     "394": 11,
     "395": 17,
     "396": 9,
     "397": 11,
     "398": 13,
     "399": 9,
     "400": 11,
     "401": 9,
     "402": 10,
     "403": 12,
     "404": 15,
     "405": 16,
     "406": 7,
     "407": 12,
     "408": 10,
     "409": 6,
     "410": 11,
     "411": 11,
     "412": 11,
     "413": 8,
     "414": 7,
     "415": 10,
     "416": 11,
     "417": 9,
     "418": 6,
     "419": 7,
     "420": 9,
     "421": 4,
     "422": 5,
     "423": 11,
     "424": 5,
     "425": 5,
     "426": 5,
     "427": 3,
     "428": 9,
     "429": 8,
     "430": 7,
     "431": 9,
     "432": 5,
     "433": 5,
     "434": 10,
     "435": 11,
     "436": 7,
     "437": 3,
     "438": 12,
     "439": 5,
     "440": 11,
     "441": 4,
     "442": 4,
     "443": 9,
     "444": 6,
     "445": 4,
     "446": 6,
     "447": 2,
     "448": 6,
     "449": 7,
     "450": 3,
     "451": 2,
     "452": 7,
     "453": 2,
     "454": 4,
     "455": 12,
     "456": 10,
     "457": 4,
     "458": 4,
     "459": 4,
     "460": 2,
     "461": 3,
     "462": 4,
     "463": 6,
     "464": 4,
     "465": 3,
     "466": 6,
     "467": 3,
     "468": 2,
     "469": 2,
     "470": 4,
     "471": 3,
     "472": 2,
     "473": 3,
     "474": 1,
     "475": 8,
     "476": 9,
     "477": 2,
     "478": 6,
     "479": 2,
     "480": 4,
     "481": 4,
     "482": 2,
     "483": 5,
     "484": 4,
     "485": 5,
     "486": 2,
     "488": 1,
     "489": 3,
     "490": 7,
     "491": 4,
     "492": 3,
     "493": 4,
     "494": 2,
     "495": 5,
     "496": 3,
     "497": 1,
     "498": 1,
     "499": 2,
     "500": 6,
     "501": 2,
     "502": 2,
     "503": 5,
     "504": 4,
     "505": 2,
     "506": 3,
     "507": 2,
     "508": 2,
     "509": 3,
     "510": 1,
     "511": 6,
     "512": 1,
     "513": 3,
     "514": 2,
     "515": 1,
     "516": 3,
     "517": 3,
     "518": 4,
     "519": 2,
     "520": 2,
     "521": 3,
     "523": 2,
     "526": 1,
     "527": 2,
     "530": 1,
     "531": 2,
     "532": 3,
     "533": 2,
     "534": 4,
     "535": 3,
     "536": 4,
     "537": 1,
     "539": 2,
     "540": 1,
     "541": 2,
     "542": 4,
     "543": 1,
     "544": 2,
     "545": 1,
     "546": 1,
     "550": 1,
     "552": 2,
     "553": 1,
     "554": 2,
     "555": 1,
     "557": 4,
     "559": 1,
     "562": 2,
     "563": 2,
     "564": 1,
     "565": 2,
     "568": 1,
     "569": 2,
     "570": 1,
     "572": 1,
     "573": 1,
     "574": 1,
     "575": 1,
     "576": 3,
     "577": 1,
     "578": 1,
     "579": 2,
     "580": 1,
     "582": 4,
     "583": 1,
     "587": 1,
     "589": 1,
     "590": 3,
     "591": 3,
     "593": 4,
     "594": 1,
     "595": 1,
     "596": 4,
     "597": 1,
     "599": 1,
     "600": 2,
     "601": 1,
     "602": 1,
     "607": 1,
     "608": 1,
     "609": 1,
     "610": 1,
     "611": 1,
     "612": 2,
     "613": 1,
     "614": 2,
     "615": 1,
     "616": 1,
     "620": 1,
     "621": 1,
     "622": 2,
     "623": 1,
     "625": 1,
     "627": 1,
     "631": 1,
     "642": 2,
     "643": 1,
     "645": 2,
     "646": 1,
     "648": 1,
     "649": 2,
     "653": 1,
     "655": 1,
     "659": 2,
     "660": 1,
     "662": 1,
     "672": 1,
     "674": 1,
     "675": 1,
     "676": 1,
     "677": 1,
     "682": 1,
     "688": 1,
     "724": 1,
     "731": 1,
     "740": 1,
     "741": 1,
     "757": 1,
     "780": 1,
     "781": 1,
     "783": 1,
     "788": 1,
     "792": 1,
     "800": 1,
     "818": 1,
     "819": 1,
     "820": 2,
     "821": 1,
     "822": 2,
     "825": 2,
     "871": 1,
     "872": 1,
     "873": 1,
     "875": 1,
     "876": 1,
     "877": 2,
     "880": 1,
     "886": 1,
     "945": 1
    },
    "glide_odd_steps_hist": {
     "1": 1572864,
     "2": 458752,
     "3": 417792,
     "4": 267264,
     "5": 217984,
     "6": 142224,
     "7": 122078,
     "8": 107153,
     "9": 86117,
     "10": 69111,
     "11": 55281,
     "12": 52106,
     "13": 47956,
     "14": 43024,
     "15": 38142,
     "16": 32620,
     "17": 28122,
     "18": 25683,
     "19": 24245,
     "20": 21736,
     "21": 19332,
     "22": 17743,
     "23": 16824,
     "24": 16523,
     "25": 15256,
     "26": 14092,
     "27": 12871,
     "28": 11593,
     "29": 10749,
     "30": 10070,
     "31": 9494,
     "32": 8825,
     "33": 8402,
     "34": 8131,
     "35": 7942,
     "36": 7528,
     "37": 6996,
     "38": 6365,
     "39": 5989,
     "40": 5749,
     "41": 5405,
     "42": 4983,
     "43": 4737,
     "44": 4654,
     "45": 4349,
     "46": 4093,
     "47": 3959,
     "48": 3783,
     "49": 3800,
     "50": 3673,
     "51": 3568,
     "52": 3285,
     "53": 3124,
     "54": 2951,
     "55": 2863,
     "56": 2819,
     "57": 2658,
     "58": 2574,
     "59": 2437,
     "60": 2388,
     "61": 2331,
     "62": 2234,
     "63": 2165,
     "64": 1964,
     "65": 1910,
     "66": 1810,
     "67": 1750,
     "68": 1703,
     "69": 1677,
     "70": 1595,
     "71": 1554,
     "72": 1561,
     "73": 1443,
     "74": 1429,
     "75": 1368,
     "76": 1278,
     "77": 1232,
     "78": 1130,
     "79": 1136,
     "80": 1148,
     "81": 1098,
     "82": 1120,
     "83": 1066,
     "84": 1018,
     "85": 963,
     "86": 915,
     "87": 869,
     "88": 850,
     "89": 866,
     "90": 791,
     "91": 754,
     "92": 721,
     "93": 663,
     "94": 695,
     "95": 700,
     "96": 661,
     "97": 681,
     "98": 636,
     "99": 597,
     "100": 578,
     "101": 555,
     "102": 552,
     "103": 499,
     "104": 504,
     "105": 525,
     "106": 540,
     "107": 546,
     "108": 494,
     "109": 479,
     "110": 438,
     "111": 452,
     "112": 414,
     "113": 411,
     "114": 363,
     "115": 349,
     "116": 378,
     "117": 362,
     "118": 359,
     "119": 342,
     "120": 369,
     "121": 355,
     "122": 341,
     "123": 317,
     "124": 298,
     "125": 298,
     "126": 299,
     "127": 287,
     "128": 301,
     "129": 311,
     "130": 281,
     "131": 272,
     "132": 256,
     "133": 227,
     "134": 224,
     "135": 208,
     "136": 217,
     "137": 213,
     "138": 191,
     "139": 208,
     "140": 195,
     "141": 174,
     "142": 181,
     "143": 170,
     "144": 179,
     "145": 178,
     "146": 171,
     "147": 186,
     "148": 152,
     "149": 155,
     "150": 142,
     "151": 194,
     "152": 158,
     "153": 141,
     "154": 154,
     "155": 136,
     "156": 136,
     "157": 118,
     "158": 109,
     "159": 112,
     "160": 119,
     "161": 117,
     "162": 136,
     "163": 128,
     "164": 114,
     "165": 123,
     "166": 115,
     "167": 127,
     "168": 107,
     "169": 90,
     "170": 107,
     "171": 100,
     "172": 99,
     "173": 91,
     "174": 81,
     "175": 70,
     "176": 81,
     "177": 92,
     "178": 67,
     "179": 95,
     "180": 65,
     "181": 62,
     "182": 60,
     "183": 62,
     "184": 67,
     "185": 67,
     "186": 62,
     "187": 64,
     "188": 64,
     "189": 66,
     "190": 85,
     "191": 58,
     "192": 57,
     "193": 53,
     "194": 63,
     "195": 58,
     "196": 53,
     "197": 57,
     "198": 49,
     "199": 52,
     "200": 43,
     "201": 52,
     "202": 54,
     "203": 48,
     "204": 41,
     "205": 38,
     "206": 41,
     "207": 39,
     "208": 41,
     "209": 36,
     "210": 45,
     "211": 32,
     "212": 43,
     "213": 40,
     "214": 31,
     "215": 32,
     "216": 29,
     "217": 43,
     "218": 33,
     "219": 35,
     "220": 25,
     "221": 27,
     "222": 36,
     "223": 23,
     "224": 29,
     "225": 20,
     "226": 30,
     "227": 28,
     "228": 33,
     "229": 19,
     "230": 24,
     "231": 21,
     "232": 16,
     "233": 26,
     "234": 17,
     "235": 19,
     "236": 23,
     "237": 22,
     "238": 23,
     "239": 24,
     "240": 19,
     "241": 19,
     "242": 21,
     "243": 12,
     "244": 18,
     "245": 21,
     "246": 13,
     "247": 19,
     "248": 27,
     "249": 21,
     "250": 22,
     "251": 20,
     "252": 17,
     "253": 14,
     "254": 17,
     "255": 13,
     "256": 12,
     "257": 14,
     "258": 17,
     "259": 15,
     "260": 14,
     "261": 8,
     "262": 15,
     "263": 11,
     "264": 14,
     "265": 16,
     "266": 16,
     "267": 7,
     "268": 17,
     "269": 16,
     "270": 13,
     "271": 16,
     "272": 20,
     "273": 13,
     "274": 8,
     "275": 15,
     "276": 10,
     "277": 8,
     "278": 6,
     "279": 11,
     "280": 11,
     "281": 8,
     "282": 10,
     "283": 9,
     "284": 9,
     "285": 5,
     "286": 4,
     "287": 7,
     "288": 6,
     "289": 6,
     "290": 10,
     "291": 8,
     "292": 7,
     "293": 9,
     "294": 7,
     "295": 5,
     "296": 5,
     "297": 4,
     "298": 10,
     "299": 5,
     "300": 7,
     "301": 4,
     "302": 3,
     "303": 7,
     "304": 2,
     "305": 4,
     "306": 5,
     "307": 4,
     "308": 7,
     "309": 5,
     "310": 10,
     "311": 10,
     "312": 2,
     "313": 6,
     "315": 5,
     "316": 2,
     "317": 4,
     "318": 7,
     "319": 5,
     "320": 3,
     "321": 2,
     "322": 5,
     "323": 7,
     "324": 4,
     "325": 4,
     "326": 4,
     "327": 4,
     "328": 5,
     "329": 3,
     "330": 2,
     "331": 3,
     "332": 4,
     "333": 5,
     "334": 3,
     "335": 5,
     "336": 2,
     "337": 4,
     "338": 3,
     "339": 2,
     "340": 5,
     "341": 3,
     "343": 3,
     "344": 3,
     "345": 3,
     "346": 1,
     "347": 1,
     "348": 4,
     "349": 1,
     "352": 2,
     "353": 1,
     "354": 2,
     "356": 1,
     "358": 1,
     "359": 1,
     "360": 2,
     "361": 1,
     "362": 4,
     "363": 3,
     "364": 1,
     "365": 3,
     "366": 2,
     "368": 1,
     "369": 2,
     "370": 1,
     "371": 1,
     "372": 2,
     "373": 3,
     "374": 1,
     "375": 3,
     "376": 6,
     "377": 5,
     "378": 2,
     "379": 2,
     "382": 2,
     "383": 1,
     "384": 1,
     "385": 3,
     "386": 1,
     "387": 3,
     "388": 1,
     "389": 2,
     "391": 3,
     "392": 2,
     "393": 3,
     "395": 1,
     "397": 1,
     "399": 1,
     "401": 1,
     "402": 1,
     "404": 1,
     "406": 1,
     "407": 1,
     "408": 1,
     "413": 1,
     "416": 1,
     "420": 1,
     "423": 1,
     "424": 1,
     "428": 1,
     "431": 1,
     "439": 1,
     "441": 1,
     "444": 1,
     "445": 1,
     "446": 1,
     "454": 1,
     "462": 1,
     "475": 1,
     "476": 1,
     "478": 1,
     "501": 1,
     "502": 1,
     "503": 1,
     "508": 1,
     "509": 1,
     "510": 1,
     "513": 1,
     "514": 3,
     "517": 1,
     "518": 1,
     "523": 1,
     "524": 1,
     "525": 1,
     "548": 1,
     "549": 1,
     "550": 1,
     "551": 1,
     "553": 1,
     "569": 1,
     "573": 1,
     "574": 1,
     "577": 1,
     "594": 1
    },
    "peak_excess_bits_hist": {
     "0": 524289,
     "1": 1725955,
     "2": 792983,
     "3": 424858,
     "4": 244194,
     "5": 153789,
     "6": 100305,
     "7": 68099,
     "8": 46282,
     "9": 32625,
     "10": 23146,
     "11": 16260,
     "12": 11800,
     "13": 8415,
     "14": 5946,
     "15": 4360,
     "16": 3140,
     "17": 2228,
     "18": 1544,
     "19": 1080,
     "20": 805,
     "21": 689,
     "22": 409,
     "23": 325,
     "24": 228,
     "25": 164,
     "26": 114,
     "27": 78,
     "28": 55,
     "29": 41,
     "30": 22,
     "31": 28,
     "32": 15,
     "33": 10,
     "34": 9,
     "35": 2,
     "36": 5,
     "38": 1,
     "42": 3,
     "52": 2,
     "60": 1
    },
    "sum_delay": 611439293.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "3": 1,
     "4": 12,
     "5": 9,
     "6": 32,
     "7": 40,
     "8": 76,
     "9": 114,
     "10": 164,
     "11": 209,
     "12": 322,
     "13": 409,
     "14": 533,
     "15": 635,
     "16": 836,
     "17": 977,
     "18": 1171,
     "19": 1376,
     "20": 1681,
     "21": 1920,
     "22": 2159,
     "23": 2378,
     "24": 2735,
     "25": 3046,
     "26": 3517,
     "27": 3983,
     "28": 4432,
     "29": 4775,
     "30": 5262,
     "31": 5746,
     "32": 6339,
     "33": 6838,
     "34": 7451,
     "35": 8109,
     "36": 8434,
     "37": 9186,
     "38": 9714,
     "39": 10189,
     "40": 10708,
     "41": 11313,
     "42": 11893,
     "43": 12783,
     "44": 13355,
     "45": 14081,
     "46": 14412,
     "47": 14896,
     "48": 15398,
     "49": 15829,
     "50": 16284,
     "51": 16855,
     "52": 17751,
     "53": 17988,
     "54": 18787,
     "55": 19182,
     "56": 19663,
     "57": 20260,
     "58": 20674,
     "59": 21022,
     "60": 21780,
     "61": 22070,
     "62": 22075,
     "63": 22647,
     "64": 22667,
     "65": 22991,
     "66": 23068,
     "67": 23451,
     "68": 23932,
     "69": 24365,
     "70": 24520,
     "71": 24972,
     "72": 25280,
     "73": 25458,
     "74": 26018,
     "75": 26301,
     "76": 26578,
     "77": 27187,
     "78": 26819,
     "79": 26622,
     "80": 26639,
     "81": 26615,
     "82": 26475,
     "83": 26639,
     "84": 26831,
     "85": 27086,
     "86": 27021,
     "87": 27055,
     "88": 26957,
     "89": 26874,
     "90": 26884,
     "91": 27197,
     "92": 27195,
     "93": 26983,
     "94": 27199,
     "95": 26994,
     "96": 26755,
     "97": 26468,
     "98": 26538,
     "99": 26732,
     "100": 26625,
     "101": 26787,
     "102": 26472,
     "103": 26696,
     "104": 26403,
     "105": 25937,
     "106": 25637,
     "107": 25354,
     "108": 25161,
     "109": 25105,
     "110": 25061,
     "111": 25013,
     "112": 24689,
     "113": 24630,
     "114": 24220,
     "115": 24196,
     "116": 24538,
     "117": 24471,
     "118": 24399,
     "119": 24205,
     "120": 23778,
     "121": 23251,
     "122": 23126,
     "123": 22656,
     "124": 22447,
     "125": 22252,
     "126": 22162,
     "127": 22054,
     "128": 21968,
     "129": 21984,
     "130": 21995,
     "131": 21649,
     "132": 21708,
     "133": 21594,
     "134": 21657,
     "135": 21305,
     "136": 21161,
     "137": 20831,
     "138": 20678,
     "139": 20278,
     "140": 19941,
     "141": 19693,
     "142": 19521,
     "143": 19292,
     "144": 19177,
     "145": 19004,
     "146": 18806,
     "147": 18825,
     "148": 18628,
     "149": 18414,
     "150": 18403,
     "151": 18491,
     "152": 18206,
     "153": 17953,
     "154": 17404,
     "155": 17453,
     "156": 17318,
     "157": 17144,
     "158": 16711,
     "159": 16805,
     "160": 16560,
     "161": 16260,
     "162": 15975,
     "163": 15803,
     "164": 15725,
     "165": 15521,
     "166": 15529,
     "167": 15414,
     "168": 15111,
     "169": 15140,
     "170": 14972,
     "171": 14708,
     "172": 14602,
     "173": 14523,
     "174": 14528,
     "175": 14370,
     "176": 14243,
     "177": 14176,
     "178": 13850,
     "179": 13615,
     "180": 13402,
     "181": 13176,
     "182": 12953,
     "183": 12901,
     "184": 12739,
     "185": 12526,
     "186": 12645,
     "187": 12499,
     "188": 12173,
     "189": 11987,
     "190": 12067,
     "191": 11859,
     "192": 11822,
     "193": 11680,
     "194": 11428,
     "195": 11433,
     "196": 11431,
     "197": 10918,
     "198": 11090,
     "199": 10941,
     "200": 10687,
     "201": 10507,
     "202": 10355,
     "203": 10354,
     "204": 10234,
     "205": 10154,
     "206": 9879,
     "207": 9804,
     "208": 9778,
     "209": 9761,
     "210": 9584,
     "211": 9422,
     "212": 9161,
     "213": 9356,
     "214": 9182,
     "215": 8897,
     "216": 8817,
     "217": 8819,
     "218": 8623,
     "219": 8611,
     "220": 8344,
     "221": 8143,
     "222": 7812,
     "223": 7940,
     "224": 7939,
     "225": 7758,
     "226": 7829,
     "227": 7708,
     "228": 7613,
     "229": 7563,
     "230": 7270,
     "231": 7074,
     "232": 7251,
     "233": 7157,
     "234": 7117,
     "235": 7009,
     "236": 6869,
     "237": 6776,
     "238": 6767,
     "239": 6626,
     "240": 6412,
     "241": 6509,
     "242": 6477,
     "243": 6368,
     "244": 6323,
     "245": 6277,
     "246": 6111,
     "247": 6048,
     "248": 6127,
     "249": 5864,
     "250": 5870,
     "251": 5836,
     "252": 5691,
     "253": 5732,
     "254": 5652,
     "255": 5463,
     "256": 5408,
     "257": 5239,
     "258": 5148,
     "259": 5197,
     "260": 5142,
     "261": 5217,
     "262": 5026,
     "263": 4959,
     "264": 4979,
     "265": 4885,
     "266": 4755,
     "267": 4687,
     "268": 4666,
     "269": 4719,
     "270": 4518,
     "271": 4483,
     "272": 4582,
     "273": 4417,
     "274": 4341,
     "275": 4312,
     "276": 4119,
     "277": 4065,
     "278": 4048,
     "279": 3999,
     "280": 3975,
     "281": 3861,
     "282": 3928,
     "283": 3806,
     "284": 3804,
     "285": 3922,
     "286": 3758,
     "287": 3609,
     "288": 3676,
     "289": 3500,
     "290": 3478,
     "291": 3503,
     "292": 3323,
     "293": 3401,
     "294": 3281,
     "295": 3226,
     "296": 3194,
     "297": 3084,
     "298": 2965,
     "299": 2970,
     "300": 3042,
     "301": 2886,
     "302": 2953,
     "303": 2852,
     "304": 2815,
     "305": 2835,
     "306": 2835,
     "307": 2855,
     "308": 2650,
     "309": 2752,
     "310": 2679,
     "311": 2670,
     "312": 2666,
     "313": 2590,
     "314": 2562,
     "315": 2528,
     "316": 2536,
     "317": 2432,
     "318": 2444,
     "319": 2403,
     "320": 2418,
     "321": 2478,
     "322": 2412,
     "323": 2388,
     "324": 2292,
     "325": 2285,
     "326": 2268,
     "327": 2252,
     "328": 2219,
     "329": 2180,
     "330": 2146,
     "331": 2120,
     "332": 2120,
     "333": 2085,
     "334": 2004,
     "335": 2082,
     "336": 1987,
     "337": 1903,
     "338": 1989,
     "339": 1925,
     "340": 1918,
     "341": 1935,
     "342": 1897,
     "343": 1778,
     "344": 1895,
     "345": 1751,
     "346": 1673,
     "347": 1799,
     "348": 1667,
     "349": 1705,
     "350": 1678,
     "351": 1628,
     "352": 1682,
     "353": 1599,
     "354": 1593,
     "355": 1619,
     "356": 1549,
     "357": 1564,
     "358": 1598,
     "359": 1544,
     "360": 1586,
     "361": 1557,
     "362": 1480,
     "363": 1484,
     "364": 1435,
     "365": 1396,
     "366": 1499,
     "367": 1391,
     "368": 1378,
     "369": 1351,
     "370": 1292,
     "371": 1378,
     "372": 1264,
     "373": 1264,
     "374": 1303,
     "375": 1254,
     "376": 1238,
     "377": 1264,
     "378": 1212,
     "379": 1235,
     "380": 1231,
     "381": 1201,
     "382": 1190,
     "383": 1196,
     "384": 1149,
     "385": 1174,
     "386": 1119,
     "387": 1075,
     "388": 1145,
     "389": 1086,
     "390": 1090,
     "391": 1125,
     "392": 1069,
     "393": 1023,
     "394": 1028,
     "395": 1051,
     "396": 1023,
     "397": 1018,
     "398": 985,
     "399": 984,
     "400": 997,
     "401": 975,
     "402": 962,
     "403": 946,
     "404": 960,
     "405": 913,
     "406": 952,
     "407": 952,
     "408": 876,
     "409": 906,
     "410": 904,
     "411": 850,
     "412": 826,
     "413": 802,
     "414": 776,
     "415": 815,
     "416": 758,
     "417": 821,
     "418": 809,
     "419": 775,
     "420": 786,
     "421": 784,
     "422": 708,
     "423": 713,
     "424": 701,
     "425": 662,
     "426": 626,
     "427": 672,
     "428": 647,
     "429": 623,
     "430": 670,
     "431": 609,
     "432": 579,
     "433": 611,
     "434": 585,
     "435": 574,
     "436": 591,
     "437": 599,
     "438": 588,
     "439": 576,
     "440": 527,
     "441": 528,
     "442": 560,
     "443": 516,
     "444": 489,
     "445": 536,
     "446": 530,
     "447": 501,
     "448": 484,
     "449": 484,
     "450": 488,
     "451": 508,
     "452": 511,
     "453": 452,
     "454": 480,
     "455": 469,
     "456": 439,
     "457": 459,
     "458": 469,
     "459": 427,
     "460": 431,
     "461": 449,
     "462": 451,
     "463": 451,
     "464": 402,
     "465": 437,
     "466": 390,
     "467": 399,
     "468": 398,
     "469": 425,
     "470": 381,
     "471": 402,
     "472": 412,
     "473": 388,
     "474": 392,
     "475": 380,
     "476": 353,
     "477": 412,
     "478": 371,
     "479": 352,
     "480": 375,
     "481": 309,
     "482": 326,
     "483": 345,
     "484": 301,
     "485": 363,
     "486": 347,
     "487": 323,
     "488": 315,
     "489": 291,
     "490": 282,
     "491": 287,
     "492": 276,
     "493": 275,
     "494": 326,
     "495": 275,
     "496": 276,
     "497": 302,
     "498": 255,
     "499": 294,
     "500": 295,
     "501": 267,
     "502": 288,
     "503": 273,
     "504": 270,
     "505": 291,
     "506": 257,
     "507": 267,
     "508": 268,
     "509": 270,
     "510": 265,
     "511": 244,
     "512": 246,
     "513": 259,
     "514": 246,
     "515": 233,
     "516": 227,
     "517": 234,
     "518": 217,
     "519": 210,
     "520": 206,
     "521": 197,
     "522": 195,
     "523": 209,
     "524": 214,
     "525": 198,
     "526": 214,
     "527": 185,
     "528": 212,
     "529": 205,
     "530": 181,
     "531": 204,
     "532": 198,
     "533": 196,
     "534": 208,
     "535": 207,
     "536": 176,
     "537": 181,
     "538": 199,
     "539": 183,
     "540": 156,
     "541": 177,
     "542": 167,
     "543": 180,
     "544": 186,
     "545": 173,
     "546": 174,
     "547": 176,
     "548": 164,
     "549": 157,
     "550": 163,
     "551": 145,
     "552": 145,
     "553": 142,
     "554": 137,
     "555": 117,
     "556": 162,
     "557": 130,
     "558": 156,
     "559": 165,
     "560": 139,
     "561": 134,
     "562": 128,
     "563": 131,
     "564": 141,
     "565": 134,
     "566": 134,
     "567": 124,
     "568": 119,
     "569": 112,
     "570": 125,
     "571": 117,
     "572": 106,
     "573": 112,
     "574": 93,
     "575": 101,
     "576": 126,
     "577": 118,
     "578": 96,
     "579": 102,
     "580": 102,
     "581": 96,
     "582": 84,
     "583": 89,
     "584": 89,
     "585": 87,
     "586": 94,
     "587": 81,
     "588": 82,
     "589": 104,
     "590": 87,
     "591": 103,
     "592": 84,
     "593": 74,
     "594": 81,
     "595": 77,
     "596": 63,
     "597": 92,
     "598": 84,
     "599": 76,
     "600": 69,
     "601": 68,
     "602": 64,
     "603": 68,
     "604": 63,
     "605": 59,
     "606": 69,
     "607": 57,
     "608": 53,
     "609": 51,
     "610": 52,
     "611": 56,
     "612": 39,
     "613": 53,
     "614": 58,
     "615": 47,
     "616": 51,
     "617": 57,
     "618": 42,
     "619": 58,
     "620": 61,
     "621": 42,
     "622": 42,
     "623": 42,
     "624": 50,
     "625": 55,
     "626": 55,
     "627": 37,
     "628": 36,
     "629": 48,
     "630": 31,
     "631": 35,
     "632": 49,
     "633": 38,
     "634": 30,
     "635": 42,
     "636": 35,
     "637": 46,
     "638": 28,
     "639": 36,
     "640": 38,
     "641": 35,
     "642": 37,
     "643": 34,
     "644": 29,
     "645": 30,
     "646": 39,
     "647": 32,
     "648": 24,
     "649": 38,
     "650": 31,
     "651": 26,
     "652": 30,
     "653": 25,
     "654": 27,
     "655": 27,
     "656": 25,
     "657": 18,
     "658": 31,
     "659": 28,
     "660": 23,
     "661": 28,
     "662": 22,
     "663": 20,
     "664": 26,
     "665": 21,
     "666": 16,
     "667": 15,
     "668": 19,
     "669": 22,
     "670": 23,
     "671": 14,
     "672": 16,
     "673": 15,
     "674": 17,
     "675": 21,
     "676": 15,
     "677": 15,
     "678": 21,
     "679": 18,
     "680": 13,
     "681": 15,
     "682": 24,
     "683": 17,
     "684": 18,
     "685": 19,
     "686": 20,
     "687": 20,
     "688": 17,
     "689": 18,
     "690": 16,
     "691": 14,
     "692": 16,
     "693": 16,
     "694": 11,
     "695": 18,
     "696": 14,
     "697": 14,
     "698": 15,
     "699": 18,
     "700": 21,
     "701": 15,
     "702": 13,
     "703": 15,
     "704": 16,
     "705": 13,
     "706": 13,
     "707": 16,
     "708": 12,
     "709": 19,
     "710": 15,
     "711": 17,
     "712": 17,
     "713": 12,
     "714": 13,
     "715": 15,
     "716": 10,
     "717": 9,
     "718": 13,
     "719": 11,
     "720": 3,
     "721": 15,
     "722": 9,
     "723": 10,
     "724": 15,
     "725": 11,
     "726": 11,
     "727": 16,
     "728": 10,
     "729": 12,
     "730": 17,
     "731": 14,
     "732": 14,
     "733": 18,
     "734": 13,
     "735": 13,
     "736": 10,
     "737": 6,
     "738": 15,
     "739": 12,
     "740": 9,
     "741": 11,
     "742": 17,
     "743": 9,
     "744": 12,
     "745": 12,
     "746": 5,
     "747": 10,
     "748": 9,
     "749": 8,
     "750": 5,
     "751": 5,
     "752": 15,
     "753": 9,
     "754": 1,
     "755": 9,
     "756": 4,
     "757": 6,
     "758": 9,
     "759": 5,
     "760": 5,
     "761": 5,
     "762": 12,
     "763": 8,
     "764": 11,
     "765": 8,
     "766": 10,
     "767": 9,
     "768": 6,
     "769": 11,
     "770": 8,
     "771": 6,
     "772": 13,
     "773": 7,
     "774": 11,
     "775": 10,
     "776": 6,
     "777": 4,
     "778": 8,
     "779": 3,
     "780": 5,
     "781": 7,
     "782": 5,
     "783": 7,
     "784": 7,
     "785": 7,
     "786": 6,
     "787": 9,
     "788": 12,
     "789": 6,
     "790": 1,
     "791": 5,
     "792": 6,
     "793": 6,
     "794": 3,
     "795": 5,
     "796": 6,
     "797": 7,
     "798": 6,
     "799": 5,
     "800": 6,
     "801": 4,
     "802": 2,
     "803": 5,
     "804": 6,
     "805": 1,
     "806": 6,
     "807": 7,
     "808": 4,
     "809": 7,
     "810": 4,
     "811": 1,
     "812": 3,
     "813": 4,
     "814": 1,
     "815": 3,
     "817": 3,
     "818": 1,
     "820": 3,
     "821": 1,
     "823": 1,
     "824": 3,
     "825": 3,
     "826": 3,
     "827": 2,
     "828": 3,
     "829": 3,
     "830": 2,
     "831": 4,
     "832": 3,
     "833": 4,
     "834": 1,
     "835": 4,
     "836": 4,
     "837": 5,
     "838": 3,
     "840": 1,
     "841": 4,
     "843": 5,
     "845": 1,
     "846": 3,
     "848": 2,
     "849": 2,
     "850": 1,
     "851": 2,
     "852": 3,
     "853": 2,
     "854": 1,
     "855": 3,
     "856": 3,
     "857": 4,
     "858": 1,
     "859": 2,
     "860": 5,
     "861": 2,
     "862": 3,
     "863": 5,
     "865": 2,
     "866": 5,
     "869": 2,
     "870": 1,
     "871": 2,
     "872": 1,
     "873": 2,
     "874": 2,
     "876": 1,
     "877": 3,
     "878": 1,
     "879": 1,
     "880": 1,
     "881": 2,
     "882": 2,
     "883": 3,
     "884": 1,
     "885": 2,
     "894": 1,
     "896": 1,
     "910": 1,
     "911": 1,
     "913": 1,
     "914": 1,
     "919": 1,
     "922": 1,
     "923": 1,
     "925": 1,
     "926": 1,
     "928": 1,
     "929": 1,
     "931": 1,
     "933": 3,
     "934": 2,
     "935": 1,
     "936": 1,
     "937": 2,
     "938": 1,
     "940": 2,
     "941": 2,
     "943": 1,
     "944": 1,
     "947": 2,
     "949": 1,
     "952": 1,
     "953": 1,
     "954": 2,
     "955": 1,
     "958": 2,
     "961": 1,
     "963": 1,
     "964": 1,
     "967": 1,
     "980": 1,
     "983": 1,
     "984": 1,
     "995": 1,
     "1002": 1,
     "1034": 2,
     "1037": 2,
     "1042": 1,
     "1043": 1,
     "1120": 1,
     "1123": 1,
     "1151": 1
    }
   },
   "even": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5242880.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -6726653.36102372,
    "glide_hist": {
     "1": 3145728,
     "2": 1048576
    },
    "glide_odd_steps_hist": {
     "0": 4194304
    },
    "peak_excess_bits_hist": {
     "0": 3495253,
     "1": 699051
    },
    "sum_delay": 566105461.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 29,
     "4": 17,
     "5": 78,
     "6": 84,
     "7": 176,
     "8": 221,
     "9": 340,
     "10": 416,
     "11": 569,
     "12": 761,
     "13": 937,
     "14": 1168,
     "15": 1411,
     "16": 1680,
     "17": 1976,
     "18": 2170,
     "19": 2648,
     "20": 3040,
     "21": 3455,
     "22": 3892,
     "23": 4319,
     "24": 4728,
     "25": 5191,
     "26": 5885,
     "27": 6427,
     "28": 7268,
     "29": 7666,
     "30": 8359,
     "31": 8923,
     "32": 9589,
     "33": 10326,
     "34": 11056,
     "35": 11890,
     "36": 12516,
     "37": 13174,
     "38": 13979,
     "39": 14351,
     "40": 14927,
     "41": 15667,
     "42": 16192,
     "43": 17255,
     "44": 17684,
     "45": 18537,
     "46": 19157,
     "47": 19559,
     "48": 19991,
     "49": 20212,
     "50": 20846,
     "51": 21487,
     "52": 21610,
     "53": 22410,
     "54": 23063,
     "55": 23516,
     "56": 23636,
     "57": 24657,
     "58": 24901,
     "59": 25613,
     "60": 26146,
     "61": 26159,
     "62": 26622,
     "63": 26701,
     "64": 26475,
     "65": 26643,
     "66": 27123,
     "67": 27257,
     "68": 27415,
     "69": 27709,
     "70": 27921,
     "71": 28329,
     "72": 28481,
     "73": 28749,
     "74": 29062,
     "75": 29185,
     "76": 29542,
     "77": 29745,
     "78": 29677,
     "79": 29850,
     "80": 29416,
     "81": 29045,
     "82": 28947,
     "83": 28772,
     "84": 28614,
     "85": 28795,
     "86": 28478,
     "87": 28639,
     "88": 28249,
     "89": 28323,
     "90": 28078,
     "91": 27943,
     "92": 27878,
     "93": 28228,
     "94": 28069,
     "95": 27946,
     "96": 27318,
     "97": 27078,
     "98": 26802,
     "99": 26633,
     "100": 26667,
     "101": 26824,
     "102": 26711,
     "103": 26548,
     "104": 25966,
     "105": 26138,
     "106": 25535,
     "107": 25220,
     "108": 25003,
     "109": 24671,
     "110": 24939,
     "111": 24470,
     "112": 24427,
     "113": 24148,
     "114": 23831,
     "115": 23711,
     "116": 23783,
     "117": 23542,
     "118": 23657,
     "119": 23521,
     "120": 22994,
     "121": 22698,
     "122": 22207,
     "123": 21712,
     "124": 21608,
     "125": 21365,
     "126": 21083,
     "127": 21113,
     "128": 21010,
     "129": 20809,
     "130": 20775,
     "131": 20653,
     "132": 20565,
     "133": 20442,
     "134": 20278,
     "135": 20357,
     "136": 20039,
     "137": 19621,
     "138": 19380,
     "139": 18940,
     "140": 18784,
     "141": 18420,
     "142": 18372,
     "143": 17980,
     "144": 17816,
     "145": 17806,
     "146": 17667,
     "147": 17345,
     "148": 17184,
     "149": 17113,
     "150": 17067,
     "151": 16962,
     "152": 16790,
     "153": 16602,
     "154": 16431,
     "155": 16200,
     "156": 15755,
     "157": 15586,
     "158": 15535,
     "159": 15301,
     "160": 14912,
     "161": 14869,
     "162": 14767,
     "163": 14459,
     "164": 14207,
     "165": 14092,
     "166": 13999,
     "167": 14023,
     "168": 13885,
     "169": 13740,
     "170": 13524,
     "171": 13309,
     "172": 13168,
     "173": 13032,
     "174": 12903,
     "175": 12998,
     "176": 12815,
     "177": 12717,
     "178": 12340,
     "179": 12251,
     "180": 12054,
     "181": 11864,
     "182": 11687,
     "183": 11495,
     "184": 11378,
     "185": 11260,
     "186": 11062,
     "187": 10920,
     "188": 10899,
     "189": 10804,
     "190": 10710,
     "191": 10474,
     "192": 10620,
     "193": 10455,
     "194": 10230,
     "195": 10265,
     "196": 9862,
     "197": 9704,
     "198": 9690,
     "199": 9438,
     "200": 9347,
     "201": 9271,
     "202": 9174,
     "203": 9072,
     "204": 8786,
     "205": 8905,
     "206": 8629,
     "207": 8659,
     "208": 8649,
     "209": 8530,
     "210": 8442,
     "211": 8295,
     "212": 8235,
     "213": 7945,
     "214": 7692,
     "215": 7706,
     "216": 7640,
     "217": 7619,
     "218": 7339,
     "219": 7321,
     "220": 7209,
     "221": 7047,
     "222": 6988,
     "223": 6784,
     "224": 6436,
     "225": 6579,
     "226": 6597,
     "227": 6354,
     "228": 6550,
     "229": 6541,
     "230": 6251,
     "231": 6308,
     "232": 6166,
     "233": 6010,
     "234": 6073,
     "235": 5946,
     "236": 5802,
     "237": 5796,
     "238": 5800,
     "239": 5659,
     "240": 5750,
     "241": 5586,
     "242": 5395,
     "243": 5484,
     "244": 5341,
     "245": 5223,
     "246": 5222,
     "247": 5211,
     "248": 5111,
     "249": 4950,
     "250": 5027,
     "251": 4914,
     "252": 4818,
     "253": 4895,
     "254": 4751,
     "255": 4654,
     "256": 4567,
     "257": 4544,
     "258": 4496,
     "259": 4484,
     "260": 4285,
     "261": 4343,
     "262": 4273,
     "263": 4167,
     "264": 4162,
     "265": 4010,
     "266": 3986,
     "267": 4045,
     "268": 3881,
     "269": 3834,
     "270": 3819,
     "271": 3704,
     "272": 3675,
     "273": 3603,
     "274": 3679,
     "275": 3549,
     "276": 3564,
     "277": 3488,
     "278": 3474,
     "279": 3318,
     "280": 3308,
     "281": 3292,
     "282": 3249,
     "283": 3124,
     "284": 3125,
     "285": 3063,
     "286": 3003,
     "287": 3082,
     "288": 2964,
     "289": 2914,
     "290": 2900,
     "291": 2766,
     "292": 2799,
     "293": 2678,
     "294": 2714,
     "295": 2577,
     "296": 2567,
     "297": 2513,
     "298": 2509,
     "299": 2533,
     "300": 2354,
     "301": 2419,
     "302": 2391,
     "303": 2300,
     "304": 2373,
     "305": 2263,
     "306": 2282,
     "307": 2219,
     "308": 2244,
     "309": 2215,
     "310": 2153,
     "311": 2141,
     "312": 2179,
     "313": 2107,
     "314": 2063,
     "315": 2113,
     "316": 2068,
     "317": 2051,
     "318": 2059,
     "319": 2052,
     "320": 2026,
     "321": 1944,
     "322": 1961,
     "323": 2004,
     "324": 1979,
     "325": 1977,
     "326": 1869,
     "327": 1896,
     "328": 1836,
     "329": 1844,
     "330": 1792,
     "331": 1722,
     "332": 1807,
     "333": 1736,
     "334": 1766,
     "335": 1779,
     "336": 1659,
     "337": 1678,
     "338": 1617,
     "339": 1588,
     "340": 1488,
     "341": 1566,
     "342": 1443,
     "343": 1538,
     "344": 1557,
     "345": 1415,
     "346": 1460,
     "347": 1481,
     "348": 1355,
     "349": 1385,
     "350": 1361,
     "351": 1286,
     "352": 1340,
     "353": 1309,
     "354": 1312,
     "355": 1308,
     "356": 1245,
     "357": 1276,
     "358": 1311,
     "359": 1233,
     "360": 1286,
     "361": 1218,
     "362": 1225,
     "363": 1224,
     "364": 1187,
     "365": 1188,
     "366": 1124,
     "367": 1126,
     "368": 1157,
     "369": 1098,
     "370": 1067,
     "371": 1069,
     "372": 1016,
     "373": 1038,
     "374": 1025,
     "375": 1017,
     "376": 1008,
     "377": 1009,
     "378": 956,
     "379": 988,
     "380": 958,
     "381": 962,
     "382": 1001,
     "383": 947,
     "384": 992,
     "385": 943,
     "386": 912,
     "387": 966,
     "388": 870,
     "389": 892,
     "390": 875,
     "391": 905,
     "392": 835,
     "393": 872,
     "394": 855,
     "395": 841,
     "396": 774,
     "397": 828,
     "398": 802,
     "399": 790,
     "400": 776,
     "401": 799,
     "402": 756,
     "403": 755,
     "404": 757,
     "405": 741,
     "406": 751,
     "407": 720,
     "408": 747,
     "409": 750,
     "410": 685,
     "411": 668,
     "412": 707,
     "413": 677,
     "414": 630,
     "415": 597,
     "416": 658,
     "417": 657,
     "418": 608,
     "419": 622,
     "420": 604,
     "421": 554,
     "422": 580,
     "423": 542,
     "424": 561,
     "425": 557,
     "426": 540,
     "427": 555,
     "428": 480,
     "429": 515,
     "430": 504,
     "431": 470,
     "432": 493,
     "433": 475,
     "434": 454,
     "435": 449,
     "436": 454,
     "437": 401,
     "438": 458,
     "439": 471,
     "440": 412,
     "441": 441,
     "442": 415,
     "443": 408,
     "444": 424,
     "445": 402,
     "446": 383,
     "447": 448,
     "448": 404,
     "449": 385,
     "450": 413,
     "451": 374,
     "452": 364,
     "453": 393,
     "454": 390,
     "455": 358,
     "456": 366,
     "457": 347,
     "458": 295,
     "459": 368,
     "460": 339,
     "461": 336,
     "462": 364,
     "463": 328,
     "464": 333,
     "465": 327,
     "466": 321,
     "467": 312,
     "468": 316,
     "469": 321,
     "470": 311,
     "471": 319,
     "472": 291,
     "473": 286,
     "474": 325,
     "475": 277,
     "476": 272,
     "477": 293,
     "478": 266,
     "479": 326,
     "480": 303,
     "481": 272,
     "482": 270,
     "483": 254,
     "484": 259,
     "485": 276,
     "486": 258,
     "487": 243,
     "488": 242,
     "489": 254,
     "490": 236,
     "491": 234,
     "492": 247,
     "493": 236,
     "494": 209,
     "495": 238,
     "496": 241,
     "497": 215,
     "498": 214,
     "499": 221,
     "500": 208,
     "501": 219,
     "502": 215,
     "503": 212,
     "504": 233,
     "505": 217,
     "506": 201,
     "507": 206,
     "508": 207,
     "509": 215,
     "510": 187,
     "511": 198,
     "512": 206,
     "513": 181,
     "514": 150,
     "515": 200,
     "516": 171,
     "517": 172,
     "518": 179,
     "519": 187,
     "520": 166,
     "521": 178,
     "522": 159,
     "523": 152,
     "524": 156,
     "525": 169,
     "526": 167,
     "527": 177,
     "528": 178,
     "529": 158,
     "530": 158,
     "531": 162,
     "532": 152,
     "533": 160,
     "534": 165,
     "535": 154,
     "536": 139,
     "537": 154,
     "538": 162,
     "539": 126,
     "540": 150,
     "541": 155,
     "542": 128,
     "543": 130,
     "544": 137,
     "545": 117,
     "546": 130,
     "547": 119,
     "548": 120,
     "549": 142,
     "550": 111,
     "551": 106,
     "552": 128,
     "553": 113,
     "554": 107,
     "555": 116,
     "556": 94,
     "557": 103,
     "558": 117,
     "559": 103,
     "560": 120,
     "561": 120,
     "562": 113,
     "563": 107,
     "564": 111,
     "565": 103,
     "566": 108,
     "567": 106,
     "568": 92,
     "569": 105,
     "570": 76,
     "571": 84,
     "572": 99,
     "573": 82,
     "574": 88,
     "575": 87,
     "576": 65,
     "577": 67,
     "578": 95,
     "579": 78,
     "580": 77,
     "581": 89,
     "582": 74,
     "583": 74,
     "584": 79,
     "585": 82,
     "586": 73,
     "587": 69,
     "588": 81,
     "589": 58,
     "590": 47,
     "591": 66,
     "592": 77,
     "593": 57,
     "594": 67,
     "595": 51,
     "596": 58,
     "597": 45,
     "598": 47,
     "599": 45,
     "600": 61,
     "601": 47,
     "602": 43,
     "603": 51,
     "604": 40,
     "605": 37,
     "606": 35,
     "607": 32,
     "608": 39,
     "609": 34,
     "610": 36,
     "611": 24,
     "612": 33,
     "613": 41,
     "614": 24,
     "615": 31,
     "616": 39,
     "617": 27,
     "618": 34,
     "619": 38,
     "620": 22,
     "621": 42,
     "622": 40,
     "623": 28,
     "624": 22,
     "625": 23,
     "626": 26,
     "627": 27,
     "628": 33,
     "629": 26,
     "630": 28,
     "631": 24,
     "632": 21,
     "633": 19,
     "634": 27,
     "635": 27,
     "636": 16,
     "637": 25,
     "638": 22,
     "639": 19,
     "640": 21,
     "641": 26,
     "642": 16,
     "643": 24,
     "644": 26,
     "645": 23,
     "646": 22,
     "647": 22,
     "648": 24,
     "649": 29,
     "650": 17,
     "651": 22,
     "652": 20,
     "653": 15,
     "654": 17,
     "655": 19,
     "656": 15,
     "657": 20,
     "658": 15,
     "659": 12,
     "660": 15,
     "661": 20,
     "662": 14,
     "663": 10,
     "664": 17,
     "665": 11,
     "666": 11,
     "667": 12,
     "668": 11,
     "669": 13,
     "670": 6,
     "671": 15,
     "672": 14,
     "673": 10,
     "674": 12,
     "675": 6,
     "676": 13,
     "677": 15,
     "678": 9,
     "679": 11,
     "680": 10,
     "681": 7,
     "682": 5,
     "683": 3,
     "684": 9,
     "685": 9,
     "686": 5,
     "687": 12,
     "688": 12,
     "689": 9,
     "690": 15,
     "691": 8,
     "692": 10,
     "693": 7,
     "694": 7,
     "695": 10,
     "696": 10,
     "697": 9,
     "698": 13,
     "699": 9,
     "700": 8,
     "701": 14,
     "702": 8,
     "703": 10,
     "704": 12,
     "705": 8,
     "706": 15,
     "707": 10,
     "708": 6,
     "709": 9,
     "710": 7,
     "711": 10,
     "712": 12,
     "713": 9,
     "714": 10,
     "715": 14,
     "716": 7,
     "717": 10,
     "718": 7,
     "719": 7,
     "720": 11,
     "721": 9,
     "722": 6,
     "723": 8,
     "724": 9,
     "725": 6,
     "726": 10,
     "727": 9,
     "728": 15,
     "729": 9,
     "730": 10,
     "731": 7,
     "732": 10,
     "733": 10,
     "734": 6,
     "735": 10,
     "736": 10,
     "737": 7,
     "738": 9,
     "739": 6,
     "740": 5,
     "741": 14,
     "742": 8,
     "743": 7,
     "744": 12,
     "745": 6,
     "746": 7,
     "747": 6,
     "748": 3,
     "749": 7,
     "750": 7,
     "751": 8,
     "752": 2,
     "753": 2,
     "754": 7,
     "755": 12,
     "756": 2,
     "757": 7,
     "758": 7,
     "759": 4,
     "760": 8,
     "761": 7,
     "762": 4,
     "763": 5,
     "764": 6,
     "765": 7,
     "766": 10,
     "767": 3,
     "768": 9,
     "769": 10,
     "770": 6,
     "771": 7,
     "772": 6,
     "773": 4,
     "774": 7,
     "775": 3,
     "776": 7,
     "777": 10,
     "778": 1,
     "779": 5,
     "780": 2,
     "781": 2,
     "782": 4,
     "783": 7,
     "784": 6,
     "785": 7,
     "786": 6,
     "787": 4,
     "788": 1,
     "789": 4,
     "790": 8,
     "791": 4,
     "792": 3,
     "793": 4,
     "794": 3,
     "795": 2,
     "796": 1,
     "797": 2,
     "798": 5,
     "799": 1,
     "800": 6,
     "801": 2,
     "802": 5,
     "803": 4,
     "804": 3,
     "805": 3,
     "806": 3,
     "808": 2,
     "809": 3,
     "810": 2,
     "811": 3,
     "812": 2,
     "814": 1,
     "815": 1,
     "816": 1,
     "817": 1,
     "823": 1,
     "826": 1,
     "827": 1,
     "828": 1,
     "829": 2,
     "830": 2,
     "831": 2,
     "832": 1,
     "833": 2,
     "834": 3,
     "835": 2,
     "837": 2,
     "838": 3,
     "839": 3,
     "840": 4,
     "841": 1,
     "843": 2,
     "844": 2,
     "845": 5,
     "848": 1,
     "849": 1,
     "851": 1,
     "853": 1,
     "854": 1,
     "855": 1,
     "857": 2,
     "858": 3,
     "859": 1,
     "860": 1,
     "861": 1,
     "862": 2,
     "864": 2,
     "865": 2,
     "867": 1,
     "868": 3,
     "872": 1,
     "873": 1,
     "874": 1,
     "875": 1,
     "876": 3,
     "878": 1,
     "879": 2,
     "883": 1,
     "885": 1,
     "887": 1,
     "888": 1,
     "898": 1,
     "916": 1,
     "919": 1,
     "922": 1,
     "924": 2,
     "927": 1,
     "928": 1,
     "930": 1,
     "933": 1,
     "935": 1,
     "936": 3,
     "938": 1,
     "939": 3,
     "946": 1,
     "949": 2,
     "951": 1,
     "952": 1,
     "956": 1,
     "966": 1,
     "969": 1,
     "970": 1,
     "986": 1,
     "1004": 1,
     "1005": 1,
     "1036": 1,
     "1039": 1,
     "1045": 1,
     "1122": 1,
     "1125": 1,
     "1153": 1,
     "1154": 1
    }
   },
   "max_glide": [
    945,
    15247027
   ],
   "max_peak": {
    "bits": 84,
    "top64": "16364438221705930692",
    "n": 13064943
   },
   "has_delay": true,
   "max_delay": [
    1154,
    10600660
   ],
   "basins": {
    "0": 4399545,
    "1": 1919001,
    "2": 2070062
   },
   "mean_glide_odd_n": 12.432870864868164,
   "mean_glide_odd_steps_odd_n": 7.651283502578735,
   "measured_drift_bits_per_odd_step": -0.21685113900880382
  },
  "25": {
   "k": 25,
   "range": [
    16777216,
    33554432
   ],
   "next_n": 33554432,
   "complete": true,
   "odd": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 104325857.0,
    "sum_glide_odd_steps": 64202078.0,
    "sum_log2_drop": -13919957.991487024,
    "glide_hist": {
     "2": 3145728,
     "3": 524288,
     "4": 262144,
     "5": 917504,
     "6": 327680,
     "7": 212992,
     "8": 430080,
     "9": 176128,
     "10": 151552,
     "11": 169728,
     "12": 117888,
     "13": 143952,
     "14": 130992,
     "15": 83640,
     "16": 96765,
     "17": 66682,
     "18": 68507,
     "19": 75334,
     "20": 56851,
     "21": 60755,
     "22": 64045,
     "23": 48514,
     "24": 49538,
     "25": 49634,
     "26": 33583,
     "27": 36089,
     "28": 33637,
     "29": 31602,
     "30": 33477,
     "31": 29665,
     "32": 26193,
     "33": 26071,
     "34": 21692,
     "35": 22178,
     "36": 22270,
     "37": 21036,
     "38": 21471,
     "39": 20866,
     "40": 19424,
     "41": 19161,
     "42": 17362,
     "43": 15136,
     "44": 15120,
     "45": 13996,
     "46": 13845,
     "47": 14054,
     "48": 12874,
     "49": 11957,
     "50": 11387,
     "51": 10463,
     "52": 10667,
     "53": 10404,
     "54": 10410,
     "55": 10576,
     "56": 10271,
     "57": 9721,
     "58": 9505,
     "59": 8592,
     "60": 7985,
     "61": 7800,
     "62": 7399,
     "63": 7518,
     "64": 7378,
     "65": 6688,
     "66": 6561,
     "67": 6179,
     "68": 5877,
     "69": 5987,
     "70": 5775,
     "71": 5590,
     "72": 5529,
     "73": 5092,
     "74": 4963,
     "75": 4855,
     "76": 4637,
     "77": 4790,
     "78": 4769,
     "79": 4739,
     "80": 4714,
     "81": 4479,
     "82": 4172,
     "83": 4014,
     "84": 3873,
     "85": 3791,
     "86": 3720,
     "87": 3625,
     "88": 3568,
     "89": 3457,
     "90": 3354,
     "91": 3216,
     "92": 3132,
     "93": 3078,
     "94": 3030,
     "95": 3062,
     "96": 2987,
     "97": 2985,
     "98": 2930,
     "99": 2743,
     "100": 2633,
     "101": 2571,
     "102": 2439,
     "103": 2422,
     "104": 2388,
     "105": 2277,
     "106": 2185,
     "107": 2173,
     "108": 2113,
     "109": 2076,
     "110": 2010,
     "111": 2022,
     "112": 2116,
     "113": 1967,
     "114": 1910,
     "115": 1976,
     "116": 1823,
     "117": 1760,
     "118": 1684,
     "119": 1631,
     "120": 1618,
     "121": 1605,
     "122": 1573,
     "123": 1515,
     "124": 1506,
     "125": 1513,
     "126": 1432,
     "127": 1417,
     "128": 1417,
     "129": 1383,
     "130": 1375,
     "131": 1380,
     "132": 1317,
     "133": 1267,
     "134": 1159,
     "135": 1192,
     "136": 1191,
     "137": 1135,
     "138": 1082,
     "139": 1083,
     "140": 984,
     "141": 1027,
     "142": 1021,
     "143": 1018,
     "144": 979,
     "145": 968,
     "146": 949,
     "147": 825,
     "148": 894,
     "149": 872,
     "150": 865,
     "151": 840,
     "152": 842,
     "153": 862,
     "154": 841,
     "155": 822,
     "156": 784,
     "157": 803,
     "158": 771,
     "159": 760,
     "160": 776,
     "161": 720,
     "162": 735,
     "163": 733,
     "164": 682,
     "165": 667,
     "166": 689,
     "167": 680,
     "168": 623,
     "169": 615,
     "170": 615,
     "171": 578,
     "172": 582,
     "173": 613,
     "174": 587,
     "175": 565,
     "176": 570,
     "177": 584,
     "178": 566,
     "179": 564,
     "180": 524,
     "181": 481,
     "182": 506,
     "183": 473,
     "184": 429,
     "185": 467,
     "186": 478,
     "187": 476,
     "188": 469,
     "189": 456,
     "190": 458,
     "191": 428,
     "192": 409,
     "193": 383,
     "194": 423,
     "195": 373,
     "196": 351,
     "197": 394,
     "198": 361,
     "199": 401,
     "200": 383,
     "201": 400,
     "202": 383,
     "203": 336,
     "204": 340,
     "205": 332,
     "206": 303,
     "207": 316,
     "208": 314,
     "209": 332,
     "210": 301,
     "211": 316,
     "212": 308,
     "213": 287,
     "214": 272,
     "215": 313,
     "216": 272,
     "217": 289,
     "218": 250,
     "219": 245,
     "220": 265,
     "221": 231,
     "222": 249,
     "223": 254,
     "224": 230,
     "225": 254,
     "226": 249,
     "227": 234,
     "228": 228,
     "229": 248,
     "230": 206,
     "231": 230,
     "232": 243,
     "233": 210,
     "234": 184,
     "235": 183,
     "236": 202,
     "237": 216,
     "238": 173,
     "239": 197,
     "240": 196,
     "241": 167,
     "242": 175,
     "243": 187,
     "244": 170,
     "245": 193,
     "246": 197,
     "247": 170,
     "248": 174,
     "249": 189,
     "250": 153,
     "251": 149,
     "252": 160,
     "253": 152,
     "254": 146,
     "255": 166,
     "256": 159,
     "257": 147,
     "258": 128,
     "259": 142,
     "260": 159,
     "261": 156,
     "262": 139,
     "263": 149,
     "264": 148,
     "265": 152,
     "266": 137,
     "267": 119,
     "268": 133,
     "269": 141,
     "270": 143,
     "271": 145,
     "272": 121,
     "273": 131,
     "274": 132,
     "275": 111,
     "276": 93,
     "277": 100,
     "278": 128,
     "279": 112,
     "280": 92,
     "281": 101,
     "282": 101,
     "283": 100,
     "284": 110,
     "285": 99,
     "286": 90,
     "287": 88,
     "288": 94,
     "289": 71,
     "290": 82,
     "291": 96,
     "292": 87,
     "293": 82,
     "294": 99,
     "295": 82,
     "296": 85,
     "297": 91,
     "298": 79,
     "299": 77,
     "300": 86,
     "301": 93,
     "302": 73,
     "303": 88,
     "304": 81,
     "305": 77,
     "306": 86,
     "307": 61,
     "308": 58,
     "309": 68,
     "310": 65,
     "311": 62,
     "312": 71,
     "313": 60,
     "314": 54,
     "315": 58,
     "316": 44,
     "317": 63,
     "318": 65,
     "319": 46,
     "320": 63,
     "321": 63,
     "322": 50,
     "323": 60,
     "324": 51,
     "325": 54,
     "326": 53,
     "327": 51,
     "328": 50,
     "329": 50,
     "330": 42,
     "331": 42,
     "332": 47,
     "333": 41,
     "334": 39,
     "335": 61,
     "336": 46,
     "337": 63,
     "338": 41,
     "339": 35,
     "340": 53,
     "341": 34,
     "342": 38,
     "343": 43,
     "344": 40,
     "345": 34,
     "346": 31,
     "347": 41,
     "348": 47,
     "349": 37,
     "350": 36,
     "351": 41,
     "352": 48,
     "353": 23,
     "354": 40,
     "355": 43,
     "356": 27,
     "357": 39,
     "358": 44,
     "359": 38,
     "360": 25,
     "361": 36,
     "362": 25,
     "363": 34,
     "364": 31,
     "365": 31,
     "366": 31,
     "367": 33,
     "368": 33,
     "369": 41,
     "370": 35,
     "371": 28,
     "372": 33,
     "373": 26,
     "374": 19,
     "375": 40,
     "376": 31,
     "377": 35,
     "378": 37,
     "379": 26,
     "380": 29,
     "381": 24,
     "382": 25,
     "383": 37,
     "384": 19,
     "385": 23,
     "386": 25,
     "387": 24,
     "388": 22,
     "389": 24,
     "390": 21,
     "391": 35,
     "392": 25,
     "393": 17,
     "394": 21,
     "395": 28,
     "396": 18,
     "397": 20,
     "398": 26,
     "399": 26,
     "400": 23,
     "401": 27,
     "402": 20,
     "403": 16,
     "404": 19,
     "405": 19,
     "406": 15,
     "407": 21,
     "408": 9,
     "409": 17,
     "410": 13,
     "411": 20,
     "412": 14,
     "413": 18,
     "414": 15,
     "415": 15,
     "416": 21,
     "417": 20,
     "418": 16,
     "419": 11,
     "420": 15,
     "421": 13,
     "422": 9,
     "423": 11,
     "424": 9,
     "425": 6,
     "426": 11,
     "427": 17,
     "428": 12,
     "429": 16,
     "430": 14,
     "431": 9,
     "432": 9,
     "433": 11,
     "434": 13,
     "435": 13,
     "436": 10,
     "437": 11,
     "438": 9,
     "439": 13,
     "440": 7,
     "441": 6,
     "442": 10,
     "443": 9,
     "444": 11,
     "445": 11,
     "446": 5,
     "447": 9,
     "448": 23,
     "449": 9,
     "450": 11,
     "451": 8,
     "452": 8,
     "453": 12,
     "454": 16,
     "455": 16,
     "456": 5,
     "457": 18,
     "458": 9,
     "459": 12,
     "460": 11,
     "461": 7,
     "462": 12,
     "463": 8,
     "464": 9,
     "465": 11,
     "466": 4,
     "467": 9,
     "468": 10,
     "469": 6,
     "470": 5,
     "471": 9,
     "472": 9,
     "473": 7,
     "474": 11,
     "475": 10,
     "476": 6,
     "477": 8,
     "478": 7,
     "479": 5,
     "480": 3,
     "481": 6,
     "482": 6,
     "483": 3,
     "484": 4,
     "485": 5,
     "486": 5,
     "487": 10,
     "488": 10,
     "489": 8,
     "490": 4,
     "491": 4,
     "492": 1,
     "493": 5,
     "494": 6,
     "495": 6,
     "496": 8,
     "497": 7,
     "498": 6,
     "499": 4,
     "500": 7,
     "501": 5,
     "502": 5,
     "503": 2,
     "505": 4,
     "506": 3,
     "507": 5,
     "508": 4,
     "509": 6,
     "510": 7,
     "511": 2,
     "512": 4,
     "513": 6,
     "514": 4,
     "515": 6,
     "516": 9,
     "517": 8,
     "518": 4,
     "519": 5,
     "520": 5,
     "522": 2,
     "523": 1,
     "524": 5,
     "525": 1,
     "526": 2,
     "527": 4,
     "528": 3,
     "529": 2,
     "530": 6,
     "531": 6,
     "532": 5,
     "533": 4,
     "534": 5,
     "535": 5,
     "536": 4,
     "537": 2,
     "538": 5,
     "539": 3,
     "540": 4,
     "541": 2,
     "542": 1,
     "543": 3,
     "544": 2,
     "545": 3,
     "546": 6,
     "547": 1,
     "548": 3,
     "549": 3,
     "550": 2,
     "551": 6,
     "552": 2,
     "553": 2,
     "554": 3,
     "555": 5,
     "556": 6,
     "557": 4,
     "558": 3,
     "559": 2,
     "560": 2,
     "561": 2,
     "562": 1,
     "564": 3,
     "565": 2,
     "566": 5,
     "567": 1,
     "568": 4,
     "569": 1,
     "571": 2,
     "572": 1,
     "573": 1,
     "575": 2,
     "577": 2,
     "578": 5,
     "579": 7,
     "580": 3,
     "582": 3,
     "583": 2,
     "584": 4,
     "585": 6,
     "586": 3,
     "587": 2,
     "588": 4,
     "589": 6,
     "590": 4,
     "591": 3,
     "593": 1,
     "594": 3,
     "595": 1,
     "596": 2,
     "599": 1,
     "601": 1,
     "602": 3,
     "603": 5,
     "604": 1,
     "605": 3,
     "606": 2,
     "607": 1,
     "608": 4,
     "610": 2,
     "611": 4,
     "613": 1,
     "616": 1,
     "617": 1,
     "618": 1,
     "619": 4,
     "620": 6,
     "621": 1,
     "622": 1,
     "623": 3,
     "624": 1,
     "626": 2,
     "627": 4,
     "628": 1,
     "629": 1,
     "630": 2,
     "632": 2,
     "637": 1,
     "638": 2,
     "639": 2,
     "640": 2,
     "641": 3,
     "642": 1,
     "643": 2,
     "644": 3,
     "645": 1,
     "646": 3,
     "647": 1,
     "648": 2,
     "649": 1,
     "651": 2,
     "652": 2,
     "653": 2,
     "654": 1,
     "656": 2,
     "657": 2,
     "660": 2,
     "661": 1,
     "667": 1,
     "668": 1,
     "670": 1,
     "671": 1,
     "673": 1,
     "678": 1,
     "679": 1,
     "686": 2,
     "712": 1,
     "713": 1,
     "715": 1,
     "716": 1,
     "722": 1,
     "723": 1,
     "730": 1,
     "737": 1,
     "742": 1,
     "745": 1,
     "752": 1,
     "757": 1,
     "760": 2,
     "763": 2,
     "764": 1,
     "768": 1,
     "771": 1,
     "777": 1,
     "780": 1,
     "791": 2,
     "796": 1,
     "800": 1,
     "803": 1,
     "815": 1,
     "816": 2,
     "819": 2,
     "834": 1,
     "837": 1,
     "857": 1,
     "862": 1,
     "868": 1,
     "869": 1,
     "872": 1,
     "878": 1,
     "910": 1,
     "911": 1
    },
    "glide_odd_steps_hist": {
     "1": 3145728,
     "2": 917504,
     "3": 835584,
     "4": 534528,
     "5": 435968,
     "6": 284448,
     "7": 244156,
     "8": 214304,
     "9": 172239,
     "10": 138227,
     "11": 110633,
     "12": 104121,
     "13": 96077,
     "14": 86179,
     "15": 76346,
     "16": 65423,
     "17": 56399,
     "18": 51472,
     "19": 47916,
     "20": 43494,
     "21": 38604,
     "22": 35191,
     "23": 33738,
     "24": 32836,
     "25": 30943,
     "26": 28354,
     "27": 25738,
     "28": 23235,
     "29": 21514,
     "30": 20571,
     "31": 18764,
     "32": 17551,
     "33": 16813,
     "34": 16283,
     "35": 15815,
     "36": 14948,
     "37": 13859,
     "38": 12923,
     "39": 12113,
     "40": 11300,
     "41": 10712,
     "42": 10234,
     "43": 9618,
     "44": 9016,
     "45": 8420,
     "46": 8357,
     "47": 7801,
     "48": 7749,
     "49": 7462,
     "50": 7325,
     "51": 6966,
     "52": 6515,
     "53": 6189,
     "54": 5929,
     "55": 5798,
     "56": 5416,
     "57": 5110,
     "58": 4974,
     "59": 4916,
     "60": 4777,
     "61": 4634,
     "62": 4406,
     "63": 4236,
     "64": 4068,
     "65": 3825,
     "66": 3678,
     "67": 3536,
     "68": 3479,
     "69": 3258,
     "70": 3160,
     "71": 3098,
     "72": 3041,
     "73": 2893,
     "74": 2833,
     "75": 2734,
     "76": 2554,
     "77": 2429,
     "78": 2351,
     "79": 2305,
     "80": 2283,
     "81": 2139,
     "82": 2132,
     "83": 2113,
     "84": 2023,
     "85": 1848,
     "86": 1894,
     "87": 1740,
     "88": 1706,
     "89": 1647,
     "90": 1584,
     "91": 1642,
     "92": 1472,
     "93": 1452,
     "94": 1337,
     "95": 1380,
     "96": 1384,
     "97": 1283,
     "98": 1230,
     "99": 1283,
     "100": 1217,
     "101": 1198,
     "102": 1146,
     "103": 1144,
     "104": 1049,
     "105": 1071,
     "106": 1023,
     "107": 1000,
     "108": 944,
     "109": 934,
     "110": 944,
     "111": 878,
     "112": 860,
     "113": 831,
     "114": 736,
     "115": 744,
     "116": 781,
     "117": 720,
     "118": 737,
     "119": 788,
     "120": 719,
     "121": 695,
     "122": 705,
     "123": 630,
     "124": 644,
     "125": 563,
     "126": 606,
     "127": 557,
     "128": 576,
     "129": 546,
     "130": 562,
     "131": 560,
     "132": 511,
     "133": 429,
     "134": 474,
     "135": 461,
     "136": 400,
     "137": 436,
     "138": 416,
     "139": 426,
     "140": 364,
     "141": 396,
     "142": 392,
     "143": 408,
     "144": 352,
     "145": 331,
     "146": 336,
     "147": 344,
     "148": 335,
     "149": 347,
     "150": 324,
     "151": 260,
     "152": 275,
     "153": 295,
     "154": 282,
     "155": 286,
     "156": 272,
     "157": 265,
     "158": 231,
     "159": 241,
     "160": 233,
     "161": 242,
     "162": 246,
     "163": 259,
     "164": 230,
     "165": 249,
     "166": 241,
     "167": 237,
     "168": 243,
     "169": 233,
     "170": 200,
     "171": 192,
     "172": 206,
     "173": 172,
     "174": 186,
     "175": 178,
     "176": 173,
     "177": 155,
     "178": 185,
     "179": 164,
     "180": 160,
     "181": 154,
     "182": 136,
     "183": 150,
     "184": 141,
     "185": 146,
     "186": 133,
     "187": 137,
     "188": 149,
     "189": 123,
     "190": 147,
     "191": 118,
     "192": 113,
     "193": 96,
     "194": 104,
     "195": 96,
     "196": 107,
     "197": 98,
     "198": 102,
     "199": 78,
     "200": 87,
     "201": 97,
     "202": 95,
     "203": 85,
     "204": 87,
     "205": 98,
     "206": 94,
     "207": 74,
     "208": 71,
     "209": 64,
     "210": 65,
     "211": 78,
     "212": 73,
     "213": 70,
     "214": 70,
     "215": 79,
     "216": 76,
     "217": 65,
     "218": 58,
     "219": 45,
     "220": 62,
     "221": 54,
     "222": 54,
     "223": 68,
     "224": 58,
     "225": 72,
     "226": 62,
     "227": 54,
     "228": 54,
     "229": 54,
     "230": 45,
     "231": 57,
     "232": 56,
     "233": 47,
     "234": 51,
     "235": 60,
     "236": 52,
     "237": 49,
     "238": 41,
     "239": 59,
     "240": 47,
     "241": 42,
     "242": 47,
     "243": 40,
     "244": 42,
     "245": 30,
     "246": 48,
     "247": 36,
     "248": 39,
     "249": 40,
     "250": 37,
     "251": 33,
     "252": 23,
     "253": 29,
     "254": 23,
     "255": 25,
     "256": 35,
     "257": 40,
     "258": 21,
     "259": 29,
     "260": 30,
     "261": 35,
     "262": 24,
     "263": 22,
     "264": 21,
     "265": 24,
     "266": 22,
     "267": 18,
     "268": 11,
     "269": 22,
     "270": 22,
     "271": 25,
     "272": 16,
     "273": 17,
     "274": 18,
     "275": 13,
     "276": 14,
     "277": 26,
     "278": 25,
     "279": 22,
     "280": 18,
     "281": 16,
     "282": 16,
     "283": 13,
     "284": 8,
     "285": 19,
     "286": 14,
     "287": 17,
     "288": 11,
     "289": 15,
     "290": 16,
     "291": 20,
     "292": 15,
     "293": 13,
     "294": 9,
     "295": 12,
     "296": 20,
     "297": 17,
     "298": 7,
     "299": 15,
     "300": 9,
     "301": 6,
     "302": 10,
     "303": 8,
     "304": 11,
     "305": 14,
     "306": 17,
     "307": 11,
     "308": 13,
     "309": 13,
     "310": 11,
     "311": 5,
     "312": 8,
     "313": 6,
     "314": 5,
     "315": 9,
     "316": 3,
     "317": 8,
     "318": 6,
     "319": 12,
     "320": 7,
     "321": 9,
     "322": 12,
     "323": 8,
     "324": 8,
     "325": 7,
     "326": 6,
     "327": 4,
     "328": 8,
     "329": 3,
     "330": 5,
     "331": 6,
     "332": 5,
     "333": 6,
     "334": 4,
     "335": 7,
     "336": 6,
     "337": 8,
     "338": 3,
     "339": 6,
     "340": 6,
     "341": 8,
     "342": 3,
     "343": 5,
     "344": 6,
     "345": 3,
     "346": 2,
     "347": 6,
     "348": 7,
     "349": 1,
     "350": 4,
     "351": 2,
     "352": 3,
     "353": 3,
     "354": 4,
     "355": 5,
     "356": 4,
     "357": 5,
     "358": 3,
     "359": 5,
     "360": 4,
     "361": 5,
     "362": 3,
     "363": 2,
     "364": 6,
     "365": 6,
     "366": 3,
     "367": 4,
     "368": 5,
     "369": 2,
     "370": 6,
     "371": 5,
     "372": 6,
     "373": 3,
     "374": 5,
     "375": 5,
     "376": 4,
     "377": 4,
     "378": 4,
     "379": 1,
     "380": 3,
     "381": 2,
     "382": 2,
     "383": 2,
     "384": 3,
     "385": 3,
     "386": 4,
     "387": 2,
     "389": 5,
     "390": 3,
     "391": 1,
     "392": 2,
     "393": 6,
     "394": 6,
     "395": 4,
     "397": 2,
     "398": 1,
     "399": 1,
     "400": 3,
     "401": 5,
     "402": 1,
     "403": 1,
     "404": 2,
     "405": 1,
     "406": 1,
     "407": 1,
     "408": 1,
     "409": 1,
     "410": 1,
     "411": 1,
     "412": 2,
     "413": 1,
     "414": 2,
     "415": 1,
     "416": 3,
     "418": 4,
     "419": 1,
     "420": 3,
     "421": 1,
     "422": 1,
     "423": 1,
     "424": 1,
     "426": 2,
     "429": 1,
     "430": 1,
     "436": 1,
     "437": 1,
     "438": 1,
     "439": 2,
     "443": 1,
     "450": 1,
     "452": 1,
     "453": 1,
     "456": 1,
     "463": 1,
     "468": 1,
     "474": 1,
     "476": 1,
     "477": 1,
     "478": 2,
     "480": 1,
     "481": 1,
     "488": 1,
     "490": 1,
     "496": 1,
     "497": 1,
     "498": 1,
     "499": 1,
     "500": 1,
     "501": 1,
     "505": 1,
     "506": 1,
     "507": 2,
     "510": 1,
     "512": 1,
     "513": 1,
     "522": 1,
     "540": 1,
     "542": 1,
     "546": 2,
     "549": 1,
     "550": 2,
     "556": 1,
     "571": 1,
     "572": 1
    },
    "peak_excess_bits_hist": {
     "0": 1048576,
     "1": 3451849,
     "2": 1585827,
     "3": 850485,
     "4": 488731,
     "5": 307002,
     "6": 201254,
     "7": 134951,
     "8": 93446,
     "9": 65027,
     "10": 45849,
     "11": 32902,
     "12": 23237,
     "13": 16630,
     "14": 11947,
     "15": 8729,
     "16": 6284,
     "17": 4537,
     "18": 3147,
     "19": 2225,
     "20": 1756,
     "21": 1185,
     "22": 835,
     "23": 655,
     "24": 418,
     "25": 328,
     "26": 227,
     "27": 177,
     "28": 130,
     "29": 51,
     "30": 60,
     "31": 49,
     "32": 29,
     "33": 18,
     "34": 12,
     "35": 22,
     "36": 2,
     "37": 5,
     "38": 2,
     "39": 3,
     "41": 2,
     "42": 2,
     "51": 2,
     "59": 3
    },
    "sum_delay": 1286002615.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "2": 3,
     "3": 2,
     "4": 9,
     "5": 12,
     "6": 32,
     "7": 41,
     "8": 101,
     "9": 128,
     "10": 184,
     "11": 271,
     "12": 374,
     "13": 499,
     "14": 645,
     "15": 878,
     "16": 1071,
     "17": 1275,
     "18": 1543,
     "19": 1864,
     "20": 2301,
     "21": 2579,
     "22": 2942,
     "23": 3404,
     "24": 3932,
     "25": 4447,
     "26": 5065,
     "27": 5811,
     "28": 6331,
     "29": 7095,
     "30": 7727,
     "31": 8795,
     "32": 9458,
     "33": 10325,
     "34": 11488,
     "35": 12126,
     "36": 13231,
     "37": 14164,
     "38": 15135,
     "39": 16148,
     "40": 16903,
     "41": 17931,
     "42": 19000,
     "43": 20445,
     "44": 21480,
     "45": 22449,
     "46": 23741,
     "47": 24553,
     "48": 25108,
     "49": 26352,
     "50": 27371,
     "51": 28343,
     "52": 29572,
     "53": 30767,
     "54": 31535,
     "55": 32491,
     "56": 33561,
     "57": 34587,
     "58": 35675,
     "59": 36809,
     "60": 37491,
     "61": 38507,
     "62": 39339,
     "63": 39233,
     "64": 39800,
     "65": 40609,
     "66": 41162,
     "67": 42104,
     "68": 42753,
     "69": 43330,
     "70": 44336,
     "71": 45288,
     "72": 45390,
     "73": 46671,
     "74": 47327,
     "75": 47838,
     "76": 48687,
     "77": 49395,
     "78": 49438,
     "79": 49486,
     "80": 49752,
     "81": 49300,
     "82": 49646,
     "83": 50338,
     "84": 50145,
     "85": 50497,
     "86": 51078,
     "87": 50800,
     "88": 51287,
     "89": 51320,
     "90": 51289,
     "91": 51830,
     "92": 52034,
     "93": 52116,
     "94": 52515,
     "95": 52041,
     "96": 51732,
     "97": 51944,
     "98": 51263,
     "99": 51420,
     "100": 51831,
     "101": 51930,
     "102": 52106,
     "103": 51876,
     "104": 51344,
     "105": 51129,
     "106": 50473,
     "107": 50282,
     "108": 49541,
     "109": 49771,
     "110": 49727,
     "111": 49703,
     "112": 49464,
     "113": 48842,
     "114": 48940,
     "115": 49070,
     "116": 48913,
     "117": 48648,
     "118": 48905,
     "119": 48450,
     "120": 47711,
     "121": 47268,
     "122": 46522,
     "123": 46083,
     "124": 45633,
     "125": 45075,
     "126": 45268,
     "127": 44961,
     "128": 44807,
     "129": 44706,
     "130": 44491,
     "131": 44113,
     "132": 44054,
     "133": 44163,
     "134": 43690,
     "135": 43718,
     "136": 43050,
     "137": 42753,
     "138": 42336,
     "139": 41706,
     "140": 41253,
     "141": 40858,
     "142": 40275,
     "143": 39700,
     "144": 39526,
     "145": 39309,
     "146": 39406,
     "147": 38615,
     "148": 38607,
     "149": 38338,
     "150": 38219,
     "151": 38043,
     "152": 37757,
     "153": 37127,
     "154": 36822,
     "155": 36395,
     "156": 36152,
     "157": 35611,
     "158": 35349,
     "159": 34790,
     "160": 34598,
     "161": 34314,
     "162": 33973,
     "163": 33533,
     "164": 32910,
     "165": 32645,
     "166": 32596,
     "167": 32269,
     "168": 32285,
     "169": 32139,
     "170": 31784,
     "171": 31274,
     "172": 31317,
     "173": 30781,
     "174": 30751,
     "175": 30606,
     "176": 30457,
     "177": 29994,
     "178": 29739,
     "179": 28984,
     "180": 28774,
     "181": 28323,
     "182": 28152,
     "183": 27585,
     "184": 27223,
     "185": 26986,
     "186": 26939,
     "187": 26397,
     "188": 26124,
     "189": 25950,
     "190": 25519,
     "191": 25551,
     "192": 25240,
     "193": 25232,
     "194": 25306,
     "195": 24518,
     "196": 24194,
     "197": 24195,
     "198": 23591,
     "199": 23058,
     "200": 23008,
     "201": 22774,
     "202": 22377,
     "203": 22331,
     "204": 21999,
     "205": 21518,
     "206": 21685,
     "207": 21366,
     "208": 21326,
     "209": 21334,
     "210": 21070,
     "211": 20837,
     "212": 20518,
     "213": 20182,
     "214": 19738,
     "215": 19600,
     "216": 19392,
     "217": 19190,
     "218": 18931,
     "219": 18389,
     "220": 18072,
     "221": 17985,
     "222": 17805,
     "223": 17775,
     "224": 17336,
     "225": 17139,
     "226": 16979,
     "227": 16923,
     "228": 16670,
     "229": 16517,
     "230": 16086,
     "231": 15970,
     "232": 15942,
     "233": 15516,
     "234": 15673,
     "235": 15374,
     "236": 15212,
     "237": 15083,
     "238": 14847,
     "239": 14745,
     "240": 14700,
     "241": 14675,
     "242": 14476,
     "243": 14018,
     "244": 14115,
     "245": 13782,
     "246": 13493,
     "247": 13466,
     "248": 13303,
     "249": 13156,
     "250": 13153,
     "251": 12921,
     "252": 12874,
     "253": 12580,
     "254": 12440,
     "255": 12318,
     "256": 12069,
     "257": 12008,
     "258": 11853,
     "259": 11678,
     "260": 11669,
     "261": 11386,
     "262": 11249,
     "263": 11019,
     "264": 10886,
     "265": 10860,
     "266": 10722,
     "267": 10605,
     "268": 10586,
     "269": 10309,
     "270": 10144,
     "271": 10282,
     "272": 9899,
     "273": 9539,
     "274": 9719,
     "275": 9627,
     "276": 9216,
     "277": 9529,
     "278": 9272,
     "279": 9221,
     "280": 9137,
     "281": 8967,
     "282": 8721,
     "283": 8698,
     "284": 8892,
     "285": 8446,
     "286": 8316,
     "287": 8343,
     "288": 8197,
     "289": 8147,
     "290": 7932,
     "291": 7853,
     "292": 7812,
     "293": 7529,
     "294": 7310,
     "295": 7353,
     "296": 7111,
     "297": 7034,
     "298": 7063,
     "299": 6920,
     "300": 6863,
     "301": 6824,
     "302": 6637,
     "303": 6534,
     "304": 6644,
     "305": 6597,
     "306": 6412,
     "307": 6414,
     "308": 6360,
     "309": 6213,
     "310": 6137,
     "311": 6140,
     "312": 5899,
     "313": 5855,
     "314": 5840,
     "315": 5750,
     "316": 5677,
     "317": 5767,
     "318": 5628,
     "319": 5559,
     "320": 5542,
     "321": 5444,
     "322": 5365,
     "323": 5304,
     "324": 5358,
     "325": 5335,
     "326": 5347,
     "327": 5095,
     "328": 5161,
     "329": 5000,
     "330": 4942,
     "331": 4947,
     "332": 4803,
     "333": 4759,
     "334": 4800,
     "335": 4610,
     "336": 4517,
     "337": 4657,
     "338": 4536,
     "339": 4357,
     "340": 4360,
     "341": 4328,
     "342": 4346,
     "343": 4226,
     "344": 4058,
     "345": 4057,
     "346": 4069,
     "347": 3947,
     "348": 3966,
     "349": 3967,
     "350": 3821,
     "351": 3829,
     "352": 3766,
     "353": 3799,
     "354": 3606,
     "355": 3637,
     "356": 3686,
     "357": 3604,
     "358": 3528,
     "359": 3630,
     "360": 3507,
     "361": 3379,
     "362": 3444,
     "363": 3413,
     "364": 3313,
     "365": 3309,
     "366": 3259,
     "367": 3275,
     "368": 3139,
     "369": 3087,
     "370": 3070,
     "371": 2947,
     "372": 2913,
     "373": 2964,
     "374": 2932,
     "375": 2918,
     "376": 3011,
     "377": 2840,
     "378": 2877,
     "379": 2847,
     "380": 2796,
     "381": 2771,
     "382": 2696,
     "383": 2699,
     "384": 2730,
     "385": 2603,
     "386": 2584,
     "387": 2612,
     "388": 2607,
     "389": 2446,
     "390": 2516,
     "391": 2499,
     "392": 2474,
     "393": 2445,
     "394": 2412,
     "395": 2366,
     "396": 2316,
     "397": 2310,
     "398": 2296,
     "399": 2349,
     "400": 2305,
     "401": 2241,
     "402": 2180,
     "403": 2266,
     "404": 2141,
     "405": 2104,
     "406": 2104,
     "407": 2069,
     "408": 1992,
     "409": 1988,
     "410": 1951,
     "411": 1984,
     "412": 1957,
     "413": 1922,
     "414": 1892,
     "415": 1886,
     "416": 1843,
     "417": 1809,
     "418": 1751,
     "419": 1820,
     "420": 1751,
     "421": 1664,
     "422": 1699,
     "423": 1619,
     "424": 1656,
     "425": 1607,
     "426": 1637,
     "427": 1555,
     "428": 1568,
     "429": 1529,
     "430": 1460,
     "431": 1505,
     "432": 1466,
     "433": 1433,
     "434": 1409,
     "435": 1444,
     "436": 1356,
     "437": 1339,
     "438": 1332,
     "439": 1327,
     "440": 1361,
     "441": 1274,
     "442": 1250,
     "443": 1199,
     "444": 1284,
     "445": 1273,
     "446": 1254,
     "447": 1139,
     "448": 1212,
     "449": 1185,
     "450": 1147,
     "451": 1145,
     "452": 1137,
     "453": 1091,
     "454": 1140,
     "455": 1073,
     "456": 1094,
     "457": 1080,
     "458": 1057,
     "459": 1066,
     "460": 1096,
     "461": 1108,
     "462": 989,
     "463": 1013,
     "464": 995,
     "465": 953,
     "466": 949,
     "467": 938,
     "468": 940,
     "469": 897,
     "470": 921,
     "471": 931,
     "472": 898,
     "473": 894,
     "474": 867,
     "475": 829,
     "476": 880,
     "477": 851,
     "478": 810,
     "479": 808,
     "480": 822,
     "481": 767,
     "482": 784,
     "483": 769,
     "484": 805,
     "485": 764,
     "486": 704,
     "487": 762,
     "488": 692,
     "489": 702,
     "490": 776,
     "491": 712,
     "492": 724,
     "493": 741,
     "494": 664,
     "495": 686,
     "496": 690,
     "497": 626,
     "498": 673,
     "499": 668,
     "500": 581,
     "501": 671,
     "502": 627,
     "503": 638,
     "504": 629,
     "505": 602,
     "506": 670,
     "507": 628,
     "508": 615,
     "509": 604,
     "510": 619,
     "511": 616,
     "512": 604,
     "513": 555,
     "514": 567,
     "515": 534,
     "516": 553,
     "517": 545,
     "518": 545,
     "519": 510,
     "520": 515,
     "521": 487,
     "522": 530,
     "523": 482,
     "524": 489,
     "525": 504,
     "526": 480,
     "527": 502,
     "528": 513,
     "529": 472,
     "530": 486,
     "531": 481,
     "532": 492,
     "533": 483,
     "534": 480,
     "535": 421,
     "536": 466,
     "537": 430,
     "538": 439,
     "539": 422,
     "540": 402,
     "541": 402,
     "542": 411,
     "543": 408,
     "544": 406,
     "545": 422,
     "546": 379,
     "547": 385,
     "548": 367,
     "549": 376,
     "550": 358,
     "551": 354,
     "552": 368,
     "553": 356,
     "554": 362,
     "555": 396,
     "556": 335,
     "557": 355,
     "558": 327,
     "559": 324,
     "560": 328,
     "561": 309,
     "562": 316,
     "563": 347,
     "564": 345,
     "565": 326,
     "566": 326,
     "567": 307,
     "568": 318,
     "569": 287,
     "570": 293,
     "571": 277,
     "572": 275,
     "573": 260,
     "574": 283,
     "575": 268,
     "576": 288,
     "577": 261,
     "578": 249,
     "579": 245,
     "580": 243,
     "581": 228,
     "582": 241,
     "583": 245,
     "584": 226,
     "585": 222,
     "586": 224,
     "587": 212,
     "588": 245,
     "589": 228,
     "590": 254,
     "591": 209,
     "592": 205,
     "593": 210,
     "594": 202,
     "595": 200,
     "596": 182,
     "597": 219,
     "598": 176,
     "599": 197,
     "600": 184,
     "601": 177,
     "602": 166,
     "603": 163,
     "604": 173,
     "605": 158,
     "606": 171,
     "607": 145,
     "608": 134,
     "609": 160,
     "610": 149,
     "611": 134,
     "612": 148,
     "613": 137,
     "614": 141,
     "615": 134,
     "616": 135,
     "617": 117,
     "618": 138,
     "619": 142,
     "620": 107,
     "621": 116,
     "622": 100,
     "623": 138,
     "624": 113,
     "625": 107,
     "626": 92,
     "627": 104,
     "628": 113,
     "629": 101,
     "630": 100,
     "631": 123,
     "632": 90,
     "633": 98,
     "634": 105,
     "635": 100,
     "636": 118,
     "637": 94,
     "638": 81,
     "639": 100,
     "640": 89,
     "641": 88,
     "642": 84,
     "643": 93,
     "644": 103,
     "645": 105,
     "646": 96,
     "647": 80,
     "648": 93,
     "649": 80,
     "650": 82,
     "651": 88,
     "652": 72,
     "653": 86,
     "654": 61,
     "655": 71,
     "656": 78,
     "657": 71,
     "658": 70,
     "659": 73,
     "660": 75,
     "661": 69,
     "662": 69,
     "663": 76,
     "664": 82,
     "665": 62,
     "666": 54,
     "667": 81,
     "668": 62,
     "669": 53,
     "670": 49,
     "671": 49,
     "672": 42,
     "673": 44,
     "674": 52,
     "675": 57,
     "676": 50,
     "677": 49,
     "678": 49,
     "679": 46,
     "680": 49,
     "681": 49,
     "682": 39,
     "683": 53,
     "684": 50,
     "685": 42,
     "686": 51,
     "687": 37,
     "688": 35,
     "689": 43,
     "690": 41,
     "691": 46,
     "692": 42,
     "693": 39,
     "694": 46,
     "695": 46,
     "696": 38,
     "697": 39,
     "698": 40,
     "699": 44,
     "700": 36,
     "701": 27,
     "702": 40,
     "703": 34,
     "704": 32,
     "705": 40,
     "706": 40,
     "707": 28,
     "708": 42,
     "709": 30,
     "710": 32,
     "711": 43,
     "712": 35,
     "713": 34,
     "714": 45,
     "715": 21,
     "716": 32,
     "717": 39,
     "718": 23,
     "719": 29,
     "720": 39,
     "721": 27,
     "722": 25,
     "723": 31,
     "724": 26,
     "725": 28,
     "726": 34,
     "727": 25,
     "728": 32,
     "729": 33,
     "730": 22,
     "731": 33,
     "732": 28,
     "733": 28,
     "734": 30,
     "735": 30,
     "736": 20,
     "737": 21,
     "738": 27,
     "739": 22,
     "740": 23,
     "741": 20,
     "742": 24,
     "743": 33,
     "744": 25,
     "745": 18,
     "746": 30,
     "747": 22,
     "748": 27,
     "749": 22,
     "750": 23,
     "751": 26,
     "752": 28,
     "753": 18,
     "754": 27,
     "755": 22,
     "756": 25,
     "757": 14,
     "758": 20,
     "759": 25,
     "760": 20,
     "761": 23,
     "762": 22,
     "763": 19,
     "764": 18,
     "765": 31,
     "766": 20,
     "767": 15,
     "768": 17,
     "769": 20,
     "770": 13,
     "771": 18,
     "772": 25,
     "773": 19,
     "774": 16,
     "775": 15,
     "776": 17,
     "777": 21,
     "778": 20,
     "779": 22,
     "780": 23,
     "781": 22,
     "782": 21,
     "783": 17,
     "784": 22,
     "785": 15,
     "786": 14,
     "787": 14,
     "788": 16,
     "789": 12,
     "790": 13,
     "791": 18,
     "792": 16,
     "793": 12,
     "794": 12,
     "795": 18,
     "796": 14,
     "797": 12,
     "798": 11,
     "799": 12,
     "800": 11,
     "801": 13,
     "802": 12,
     "803": 14,
     "804": 17,
     "805": 10,
     "806": 11,
     "807": 8,
     "808": 11,
     "809": 10,
     "810": 10,
     "811": 14,
     "812": 15,
     "813": 9,
     "814": 6,
     "815": 11,
     "816": 8,
     "817": 6,
     "818": 7,
     "819": 6,
     "820": 7,
     "821": 2,
     "822": 4,
     "823": 6,
     "824": 7,
     "825": 8,
     "826": 6,
     "827": 8,
     "828": 9,
     "829": 5,
     "830": 8,
     "831": 6,
     "832": 4,
     "833": 5,
     "834": 4,
     "835": 8,
     "836": 9,
     "837": 2,
     "838": 7,
     "839": 5,
     "840": 5,
     "841": 8,
     "842": 9,
     "843": 6,
     "844": 8,
     "845": 5,
     "846": 7,
     "847": 6,
     "848": 8,
     "849": 3,
     "850": 8,
     "851": 4,
     "852": 4,
     "853": 2,
     "854": 3,
     "855": 5,
     "856": 4,
     "857": 8,
     "858": 2,
     "859": 4,
     "860": 4,
     "861": 2,
     "862": 4,
     "863": 3,
     "864": 3,
     "865": 1,
     "866": 1,
     "867": 4,
     "868": 6,
     "869": 3,
     "870": 6,
     "871": 4,
     "872": 4,
     "873": 4,
     "874": 1,
     "875": 6,
     "876": 3,
     "877": 1,
     "878": 5,
     "879": 5,
     "880": 2,
     "881": 5,
     "882": 4,
     "884": 3,
     "885": 2,
     "886": 2,
     "887": 1,
     "888": 2,
     "889": 1,
     "890": 2,
     "891": 1,
     "893": 1,
     "894": 1,
     "895": 1,
     "896": 1,
     "897": 2,
     "898": 1,
     "899": 4,
     "901": 3,
     "904": 3,
     "906": 1,
     "907": 1,
     "908": 2,
     "909": 5,
     "910": 1,
     "911": 1,
     "912": 1,
     "913": 1,
     "914": 1,
     "915": 1,
     "916": 2,
     "917": 1,
     "918": 2,
     "919": 2,
     "921": 3,
     "922": 2,
     "923": 2,
     "924": 2,
     "925": 2,
     "926": 1,
     "927": 2,
     "928": 2,
     "929": 1,
     "930": 3,
     "931": 2,
     "932": 4,
     "933": 4,
     "934": 3,
     "935": 2,
     "936": 5,
     "937": 2,
     "938": 1,
     "939": 2,
     "940": 1,
     "941": 1,
     "942": 2,
     "943": 1,
     "944": 2,
     "945": 1,
     "946": 1,
     "947": 2,
     "948": 1,
     "949": 3,
     "950": 3,
     "951": 3,
     "952": 3,
     "953": 1,
     "954": 2,
     "956": 4,
     "957": 2,
     "958": 1,
     "960": 1,
     "961": 2,
     "962": 2,
     "963": 2,
     "965": 1,
     "967": 1,
     "970": 1,
     "971": 1,
     "973": 1,
     "975": 1,
     "978": 1,
     "979": 1,
     "983": 2,
     "986": 1,
     "989": 1,
     "990": 1,
     "991": 1,
     "994": 1,
     "997": 1,
     "999": 1,
     "1000": 1,
     "1001": 1,
     "1007": 1,
     "1008": 2,
     "1010": 1,
     "1011": 2,
     "1012": 2,
     "1014": 3,
     "1019": 1,
     "1021": 1,
     "1032": 1,
     "1033": 2,
     "1039": 1,
     "1043": 2,
     "1044": 1,
     "1046": 1,
     "1052": 1,
     "1069": 1,
     "1072": 1,
     "1074": 1,
     "1077": 1,
     "1082": 1,
     "1106": 1,
     "1118": 1,
     "1119": 1,
     "1146": 1,
     "1149": 1,
     "1150": 1,
     "1165": 1
    }
   },
   "even": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 10485760.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -13453307.722351845,
    "glide_hist": {
     "1": 6291456,
     "2": 2097152
    },
    "glide_odd_steps_hist": {
     "0": 8388608
    },
    "peak_excess_bits_hist": {
     "0": 6990507,
     "1": 1398101
    },
    "sum_delay": 1195333400.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 26,
     "4": 19,
     "5": 89,
     "6": 90,
     "7": 206,
     "8": 261,
     "9": 397,
     "10": 543,
     "11": 721,
     "12": 950,
     "13": 1227,
     "14": 1494,
     "15": 1861,
     "16": 2253,
     "17": 2723,
     "18": 2988,
     "19": 3675,
     "20": 4247,
     "21": 4988,
     "22": 5550,
     "23": 6173,
     "24": 6834,
     "25": 7650,
     "26": 8584,
     "27": 9641,
     "28": 10698,
     "29": 11611,
     "30": 12592,
     "31": 13712,
     "32": 14664,
     "33": 16092,
     "34": 17245,
     "35": 18512,
     "36": 19977,
     "37": 20716,
     "38": 22140,
     "39": 23423,
     "40": 24348,
     "41": 25210,
     "42": 26577,
     "43": 28096,
     "44": 29492,
     "45": 30797,
     "46": 31908,
     "47": 32690,
     "48": 33746,
     "49": 34450,
     "50": 35493,
     "51": 36557,
     "52": 37582,
     "53": 39112,
     "54": 39675,
     "55": 41284,
     "56": 41856,
     "57": 42829,
     "58": 44171,
     "59": 44813,
     "60": 45624,
     "61": 46819,
     "62": 47412,
     "63": 47332,
     "64": 48312,
     "65": 48139,
     "66": 48619,
     "67": 49187,
     "68": 49652,
     "69": 50192,
     "70": 51367,
     "71": 51363,
     "72": 52556,
     "73": 53143,
     "74": 53149,
     "75": 54522,
     "76": 54939,
     "77": 55361,
     "78": 55556,
     "79": 55445,
     "80": 54914,
     "81": 54495,
     "82": 54789,
     "83": 54232,
     "84": 54505,
     "85": 54719,
     "86": 54971,
     "87": 55037,
     "88": 54829,
     "89": 54389,
     "90": 54194,
     "91": 54358,
     "92": 54499,
     "93": 54820,
     "94": 54476,
     "95": 54464,
     "96": 54222,
     "97": 53432,
     "98": 53073,
     "99": 53136,
     "100": 53219,
     "101": 52912,
     "102": 53390,
     "103": 52791,
     "104": 52620,
     "105": 52317,
     "106": 51151,
     "107": 50661,
     "108": 50254,
     "109": 49790,
     "110": 49794,
     "111": 49578,
     "112": 49212,
     "113": 48638,
     "114": 48682,
     "115": 47765,
     "116": 47785,
     "117": 48352,
     "118": 48057,
     "119": 47879,
     "120": 47390,
     "121": 46669,
     "122": 45571,
     "123": 45224,
     "124": 44519,
     "125": 43858,
     "126": 43586,
     "127": 43710,
     "128": 43260,
     "129": 43131,
     "130": 42776,
     "131": 42716,
     "132": 42258,
     "133": 42281,
     "134": 42156,
     "135": 42091,
     "136": 41578,
     "137": 41172,
     "138": 40307,
     "139": 39917,
     "140": 39377,
     "141": 38645,
     "142": 38122,
     "143": 38100,
     "144": 37279,
     "145": 37198,
     "146": 36895,
     "147": 36434,
     "148": 36301,
     "149": 36232,
     "150": 35849,
     "151": 35644,
     "152": 35670,
     "153": 35034,
     "154": 34677,
     "155": 33872,
     "156": 33467,
     "157": 33335,
     "158": 32899,
     "159": 32439,
     "160": 31932,
     "161": 31672,
     "162": 31285,
     "163": 30721,
     "164": 30607,
     "165": 30270,
     "166": 29967,
     "167": 29820,
     "168": 29763,
     "169": 29111,
     "170": 29022,
     "171": 28803,
     "172": 28334,
     "173": 28182,
     "174": 28177,
     "175": 27940,
     "176": 27681,
     "177": 27423,
     "178": 27078,
     "179": 26671,
     "180": 26155,
     "181": 25665,
     "182": 25136,
     "183": 25003,
     "184": 24644,
     "185": 24595,
     "186": 23888,
     "187": 23968,
     "188": 23706,
     "189": 23172,
     "190": 22986,
     "191": 23154,
     "192": 22637,
     "193": 22576,
     "194": 22252,
     "195": 21866,
     "196": 21790,
     "197": 21576,
     "198": 21073,
     "199": 21050,
     "200": 20876,
     "201": 20409,
     "202": 20104,
     "203": 19707,
     "204": 19482,
     "205": 19383,
     "206": 19235,
     "207": 18847,
     "208": 18588,
     "209": 18641,
     "210": 18404,
     "211": 18201,
     "212": 17956,
     "213": 17616,
     "214": 17502,
     "215": 17287,
     "216": 16875,
     "217": 16596,
     "218": 16556,
     "219": 16255,
     "220": 15960,
     "221": 15721,
     "222": 15417,
     "223": 15000,
     "224": 14904,
     "225": 14989,
     "226": 14795,
     "227": 14644,
     "228": 14444,
     "229": 14149,
     "230": 14218,
     "231": 13996,
     "232": 13612,
     "233": 13774,
     "234": 13537,
     "235": 13352,
     "236": 13265,
     "237": 13096,
     "238": 12887,
     "239": 12712,
     "240": 12444,
     "241": 12218,
     "242": 12119,
     "243": 12281,
     "244": 12032,
     "245": 11821,
     "246": 11764,
     "247": 11402,
     "248": 11349,
     "249": 11366,
     "250": 11049,
     "251": 11073,
     "252": 11072,
     "253": 10771,
     "254": 10776,
     "255": 10669,
     "256": 10244,
     "257": 10173,
     "258": 9937,
     "259": 9847,
     "260": 9874,
     "261": 9669,
     "262": 9678,
     "263": 9520,
     "264": 9272,
     "265": 9248,
     "266": 9170,
     "267": 8876,
     "268": 8929,
     "269": 8754,
     "270": 8843,
     "271": 8610,
     "272": 8468,
     "273": 8496,
     "274": 8248,
     "275": 8026,
     "276": 8075,
     "277": 7804,
     "278": 7634,
     "279": 7670,
     "280": 7430,
     "281": 7421,
     "282": 7226,
     "283": 7431,
     "284": 7202,
     "285": 7119,
     "286": 7178,
     "287": 6973,
     "288": 6765,
     "289": 6797,
     "290": 6658,
     "291": 6476,
     "292": 6433,
     "293": 6228,
     "294": 6279,
     "295": 6132,
     "296": 5974,
     "297": 5967,
     "298": 5770,
     "299": 5608,
     "300": 5632,
     "301": 5617,
     "302": 5372,
     "303": 5473,
     "304": 5401,
     "305": 5235,
     "306": 5306,
     "307": 5318,
     "308": 5275,
     "309": 5009,
     "310": 5152,
     "311": 5079,
     "312": 5007,
     "313": 4983,
     "314": 4853,
     "315": 4747,
     "316": 4779,
     "317": 4724,
     "318": 4616,
     "319": 4715,
     "320": 4591,
     "321": 4619,
     "322": 4599,
     "323": 4563,
     "324": 4395,
     "325": 4397,
     "326": 4279,
     "327": 4364,
     "328": 4294,
     "329": 4139,
     "330": 4102,
     "331": 4073,
     "332": 3987,
     "333": 4005,
     "334": 3927,
     "335": 3724,
     "336": 3892,
     "337": 3755,
     "338": 3604,
     "339": 3732,
     "340": 3658,
     "341": 3555,
     "342": 3541,
     "343": 3560,
     "344": 3365,
     "345": 3467,
     "346": 3297,
     "347": 3179,
     "348": 3353,
     "349": 3158,
     "350": 3137,
     "351": 3213,
     "352": 3040,
     "353": 3105,
     "354": 3120,
     "355": 3033,
     "356": 3010,
     "357": 2971,
     "358": 3013,
     "359": 2994,
     "360": 2846,
     "361": 2974,
     "362": 2896,
     "363": 2746,
     "364": 2771,
     "365": 2741,
     "366": 2636,
     "367": 2650,
     "368": 2606,
     "369": 2560,
     "370": 2515,
     "371": 2411,
     "372": 2487,
     "373": 2447,
     "374": 2325,
     "375": 2425,
     "376": 2370,
     "377": 2369,
     "378": 2385,
     "379": 2238,
     "380": 2320,
     "381": 2295,
     "382": 2240,
     "383": 2209,
     "384": 2233,
     "385": 2132,
     "386": 2153,
     "387": 2070,
     "388": 2030,
     "389": 2080,
     "390": 2040,
     "391": 2024,
     "392": 2006,
     "393": 2027,
     "394": 1910,
     "395": 1958,
     "396": 1942,
     "397": 1912,
     "398": 1910,
     "399": 1833,
     "400": 1833,
     "401": 1851,
     "402": 1850,
     "403": 1751,
     "404": 1772,
     "405": 1781,
     "406": 1694,
     "407": 1683,
     "408": 1750,
     "409": 1616,
     "410": 1668,
     "411": 1649,
     "412": 1571,
     "413": 1481,
     "414": 1508,
     "415": 1458,
     "416": 1505,
     "417": 1430,
     "418": 1476,
     "419": 1473,
     "420": 1432,
     "421": 1408,
     "422": 1423,
     "423": 1311,
     "424": 1291,
     "425": 1269,
     "426": 1214,
     "427": 1202,
     "428": 1235,
     "429": 1196,
     "430": 1124,
     "431": 1171,
     "432": 1143,
     "433": 1089,
     "434": 1105,
     "435": 1066,
     "436": 1108,
     "437": 1095,
     "438": 1069,
     "439": 1050,
     "440": 1027,
     "441": 1035,
     "442": 966,
     "443": 1051,
     "444": 958,
     "445": 891,
     "446": 978,
     "447": 997,
     "448": 958,
     "449": 922,
     "450": 922,
     "451": 924,
     "452": 895,
     "453": 939,
     "454": 858,
     "455": 854,
     "456": 854,
     "457": 851,
     "458": 825,
     "459": 838,
     "460": 807,
     "461": 788,
     "462": 846,
     "463": 851,
     "464": 812,
     "465": 784,
     "466": 758,
     "467": 753,
     "468": 732,
     "469": 756,
     "470": 788,
     "471": 729,
     "472": 739,
     "473": 756,
     "474": 723,
     "475": 720,
     "476": 697,
     "477": 672,
     "478": 719,
     "479": 656,
     "480": 624,
     "481": 680,
     "482": 619,
     "483": 616,
     "484": 643,
     "485": 570,
     "486": 672,
     "487": 651,
     "488": 592,
     "489": 582,
     "490": 541,
     "491": 530,
     "492": 543,
     "493": 564,
     "494": 541,
     "495": 574,
     "496": 515,
     "497": 510,
     "498": 552,
     "499": 484,
     "500": 529,
     "501": 523,
     "502": 511,
     "503": 532,
     "504": 506,
     "505": 526,
     "506": 506,
     "507": 498,
     "508": 489,
     "509": 527,
     "510": 465,
     "511": 481,
     "512": 465,
     "513": 453,
     "514": 461,
     "515": 446,
     "516": 429,
     "517": 416,
     "518": 423,
     "519": 406,
     "520": 405,
     "521": 397,
     "522": 399,
     "523": 394,
     "524": 421,
     "525": 394,
     "526": 381,
     "527": 402,
     "528": 363,
     "529": 370,
     "530": 382,
     "531": 359,
     "532": 358,
     "533": 364,
     "534": 358,
     "535": 360,
     "536": 379,
     "537": 322,
     "538": 332,
     "539": 333,
     "540": 333,
     "541": 319,
     "542": 314,
     "543": 306,
     "544": 332,
     "545": 331,
     "546": 317,
     "547": 303,
     "548": 317,
     "549": 305,
     "550": 291,
     "551": 287,
     "552": 269,
     "553": 274,
     "554": 270,
     "555": 259,
     "556": 261,
     "557": 283,
     "558": 265,
     "559": 266,
     "560": 278,
     "561": 245,
     "562": 264,
     "563": 246,
     "564": 243,
     "565": 250,
     "566": 242,
     "567": 245,
     "568": 225,
     "569": 215,
     "570": 221,
     "571": 222,
     "572": 214,
     "573": 210,
     "574": 189,
     "575": 188,
     "576": 201,
     "577": 193,
     "578": 208,
     "579": 195,
     "580": 193,
     "581": 178,
     "582": 198,
     "583": 171,
     "584": 159,
     "585": 180,
     "586": 156,
     "587": 174,
     "588": 158,
     "589": 153,
     "590": 174,
     "591": 159,
     "592": 172,
     "593": 168,
     "594": 121,
     "595": 147,
     "596": 149,
     "597": 122,
     "598": 153,
     "599": 151,
     "600": 120,
     "601": 132,
     "602": 121,
     "603": 115,
     "604": 114,
     "605": 119,
     "606": 104,
     "607": 117,
     "608": 111,
     "609": 91,
     "610": 93,
     "611": 97,
     "612": 100,
     "613": 81,
     "614": 98,
     "615": 97,
     "616": 81,
     "617": 99,
     "618": 105,
     "619": 83,
     "620": 92,
     "621": 105,
     "622": 85,
     "623": 73,
     "624": 72,
     "625": 84,
     "626": 84,
     "627": 84,
     "628": 68,
     "629": 62,
     "630": 75,
     "631": 73,
     "632": 64,
     "633": 80,
     "634": 68,
     "635": 58,
     "636": 81,
     "637": 65,
     "638": 80,
     "639": 68,
     "640": 63,
     "641": 67,
     "642": 72,
     "643": 62,
     "644": 59,
     "645": 53,
     "646": 63,
     "647": 71,
     "648": 63,
     "649": 55,
     "650": 62,
     "651": 63,
     "652": 52,
     "653": 62,
     "654": 51,
     "655": 55,
     "656": 47,
     "657": 48,
     "658": 47,
     "659": 44,
     "660": 47,
     "661": 43,
     "662": 42,
     "663": 45,
     "664": 46,
     "665": 41,
     "666": 48,
     "667": 42,
     "668": 30,
     "669": 35,
     "670": 38,
     "671": 33,
     "672": 33,
     "673": 26,
     "674": 25,
     "675": 30,
     "676": 36,
     "677": 29,
     "678": 27,
     "679": 30,
     "680": 37,
     "681": 29,
     "682": 38,
     "683": 42,
     "684": 36,
     "685": 30,
     "686": 34,
     "687": 35,
     "688": 35,
     "689": 33,
     "690": 26,
     "691": 29,
     "692": 29,
     "693": 25,
     "694": 26,
     "695": 17,
     "696": 29,
     "697": 26,
     "698": 26,
     "699": 33,
     "700": 27,
     "701": 38,
     "702": 31,
     "703": 24,
     "704": 32,
     "705": 25,
     "706": 20,
     "707": 30,
     "708": 30,
     "709": 20,
     "710": 30,
     "711": 25,
     "712": 27,
     "713": 26,
     "714": 25,
     "715": 22,
     "716": 25,
     "717": 16,
     "718": 18,
     "719": 29,
     "720": 23,
     "721": 15,
     "722": 28,
     "723": 19,
     "724": 17,
     "725": 29,
     "726": 22,
     "727": 17,
     "728": 27,
     "729": 20,
     "730": 20,
     "731": 22,
     "732": 24,
     "733": 20,
     "734": 29,
     "735": 21,
     "736": 17,
     "737": 26,
     "738": 13,
     "739": 23,
     "740": 26,
     "741": 16,
     "742": 17,
     "743": 28,
     "744": 17,
     "745": 22,
     "746": 23,
     "747": 13,
     "748": 13,
     "749": 17,
     "750": 12,
     "751": 12,
     "752": 10,
     "753": 17,
     "754": 14,
     "755": 7,
     "756": 13,
     "757": 14,
     "758": 12,
     "759": 13,
     "760": 15,
     "761": 10,
     "762": 12,
     "763": 19,
     "764": 17,
     "765": 19,
     "766": 12,
     "767": 17,
     "768": 19,
     "769": 13,
     "770": 16,
     "771": 17,
     "772": 10,
     "773": 16,
     "774": 17,
     "775": 18,
     "776": 17,
     "777": 13,
     "778": 11,
     "779": 13,
     "780": 10,
     "781": 12,
     "782": 17,
     "783": 14,
     "784": 14,
     "785": 18,
     "786": 12,
     "787": 10,
     "788": 12,
     "789": 15,
     "790": 11,
     "791": 7,
     "792": 10,
     "793": 13,
     "794": 14,
     "795": 6,
     "796": 11,
     "797": 10,
     "798": 10,
     "799": 10,
     "800": 6,
     "801": 9,
     "802": 8,
     "803": 3,
     "804": 7,
     "805": 11,
     "806": 4,
     "807": 9,
     "808": 8,
     "809": 8,
     "810": 10,
     "811": 11,
     "812": 6,
     "813": 8,
     "814": 7,
     "815": 3,
     "816": 5,
     "817": 4,
     "818": 5,
     "819": 3,
     "821": 4,
     "822": 3,
     "823": 1,
     "824": 1,
     "825": 4,
     "826": 3,
     "827": 5,
     "828": 2,
     "829": 5,
     "830": 3,
     "831": 5,
     "832": 5,
     "833": 8,
     "834": 6,
     "835": 2,
     "836": 4,
     "837": 4,
     "838": 6,
     "839": 7,
     "840": 2,
     "841": 3,
     "842": 6,
     "843": 3,
     "844": 6,
     "845": 2,
     "846": 3,
     "847": 3,
     "848": 2,
     "849": 2,
     "850": 5,
     "851": 4,
     "852": 3,
     "853": 5,
     "854": 3,
     "855": 3,
     "856": 3,
     "857": 4,
     "858": 5,
     "859": 7,
     "860": 3,
     "861": 5,
     "862": 5,
     "863": 4,
     "864": 6,
     "865": 5,
     "866": 2,
     "867": 6,
     "869": 1,
     "870": 4,
     "871": 2,
     "872": 4,
     "873": 3,
     "874": 2,
     "875": 3,
     "877": 3,
     "878": 4,
     "879": 1,
     "880": 2,
     "881": 3,
     "882": 2,
     "883": 3,
     "884": 4,
     "885": 2,
     "886": 3,
     "887": 2,
     "889": 1,
     "891": 1,
     "893": 1,
     "895": 1,
     "897": 1,
     "903": 1,
     "911": 2,
     "912": 1,
     "914": 1,
     "915": 1,
     "917": 1,
     "918": 1,
     "920": 3,
     "923": 2,
     "924": 1,
     "925": 2,
     "926": 1,
     "927": 2,
     "928": 2,
     "929": 3,
     "930": 2,
     "932": 3,
     "933": 1,
     "934": 4,
     "935": 3,
     "936": 2,
     "937": 2,
     "938": 4,
     "939": 1,
     "940": 1,
     "941": 2,
     "942": 4,
     "944": 1,
     "945": 3,
     "946": 1,
     "948": 3,
     "949": 1,
     "950": 1,
     "952": 1,
     "953": 2,
     "954": 1,
     "955": 2,
     "956": 1,
     "958": 1,
     "959": 2,
     "960": 2,
     "962": 1,
     "964": 1,
     "965": 2,
     "968": 1,
     "981": 1,
     "982": 1,
     "984": 1,
     "985": 1,
     "996": 1,
     "1003": 1,
     "1016": 2,
     "1035": 2,
     "1036": 1,
     "1038": 2,
     "1041": 1,
     "1043": 1,
     "1044": 1,
     "1054": 1,
     "1121": 1,
     "1124": 1,
     "1152": 1,
     "1167": 1
    }
   },
   "max_glide": [
    911,
    17624143
   ],
   "max_peak": {
    "bits": 84,
    "top64": "16364438221705930692",
    "n": 19597415
   },
   "has_delay": true,
   "max_delay": [
    1167,
    33308820
   ],
   "basins": {
    "0": 8798673,
    "1": 3832633,
    "2": 4145910
   },
   "mean_glide_odd_n": 12.436611294746399,
   "mean_glide_odd_steps_odd_n": 7.653484106063843,
   "measured_drift_bits_per_odd_step": -0.21681475779470913
  },
  "26": {
   "k": 26,
   "range": [
    33554432,
    67108864
   ],
   "next_n": 67108864,
   "complete": true,
   "odd": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 208581903.0,
    "sum_glide_odd_steps": 128363981.0,
    "sum_log2_drop": -27846176.32644257,
    "glide_hist": {
     "2": 6291456,
     "3": 1048576,
     "4": 524288,
     "5": 1835008,
     "6": 655360,
     "7": 425984,
     "8": 860160,
     "9": 352256,
     "10": 303104,
     "11": 339456,
     "12": 235776,
     "13": 287904,
     "14": 261984,
     "15": 167280,
     "16": 193530,
     "17": 133363,
     "18": 137018,
     "19": 150661,
     "20": 113618,
     "21": 121410,
     "22": 128147,
     "23": 97230,
     "24": 99328,
     "25": 99363,
     "26": 67411,
     "27": 72003,
     "28": 67095,
     "29": 63492,
     "30": 67658,
     "31": 59555,
     "32": 52264,
     "33": 52351,
     "34": 42826,
     "35": 44659,
     "36": 44529,
     "37": 41959,
     "38": 43459,
     "39": 41816,
     "40": 38386,
     "41": 37929,
     "42": 34375,
     "43": 29730,
     "44": 30158,
     "45": 27809,
     "46": 27717,
     "47": 28099,
     "48": 25777,
     "49": 24395,
     "50": 23084,
     "51": 21100,
     "52": 21083,
     "53": 21050,
     "54": 20852,
     "55": 20857,
     "56": 20400,
     "57": 19358,
     "58": 18390,
     "59": 16886,
     "60": 16060,
     "61": 15707,
     "62": 14889,
     "63": 14990,
     "64": 14448,
     "65": 13472,
     "66": 13160,
     "67": 12492,
     "68": 11897,
     "69": 11873,
     "70": 11617,
     "71": 11319,
     "72": 10908,
     "73": 10329,
     "74": 9831,
     "75": 9617,
     "76": 9614,
     "77": 9663,
     "78": 9767,
     "79": 9567,
     "80": 9145,
     "81": 8952,
     "82": 8678,
     "83": 7998,
     "84": 7922,
     "85": 7563,
     "86": 7252,
     "87": 7369,
     "88": 7107,
     "89": 6830,
     "90": 6570,
     "91": 6302,
     "92": 6124,
     "93": 6192,
     "94": 6317,
     "95": 6043,
     "96": 6056,
     "97": 5821,
     "98": 5782,
     "99": 5327,
     "100": 5345,
     "101": 5095,
     "102": 4913,
     "103": 4785,
     "104": 4627,
     "105": 4702,
     "106": 4525,
     "107": 4193,
     "108": 4237,
     "109": 4146,
     "110": 4089,
     "111": 4161,
     "112": 4137,
     "113": 4005,
     "114": 3934,
     "115": 3922,
     "116": 3716,
     "117": 3491,
     "118": 3424,
     "119": 3287,
     "120": 3173,
     "121": 3160,
     "122": 2977,
     "123": 2990,
     "124": 2860,
     "125": 2841,
     "126": 2906,
     "127": 2775,
     "128": 2742,
     "129": 2816,
     "130": 2836,
     "131": 2737,
     "132": 2595,
     "133": 2559,
     "134": 2508,
     "135": 2396,
     "136": 2332,
     "137": 2335,
     "138": 2172,
     "139": 2249,
     "140": 2183,
     "141": 2131,
     "142": 2021,
     "143": 2027,
     "144": 1953,
     "145": 1961,
     "146": 1902,
     "147": 1881,
     "148": 1837,
     "149": 1818,
     "150": 1743,
     "151": 1744,
     "152": 1739,
     "153": 1656,
     "154": 1750,
     "155": 1644,
     "156": 1630,
     "157": 1571,
     "158": 1546,
     "159": 1523,
     "160": 1433,
     "161": 1428,
     "162": 1338,
     "163": 1388,
     "164": 1319,
     "165": 1330,
     "166": 1305,
     "167": 1286,
     "168": 1326,
     "169": 1332,
     "170": 1245,
     "171": 1290,
     "172": 1261,
     "173": 1152,
     "174": 1196,
     "175": 1175,
     "176": 1070,
     "177": 1059,
     "178": 1076,
     "179": 999,
     "180": 997,
     "181": 988,
     "182": 1023,
     "183": 951,
     "184": 946,
     "185": 988,
     "186": 946,
     "187": 898,
     "188": 934,
     "189": 861,
     "190": 904,
     "191": 855,
     "192": 814,
     "193": 836,
     "194": 784,
     "195": 759,
     "196": 742,
     "197": 787,
     "198": 773,
     "199": 736,
     "200": 785,
     "201": 678,
     "202": 728,
     "203": 720,
     "204": 677,
     "205": 732,
     "206": 668,
     "207": 592,
     "208": 693,
     "209": 682,
     "210": 632,
     "211": 628,
     "212": 632,
     "213": 567,
     "214": 615,
     "215": 580,
     "216": 546,
     "217": 561,
     "218": 528,
     "219": 497,
     "220": 486,
     "221": 514,
     "222": 464,
     "223": 465,
     "224": 494,
     "225": 519,
     "226": 471,
     "227": 468,
     "228": 497,
     "229": 433,
     "230": 471,
     "231": 457,
     "232": 399,
     "233": 424,
     "234": 396,
     "235": 414,
     "236": 404,
     "237": 380,
     "238": 409,
     "239": 394,
     "240": 365,
     "241": 350,
     "242": 365,
     "243": 375,
     "244": 403,
     "245": 374,
     "246": 342,
     "247": 373,
     "248": 352,
     "249": 330,
     "250": 309,
     "251": 316,
     "252": 316,
     "253": 311,
     "254": 321,
     "255": 301,
     "256": 327,
     "257": 286,
     "258": 328,
     "259": 282,
     "260": 245,
     "261": 275,
     "262": 308,
     "263": 271,
     "264": 258,
     "265": 271,
     "266": 278,
     "267": 230,
     "268": 228,
     "269": 259,
     "270": 234,
     "271": 224,
     "272": 250,
     "273": 222,
     "274": 230,
     "275": 228,
     "276": 218,
     "277": 243,
     "278": 204,
     "279": 198,
     "280": 199,
     "281": 191,
     "282": 186,
     "283": 184,
     "284": 173,
     "285": 180,
     "286": 199,
     "287": 178,
     "288": 177,
     "289": 180,
     "290": 205,
     "291": 166,
     "292": 168,
     "293": 209,
     "294": 161,
     "295": 165,
     "296": 176,
     "297": 178,
     "298": 164,
     "299": 162,
     "300": 143,
     "301": 169,
     "302": 161,
     "303": 132,
     "304": 139,
     "305": 148,
     "306": 113,
     "307": 127,
     "308": 129,
     "309": 130,
     "310": 150,
     "311": 142,
     "312": 105,
     "313": 132,
     "314": 132,
     "315": 107,
     "316": 117,
     "317": 107,
     "318": 117,
     "319": 109,
     "320": 114,
     "321": 118,
     "322": 106,
     "323": 106,
     "324": 117,
     "325": 99,
     "326": 95,
     "327": 104,
     "328": 102,
     "329": 114,
     "330": 98,
     "331": 94,
     "332": 111,
     "333": 90,
     "334": 96,
     "335": 106,
     "336": 97,
     "337": 97,
     "338": 103,
     "339": 91,
     "340": 78,
     "341": 82,
     "342": 96,
     "343": 83,
     "344": 75,
     "345": 82,
     "346": 84,
     "347": 83,
     "348": 88,
     "349": 85,
     "350": 62,
     "351": 74,
     "352": 66,
     "353": 69,
     "354": 80,
     "355": 73,
     "356": 77,
     "357": 68,
     "358": 72,
     "359": 64,
     "360": 64,
     "361": 67,
     "362": 67,
     "363": 64,
     "364": 61,
     "365": 71,
     "366": 62,
     "367": 55,
     "368": 68,
     "369": 59,
     "370": 61,
     "371": 62,
     "372": 68,
     "373": 64,
     "374": 63,
     "375": 52,
     "376": 56,
     "377": 64,
     "378": 58,
     "379": 51,
     "380": 54,
     "381": 42,
     "382": 65,
     "383": 55,
     "384": 48,
     "385": 49,
     "386": 45,
     "387": 36,
     "388": 50,
     "389": 52,
     "390": 61,
     "391": 50,
     "392": 42,
     "393": 42,
     "394": 42,
     "395": 42,
     "396": 39,
     "397": 51,
     "398": 42,
     "399": 44,
     "400": 30,
     "401": 33,
     "402": 30,
     "403": 35,
     "404": 45,
     "405": 38,
     "406": 30,
     "407": 39,
     "408": 29,
     "409": 31,
     "410": 48,
     "411": 32,
     "412": 34,
     "413": 30,
     "414": 34,
     "415": 38,
     "416": 29,
     "417": 38,
     "418": 32,
     "419": 25,
     "420": 24,
     "421": 34,
     "422": 22,
     "423": 31,
     "424": 36,
     "425": 24,
     "426": 19,
     "427": 23,
     "428": 23,
     "429": 23,
     "430": 29,
     "431": 19,
     "432": 16,
     "433": 32,
     "434": 21,
     "435": 24,
     "436": 23,
     "437": 18,
     "438": 22,
     "439": 24,
     "440": 22,
     "441": 22,
     "442": 21,
     "443": 27,
     "444": 19,
     "445": 21,
     "446": 20,
     "447": 35,
     "448": 29,
     "449": 19,
     "450": 18,
     "451": 21,
     "452": 20,
     "453": 21,
     "454": 23,
     "455": 20,
     "456": 18,
     "457": 15,
     "458": 17,
     "459": 23,
     "460": 25,
     "461": 15,
     "462": 20,
     "463": 17,
     "464": 13,
     "465": 10,
     "466": 21,
     "467": 15,
     "468": 8,
     "469": 9,
     "470": 13,
     "471": 15,
     "472": 16,
     "473": 22,
     "474": 11,
     "475": 19,
     "476": 14,
     "477": 13,
     "478": 17,
     "479": 13,
     "480": 15,
     "481": 7,
     "482": 8,
     "483": 9,
     "484": 11,
     "485": 8,
     "486": 13,
     "487": 17,
     "488": 6,
     "489": 13,
     "490": 20,
     "491": 7,
     "492": 10,
     "493": 20,
     "494": 14,
     "495": 10,
     "496": 9,
     "497": 15,
     "498": 9,
     "499": 10,
     "500": 10,
     "501": 11,
     "502": 8,
     "503": 11,
     "504": 13,
     "505": 11,
     "506": 5,
     "507": 12,
     "508": 18,
     "509": 6,
     "510": 6,
     "511": 11,
     "512": 14,
     "513": 14,
     "514": 11,
     "515": 15,
     "516": 10,
     "517": 8,
     "518": 10,
     "519": 6,
     "520": 7,
     "521": 6,
     "522": 5,
     "523": 10,
     "524": 9,
     "525": 8,
     "526": 9,
     "527": 4,
     "528": 8,
     "529": 11,
     "530": 9,
     "531": 11,
     "532": 11,
     "533": 9,
     "534": 9,
     "535": 7,
     "536": 7,
     "537": 9,
     "538": 4,
     "539": 8,
     "540": 10,
     "541": 2,
     "542": 6,
     "543": 5,
     "544": 5,
     "545": 9,
     "546": 4,
     "547": 5,
     "548": 4,
     "549": 7,
     "550": 4,
     "551": 7,
     "552": 3,
     "553": 4,
     "554": 8,
     "555": 6,
     "556": 7,
     "557": 5,
     "558": 6,
     "559": 7,
     "560": 6,
     "561": 2,
     "562": 6,
     "563": 5,
     "564": 2,
     "565": 2,
     "566": 5,
     "567": 3,
     "568": 4,
     "569": 8,
     "570": 4,
     "571": 4,
     "572": 6,
     "573": 5,
     "574": 5,
     "575": 5,
     "576": 7,
     "577": 5,
     "578": 9,
     "579": 4,
     "580": 4,
     "581": 4,
     "582": 4,
     "583": 6,
     "584": 6,
     "585": 3,
     "586": 3,
     "587": 6,
     "588": 6,
     "589": 2,
     "590": 2,
     "591": 3,
     "592": 4,
     "593": 1,
     "594": 4,
     "595": 1,
     "596": 3,
     "597": 3,
     "598": 3,
     "599": 4,
     "600": 4,
     "601": 4,
     "602": 7,
     "603": 2,
     "604": 5,
     "605": 2,
     "606": 2,
     "607": 5,
     "608": 4,
     "609": 4,
     "610": 3,
     "611": 1,
     "612": 2,
     "613": 2,
     "614": 2,
     "615": 6,
     "616": 6,
     "617": 3,
     "618": 3,
     "619": 3,
     "620": 3,
     "621": 2,
     "622": 3,
     "623": 1,
     "624": 2,
     "625": 4,
     "626": 6,
     "627": 3,
     "628": 2,
     "629": 4,
     "630": 3,
     "631": 3,
     "632": 4,
     "633": 2,
     "634": 1,
     "635": 3,
     "636": 2,
     "637": 3,
     "638": 4,
     "639": 1,
     "640": 3,
     "641": 1,
     "642": 4,
     "644": 1,
     "645": 2,
     "646": 1,
     "647": 3,
     "648": 2,
     "649": 2,
     "651": 2,
     "652": 3,
     "653": 1,
     "654": 3,
     "655": 3,
     "656": 1,
     "657": 3,
     "658": 2,
     "661": 3,
     "662": 1,
     "664": 2,
     "665": 1,
     "666": 1,
     "667": 2,
     "670": 4,
     "671": 3,
     "673": 2,
     "677": 1,
     "679": 1,
     "681": 1,
     "683": 3,
     "684": 1,
     "685": 2,
     "686": 1,
     "688": 3,
     "689": 2,
     "690": 1,
     "693": 1,
     "703": 2,
     "704": 1,
     "706": 1,
     "708": 1,
     "711": 3,
     "712": 2,
     "713": 2,
     "714": 2,
     "715": 2,
     "716": 2,
     "717": 2,
     "719": 2,
     "722": 2,
     "725": 1,
     "736": 1,
     "738": 4,
     "739": 2,
     "740": 3,
     "741": 1,
     "742": 1,
     "743": 1,
     "744": 2,
     "747": 1,
     "750": 1,
     "751": 1,
     "754": 1,
     "756": 2,
     "757": 1,
     "759": 1,
     "760": 1,
     "773": 1,
     "777": 1,
     "780": 1,
     "781": 2,
     "782": 1,
     "784": 4,
     "785": 2,
     "786": 1,
     "787": 1,
     "789": 1,
     "790": 2,
     "793": 1,
     "795": 1,
     "796": 1,
     "799": 1,
     "801": 1,
     "802": 3,
     "807": 1,
     "809": 1,
     "814": 1,
     "822": 1,
     "825": 1,
     "828": 1,
     "830": 1,
     "831": 2,
     "832": 1,
     "838": 1,
     "856": 1,
     "859": 1,
     "860": 1,
     "861": 2,
     "866": 1,
     "876": 1,
     "877": 1,
     "880": 1,
     "902": 1,
     "906": 1,
     "907": 1,
     "929": 1,
     "933": 1,
     "936": 1,
     "937": 1,
     "940": 1,
     "1064": 1,
     "1242": 1,
     "1245": 1,
     "1248": 1
    },
    "glide_odd_steps_hist": {
     "1": 6291456,
     "2": 1835008,
     "3": 1671168,
     "4": 1069056,
     "5": 871936,
     "6": 568896,
     "7": 488312,
     "8": 428609,
     "9": 344474,
     "10": 276443,
     "11": 221248,
     "12": 208273,
     "13": 191878,
     "14": 172459,
     "15": 153568,
     "16": 130227,
     "17": 113282,
     "18": 103043,
     "19": 96803,
     "20": 86713,
     "21": 77164,
     "22": 71015,
     "23": 67999,
     "24": 65402,
     "25": 61218,
     "26": 55910,
     "27": 50212,
     "28": 46349,
     "29": 43359,
     "30": 41011,
     "31": 37957,
     "32": 35402,
     "33": 33662,
     "34": 32751,
     "35": 31587,
     "36": 29576,
     "37": 27580,
     "38": 25723,
     "39": 23896,
     "40": 22713,
     "41": 21574,
     "42": 20111,
     "43": 19188,
     "44": 17975,
     "45": 17421,
     "46": 16574,
     "47": 15816,
     "48": 15420,
     "49": 15121,
     "50": 14472,
     "51": 13951,
     "52": 13302,
     "53": 12688,
     "54": 11719,
     "55": 11255,
     "56": 10813,
     "57": 10500,
     "58": 10006,
     "59": 9794,
     "60": 9347,
     "61": 9231,
     "62": 8864,
     "63": 8416,
     "64": 8109,
     "65": 7680,
     "66": 7422,
     "67": 7045,
     "68": 6790,
     "69": 6598,
     "70": 6425,
     "71": 6163,
     "72": 6025,
     "73": 5808,
     "74": 5590,
     "75": 5270,
     "76": 5110,
     "77": 4923,
     "78": 4809,
     "79": 4467,
     "80": 4416,
     "81": 4374,
     "82": 4424,
     "83": 4142,
     "84": 4015,
     "85": 3828,
     "86": 3770,
     "87": 3603,
     "88": 3397,
     "89": 3289,
     "90": 3269,
     "91": 3152,
     "92": 3050,
     "93": 2985,
     "94": 2869,
     "95": 2764,
     "96": 2729,
     "97": 2653,
     "98": 2498,
     "99": 2487,
     "100": 2417,
     "101": 2370,
     "102": 2359,
     "103": 2144,
     "104": 2140,
     "105": 2136,
     "106": 2059,
     "107": 1884,
     "108": 1973,
     "109": 1918,
     "110": 1884,
     "111": 1786,
     "112": 1702,
     "113": 1611,
     "114": 1555,
     "115": 1521,
     "116": 1582,
     "117": 1528,
     "118": 1553,
     "119": 1512,
     "120": 1420,
     "121": 1353,
     "122": 1341,
     "123": 1224,
     "124": 1198,
     "125": 1151,
     "126": 1206,
     "127": 1176,
     "128": 1121,
     "129": 1101,
     "130": 1046,
     "131": 1018,
     "132": 1010,
     "133": 942,
     "134": 953,
     "135": 904,
     "136": 936,
     "137": 888,
     "138": 847,
     "139": 792,
     "140": 869,
     "141": 759,
     "142": 735,
     "143": 714,
     "144": 705,
     "145": 678,
     "146": 708,
     "147": 712,
     "148": 623,
     "149": 666,
     "150": 615,
     "151": 621,
     "152": 615,
     "153": 593,
     "154": 547,
     "155": 562,
     "156": 531,
     "157": 562,
     "158": 508,
     "159": 533,
     "160": 507,
     "161": 501,
     "162": 486,
     "163": 477,
     "164": 467,
     "165": 438,
     "166": 451,
     "167": 443,
     "168": 407,
     "169": 380,
     "170": 371,
     "171": 379,
     "172": 358,
     "173": 379,
     "174": 351,
     "175": 323,
     "176": 324,
     "177": 333,
     "178": 287,
     "179": 331,
     "180": 316,
     "181": 293,
     "182": 282,
     "183": 269,
     "184": 258,
     "185": 286,
     "186": 287,
     "187": 264,
     "188": 257,
     "189": 249,
     "190": 218,
     "191": 219,
     "192": 188,
     "193": 231,
     "194": 235,
     "195": 225,
     "196": 208,
     "197": 206,
     "198": 196,
     "199": 186,
     "200": 187,
     "201": 158,
     "202": 171,
     "203": 171,
     "204": 178,
     "205": 182,
     "206": 146,
     "207": 148,
     "208": 185,
     "209": 174,
     "210": 161,
     "211": 159,
     "212": 148,
     "213": 151,
     "214": 157,
     "215": 143,
     "216": 143,
     "217": 126,
     "218": 136,
     "219": 136,
     "220": 122,
     "221": 124,
     "222": 111,
     "223": 140,
     "224": 113,
     "225": 114,
     "226": 116,
     "227": 104,
     "228": 107,
     "229": 115,
     "230": 101,
     "231": 93,
     "232": 96,
     "233": 93,
     "234": 103,
     "235": 92,
     "236": 93,
     "237": 96,
     "238": 112,
     "239": 83,
     "240": 88,
     "241": 80,
     "242": 93,
     "243": 84,
     "244": 58,
     "245": 73,
     "246": 64,
     "247": 82,
     "248": 62,
     "249": 69,
     "250": 69,
     "251": 56,
     "252": 56,
     "253": 63,
     "254": 61,
     "255": 65,
     "256": 58,
     "257": 63,
     "258": 63,
     "259": 62,
     "260": 59,
     "261": 59,
     "262": 58,
     "263": 45,
     "264": 46,
     "265": 46,
     "266": 42,
     "267": 40,
     "268": 41,
     "269": 53,
     "270": 46,
     "271": 31,
     "272": 35,
     "273": 36,
     "274": 38,
     "275": 37,
     "276": 39,
     "277": 42,
     "278": 47,
     "279": 35,
     "280": 35,
     "281": 40,
     "282": 33,
     "283": 35,
     "284": 46,
     "285": 31,
     "286": 25,
     "287": 25,
     "288": 22,
     "289": 27,
     "290": 23,
     "291": 27,
     "292": 27,
     "293": 21,
     "294": 31,
     "295": 35,
     "296": 24,
     "297": 17,
     "298": 22,
     "299": 15,
     "300": 18,
     "301": 19,
     "302": 24,
     "303": 25,
     "304": 32,
     "305": 21,
     "306": 19,
     "307": 19,
     "308": 23,
     "309": 21,
     "310": 26,
     "311": 20,
     "312": 19,
     "313": 15,
     "314": 11,
     "315": 19,
     "316": 19,
     "317": 19,
     "318": 22,
     "319": 18,
     "320": 22,
     "321": 10,
     "322": 15,
     "323": 10,
     "324": 10,
     "325": 10,
     "326": 15,
     "327": 14,
     "328": 16,
     "329": 15,
     "330": 21,
     "331": 15,
     "332": 14,
     "333": 15,
     "334": 15,
     "335": 12,
     "336": 12,
     "337": 13,
     "338": 9,
     "339": 13,
     "340": 13,
     "341": 7,
     "342": 8,
     "343": 11,
     "344": 13,
     "345": 9,
     "346": 14,
     "347": 12,
     "348": 9,
     "349": 8,
     "350": 5,
     "351": 4,
     "352": 10,
     "353": 4,
     "354": 3,
     "355": 6,
     "356": 10,
     "357": 11,
     "358": 9,
     "359": 8,
     "360": 6,
     "361": 3,
     "362": 9,
     "363": 10,
     "364": 6,
     "365": 4,
     "366": 7,
     "367": 9,
     "368": 7,
     "369": 8,
     "370": 11,
     "371": 3,
     "372": 6,
     "373": 6,
     "374": 10,
     "375": 7,
     "376": 6,
     "377": 7,
     "378": 3,
     "379": 5,
     "380": 5,
     "381": 3,
     "382": 5,
     "383": 7,
     "384": 4,
     "385": 3,
     "386": 4,
     "387": 10,
     "388": 4,
     "389": 2,
     "390": 6,
     "391": 9,
     "392": 7,
     "393": 8,
     "394": 4,
     "395": 5,
     "396": 5,
     "397": 4,
     "398": 2,
     "399": 11,
     "400": 5,
     "401": 2,
     "402": 5,
     "403": 2,
     "404": 3,
     "405": 1,
     "406": 2,
     "407": 3,
     "409": 3,
     "410": 6,
     "411": 2,
     "412": 2,
     "413": 1,
     "414": 3,
     "415": 7,
     "416": 2,
     "417": 3,
     "418": 2,
     "420": 1,
     "422": 4,
     "423": 2,
     "424": 2,
     "425": 4,
     "426": 1,
     "427": 2,
     "428": 1,
     "429": 1,
     "430": 2,
     "431": 2,
     "432": 2,
     "433": 2,
     "434": 1,
     "435": 3,
     "437": 2,
     "438": 2,
     "439": 1,
     "440": 2,
     "441": 1,
     "442": 1,
     "444": 1,
     "445": 1,
     "446": 3,
     "447": 3,
     "448": 1,
     "449": 3,
     "454": 2,
     "455": 2,
     "460": 1,
     "461": 1,
     "462": 1,
     "464": 1,
     "465": 2,
     "466": 3,
     "467": 2,
     "468": 1,
     "469": 1,
     "470": 2,
     "471": 2,
     "473": 2,
     "475": 2,
     "477": 4,
     "478": 1,
     "484": 2,
     "485": 1,
     "487": 3,
     "489": 1,
     "491": 1,
     "492": 1,
     "495": 2,
     "496": 4,
     "497": 2,
     "498": 1,
     "499": 1,
     "500": 1,
     "503": 1,
     "504": 2,
     "506": 1,
     "507": 3,
     "508": 1,
     "511": 1,
     "513": 1,
     "515": 2,
     "516": 1,
     "518": 1,
     "519": 1,
     "526": 1,
     "537": 1,
     "538": 1,
     "541": 1,
     "542": 1,
     "543": 1,
     "547": 1,
     "548": 2,
     "549": 3,
     "550": 1,
     "569": 1,
     "572": 1,
     "578": 1,
     "581": 1,
     "586": 1,
     "587": 1,
     "588": 1,
     "589": 1,
     "591": 1,
     "686": 1,
     "794": 1,
     "796": 1,
     "797": 1
    },
    "peak_excess_bits_hist": {
     "0": 2097153,
     "1": 6903696,
     "2": 3171749,
     "3": 1700811,
     "4": 976849,
     "5": 614838,
     "6": 400609,
     "7": 271542,
     "8": 187103,
     "9": 130017,
     "10": 92371,
     "11": 65302,
     "12": 46134,
     "13": 33407,
     "14": 24015,
     "15": 17176,
     "16": 12543,
     "17": 8962,
     "18": 6398,
     "19": 4678,
     "20": 3226,
     "21": 2352,
     "22": 1781,
     "23": 1233,
     "24": 929,
     "25": 635,
     "26": 479,
     "27": 375,
     "28": 240,
     "29": 162,
     "30": 139,
     "31": 93,
     "32": 56,
     "33": 40,
     "34": 43,
     "35": 11,
     "36": 17,
     "37": 6,
     "38": 11,
     "39": 2,
     "40": 7,
     "41": 9,
     "43": 4,
     "44": 1,
     "45": 2,
     "48": 2,
     "50": 3,
     "58": 5
    },
    "sum_delay": 2697680574.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "3": 2,
     "4": 12,
     "5": 8,
     "6": 38,
     "7": 51,
     "8": 102,
     "9": 140,
     "10": 213,
     "11": 324,
     "12": 451,
     "13": 623,
     "14": 842,
     "15": 1052,
     "16": 1389,
     "17": 1647,
     "18": 2002,
     "19": 2505,
     "20": 3089,
     "21": 3601,
     "22": 4150,
     "23": 4815,
     "24": 5459,
     "25": 6262,
     "26": 7343,
     "27": 8291,
     "28": 9361,
     "29": 10324,
     "30": 11735,
     "31": 12763,
     "32": 14095,
     "33": 15631,
     "34": 17076,
     "35": 18642,
     "36": 20040,
     "37": 22062,
     "38": 23716,
     "39": 25052,
     "40": 26560,
     "41": 28289,
     "42": 30387,
     "43": 32485,
     "44": 34223,
     "45": 36912,
     "46": 37942,
     "47": 39720,
     "48": 41638,
     "49": 43443,
     "50": 45314,
     "51": 47135,
     "52": 49431,
     "53": 50845,
     "54": 53466,
     "55": 55097,
     "56": 57125,
     "57": 58929,
     "58": 61208,
     "59": 62812,
     "60": 64826,
     "61": 66016,
     "62": 67600,
     "63": 69140,
     "64": 70224,
     "65": 71349,
     "66": 72181,
     "67": 74193,
     "68": 75357,
     "69": 77427,
     "70": 78999,
     "71": 80165,
     "72": 81755,
     "73": 83598,
     "74": 84866,
     "75": 86208,
     "76": 88691,
     "77": 89391,
     "78": 90093,
     "79": 90875,
     "80": 90892,
     "81": 91562,
     "82": 91850,
     "83": 92119,
     "84": 92995,
     "85": 94039,
     "86": 94194,
     "87": 96016,
     "88": 95881,
     "89": 95515,
     "90": 97172,
     "91": 96889,
     "92": 98248,
     "93": 98880,
     "94": 99099,
     "95": 99376,
     "96": 99305,
     "97": 98411,
     "98": 98800,
     "99": 98487,
     "100": 99032,
     "101": 99942,
     "102": 100112,
     "103": 100295,
     "104": 99901,
     "105": 98894,
     "106": 97673,
     "107": 97802,
     "108": 97377,
     "109": 97589,
     "110": 98024,
     "111": 97524,
     "112": 96926,
     "113": 96655,
     "114": 96114,
     "115": 96127,
     "116": 95892,
     "117": 96500,
     "118": 96740,
     "119": 96349,
     "120": 95670,
     "121": 94904,
     "122": 93550,
     "123": 93243,
     "124": 91842,
     "125": 90896,
     "126": 90110,
     "127": 90305,
     "128": 90043,
     "129": 89452,
     "130": 89170,
     "131": 89406,
     "132": 89189,
     "133": 88879,
     "134": 89321,
     "135": 88898,
     "136": 88503,
     "137": 87094,
     "138": 86063,
     "139": 85271,
     "140": 83855,
     "141": 83323,
     "142": 82576,
     "143": 81546,
     "144": 81227,
     "145": 80420,
     "146": 79987,
     "147": 79753,
     "148": 78783,
     "149": 78657,
     "150": 79097,
     "151": 78650,
     "152": 77878,
     "153": 77203,
     "154": 76730,
     "155": 75314,
     "156": 74521,
     "157": 74092,
     "158": 73386,
     "159": 72721,
     "160": 72440,
     "161": 71851,
     "162": 70487,
     "163": 70097,
     "164": 69295,
     "165": 68893,
     "166": 68353,
     "167": 67711,
     "168": 67700,
     "169": 67383,
     "170": 66675,
     "171": 66119,
     "172": 65503,
     "173": 64985,
     "174": 64553,
     "175": 64093,
     "176": 63920,
     "177": 63157,
     "178": 62250,
     "179": 61663,
     "180": 60713,
     "181": 59965,
     "182": 59032,
     "183": 58371,
     "184": 58067,
     "185": 57536,
     "186": 56907,
     "187": 56437,
     "188": 55643,
     "189": 55095,
     "190": 55066,
     "191": 54489,
     "192": 54635,
     "193": 54301,
     "194": 53583,
     "195": 52893,
     "196": 52330,
     "197": 50924,
     "198": 50521,
     "199": 49996,
     "200": 49072,
     "201": 48671,
     "202": 48300,
     "203": 47771,
     "204": 47216,
     "205": 47110,
     "206": 46533,
     "207": 46373,
     "208": 46274,
     "209": 45698,
     "210": 45184,
     "211": 44781,
     "212": 44275,
     "213": 43371,
     "214": 42734,
     "215": 42593,
     "216": 41900,
     "217": 41142,
     "218": 40937,
     "219": 40137,
     "220": 39763,
     "221": 39286,
     "222": 38916,
     "223": 38157,
     "224": 38110,
     "225": 37484,
     "226": 37260,
     "227": 36709,
     "228": 36124,
     "229": 36057,
     "230": 35383,
     "231": 35184,
     "232": 35054,
     "233": 34717,
     "234": 34190,
     "235": 34135,
     "236": 33598,
     "237": 33082,
     "238": 32810,
     "239": 32426,
     "240": 32040,
     "241": 31983,
     "242": 31001,
     "243": 31166,
     "244": 30664,
     "245": 30244,
     "246": 30118,
     "247": 29792,
     "248": 29467,
     "249": 29153,
     "250": 28685,
     "251": 28496,
     "252": 28184,
     "253": 28033,
     "254": 27690,
     "255": 27089,
     "256": 26922,
     "257": 26269,
     "258": 26237,
     "259": 25855,
     "260": 25619,
     "261": 25187,
     "262": 24911,
     "263": 24481,
     "264": 24566,
     "265": 24234,
     "266": 23796,
     "267": 23438,
     "268": 23503,
     "269": 23232,
     "270": 22924,
     "271": 22391,
     "272": 21872,
     "273": 21981,
     "274": 21429,
     "275": 21195,
     "276": 21273,
     "277": 20758,
     "278": 20559,
     "279": 20300,
     "280": 19899,
     "281": 19846,
     "282": 19899,
     "283": 19769,
     "284": 19405,
     "285": 18908,
     "286": 18981,
     "287": 18612,
     "288": 18592,
     "289": 18128,
     "290": 17887,
     "291": 17643,
     "292": 17142,
     "293": 16982,
     "294": 16966,
     "295": 16651,
     "296": 16377,
     "297": 16105,
     "298": 15867,
     "299": 15674,
     "300": 15432,
     "301": 15329,
     "302": 15207,
     "303": 14999,
     "304": 14942,
     "305": 14467,
     "306": 14570,
     "307": 14483,
     "308": 14188,
     "309": 14185,
     "310": 14243,
     "311": 13805,
     "312": 13479,
     "313": 13510,
     "314": 13342,
     "315": 13200,
     "316": 12967,
     "317": 12890,
     "318": 12836,
     "319": 12672,
     "320": 12526,
     "321": 12269,
     "322": 12253,
     "323": 12360,
     "324": 12117,
     "325": 11879,
     "326": 11757,
     "327": 11725,
     "328": 11569,
     "329": 11360,
     "330": 11084,
     "331": 11084,
     "332": 10877,
     "333": 10979,
     "334": 10560,
     "335": 10546,
     "336": 10572,
     "337": 10372,
     "338": 10322,
     "339": 10079,
     "340": 10057,
     "341": 9940,
     "342": 9670,
     "343": 9480,
     "344": 9520,
     "345": 9461,
     "346": 9206,
     "347": 9144,
     "348": 9128,
     "349": 8942,
     "350": 8823,
     "351": 8557,
     "352": 8684,
     "353": 8529,
     "354": 8392,
     "355": 8285,
     "356": 8178,
     "357": 8217,
     "358": 8202,
     "359": 7919,
     "360": 7923,
     "361": 7949,
     "362": 7811,
     "363": 7664,
     "364": 7574,
     "365": 7557,
     "366": 7454,
     "367": 7292,
     "368": 7148,
     "369": 7165,
     "370": 7043,
     "371": 6946,
     "372": 6904,
     "373": 6789,
     "374": 6708,
     "375": 6729,
     "376": 6577,
     "377": 6479,
     "378": 6504,
     "379": 6479,
     "380": 6338,
     "381": 6346,
     "382": 6212,
     "383": 6249,
     "384": 6109,
     "385": 5965,
     "386": 6139,
     "387": 5841,
     "388": 5768,
     "389": 5696,
     "390": 5685,
     "391": 5583,
     "392": 5578,
     "393": 5521,
     "394": 5466,
     "395": 5361,
     "396": 5381,
     "397": 5326,
     "398": 5319,
     "399": 5276,
     "400": 5279,
     "401": 5186,
     "402": 5028,
     "403": 4860,
     "404": 4909,
     "405": 4699,
     "406": 4784,
     "407": 4715,
     "408": 4578,
     "409": 4703,
     "410": 4583,
     "411": 4434,
     "412": 4349,
     "413": 4285,
     "414": 4419,
     "415": 4335,
     "416": 4115,
     "417": 4190,
     "418": 4199,
     "419": 4102,
     "420": 4012,
     "421": 4053,
     "422": 3865,
     "423": 3894,
     "424": 3829,
     "425": 3801,
     "426": 3734,
     "427": 3628,
     "428": 3632,
     "429": 3492,
     "430": 3456,
     "431": 3394,
     "432": 3372,
     "433": 3325,
     "434": 3310,
     "435": 3239,
     "436": 3265,
     "437": 3252,
     "438": 3091,
     "439": 3161,
     "440": 3031,
     "441": 3011,
     "442": 3022,
     "443": 3000,
     "444": 2995,
     "445": 2970,
     "446": 2830,
     "447": 2731,
     "448": 2798,
     "449": 2770,
     "450": 2714,
     "451": 2716,
     "452": 2592,
     "453": 2605,
     "454": 2641,
     "455": 2547,
     "456": 2597,
     "457": 2574,
     "458": 2488,
     "459": 2484,
     "460": 2457,
     "461": 2424,
     "462": 2331,
     "463": 2354,
     "464": 2335,
     "465": 2268,
     "466": 2226,
     "467": 2192,
     "468": 2171,
     "469": 2176,
     "470": 2182,
     "471": 2117,
     "472": 2183,
     "473": 2105,
     "474": 2044,
     "475": 2082,
     "476": 2025,
     "477": 2000,
     "478": 1988,
     "479": 1955,
     "480": 1932,
     "481": 1885,
     "482": 1856,
     "483": 1785,
     "484": 1799,
     "485": 1746,
     "486": 1829,
     "487": 1813,
     "488": 1756,
     "489": 1645,
     "490": 1753,
     "491": 1723,
     "492": 1635,
     "493": 1669,
     "494": 1583,
     "495": 1612,
     "496": 1641,
     "497": 1553,
     "498": 1582,
     "499": 1478,
     "500": 1522,
     "501": 1456,
     "502": 1450,
     "503": 1506,
     "504": 1488,
     "505": 1493,
     "506": 1506,
     "507": 1439,
     "508": 1452,
     "509": 1437,
     "510": 1410,
     "511": 1384,
     "512": 1337,
     "513": 1302,
     "514": 1231,
     "515": 1236,
     "516": 1253,
     "517": 1199,
     "518": 1212,
     "519": 1217,
     "520": 1213,
     "521": 1209,
     "522": 1261,
     "523": 1153,
     "524": 1227,
     "525": 1182,
     "526": 1175,
     "527": 1191,
     "528": 1095,
     "529": 1118,
     "530": 1112,
     "531": 1035,
     "532": 1079,
     "533": 1061,
     "534": 1046,
     "535": 1053,
     "536": 1022,
     "537": 1022,
     "538": 986,
     "539": 975,
     "540": 968,
     "541": 974,
     "542": 986,
     "543": 968,
     "544": 977,
     "545": 911,
     "546": 924,
     "547": 890,
     "548": 893,
     "549": 858,
     "550": 858,
     "551": 866,
     "552": 900,
     "553": 862,
     "554": 831,
     "555": 831,
     "556": 845,
     "557": 819,
     "558": 764,
     "559": 811,
     "560": 769,
     "561": 798,
     "562": 741,
     "563": 755,
     "564": 746,
     "565": 736,
     "566": 724,
     "567": 743,
     "568": 751,
     "569": 692,
     "570": 689,
     "571": 664,
     "572": 646,
     "573": 707,
     "574": 650,
     "575": 621,
     "576": 632,
     "577": 603,
     "578": 609,
     "579": 624,
     "580": 568,
     "581": 594,
     "582": 601,
     "583": 596,
     "584": 564,
     "585": 550,
     "586": 571,
     "587": 561,
     "588": 549,
     "589": 556,
     "590": 516,
     "591": 508,
     "592": 519,
     "593": 501,
     "594": 515,
     "595": 459,
     "596": 512,
     "597": 474,
     "598": 470,
     "599": 490,
     "600": 461,
     "601": 439,
     "602": 439,
     "603": 446,
     "604": 419,
     "605": 435,
     "606": 423,
     "607": 401,
     "608": 380,
     "609": 400,
     "610": 377,
     "611": 353,
     "612": 364,
     "613": 350,
     "614": 371,
     "615": 327,
     "616": 336,
     "617": 359,
     "618": 308,
     "619": 307,
     "620": 331,
     "621": 286,
     "622": 297,
     "623": 284,
     "624": 291,
     "625": 260,
     "626": 272,
     "627": 304,
     "628": 276,
     "629": 268,
     "630": 290,
     "631": 276,
     "632": 259,
     "633": 246,
     "634": 265,
     "635": 269,
     "636": 208,
     "637": 254,
     "638": 249,
     "639": 239,
     "640": 242,
     "641": 209,
     "642": 240,
     "643": 240,
     "644": 216,
     "645": 229,
     "646": 206,
     "647": 215,
     "648": 238,
     "649": 222,
     "650": 199,
     "651": 203,
     "652": 238,
     "653": 172,
     "654": 197,
     "655": 201,
     "656": 189,
     "657": 161,
     "658": 179,
     "659": 174,
     "660": 175,
     "661": 177,
     "662": 176,
     "663": 174,
     "664": 139,
     "665": 158,
     "666": 175,
     "667": 160,
     "668": 141,
     "669": 142,
     "670": 151,
     "671": 146,
     "672": 149,
     "673": 163,
     "674": 146,
     "675": 139,
     "676": 139,
     "677": 132,
     "678": 143,
     "679": 149,
     "680": 137,
     "681": 137,
     "682": 129,
     "683": 121,
     "684": 127,
     "685": 118,
     "686": 107,
     "687": 118,
     "688": 112,
     "689": 102,
     "690": 103,
     "691": 111,
     "692": 85,
     "693": 91,
     "694": 97,
     "695": 102,
     "696": 105,
     "697": 96,
     "698": 89,
     "699": 88,
     "700": 80,
     "701": 93,
     "702": 97,
     "703": 81,
     "704": 94,
     "705": 100,
     "706": 80,
     "707": 105,
     "708": 85,
     "709": 82,
     "710": 98,
     "711": 95,
     "712": 83,
     "713": 91,
     "714": 79,
     "715": 94,
     "716": 89,
     "717": 69,
     "718": 93,
     "719": 86,
     "720": 70,
     "721": 82,
     "722": 75,
     "723": 58,
     "724": 73,
     "725": 64,
     "726": 67,
     "727": 73,
     "728": 68,
     "729": 67,
     "730": 74,
     "731": 58,
     "732": 63,
     "733": 72,
     "734": 57,
     "735": 61,
     "736": 75,
     "737": 68,
     "738": 62,
     "739": 70,
     "740": 65,
     "741": 70,
     "742": 75,
     "743": 59,
     "744": 55,
     "745": 68,
     "746": 60,
     "747": 59,
     "748": 61,
     "749": 45,
     "750": 62,
     "751": 71,
     "752": 60,
     "753": 58,
     "754": 55,
     "755": 52,
     "756": 53,
     "757": 56,
     "758": 52,
     "759": 56,
     "760": 49,
     "761": 55,
     "762": 55,
     "763": 48,
     "764": 57,
     "765": 47,
     "766": 41,
     "767": 50,
     "768": 57,
     "769": 45,
     "770": 51,
     "771": 60,
     "772": 52,
     "773": 42,
     "774": 55,
     "775": 53,
     "776": 46,
     "777": 56,
     "778": 46,
     "779": 47,
     "780": 61,
     "781": 28,
     "782": 42,
     "783": 39,
     "784": 37,
     "785": 35,
     "786": 38,
     "787": 28,
     "788": 35,
     "789": 37,
     "790": 26,
     "791": 37,
     "792": 35,
     "793": 29,
     "794": 42,
     "795": 33,
     "796": 23,
     "797": 32,
     "798": 21,
     "799": 22,
     "800": 43,
     "801": 22,
     "802": 33,
     "803": 37,
     "804": 24,
     "805": 27,
     "806": 53,
     "807": 36,
     "808": 30,
     "809": 31,
     "810": 30,
     "811": 35,
     "812": 28,
     "813": 25,
     "814": 30,
     "815": 27,
     "816": 23,
     "817": 22,
     "818": 17,
     "819": 15,
     "820": 19,
     "821": 18,
     "822": 22,
     "823": 20,
     "824": 26,
     "825": 14,
     "826": 20,
     "827": 19,
     "828": 16,
     "829": 20,
     "830": 21,
     "831": 16,
     "832": 18,
     "833": 16,
     "834": 23,
     "835": 25,
     "836": 21,
     "837": 19,
     "838": 20,
     "839": 17,
     "840": 24,
     "841": 18,
     "842": 15,
     "843": 23,
     "844": 23,
     "845": 18,
     "846": 20,
     "847": 10,
     "848": 12,
     "849": 15,
     "850": 13,
     "851": 12,
     "852": 13,
     "853": 13,
     "854": 15,
     "855": 16,
     "856": 11,
     "857": 7,
     "858": 11,
     "859": 4,
     "860": 11,
     "861": 5,
     "862": 9,
     "863": 10,
     "864": 7,
     "865": 14,
     "866": 12,
     "867": 10,
     "868": 9,
     "869": 10,
     "870": 11,
     "871": 10,
     "872": 10,
     "873": 9,
     "874": 9,
     "875": 5,
     "876": 5,
     "877": 11,
     "878": 9,
     "879": 8,
     "880": 3,
     "881": 7,
     "882": 6,
     "883": 7,
     "884": 4,
     "885": 4,
     "886": 8,
     "887": 6,
     "888": 4,
     "889": 5,
     "890": 2,
     "891": 3,
     "892": 6,
     "893": 4,
     "894": 1,
     "895": 6,
     "896": 4,
     "897": 5,
     "898": 3,
     "899": 2,
     "900": 6,
     "901": 5,
     "902": 7,
     "903": 6,
     "904": 1,
     "905": 6,
     "906": 5,
     "907": 5,
     "908": 7,
     "909": 6,
     "910": 5,
     "911": 5,
     "912": 1,
     "913": 7,
     "914": 6,
     "915": 6,
     "916": 3,
     "917": 9,
     "918": 6,
     "919": 7,
     "920": 7,
     "921": 4,
     "922": 3,
     "923": 8,
     "924": 8,
     "925": 6,
     "926": 5,
     "927": 4,
     "928": 3,
     "929": 7,
     "930": 6,
     "931": 4,
     "932": 5,
     "933": 2,
     "934": 8,
     "935": 4,
     "936": 4,
     "937": 4,
     "938": 4,
     "939": 1,
     "940": 10,
     "941": 3,
     "942": 3,
     "943": 6,
     "944": 2,
     "945": 3,
     "946": 8,
     "947": 3,
     "948": 1,
     "949": 7,
     "950": 4,
     "951": 5,
     "952": 4,
     "953": 4,
     "954": 3,
     "955": 5,
     "956": 2,
     "957": 3,
     "958": 2,
     "959": 3,
     "960": 4,
     "961": 3,
     "962": 2,
     "963": 2,
     "964": 5,
     "965": 6,
     "966": 6,
     "967": 3,
     "968": 1,
     "969": 2,
     "970": 5,
     "971": 1,
     "972": 2,
     "974": 6,
     "975": 3,
     "976": 3,
     "977": 3,
     "978": 2,
     "979": 3,
     "980": 2,
     "981": 1,
     "982": 2,
     "984": 1,
     "985": 4,
     "986": 1,
     "987": 2,
     "988": 2,
     "989": 3,
     "990": 2,
     "991": 1,
     "993": 2,
     "994": 1,
     "996": 2,
     "998": 2,
     "999": 1,
     "1001": 1,
     "1003": 1,
     "1005": 1,
     "1006": 3,
     "1007": 3,
     "1009": 2,
     "1010": 4,
     "1011": 2,
     "1012": 1,
     "1013": 2,
     "1014": 2,
     "1015": 1,
     "1016": 1,
     "1017": 2,
     "1018": 3,
     "1019": 1,
     "1020": 1,
     "1022": 2,
     "1023": 1,
     "1024": 2,
     "1025": 2,
     "1028": 1,
     "1029": 1,
     "1030": 1,
     "1031": 3,
     "1032": 1,
     "1036": 2,
     "1037": 1,
     "1039": 2,
     "1040": 1,
     "1041": 1,
     "1042": 4,
     "1044": 1,
     "1045": 1,
     "1048": 2,
     "1050": 1,
     "1051": 3,
     "1053": 1,
     "1054": 1,
     "1056": 2,
     "1057": 1,
     "1058": 1,
     "1061": 1,
     "1064": 2,
     "1065": 1,
     "1068": 2,
     "1070": 1,
     "1071": 1,
     "1073": 1,
     "1075": 1,
     "1076": 2,
     "1078": 1,
     "1079": 1,
     "1081": 2,
     "1083": 1,
     "1087": 1,
     "1092": 1,
     "1094": 1,
     "1095": 2,
     "1096": 2,
     "1097": 1,
     "1098": 1,
     "1099": 2,
     "1100": 1,
     "1101": 1,
     "1102": 1,
     "1103": 1,
     "1104": 1,
     "1105": 1,
     "1114": 1,
     "1117": 2,
     "1120": 2,
     "1123": 1,
     "1133": 1,
     "1136": 2,
     "1137": 1,
     "1145": 2,
     "1148": 1,
     "1155": 1,
     "1160": 1,
     "1161": 1,
     "1163": 1,
     "1164": 2,
     "1172": 1,
     "1192": 1,
     "1203": 1,
     "1308": 1,
     "1432": 1,
     "1435": 1,
     "1438": 1
    }
   },
   "even": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 20971520.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -26906616.44206696,
    "glide_hist": {
     "1": 12582912,
     "2": 4194304
    },
    "glide_odd_steps_hist": {
     "0": 16777216
    },
    "peak_excess_bits_hist": {
     "0": 13981013,
     "1": 2796203
    },
    "sum_delay": 2516861388.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "1": 3,
     "2": 1,
     "3": 32,
     "4": 20,
     "5": 96,
     "6": 102,
     "7": 232,
     "8": 297,
     "9": 485,
     "10": 640,
     "11": 878,
     "12": 1201,
     "13": 1546,
     "14": 1961,
     "15": 2440,
     "16": 3015,
     "17": 3635,
     "18": 4131,
     "19": 5022,
     "20": 5932,
     "21": 6974,
     "22": 7850,
     "23": 8818,
     "24": 9864,
     "25": 11114,
     "26": 12594,
     "27": 14211,
     "28": 15961,
     "29": 17151,
     "30": 19116,
     "31": 20595,
     "32": 22615,
     "33": 24543,
     "34": 26548,
     "35": 28988,
     "36": 30598,
     "37": 32920,
     "38": 34992,
     "39": 36880,
     "40": 39115,
     "41": 40631,
     "42": 42967,
     "43": 45414,
     "44": 48062,
     "45": 50431,
     "46": 52502,
     "47": 54608,
     "48": 56294,
     "49": 57528,
     "50": 59639,
     "51": 62092,
     "52": 63561,
     "53": 66221,
     "54": 68291,
     "55": 70000,
     "56": 71919,
     "57": 74450,
     "58": 76253,
     "59": 78524,
     "60": 80475,
     "61": 82100,
     "62": 83647,
     "63": 84657,
     "64": 84960,
     "65": 85919,
     "66": 87404,
     "67": 88360,
     "68": 89788,
     "69": 91158,
     "70": 92231,
     "71": 93888,
     "72": 95702,
     "73": 96528,
     "74": 97880,
     "75": 99866,
     "76": 100634,
     "77": 101961,
     "78": 103056,
     "79": 103294,
     "80": 103120,
     "81": 102836,
     "82": 102553,
     "83": 102565,
     "84": 103382,
     "85": 103593,
     "86": 103652,
     "87": 104275,
     "88": 103733,
     "89": 104635,
     "90": 104231,
     "91": 104083,
     "92": 104961,
     "93": 105627,
     "94": 105634,
     "95": 106132,
     "96": 105109,
     "97": 104079,
     "98": 103759,
     "99": 103150,
     "100": 103689,
     "101": 103989,
     "102": 104313,
     "103": 104179,
     "104": 103459,
     "105": 102704,
     "106": 101633,
     "107": 100382,
     "108": 99551,
     "109": 98909,
     "110": 98937,
     "111": 98368,
     "112": 98463,
     "113": 97525,
     "114": 96774,
     "115": 96874,
     "116": 96695,
     "117": 96586,
     "118": 96448,
     "119": 96550,
     "120": 95425,
     "121": 94318,
     "122": 93019,
     "123": 91786,
     "124": 90349,
     "125": 89825,
     "126": 89104,
     "127": 88811,
     "128": 88120,
     "129": 88090,
     "130": 87793,
     "131": 87225,
     "132": 86564,
     "133": 86378,
     "134": 86358,
     "135": 85831,
     "136": 85436,
     "137": 84275,
     "138": 83508,
     "139": 82473,
     "140": 80882,
     "141": 80149,
     "142": 79515,
     "143": 78334,
     "144": 77702,
     "145": 77311,
     "146": 76479,
     "147": 76347,
     "148": 75312,
     "149": 74873,
     "150": 74590,
     "151": 74232,
     "152": 73977,
     "153": 73501,
     "154": 72342,
     "155": 71486,
     "156": 70543,
     "157": 69936,
     "158": 68878,
     "159": 68593,
     "160": 67210,
     "161": 66810,
     "162": 66223,
     "163": 65650,
     "164": 64521,
     "165": 63902,
     "166": 63475,
     "167": 63141,
     "168": 62550,
     "169": 62269,
     "170": 62014,
     "171": 61447,
     "172": 60316,
     "173": 60061,
     "174": 59318,
     "175": 59325,
     "176": 58779,
     "177": 58537,
     "178": 57281,
     "179": 57126,
     "180": 55669,
     "181": 55080,
     "182": 54389,
     "183": 53971,
     "184": 52858,
     "185": 52321,
     "186": 51618,
     "187": 51450,
     "188": 50792,
     "189": 50320,
     "190": 49841,
     "191": 49323,
     "192": 49202,
     "193": 48741,
     "194": 48352,
     "195": 48311,
     "196": 47186,
     "197": 46158,
     "198": 46197,
     "199": 44984,
     "200": 44258,
     "201": 43949,
     "202": 43466,
     "203": 42830,
     "204": 42505,
     "205": 42194,
     "206": 41369,
     "207": 41424,
     "208": 40877,
     "209": 40781,
     "210": 40594,
     "211": 40191,
     "212": 39795,
     "213": 38748,
     "214": 38286,
     "215": 37668,
     "216": 37224,
     "217": 36926,
     "218": 36379,
     "219": 35653,
     "220": 35101,
     "221": 34425,
     "222": 34111,
     "223": 33726,
     "224": 33548,
     "225": 32852,
     "226": 32608,
     "227": 32166,
     "228": 32203,
     "229": 31646,
     "230": 31150,
     "231": 30834,
     "232": 30235,
     "233": 30028,
     "234": 29680,
     "235": 29565,
     "236": 29164,
     "237": 28871,
     "238": 28675,
     "239": 28140,
     "240": 28154,
     "241": 27652,
     "242": 27590,
     "243": 27395,
     "244": 26747,
     "245": 26407,
     "246": 26314,
     "247": 25753,
     "248": 25292,
     "249": 25210,
     "250": 25117,
     "251": 24650,
     "252": 24536,
     "253": 24261,
     "254": 23922,
     "255": 23517,
     "256": 23279,
     "257": 22869,
     "258": 22826,
     "259": 22341,
     "260": 22076,
     "261": 21996,
     "262": 21387,
     "263": 21262,
     "264": 21028,
     "265": 20361,
     "266": 20530,
     "267": 20323,
     "268": 19977,
     "269": 19845,
     "270": 19546,
     "271": 19279,
     "272": 19068,
     "273": 18809,
     "274": 18194,
     "275": 18286,
     "276": 18155,
     "277": 17586,
     "278": 17824,
     "279": 17403,
     "280": 17308,
     "281": 17061,
     "282": 16922,
     "283": 16402,
     "284": 16347,
     "285": 16471,
     "286": 15948,
     "287": 15796,
     "288": 15571,
     "289": 15351,
     "290": 15260,
     "291": 14844,
     "292": 14668,
     "293": 14360,
     "294": 14200,
     "295": 13751,
     "296": 13838,
     "297": 13527,
     "298": 13243,
     "299": 13286,
     "300": 12974,
     "301": 12834,
     "302": 12691,
     "303": 12631,
     "304": 12297,
     "305": 12373,
     "306": 12310,
     "307": 11967,
     "308": 11995,
     "309": 11833,
     "310": 11661,
     "311": 11481,
     "312": 11666,
     "313": 11220,
     "314": 11083,
     "315": 11064,
     "316": 10863,
     "317": 10804,
     "318": 10885,
     "319": 10715,
     "320": 10589,
     "321": 10446,
     "322": 10404,
     "323": 10271,
     "324": 10106,
     "325": 10107,
     "326": 9967,
     "327": 10032,
     "328": 9615,
     "329": 9682,
     "330": 9480,
     "331": 9316,
     "332": 9310,
     "333": 9037,
     "334": 8987,
     "335": 9027,
     "336": 8764,
     "337": 8560,
     "338": 8697,
     "339": 8499,
     "340": 8198,
     "341": 8292,
     "342": 8016,
     "343": 8179,
     "344": 7994,
     "345": 7568,
     "346": 7658,
     "347": 7656,
     "348": 7401,
     "349": 7455,
     "350": 7362,
     "351": 7249,
     "352": 7138,
     "353": 7008,
     "354": 7011,
     "355": 6907,
     "356": 6794,
     "357": 6789,
     "358": 6741,
     "359": 6684,
     "360": 6698,
     "361": 6599,
     "362": 6384,
     "363": 6398,
     "364": 6384,
     "365": 6279,
     "366": 6174,
     "367": 6054,
     "368": 6099,
     "369": 5935,
     "370": 5724,
     "371": 5788,
     "372": 5495,
     "373": 5533,
     "374": 5545,
     "375": 5497,
     "376": 5453,
     "377": 5523,
     "378": 5279,
     "379": 5300,
     "380": 5295,
     "381": 5291,
     "382": 5162,
     "383": 5193,
     "384": 5058,
     "385": 5072,
     "386": 4920,
     "387": 4863,
     "388": 4857,
     "389": 4823,
     "390": 4643,
     "391": 4730,
     "392": 4635,
     "393": 4640,
     "394": 4527,
     "395": 4539,
     "396": 4349,
     "397": 4379,
     "398": 4365,
     "399": 4286,
     "400": 4332,
     "401": 4364,
     "402": 4161,
     "403": 4139,
     "404": 4080,
     "405": 4012,
     "406": 3994,
     "407": 3846,
     "408": 3875,
     "409": 3824,
     "410": 3736,
     "411": 3661,
     "412": 3729,
     "413": 3632,
     "414": 3515,
     "415": 3478,
     "416": 3510,
     "417": 3482,
     "418": 3401,
     "419": 3313,
     "420": 3308,
     "421": 3193,
     "422": 3134,
     "423": 3097,
     "424": 3027,
     "425": 3062,
     "426": 2974,
     "427": 3023,
     "428": 2920,
     "429": 2870,
     "430": 2815,
     "431": 2725,
     "432": 2734,
     "433": 2732,
     "434": 2662,
     "435": 2564,
     "436": 2641,
     "437": 2485,
     "438": 2513,
     "439": 2507,
     "440": 2435,
     "441": 2486,
     "442": 2327,
     "443": 2318,
     "444": 2263,
     "445": 2314,
     "446": 2355,
     "447": 2368,
     "448": 2207,
     "449": 2221,
     "450": 2189,
     "451": 2138,
     "452": 2115,
     "453": 2169,
     "454": 2039,
     "455": 2086,
     "456": 1996,
     "457": 1958,
     "458": 1968,
     "459": 1981,
     "460": 1968,
     "461": 1952,
     "462": 1999,
     "463": 1881,
     "464": 1839,
     "465": 1835,
     "466": 1795,
     "467": 1796,
     "468": 1747,
     "469": 1799,
     "470": 1725,
     "471": 1719,
     "472": 1681,
     "473": 1682,
     "474": 1679,
     "475": 1623,
     "476": 1534,
     "477": 1614,
     "478": 1558,
     "479": 1570,
     "480": 1579,
     "481": 1484,
     "482": 1499,
     "483": 1448,
     "484": 1409,
     "485": 1479,
     "486": 1452,
     "487": 1333,
     "488": 1365,
     "489": 1414,
     "490": 1319,
     "491": 1369,
     "492": 1345,
     "493": 1343,
     "494": 1332,
     "495": 1290,
     "496": 1257,
     "497": 1238,
     "498": 1171,
     "499": 1218,
     "500": 1258,
     "501": 1107,
     "502": 1221,
     "503": 1158,
     "504": 1170,
     "505": 1211,
     "506": 1108,
     "507": 1231,
     "508": 1174,
     "509": 1135,
     "510": 1104,
     "511": 1136,
     "512": 1126,
     "513": 1076,
     "514": 1003,
     "515": 1048,
     "516": 1027,
     "517": 999,
     "518": 1017,
     "519": 1019,
     "520": 936,
     "521": 998,
     "522": 930,
     "523": 947,
     "524": 960,
     "525": 886,
     "526": 928,
     "527": 957,
     "528": 931,
     "529": 943,
     "530": 868,
     "531": 920,
     "532": 911,
     "533": 865,
     "534": 875,
     "535": 872,
     "536": 820,
     "537": 864,
     "538": 824,
     "539": 779,
     "540": 828,
     "541": 772,
     "542": 757,
     "543": 750,
     "544": 750,
     "545": 751,
     "546": 764,
     "547": 689,
     "548": 710,
     "549": 702,
     "550": 672,
     "551": 670,
     "552": 674,
     "553": 659,
     "554": 671,
     "555": 655,
     "556": 717,
     "557": 628,
     "558": 671,
     "559": 622,
     "560": 596,
     "561": 638,
     "562": 614,
     "563": 608,
     "564": 630,
     "565": 607,
     "566": 608,
     "567": 609,
     "568": 544,
     "569": 600,
     "570": 558,
     "571": 526,
     "572": 525,
     "573": 511,
     "574": 480,
     "575": 529,
     "576": 485,
     "577": 472,
     "578": 488,
     "579": 461,
     "580": 477,
     "581": 490,
     "582": 440,
     "583": 429,
     "584": 464,
     "585": 422,
     "586": 424,
     "587": 415,
     "588": 421,
     "589": 402,
     "590": 393,
     "591": 435,
     "592": 375,
     "593": 370,
     "594": 371,
     "595": 369,
     "596": 360,
     "597": 329,
     "598": 372,
     "599": 327,
     "600": 331,
     "601": 338,
     "602": 310,
     "603": 315,
     "604": 293,
     "605": 309,
     "606": 286,
     "607": 313,
     "608": 280,
     "609": 240,
     "610": 269,
     "611": 265,
     "612": 262,
     "613": 254,
     "614": 249,
     "615": 240,
     "616": 254,
     "617": 222,
     "618": 218,
     "619": 236,
     "620": 222,
     "621": 221,
     "622": 219,
     "623": 203,
     "624": 224,
     "625": 202,
     "626": 190,
     "627": 174,
     "628": 177,
     "629": 192,
     "630": 193,
     "631": 178,
     "632": 198,
     "633": 194,
     "634": 177,
     "635": 186,
     "636": 169,
     "637": 183,
     "638": 166,
     "639": 144,
     "640": 169,
     "641": 166,
     "642": 164,
     "643": 164,
     "644": 169,
     "645": 179,
     "646": 170,
     "647": 171,
     "648": 157,
     "649": 170,
     "650": 158,
     "651": 150,
     "652": 148,
     "653": 137,
     "654": 140,
     "655": 136,
     "656": 128,
     "657": 139,
     "658": 131,
     "659": 111,
     "660": 138,
     "661": 135,
     "662": 119,
     "663": 117,
     "664": 130,
     "665": 122,
     "666": 107,
     "667": 93,
     "668": 125,
     "669": 108,
     "670": 103,
     "671": 94,
     "672": 101,
     "673": 85,
     "674": 86,
     "675": 95,
     "676": 93,
     "677": 89,
     "678": 86,
     "679": 88,
     "680": 82,
     "681": 73,
     "682": 88,
     "683": 81,
     "684": 88,
     "685": 87,
     "686": 85,
     "687": 95,
     "688": 74,
     "689": 69,
     "690": 83,
     "691": 71,
     "692": 75,
     "693": 78,
     "694": 74,
     "695": 78,
     "696": 79,
     "697": 70,
     "698": 70,
     "699": 72,
     "700": 77,
     "701": 78,
     "702": 53,
     "703": 67,
     "704": 70,
     "705": 62,
     "706": 68,
     "707": 72,
     "708": 64,
     "709": 69,
     "710": 59,
     "711": 60,
     "712": 71,
     "713": 66,
     "714": 58,
     "715": 69,
     "716": 56,
     "717": 54,
     "718": 72,
     "719": 57,
     "720": 54,
     "721": 65,
     "722": 55,
     "723": 54,
     "724": 52,
     "725": 53,
     "726": 50,
     "727": 63,
     "728": 52,
     "729": 53,
     "730": 56,
     "731": 45,
     "732": 56,
     "733": 53,
     "734": 49,
     "735": 51,
     "736": 51,
     "737": 46,
     "738": 49,
     "739": 44,
     "740": 44,
     "741": 50,
     "742": 49,
     "743": 43,
     "744": 57,
     "745": 43,
     "746": 42,
     "747": 52,
     "748": 37,
     "749": 46,
     "750": 46,
     "751": 35,
     "752": 35,
     "753": 41,
     "754": 41,
     "755": 45,
     "756": 38,
     "757": 42,
     "758": 37,
     "759": 35,
     "760": 47,
     "761": 39,
     "762": 42,
     "763": 42,
     "764": 33,
     "765": 37,
     "766": 45,
     "767": 33,
     "768": 29,
     "769": 36,
     "770": 35,
     "771": 26,
     "772": 33,
     "773": 43,
     "774": 35,
     "775": 34,
     "776": 32,
     "777": 37,
     "778": 30,
     "779": 35,
     "780": 32,
     "781": 33,
     "782": 40,
     "783": 36,
     "784": 27,
     "785": 45,
     "786": 27,
     "787": 30,
     "788": 28,
     "789": 26,
     "790": 27,
     "791": 28,
     "792": 25,
     "793": 31,
     "794": 25,
     "795": 19,
     "796": 24,
     "797": 25,
     "798": 20,
     "799": 19,
     "800": 17,
     "801": 20,
     "802": 24,
     "803": 17,
     "804": 21,
     "805": 23,
     "806": 22,
     "807": 15,
     "808": 18,
     "809": 21,
     "810": 18,
     "811": 24,
     "812": 17,
     "813": 23,
     "814": 22,
     "815": 14,
     "816": 16,
     "817": 19,
     "818": 8,
     "819": 14,
     "820": 9,
     "821": 11,
     "822": 7,
     "823": 6,
     "824": 8,
     "825": 11,
     "826": 14,
     "827": 9,
     "828": 12,
     "829": 15,
     "830": 9,
     "831": 12,
     "832": 13,
     "833": 8,
     "834": 10,
     "835": 8,
     "836": 9,
     "837": 15,
     "838": 9,
     "839": 10,
     "840": 11,
     "841": 9,
     "842": 12,
     "843": 15,
     "844": 9,
     "845": 14,
     "846": 11,
     "847": 12,
     "848": 14,
     "849": 13,
     "850": 6,
     "851": 9,
     "852": 9,
     "853": 7,
     "854": 6,
     "855": 6,
     "856": 8,
     "857": 10,
     "858": 13,
     "859": 6,
     "860": 5,
     "861": 6,
     "862": 4,
     "863": 5,
     "864": 7,
     "865": 4,
     "866": 5,
     "867": 4,
     "868": 9,
     "869": 10,
     "870": 7,
     "871": 8,
     "872": 6,
     "873": 7,
     "874": 5,
     "875": 2,
     "876": 10,
     "877": 6,
     "878": 2,
     "879": 7,
     "880": 9,
     "881": 3,
     "882": 6,
     "883": 6,
     "884": 1,
     "885": 3,
     "886": 3,
     "887": 3,
     "888": 4,
     "889": 4,
     "890": 2,
     "891": 3,
     "892": 3,
     "893": 1,
     "894": 1,
     "895": 2,
     "896": 1,
     "897": 1,
     "898": 3,
     "899": 1,
     "900": 6,
     "901": 1,
     "902": 4,
     "903": 4,
     "905": 4,
     "906": 1,
     "907": 1,
     "908": 3,
     "909": 2,
     "910": 5,
     "911": 3,
     "912": 4,
     "913": 2,
     "914": 2,
     "915": 3,
     "916": 5,
     "917": 3,
     "918": 2,
     "919": 4,
     "920": 4,
     "921": 3,
     "922": 5,
     "923": 2,
     "924": 4,
     "925": 6,
     "926": 5,
     "927": 3,
     "928": 5,
     "929": 5,
     "930": 3,
     "931": 5,
     "932": 7,
     "933": 5,
     "934": 5,
     "935": 5,
     "936": 4,
     "937": 5,
     "938": 3,
     "939": 3,
     "940": 4,
     "941": 1,
     "942": 6,
     "943": 4,
     "944": 2,
     "945": 3,
     "946": 2,
     "947": 3,
     "948": 6,
     "949": 4,
     "950": 3,
     "951": 4,
     "952": 5,
     "953": 3,
     "954": 3,
     "955": 5,
     "957": 4,
     "958": 4,
     "959": 2,
     "960": 2,
     "961": 1,
     "962": 2,
     "963": 3,
     "964": 2,
     "965": 1,
     "966": 3,
     "967": 1,
     "968": 3,
     "969": 2,
     "970": 1,
     "971": 1,
     "972": 3,
     "973": 1,
     "974": 1,
     "975": 1,
     "976": 1,
     "977": 2,
     "979": 1,
     "980": 2,
     "982": 1,
     "984": 2,
     "985": 1,
     "987": 1,
     "988": 1,
     "990": 2,
     "991": 1,
     "992": 2,
     "993": 1,
     "995": 1,
     "998": 3,
     "1000": 1,
     "1001": 2,
     "1002": 1,
     "1003": 1,
     "1004": 1,
     "1005": 1,
     "1008": 1,
     "1009": 3,
     "1010": 1,
     "1011": 1,
     "1012": 3,
     "1013": 3,
     "1014": 2,
     "1015": 3,
     "1016": 1,
     "1017": 1,
     "1018": 1,
     "1020": 2,
     "1021": 1,
     "1022": 1,
     "1033": 1,
     "1034": 2,
     "1036": 1,
     "1040": 1,
     "1044": 2,
     "1045": 2,
     "1047": 1,
     "1053": 2,
     "1060": 1,
     "1067": 1,
     "1070": 1,
     "1073": 1,
     "1075": 2,
     "1076": 1,
     "1078": 2,
     "1083": 1,
     "1084": 1,
     "1085": 1,
     "1097": 1,
     "1104": 1,
     "1106": 1,
     "1107": 1,
     "1108": 1,
     "1116": 1,
     "1119": 1,
     "1120": 1,
     "1122": 1,
     "1139": 1,
     "1147": 1,
     "1150": 1,
     "1151": 1,
     "1153": 1,
     "1166": 1,
     "1440": 1
    }
   },
   "max_glide": [
    1248,
    50124141
   ],
   "max_peak": {
    "bits": 84,
    "top64": "16364438221705930692",
    "n": 36209691
   },
   "has_delay": true,
   "max_delay": [
    1440,
    66832188
   ],
   "basins": {
    "0": 17592721,
    "1": 7662427,
    "2": 8299284
   },
   "mean_glide_odd_n": 12.432450234889984,
   "mean_glide_odd_steps_odd_n": 7.6510894894599915,
   "measured_drift_bits_per_odd_step": -0.21693138612180132
  },
  "27": {
   "k": 27,
   "range": [
    67108864,
    134217728
   ],
   "next_n": 134217728,
   "complete": true,
   "odd": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 417124494.0,
    "sum_glide_odd_steps": 256689549.0,
    "sum_log2_drop": -55688550.722006574,
    "glide_hist": {
     "2": 12582912,
     "3": 2097152,
     "4": 1048576,
     "5": 3670016,
     "6": 1310720,
     "7": 851968,
     "8": 1720320,
     "9": 704512,
     "10": 606208,
     "11": 678912,
     "12": 471552,
     "13": 575808,
     "14": 523968,
     "15": 334560,
     "16": 387060,
     "17": 266726,
     "18": 274035,
     "19": 301297,
     "20": 227223,
     "21": 242768,
     "22": 256507,
     "23": 194810,
     "24": 198647,
     "25": 198325,
     "26": 134646,
     "27": 143886,
     "28": 134968,
     "29": 126627,
     "30": 134872,
     "31": 119428,
     "32": 105083,
     "33": 104567,
     "34": 85392,
     "35": 89139,
     "36": 89237,
     "37": 84133,
     "38": 86751,
     "39": 83707,
     "40": 76747,
     "41": 75376,
     "42": 69114,
     "43": 59292,
     "44": 59875,
     "45": 56069,
     "46": 55837,
     "47": 55557,
     "48": 51746,
     "49": 48425,
     "50": 45882,
     "51": 42137,
     "52": 42697,
     "53": 41861,
     "54": 42045,
     "55": 41602,
     "56": 40338,
     "57": 38818,
     "58": 36692,
     "59": 34258,
     "60": 31664,
     "61": 31161,
     "62": 29891,
     "63": 29953,
     "64": 29182,
     "65": 27506,
     "66": 26054,
     "67": 25049,
     "68": 23869,
     "69": 23947,
     "70": 23155,
     "71": 22582,
     "72": 21613,
     "73": 20879,
     "74": 19774,
     "75": 19226,
     "76": 19335,
     "77": 19482,
     "78": 19169,
     "79": 18896,
     "80": 18659,
     "81": 18149,
     "82": 16784,
     "83": 16279,
     "84": 15673,
     "85": 14986,
     "86": 14781,
     "87": 14502,
     "88": 14138,
     "89": 13522,
     "90": 12960,
     "91": 12702,
     "92": 12454,
     "93": 12274,
     "94": 12414,
     "95": 12100,
     "96": 12115,
     "97": 11730,
     "98": 11368,
     "99": 11095,
     "100": 10466,
     "101": 10166,
     "102": 9944,
     "103": 9640,
     "104": 9525,
     "105": 9246,
     "106": 8867,
     "107": 8529,
     "108": 8619,
     "109": 8230,
     "110": 8261,
     "111": 8245,
     "112": 8223,
     "113": 8153,
     "114": 7872,
     "115": 7696,
     "116": 7141,
     "117": 7076,
     "118": 6939,
     "119": 6710,
     "120": 6472,
     "121": 6350,
     "122": 6324,
     "123": 6065,
     "124": 5847,
     "125": 5926,
     "126": 5757,
     "127": 5744,
     "128": 5745,
     "129": 5647,
     "130": 5604,
     "131": 5587,
     "132": 5391,
     "133": 5131,
     "134": 5009,
     "135": 4723,
     "136": 4752,
     "137": 4497,
     "138": 4424,
     "139": 4385,
     "140": 4253,
     "141": 4111,
     "142": 4088,
     "143": 4045,
     "144": 3889,
     "145": 3852,
     "146": 3796,
     "147": 3691,
     "148": 3724,
     "149": 3526,
     "150": 3435,
     "151": 3393,
     "152": 3352,
     "153": 3259,
     "154": 3321,
     "155": 3263,
     "156": 3254,
     "157": 3087,
     "158": 3055,
     "159": 3055,
     "160": 2938,
     "161": 2861,
     "162": 2853,
     "163": 2656,
     "164": 2624,
     "165": 2592,
     "166": 2578,
     "167": 2596,
     "168": 2537,
     "169": 2501,
     "170": 2489,
     "171": 2560,
     "172": 2477,
     "173": 2383,
     "174": 2364,
     "175": 2258,
     "176": 2142,
     "177": 2195,
     "178": 2182,
     "179": 2038,
     "180": 2003,
     "181": 2044,
     "182": 1987,
     "183": 1927,
     "184": 1908,
     "185": 1887,
     "186": 1866,
     "187": 1869,
     "188": 1812,
     "189": 1840,
     "190": 1787,
     "191": 1715,
     "192": 1680,
     "193": 1609,
     "194": 1602,
     "195": 1575,
     "196": 1507,
     "197": 1495,
     "198": 1514,
     "199": 1507,
     "200": 1414,
     "201": 1454,
     "202": 1521,
     "203": 1457,
     "204": 1398,
     "205": 1357,
     "206": 1338,
     "207": 1389,
     "208": 1333,
     "209": 1259,
     "210": 1231,
     "211": 1237,
     "212": 1124,
     "213": 1161,
     "214": 1187,
     "215": 1131,
     "216": 1167,
     "217": 1109,
     "218": 1068,
     "219": 1048,
     "220": 1043,
     "221": 1027,
     "222": 987,
     "223": 995,
     "224": 1015,
     "225": 1001,
     "226": 904,
     "227": 901,
     "228": 957,
     "229": 936,
     "230": 855,
     "231": 849,
     "232": 868,
     "233": 826,
     "234": 807,
     "235": 811,
     "236": 814,
     "237": 806,
     "238": 804,
     "239": 809,
     "240": 728,
     "241": 706,
     "242": 725,
     "243": 728,
     "244": 788,
     "245": 738,
     "246": 730,
     "247": 720,
     "248": 700,
     "249": 684,
     "250": 669,
     "251": 651,
     "252": 630,
     "253": 572,
     "254": 600,
     "255": 605,
     "256": 572,
     "257": 590,
     "258": 536,
     "259": 546,
     "260": 540,
     "261": 571,
     "262": 542,
     "263": 533,
     "264": 517,
     "265": 529,
     "266": 516,
     "267": 508,
     "268": 515,
     "269": 515,
     "270": 472,
     "271": 482,
     "272": 454,
     "273": 446,
     "274": 435,
     "275": 437,
     "276": 453,
     "277": 450,
     "278": 421,
     "279": 435,
     "280": 419,
     "281": 390,
     "282": 402,
     "283": 392,
     "284": 353,
     "285": 419,
     "286": 377,
     "287": 392,
     "288": 370,
     "289": 349,
     "290": 345,
     "291": 339,
     "292": 366,
     "293": 323,
     "294": 322,
     "295": 318,
     "296": 324,
     "297": 307,
     "298": 349,
     "299": 302,
     "300": 303,
     "301": 293,
     "302": 313,
     "303": 256,
     "304": 279,
     "305": 300,
     "306": 266,
     "307": 264,
     "308": 303,
     "309": 251,
     "310": 253,
     "311": 264,
     "312": 246,
     "313": 235,
     "314": 250,
     "315": 265,
     "316": 219,
     "317": 237,
     "318": 233,
     "319": 249,
     "320": 242,
     "321": 205,
     "322": 209,
     "323": 230,
     "324": 205,
     "325": 224,
     "326": 215,
     "327": 217,
     "328": 198,
     "329": 227,
     "330": 215,
     "331": 201,
     "332": 200,
     "333": 193,
     "334": 212,
     "335": 173,
     "336": 193,
     "337": 211,
     "338": 194,
     "339": 188,
     "340": 191,
     "341": 193,
     "342": 184,
     "343": 177,
     "344": 174,
     "345": 157,
     "346": 170,
     "347": 171,
     "348": 154,
     "349": 149,
     "350": 156,
     "351": 166,
     "352": 154,
     "353": 150,
     "354": 150,
     "355": 150,
     "356": 135,
     "357": 128,
     "358": 131,
     "359": 151,
     "360": 133,
     "361": 134,
     "362": 119,
     "363": 132,
     "364": 134,
     "365": 108,
     "366": 110,
     "367": 116,
     "368": 118,
     "369": 129,
     "370": 132,
     "371": 107,
     "372": 108,
     "373": 114,
     "374": 104,
     "375": 117,
     "376": 115,
     "377": 114,
     "378": 113,
     "379": 109,
     "380": 106,
     "381": 108,
     "382": 79,
     "383": 104,
     "384": 119,
     "385": 100,
     "386": 110,
     "387": 96,
     "388": 101,
     "389": 111,
     "390": 102,
     "391": 86,
     "392": 99,
     "393": 90,
     "394": 77,
     "395": 103,
     "396": 99,
     "397": 72,
     "398": 83,
     "399": 77,
     "400": 62,
     "401": 77,
     "402": 71,
     "403": 74,
     "404": 60,
     "405": 78,
     "406": 95,
     "407": 60,
     "408": 65,
     "409": 75,
     "410": 78,
     "411": 84,
     "412": 62,
     "413": 55,
     "414": 68,
     "415": 66,
     "416": 57,
     "417": 64,
     "418": 63,
     "419": 59,
     "420": 61,
     "421": 42,
     "422": 53,
     "423": 51,
     "424": 39,
     "425": 54,
     "426": 68,
     "427": 56,
     "428": 61,
     "429": 57,
     "430": 50,
     "431": 51,
     "432": 46,
     "433": 47,
     "434": 49,
     "435": 49,
     "436": 50,
     "437": 54,
     "438": 49,
     "439": 53,
     "440": 44,
     "441": 46,
     "442": 47,
     "443": 51,
     "444": 42,
     "445": 36,
     "446": 66,
     "447": 47,
     "448": 43,
     "449": 48,
     "450": 43,
     "451": 35,
     "452": 37,
     "453": 40,
     "454": 28,
     "455": 37,
     "456": 25,
     "457": 35,
     "458": 36,
     "459": 24,
     "460": 27,
     "461": 32,
     "462": 33,
     "463": 31,
     "464": 34,
     "465": 40,
     "466": 40,
     "467": 32,
     "468": 37,
     "469": 29,
     "470": 40,
     "471": 35,
     "472": 29,
     "473": 26,
     "474": 32,
     "475": 29,
     "476": 27,
     "477": 37,
     "478": 28,
     "479": 25,
     "480": 22,
     "481": 31,
     "482": 36,
     "483": 31,
     "484": 27,
     "485": 25,
     "486": 32,
     "487": 22,
     "488": 17,
     "489": 25,
     "490": 25,
     "491": 26,
     "492": 27,
     "493": 17,
     "494": 22,
     "495": 16,
     "496": 26,
     "497": 19,
     "498": 16,
     "499": 25,
     "500": 21,
     "501": 22,
     "502": 25,
     "503": 16,
     "504": 23,
     "505": 13,
     "506": 15,
     "507": 19,
     "508": 16,
     "509": 20,
     "510": 23,
     "511": 23,
     "512": 17,
     "513": 11,
     "514": 21,
     "515": 11,
     "516": 9,
     "517": 21,
     "518": 11,
     "519": 14,
     "520": 15,
     "521": 7,
     "522": 17,
     "523": 18,
     "524": 14,
     "525": 16,
     "526": 12,
     "527": 17,
     "528": 15,
     "529": 12,
     "530": 17,
     "531": 17,
     "532": 16,
     "533": 16,
     "534": 13,
     "535": 9,
     "536": 16,
     "537": 11,
     "538": 6,
     "539": 21,
     "540": 13,
     "541": 12,
     "542": 10,
     "543": 13,
     "544": 5,
     "545": 8,
     "546": 15,
     "547": 8,
     "548": 15,
     "549": 16,
     "550": 15,
     "551": 14,
     "552": 16,
     "553": 8,
     "554": 10,
     "555": 14,
     "556": 14,
     "557": 12,
     "558": 11,
     "559": 10,
     "560": 11,
     "561": 12,
     "562": 9,
     "563": 11,
     "564": 11,
     "565": 11,
     "566": 7,
     "567": 10,
     "568": 10,
     "569": 6,
     "570": 9,
     "571": 13,
     "572": 5,
     "573": 6,
     "574": 11,
     "575": 8,
     "576": 6,
     "577": 9,
     "578": 5,
     "579": 7,
     "580": 13,
     "581": 8,
     "582": 6,
     "583": 10,
     "584": 6,
     "585": 8,
     "586": 12,
     "587": 7,
     "588": 9,
     "589": 10,
     "590": 7,
     "591": 5,
     "592": 7,
     "593": 4,
     "594": 2,
     "595": 11,
     "596": 9,
     "597": 16,
     "598": 11,
     "599": 7,
     "600": 7,
     "601": 4,
     "602": 4,
     "603": 11,
     "604": 5,
     "605": 4,
     "606": 11,
     "607": 2,
     "608": 3,
     "609": 10,
     "610": 8,
     "611": 4,
     "612": 12,
     "613": 9,
     "614": 5,
     "615": 7,
     "616": 8,
     "617": 5,
     "618": 5,
     "619": 3,
     "620": 5,
     "621": 6,
     "622": 6,
     "623": 6,
     "624": 5,
     "625": 5,
     "626": 6,
     "627": 5,
     "628": 5,
     "629": 5,
     "630": 6,
     "631": 7,
     "632": 3,
     "633": 3,
     "634": 4,
     "635": 6,
     "636": 5,
     "637": 5,
     "638": 7,
     "639": 3,
     "640": 4,
     "641": 4,
     "642": 4,
     "643": 3,
     "644": 5,
     "645": 3,
     "646": 6,
     "647": 3,
     "648": 2,
     "649": 3,
     "650": 2,
     "651": 6,
     "652": 5,
     "653": 4,
     "654": 5,
     "655": 4,
     "656": 4,
     "657": 3,
     "658": 4,
     "659": 4,
     "660": 4,
     "661": 4,
     "662": 2,
     "663": 6,
     "664": 4,
     "665": 4,
     "666": 4,
     "667": 1,
     "668": 1,
     "669": 3,
     "670": 1,
     "671": 3,
     "672": 3,
     "673": 2,
     "674": 4,
     "675": 1,
     "676": 2,
     "678": 3,
     "679": 4,
     "680": 4,
     "681": 3,
     "682": 1,
     "683": 1,
     "684": 2,
     "685": 3,
     "686": 1,
     "687": 3,
     "688": 3,
     "689": 1,
     "690": 2,
     "691": 1,
     "693": 2,
     "694": 1,
     "696": 2,
     "697": 1,
     "699": 2,
     "700": 5,
     "701": 3,
     "702": 1,
     "703": 2,
     "704": 1,
     "706": 1,
     "707": 1,
     "708": 2,
     "709": 5,
     "710": 2,
     "711": 2,
     "712": 3,
     "713": 2,
     "716": 3,
     "717": 2,
     "718": 1,
     "719": 2,
     "721": 1,
     "722": 2,
     "724": 1,
     "725": 1,
     "726": 2,
     "727": 1,
     "728": 3,
     "729": 1,
     "731": 2,
     "732": 1,
     "733": 1,
     "734": 3,
     "735": 7,
     "736": 2,
     "737": 3,
     "738": 3,
     "739": 4,
     "740": 2,
     "741": 1,
     "742": 2,
     "743": 1,
     "744": 2,
     "745": 3,
     "747": 6,
     "748": 1,
     "749": 2,
     "750": 3,
     "752": 4,
     "753": 4,
     "755": 1,
     "756": 3,
     "758": 1,
     "760": 1,
     "761": 1,
     "763": 3,
     "764": 1,
     "766": 3,
     "767": 1,
     "772": 2,
     "774": 1,
     "777": 1,
     "778": 1,
     "779": 4,
     "780": 3,
     "781": 1,
     "782": 1,
     "783": 3,
     "784": 1,
     "785": 1,
     "786": 1,
     "788": 1,
     "789": 3,
     "790": 1,
     "791": 3,
     "792": 3,
     "793": 1,
     "794": 1,
     "795": 1,
     "796": 1,
     "797": 1,
     "798": 1,
     "799": 3,
     "801": 1,
     "803": 1,
     "805": 1,
     "808": 1,
     "811": 1,
     "812": 1,
     "815": 1,
     "816": 2,
     "828": 2,
     "829": 2,
     "837": 1,
     "846": 1,
     "851": 1,
     "852": 2,
     "854": 1,
     "855": 2,
     "857": 1,
     "858": 2,
     "859": 2,
     "860": 1,
     "865": 2,
     "868": 2,
     "871": 1,
     "875": 1,
     "889": 1,
     "899": 2,
     "900": 1,
     "901": 2,
     "902": 1,
     "905": 1,
     "912": 1,
     "913": 1,
     "915": 1,
     "930": 1,
     "939": 1,
     "970": 1,
     "1043": 1,
     "1046": 1,
     "1051": 1,
     "1241": 2
    },
    "glide_odd_steps_hist": {
     "1": 12582912,
     "2": 3670016,
     "3": 3342336,
     "4": 2138112,
     "5": 1743872,
     "6": 1137792,
     "7": 976624,
     "8": 857218,
     "9": 688945,
     "10": 552887,
     "11": 442458,
     "12": 416415,
     "13": 383824,
     "14": 345962,
     "15": 306046,
     "16": 260975,
     "17": 225489,
     "18": 206610,
     "19": 193133,
     "20": 174216,
     "21": 153682,
     "22": 141735,
     "23": 136065,
     "24": 131000,
     "25": 122450,
     "26": 111858,
     "27": 101160,
     "28": 92326,
     "29": 87077,
     "30": 81825,
     "31": 76207,
     "32": 70708,
     "33": 67535,
     "34": 64975,
     "35": 62546,
     "36": 59192,
     "37": 55296,
     "38": 51259,
     "39": 48025,
     "40": 45182,
     "41": 43051,
     "42": 41182,
     "43": 38260,
     "44": 36405,
     "45": 34669,
     "46": 33603,
     "47": 31961,
     "48": 30646,
     "49": 29740,
     "50": 28788,
     "51": 27863,
     "52": 26321,
     "53": 24977,
     "54": 23915,
     "55": 22671,
     "56": 21625,
     "57": 20938,
     "58": 20064,
     "59": 19477,
     "60": 18888,
     "61": 18353,
     "62": 17680,
     "63": 16843,
     "64": 15946,
     "65": 15502,
     "66": 14774,
     "67": 14202,
     "68": 13697,
     "69": 13221,
     "70": 12827,
     "71": 12515,
     "72": 12132,
     "73": 11715,
     "74": 10989,
     "75": 10657,
     "76": 10385,
     "77": 9849,
     "78": 9441,
     "79": 9227,
     "80": 9219,
     "81": 8885,
     "82": 8796,
     "83": 8393,
     "84": 8101,
     "85": 7689,
     "86": 7457,
     "87": 7108,
     "88": 7039,
     "89": 6541,
     "90": 6410,
     "91": 6150,
     "92": 6008,
     "93": 5832,
     "94": 5662,
     "95": 5602,
     "96": 5417,
     "97": 5216,
     "98": 5036,
     "99": 4993,
     "100": 4865,
     "101": 4696,
     "102": 4469,
     "103": 4352,
     "104": 4267,
     "105": 4087,
     "106": 4070,
     "107": 4000,
     "108": 3870,
     "109": 3682,
     "110": 3625,
     "111": 3492,
     "112": 3399,
     "113": 3351,
     "114": 3242,
     "115": 3086,
     "116": 3162,
     "117": 3022,
     "118": 2898,
     "119": 2875,
     "120": 2740,
     "121": 2756,
     "122": 2652,
     "123": 2587,
     "124": 2435,
     "125": 2399,
     "126": 2322,
     "127": 2273,
     "128": 2251,
     "129": 2143,
     "130": 2135,
     "131": 2085,
     "132": 2020,
     "133": 1979,
     "134": 1917,
     "135": 1808,
     "136": 1785,
     "137": 1678,
     "138": 1689,
     "139": 1615,
     "140": 1603,
     "141": 1510,
     "142": 1520,
     "143": 1450,
     "144": 1491,
     "145": 1416,
     "146": 1422,
     "147": 1303,
     "148": 1346,
     "149": 1328,
     "150": 1264,
     "151": 1252,
     "152": 1218,
     "153": 1188,
     "154": 1152,
     "155": 1141,
     "156": 1095,
     "157": 1099,
     "158": 1028,
     "159": 943,
     "160": 957,
     "161": 957,
     "162": 949,
     "163": 920,
     "164": 923,
     "165": 862,
     "166": 849,
     "167": 782,
     "168": 760,
     "169": 807,
     "170": 761,
     "171": 780,
     "172": 739,
     "173": 681,
     "174": 704,
     "175": 675,
     "176": 709,
     "177": 669,
     "178": 704,
     "179": 660,
     "180": 617,
     "181": 582,
     "182": 602,
     "183": 550,
     "184": 542,
     "185": 516,
     "186": 507,
     "187": 499,
     "188": 507,
     "189": 490,
     "190": 483,
     "191": 492,
     "192": 449,
     "193": 447,
     "194": 411,
     "195": 432,
     "196": 398,
     "197": 367,
     "198": 351,
     "199": 385,
     "200": 358,
     "201": 370,
     "202": 397,
     "203": 357,
     "204": 371,
     "205": 348,
     "206": 369,
     "207": 353,
     "208": 334,
     "209": 301,
     "210": 316,
     "211": 316,
     "212": 318,
     "213": 317,
     "214": 292,
     "215": 307,
     "216": 279,
     "217": 283,
     "218": 279,
     "219": 255,
     "220": 260,
     "221": 237,
     "222": 251,
     "223": 234,
     "224": 247,
     "225": 225,
     "226": 208,
     "227": 228,
     "228": 231,
     "229": 211,
     "230": 194,
     "231": 209,
     "232": 177,
     "233": 188,
     "234": 176,
     "235": 175,
     "236": 182,
     "237": 167,
     "238": 188,
     "239": 163,
     "240": 159,
     "241": 142,
     "242": 152,
     "243": 176,
     "244": 164,
     "245": 147,
     "246": 157,
     "247": 131,
     "248": 159,
     "249": 141,
     "250": 154,
     "251": 154,
     "252": 137,
     "253": 147,
     "254": 118,
     "255": 131,
     "256": 121,
     "257": 119,
     "258": 109,
     "259": 107,
     "260": 105,
     "261": 103,
     "262": 103,
     "263": 98,
     "264": 95,
     "265": 86,
     "266": 87,
     "267": 93,
     "268": 83,
     "269": 84,
     "270": 77,
     "271": 88,
     "272": 94,
     "273": 86,
     "274": 84,
     "275": 74,
     "276": 72,
     "277": 76,
     "278": 79,
     "279": 63,
     "280": 69,
     "281": 68,
     "282": 67,
     "283": 71,
     "284": 56,
     "285": 73,
     "286": 70,
     "287": 56,
     "288": 50,
     "289": 57,
     "290": 64,
     "291": 67,
     "292": 54,
     "293": 58,
     "294": 41,
     "295": 48,
     "296": 48,
     "297": 56,
     "298": 49,
     "299": 51,
     "300": 55,
     "301": 57,
     "302": 49,
     "303": 39,
     "304": 52,
     "305": 55,
     "306": 46,
     "307": 41,
     "308": 46,
     "309": 36,
     "310": 27,
     "311": 41,
     "312": 36,
     "313": 33,
     "314": 32,
     "315": 27,
     "316": 24,
     "317": 28,
     "318": 16,
     "319": 30,
     "320": 27,
     "321": 25,
     "322": 27,
     "323": 27,
     "324": 35,
     "325": 33,
     "326": 36,
     "327": 25,
     "328": 29,
     "329": 25,
     "330": 25,
     "331": 20,
     "332": 20,
     "333": 22,
     "334": 31,
     "335": 24,
     "336": 28,
     "337": 21,
     "338": 25,
     "339": 22,
     "340": 19,
     "341": 16,
     "342": 16,
     "343": 21,
     "344": 19,
     "345": 16,
     "346": 14,
     "347": 13,
     "348": 11,
     "349": 12,
     "350": 22,
     "351": 20,
     "352": 13,
     "353": 13,
     "354": 13,
     "355": 16,
     "356": 10,
     "357": 15,
     "358": 14,
     "359": 19,
     "360": 16,
     "361": 21,
     "362": 20,
     "363": 16,
     "364": 15,
     "365": 12,
     "366": 15,
     "367": 18,
     "368": 13,
     "369": 15,
     "370": 8,
     "371": 17,
     "372": 10,
     "373": 11,
     "374": 3,
     "375": 16,
     "376": 13,
     "377": 16,
     "378": 12,
     "379": 10,
     "380": 12,
     "381": 10,
     "382": 11,
     "383": 9,
     "384": 10,
     "385": 9,
     "386": 22,
     "387": 14,
     "388": 13,
     "389": 13,
     "390": 18,
     "391": 7,
     "392": 4,
     "393": 6,
     "394": 10,
     "395": 7,
     "396": 11,
     "397": 7,
     "398": 10,
     "399": 7,
     "400": 8,
     "401": 7,
     "402": 5,
     "403": 6,
     "404": 4,
     "405": 3,
     "406": 7,
     "407": 6,
     "408": 7,
     "409": 8,
     "410": 3,
     "411": 4,
     "412": 6,
     "413": 3,
     "414": 10,
     "415": 5,
     "416": 4,
     "417": 7,
     "418": 6,
     "419": 2,
     "420": 7,
     "421": 3,
     "422": 4,
     "423": 6,
     "424": 6,
     "425": 6,
     "426": 7,
     "427": 2,
     "428": 6,
     "429": 3,
     "430": 5,
     "431": 3,
     "432": 2,
     "433": 3,
     "434": 1,
     "435": 2,
     "436": 4,
     "437": 6,
     "438": 3,
     "439": 4,
     "440": 2,
     "441": 3,
     "442": 2,
     "444": 3,
     "446": 7,
     "447": 2,
     "448": 3,
     "449": 7,
     "450": 5,
     "451": 3,
     "452": 1,
     "453": 2,
     "454": 2,
     "455": 2,
     "457": 3,
     "458": 1,
     "459": 4,
     "460": 1,
     "461": 2,
     "462": 3,
     "463": 7,
     "464": 6,
     "465": 3,
     "466": 3,
     "467": 1,
     "468": 4,
     "469": 4,
     "470": 2,
     "471": 1,
     "472": 5,
     "473": 4,
     "474": 2,
     "475": 2,
     "476": 2,
     "477": 4,
     "478": 1,
     "479": 3,
     "481": 1,
     "482": 1,
     "483": 2,
     "484": 4,
     "485": 4,
     "486": 7,
     "487": 2,
     "489": 1,
     "490": 1,
     "491": 2,
     "492": 1,
     "493": 2,
     "494": 4,
     "495": 2,
     "496": 3,
     "497": 1,
     "498": 1,
     "499": 2,
     "500": 1,
     "501": 1,
     "502": 6,
     "503": 2,
     "504": 2,
     "505": 1,
     "506": 1,
     "507": 1,
     "510": 1,
     "511": 2,
     "512": 1,
     "514": 1,
     "517": 1,
     "518": 1,
     "519": 1,
     "520": 2,
     "521": 1,
     "525": 2,
     "526": 2,
     "527": 1,
     "533": 2,
     "538": 1,
     "540": 2,
     "544": 1,
     "545": 2,
     "546": 1,
     "547": 3,
     "548": 1,
     "550": 1,
     "552": 2,
     "553": 1,
     "557": 1,
     "558": 1,
     "561": 1,
     "563": 1,
     "567": 1,
     "573": 2,
     "574": 1,
     "575": 2,
     "577": 1,
     "584": 1,
     "585": 1,
     "586": 1,
     "599": 1,
     "616": 1,
     "671": 1,
     "673": 1,
     "676": 1,
     "793": 1,
     "794": 1
    },
    "peak_excess_bits_hist": {
     "0": 4194304,
     "1": 13807416,
     "2": 6343538,
     "3": 3400581,
     "4": 1954647,
     "5": 1229381,
     "6": 804089,
     "7": 542275,
     "8": 372787,
     "9": 261169,
     "10": 184127,
     "11": 129602,
     "12": 93178,
     "13": 66717,
     "14": 47541,
     "15": 34381,
     "16": 24900,
     "17": 18127,
     "18": 12825,
     "19": 9297,
     "20": 6597,
     "21": 4760,
     "22": 3357,
     "23": 2508,
     "24": 1711,
     "25": 1232,
     "26": 960,
     "27": 709,
     "28": 467,
     "29": 348,
     "30": 271,
     "31": 196,
     "32": 122,
     "33": 86,
     "34": 55,
     "35": 59,
     "36": 13,
     "37": 26,
     "38": 12,
     "39": 22,
     "40": 13,
     "41": 3,
     "42": 8,
     "43": 2,
     "44": 2,
     "47": 3,
     "49": 5,
     "57": 1,
     "65": 2
    }
   },
   "even": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 41943040.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -53813233.88672224,
    "glide_hist": {
     "1": 25165824,
     "2": 8388608
    },
    "glide_odd_steps_hist": {
     "0": 33554432
    },
    "peak_excess_bits_hist": {
     "0": 27962027,
     "1": 5592405
    }
   },
   "max_glide": [
    1241,
    95157551
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 87144775
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.431278645992279,
   "mean_glide_odd_steps_odd_n": 7.649944692850113,
   "measured_drift_bits_per_odd_step": -0.21694903800702292
  },
  "28": {
   "k": 28,
   "range": [
    134217728,
    268435456
   ],
   "next_n": 268435456,
   "complete": true,
   "odd": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 834575725.0,
    "sum_glide_odd_steps": 513582894.0,
    "sum_log2_drop": -111388755.25603895,
    "glide_hist": {
     "2": 25165824,
     "3": 4194304,
     "4": 2097152,
     "5": 7340032,
     "6": 2621440,
     "7": 1703936,
     "8": 3440640,
     "9": 1409024,
     "10": 1212416,
     "11": 1357824,
     "12": 943104,
     "13": 1151616,
     "14": 1047936,
     "15": 669120,
     "16": 774120,
     "17": 533452,
     "18": 548067,
     "19": 602622,
     "20": 454384,
     "21": 485604,
     "22": 512648,
     "23": 389019,
     "24": 396785,
     "25": 396773,
     "26": 269666,
     "27": 287773,
     "28": 269499,
     "29": 253883,
     "30": 270061,
     "31": 238271,
     "32": 209372,
     "33": 208011,
     "34": 171629,
     "35": 178111,
     "36": 178892,
     "37": 168044,
     "38": 173160,
     "39": 167319,
     "40": 153338,
     "41": 150793,
     "42": 138049,
     "43": 118844,
     "44": 120269,
     "45": 112409,
     "46": 111771,
     "47": 110802,
     "48": 103023,
     "49": 96427,
     "50": 91349,
     "51": 84075,
     "52": 84535,
     "53": 83597,
     "54": 83396,
     "55": 83394,
     "56": 80954,
     "57": 77806,
     "58": 74113,
     "59": 68540,
     "60": 64509,
     "61": 62435,
     "62": 59961,
     "63": 59520,
     "64": 58109,
     "65": 54866,
     "66": 52668,
     "67": 49617,
     "68": 47787,
     "69": 47801,
     "70": 46324,
     "71": 45011,
     "72": 43799,
     "73": 41505,
     "74": 40007,
     "75": 38739,
     "76": 38176,
     "77": 38482,
     "78": 37927,
     "79": 37902,
     "80": 37346,
     "81": 35695,
     "82": 34426,
     "83": 32566,
     "84": 31197,
     "85": 29991,
     "86": 29525,
     "87": 28878,
     "88": 28007,
     "89": 27152,
     "90": 26446,
     "91": 25400,
     "92": 24812,
     "93": 24625,
     "94": 24657,
     "95": 24584,
     "96": 24157,
     "97": 23915,
     "98": 23079,
     "99": 22185,
     "100": 21303,
     "101": 20496,
     "102": 20064,
     "103": 19499,
     "104": 18797,
     "105": 18373,
     "106": 17933,
     "107": 17324,
     "108": 16767,
     "109": 16597,
     "110": 16423,
     "111": 16253,
     "112": 16214,
     "113": 16061,
     "114": 15648,
     "115": 15229,
     "116": 14944,
     "117": 14372,
     "118": 14046,
     "119": 13366,
     "120": 13237,
     "121": 12851,
     "122": 12474,
     "123": 12041,
     "124": 12049,
     "125": 11663,
     "126": 11489,
     "127": 11480,
     "128": 11487,
     "129": 11354,
     "130": 11181,
     "131": 10849,
     "132": 10631,
     "133": 10353,
     "134": 9847,
     "135": 9700,
     "136": 9395,
     "137": 9143,
     "138": 9033,
     "139": 8694,
     "140": 8531,
     "141": 8482,
     "142": 8092,
     "143": 8001,
     "144": 7748,
     "145": 7642,
     "146": 7668,
     "147": 7324,
     "148": 7267,
     "149": 7140,
     "150": 7001,
     "151": 6999,
     "152": 6812,
     "153": 6968,
     "154": 6757,
     "155": 6725,
     "156": 6613,
     "157": 6262,
     "158": 6131,
     "159": 6043,
     "160": 5901,
     "161": 5756,
     "162": 5574,
     "163": 5440,
     "164": 5256,
     "165": 5217,
     "166": 5168,
     "167": 5225,
     "168": 5179,
     "169": 5071,
     "170": 5194,
     "171": 5039,
     "172": 4959,
     "173": 4813,
     "174": 4598,
     "175": 4510,
     "176": 4436,
     "177": 4311,
     "178": 4267,
     "179": 4091,
     "180": 4037,
     "181": 4047,
     "182": 3920,
     "183": 3839,
     "184": 3923,
     "185": 3770,
     "186": 3796,
     "187": 3795,
     "188": 3614,
     "189": 3688,
     "190": 3609,
     "191": 3395,
     "192": 3419,
     "193": 3224,
     "194": 3256,
     "195": 3115,
     "196": 3025,
     "197": 3083,
     "198": 3015,
     "199": 2897,
     "200": 2872,
     "201": 2865,
     "202": 2946,
     "203": 2884,
     "204": 2710,
     "205": 2740,
     "206": 2673,
     "207": 2597,
     "208": 2537,
     "209": 2463,
     "210": 2454,
     "211": 2436,
     "212": 2446,
     "213": 2392,
     "214": 2290,
     "215": 2220,
     "216": 2114,
     "217": 2120,
     "218": 2160,
     "219": 2148,
     "220": 2008,
     "221": 1979,
     "222": 2051,
     "223": 1909,
     "224": 1959,
     "225": 1870,
     "226": 1853,
     "227": 1911,
     "228": 1826,
     "229": 1827,
     "230": 1746,
     "231": 1780,
     "232": 1724,
     "233": 1683,
     "234": 1655,
     "235": 1686,
     "236": 1591,
     "237": 1574,
     "238": 1538,
     "239": 1537,
     "240": 1473,
     "241": 1468,
     "242": 1462,
     "243": 1456,
     "244": 1408,
     "245": 1390,
     "246": 1374,
     "247": 1370,
     "248": 1294,
     "249": 1322,
     "250": 1280,
     "251": 1245,
     "252": 1200,
     "253": 1280,
     "254": 1200,
     "255": 1207,
     "256": 1247,
     "257": 1135,
     "258": 1130,
     "259": 1141,
     "260": 1124,
     "261": 1145,
     "262": 1099,
     "263": 1063,
     "264": 1088,
     "265": 1016,
     "266": 1051,
     "267": 1083,
     "268": 981,
     "269": 991,
     "270": 993,
     "271": 917,
     "272": 878,
     "273": 905,
     "274": 886,
     "275": 901,
     "276": 924,
     "277": 862,
     "278": 888,
     "279": 872,
     "280": 836,
     "281": 836,
     "282": 827,
     "283": 814,
     "284": 794,
     "285": 794,
     "286": 803,
     "287": 718,
     "288": 730,
     "289": 737,
     "290": 712,
     "291": 726,
     "292": 660,
     "293": 648,
     "294": 658,
     "295": 652,
     "296": 643,
     "297": 681,
     "298": 647,
     "299": 588,
     "300": 661,
     "301": 643,
     "302": 576,
     "303": 577,
     "304": 600,
     "305": 588,
     "306": 586,
     "307": 554,
     "308": 549,
     "309": 518,
     "310": 530,
     "311": 528,
     "312": 544,
     "313": 483,
     "314": 498,
     "315": 553,
     "316": 500,
     "317": 471,
     "318": 512,
     "319": 498,
     "320": 460,
     "321": 432,
     "322": 442,
     "323": 458,
     "324": 438,
     "325": 457,
     "326": 424,
     "327": 421,
     "328": 434,
     "329": 433,
     "330": 388,
     "331": 399,
     "332": 419,
     "333": 401,
     "334": 423,
     "335": 374,
     "336": 401,
     "337": 392,
     "338": 372,
     "339": 379,
     "340": 354,
     "341": 344,
     "342": 361,
     "343": 349,
     "344": 343,
     "345": 335,
     "346": 336,
     "347": 329,
     "348": 332,
     "349": 310,
     "350": 301,
     "351": 281,
     "352": 310,
     "353": 309,
     "354": 309,
     "355": 287,
     "356": 303,
     "357": 292,
     "358": 263,
     "359": 243,
     "360": 294,
     "361": 290,
     "362": 253,
     "363": 241,
     "364": 267,
     "365": 230,
     "366": 239,
     "367": 277,
     "368": 227,
     "369": 226,
     "370": 252,
     "371": 252,
     "372": 243,
     "373": 246,
     "374": 250,
     "375": 219,
     "376": 194,
     "377": 218,
     "378": 224,
     "379": 227,
     "380": 210,
     "381": 185,
     "382": 209,
     "383": 220,
     "384": 186,
     "385": 178,
     "386": 194,
     "387": 176,
     "388": 170,
     "389": 202,
     "390": 178,
     "391": 183,
     "392": 173,
     "393": 167,
     "394": 165,
     "395": 149,
     "396": 165,
     "397": 147,
     "398": 162,
     "399": 156,
     "400": 152,
     "401": 144,
     "402": 144,
     "403": 162,
     "404": 139,
     "405": 173,
     "406": 151,
     "407": 133,
     "408": 143,
     "409": 151,
     "410": 137,
     "411": 126,
     "412": 130,
     "413": 128,
     "414": 129,
     "415": 141,
     "416": 115,
     "417": 112,
     "418": 130,
     "419": 124,
     "420": 136,
     "421": 143,
     "422": 106,
     "423": 113,
     "424": 116,
     "425": 106,
     "426": 110,
     "427": 113,
     "428": 94,
     "429": 99,
     "430": 109,
     "431": 133,
     "432": 100,
     "433": 89,
     "434": 112,
     "435": 96,
     "436": 79,
     "437": 107,
     "438": 95,
     "439": 89,
     "440": 109,
     "441": 110,
     "442": 87,
     "443": 92,
     "444": 85,
     "445": 109,
     "446": 87,
     "447": 87,
     "448": 73,
     "449": 89,
     "450": 71,
     "451": 67,
     "452": 77,
     "453": 76,
     "454": 84,
     "455": 84,
     "456": 66,
     "457": 72,
     "458": 76,
     "459": 66,
     "460": 66,
     "461": 79,
     "462": 82,
     "463": 65,
     "464": 57,
     "465": 79,
     "466": 83,
     "467": 70,
     "468": 63,
     "469": 73,
     "470": 69,
     "471": 73,
     "472": 73,
     "473": 64,
     "474": 62,
     "475": 71,
     "476": 53,
     "477": 37,
     "478": 62,
     "479": 64,
     "480": 48,
     "481": 66,
     "482": 68,
     "483": 48,
     "484": 68,
     "485": 61,
     "486": 48,
     "487": 41,
     "488": 56,
     "489": 47,
     "490": 42,
     "491": 43,
     "492": 45,
     "493": 49,
     "494": 45,
     "495": 59,
     "496": 46,
     "497": 39,
     "498": 50,
     "499": 42,
     "500": 51,
     "501": 53,
     "502": 50,
     "503": 44,
     "504": 42,
     "505": 43,
     "506": 42,
     "507": 40,
     "508": 36,
     "509": 47,
     "510": 50,
     "511": 40,
     "512": 22,
     "513": 48,
     "514": 41,
     "515": 37,
     "516": 47,
     "517": 34,
     "518": 44,
     "519": 33,
     "520": 38,
     "521": 29,
     "522": 34,
     "523": 37,
     "524": 38,
     "525": 30,
     "526": 38,
     "527": 31,
     "528": 31,
     "529": 31,
     "530": 33,
     "531": 30,
     "532": 36,
     "533": 26,
     "534": 18,
     "535": 38,
     "536": 25,
     "537": 24,
     "538": 27,
     "539": 21,
     "540": 29,
     "541": 25,
     "542": 17,
     "543": 25,
     "544": 26,
     "545": 19,
     "546": 25,
     "547": 20,
     "548": 19,
     "549": 24,
     "550": 29,
     "551": 15,
     "552": 28,
     "553": 34,
     "554": 24,
     "555": 18,
     "556": 26,
     "557": 15,
     "558": 18,
     "559": 24,
     "560": 25,
     "561": 15,
     "562": 15,
     "563": 18,
     "564": 19,
     "565": 12,
     "566": 9,
     "567": 16,
     "568": 20,
     "569": 20,
     "570": 14,
     "571": 17,
     "572": 23,
     "573": 17,
     "574": 18,
     "575": 19,
     "576": 19,
     "577": 11,
     "578": 19,
     "579": 26,
     "580": 16,
     "581": 14,
     "582": 13,
     "583": 15,
     "584": 11,
     "585": 9,
     "586": 21,
     "587": 6,
     "588": 12,
     "589": 16,
     "590": 17,
     "591": 10,
     "592": 14,
     "593": 21,
     "594": 20,
     "595": 15,
     "596": 12,
     "597": 20,
     "598": 20,
     "599": 13,
     "600": 15,
     "601": 17,
     "602": 14,
     "603": 6,
     "604": 10,
     "605": 14,
     "606": 9,
     "607": 13,
     "608": 13,
     "609": 10,
     "610": 15,
     "611": 21,
     "612": 14,
     "613": 5,
     "614": 7,
     "615": 18,
     "616": 15,
     "617": 9,
     "618": 8,
     "619": 10,
     "620": 5,
     "621": 13,
     "622": 9,
     "623": 6,
     "624": 14,
     "625": 11,
     "626": 8,
     "627": 4,
     "628": 9,
     "629": 6,
     "630": 7,
     "631": 5,
     "632": 8,
     "633": 11,
     "634": 10,
     "635": 10,
     "636": 17,
     "637": 7,
     "638": 6,
     "639": 11,
     "640": 7,
     "641": 12,
     "642": 9,
     "643": 5,
     "644": 6,
     "645": 8,
     "646": 6,
     "647": 8,
     "648": 4,
     "649": 6,
     "650": 8,
     "651": 9,
     "652": 8,
     "653": 10,
     "654": 5,
     "655": 6,
     "656": 6,
     "657": 8,
     "658": 7,
     "659": 7,
     "660": 5,
     "661": 2,
     "662": 11,
     "663": 3,
     "664": 5,
     "665": 7,
     "666": 6,
     "667": 5,
     "668": 4,
     "669": 7,
     "670": 6,
     "671": 3,
     "672": 4,
     "673": 6,
     "674": 6,
     "675": 6,
     "676": 7,
     "677": 6,
     "678": 3,
     "679": 3,
     "680": 6,
     "681": 3,
     "682": 3,
     "683": 5,
     "684": 3,
     "685": 4,
     "686": 3,
     "687": 3,
     "688": 7,
     "689": 1,
     "690": 1,
     "691": 6,
     "692": 5,
     "693": 8,
     "694": 7,
     "695": 5,
     "696": 4,
     "697": 8,
     "698": 6,
     "699": 3,
     "700": 6,
     "701": 1,
     "702": 4,
     "703": 5,
     "704": 3,
     "705": 7,
     "706": 8,
     "707": 7,
     "708": 5,
     "709": 3,
     "710": 4,
     "711": 1,
     "712": 2,
     "713": 7,
     "714": 4,
     "715": 2,
     "716": 6,
     "717": 3,
     "718": 5,
     "719": 3,
     "720": 3,
     "721": 2,
     "722": 3,
     "724": 3,
     "725": 7,
     "726": 2,
     "727": 3,
     "728": 4,
     "729": 2,
     "730": 4,
     "731": 4,
     "732": 3,
     "733": 3,
     "734": 4,
     "735": 7,
     "736": 4,
     "737": 4,
     "738": 4,
     "740": 2,
     "741": 1,
     "742": 2,
     "743": 3,
     "744": 3,
     "745": 2,
     "746": 4,
     "747": 2,
     "748": 4,
     "749": 2,
     "750": 1,
     "751": 3,
     "752": 4,
     "753": 1,
     "754": 2,
     "755": 2,
     "756": 4,
     "757": 3,
     "758": 1,
     "759": 1,
     "760": 3,
     "761": 2,
     "762": 3,
     "763": 1,
     "764": 1,
     "765": 5,
     "767": 2,
     "768": 4,
     "769": 1,
     "770": 3,
     "771": 3,
     "773": 1,
     "775": 4,
     "776": 4,
     "777": 1,
     "778": 2,
     "779": 1,
     "781": 3,
     "782": 2,
     "783": 2,
     "784": 1,
     "785": 3,
     "786": 1,
     "787": 2,
     "788": 2,
     "789": 1,
     "790": 2,
     "791": 3,
     "792": 1,
     "794": 1,
     "795": 2,
     "797": 2,
     "798": 3,
     "799": 1,
     "800": 1,
     "801": 1,
     "804": 1,
     "806": 1,
     "808": 1,
     "809": 1,
     "810": 3,
     "811": 1,
     "812": 1,
     "813": 1,
     "814": 2,
     "815": 3,
     "817": 1,
     "818": 1,
     "819": 1,
     "821": 1,
     "824": 2,
     "826": 2,
     "827": 2,
     "829": 2,
     "830": 1,
     "831": 1,
     "835": 1,
     "836": 1,
     "837": 1,
     "838": 3,
     "839": 2,
     "840": 1,
     "841": 3,
     "843": 1,
     "844": 4,
     "845": 1,
     "848": 2,
     "849": 1,
     "850": 5,
     "851": 3,
     "856": 2,
     "858": 2,
     "859": 1,
     "860": 1,
     "863": 1,
     "864": 2,
     "873": 1,
     "880": 1,
     "883": 1,
     "885": 1,
     "886": 1,
     "887": 1,
     "892": 1,
     "897": 1,
     "898": 1,
     "899": 2,
     "900": 3,
     "901": 1,
     "904": 1,
     "905": 1,
     "907": 2,
     "910": 1,
     "911": 2,
     "912": 1,
     "914": 1,
     "915": 2,
     "922": 1,
     "925": 1,
     "928": 1,
     "929": 2,
     "934": 1,
     "935": 1,
     "937": 1,
     "938": 1,
     "955": 1,
     "972": 1,
     "1005": 1,
     "1036": 1,
     "1039": 1,
     "1042": 1,
     "1231": 1,
     "1232": 1
    },
    "glide_odd_steps_hist": {
     "1": 25165824,
     "2": 7340032,
     "3": 6684672,
     "4": 4276224,
     "5": 3487744,
     "6": 2275584,
     "7": 1953248,
     "8": 1714436,
     "9": 1377887,
     "10": 1105760,
     "11": 884929,
     "12": 833026,
     "13": 767649,
     "14": 690878,
     "15": 612174,
     "16": 521480,
     "17": 451399,
     "18": 411576,
     "19": 386689,
     "20": 347655,
     "21": 308262,
     "22": 283362,
     "23": 272249,
     "24": 261588,
     "25": 244790,
     "26": 224769,
     "27": 201903,
     "28": 184905,
     "29": 173571,
     "30": 163930,
     "31": 151296,
     "32": 140450,
     "33": 134152,
     "34": 129628,
     "35": 125556,
     "36": 119396,
     "37": 110379,
     "38": 102758,
     "39": 96407,
     "40": 91336,
     "41": 86736,
     "42": 81344,
     "43": 77074,
     "44": 73002,
     "45": 69563,
     "46": 66498,
     "47": 63538,
     "48": 61114,
     "49": 59421,
     "50": 58271,
     "51": 55740,
     "52": 52983,
     "53": 50028,
     "54": 47238,
     "55": 45119,
     "56": 43301,
     "57": 41358,
     "58": 39939,
     "59": 38899,
     "60": 37909,
     "61": 37013,
     "62": 35558,
     "63": 34032,
     "64": 32334,
     "65": 30828,
     "66": 29655,
     "67": 28316,
     "68": 26986,
     "69": 26510,
     "70": 25696,
     "71": 24969,
     "72": 24303,
     "73": 23390,
     "74": 22547,
     "75": 21753,
     "76": 20886,
     "77": 19953,
     "78": 19393,
     "79": 18634,
     "80": 18238,
     "81": 17752,
     "82": 17225,
     "83": 16527,
     "84": 16213,
     "85": 15753,
     "86": 14971,
     "87": 14263,
     "88": 13838,
     "89": 13234,
     "90": 12871,
     "91": 12347,
     "92": 11944,
     "93": 11844,
     "94": 11486,
     "95": 11116,
     "96": 10996,
     "97": 10665,
     "98": 10369,
     "99": 10065,
     "100": 9608,
     "101": 9244,
     "102": 8966,
     "103": 8754,
     "104": 8516,
     "105": 8297,
     "106": 8045,
     "107": 7987,
     "108": 7702,
     "109": 7602,
     "110": 7319,
     "111": 7042,
     "112": 6891,
     "113": 6654,
     "114": 6546,
     "115": 6371,
     "116": 6071,
     "117": 5946,
     "118": 5923,
     "119": 5653,
     "120": 5656,
     "121": 5489,
     "122": 5031,
     "123": 5041,
     "124": 4877,
     "125": 4689,
     "126": 4657,
     "127": 4452,
     "128": 4375,
     "129": 4375,
     "130": 4250,
     "131": 4167,
     "132": 4081,
     "133": 4005,
     "134": 3705,
     "135": 3655,
     "136": 3563,
     "137": 3446,
     "138": 3409,
     "139": 3349,
     "140": 3184,
     "141": 3045,
     "142": 3029,
     "143": 2928,
     "144": 2940,
     "145": 2803,
     "146": 2736,
     "147": 2624,
     "148": 2582,
     "149": 2546,
     "150": 2564,
     "151": 2455,
     "152": 2342,
     "153": 2290,
     "154": 2272,
     "155": 2181,
     "156": 2191,
     "157": 2082,
     "158": 2030,
     "159": 1995,
     "160": 1963,
     "161": 1967,
     "162": 1881,
     "163": 1805,
     "164": 1782,
     "165": 1690,
     "166": 1722,
     "167": 1655,
     "168": 1636,
     "169": 1599,
     "170": 1574,
     "171": 1513,
     "172": 1433,
     "173": 1438,
     "174": 1351,
     "175": 1472,
     "176": 1360,
     "177": 1343,
     "178": 1357,
     "179": 1294,
     "180": 1238,
     "181": 1196,
     "182": 1193,
     "183": 1105,
     "184": 1093,
     "185": 1139,
     "186": 1077,
     "187": 1007,
     "188": 1054,
     "189": 971,
     "190": 956,
     "191": 943,
     "192": 949,
     "193": 896,
     "194": 849,
     "195": 825,
     "196": 818,
     "197": 845,
     "198": 872,
     "199": 799,
     "200": 805,
     "201": 781,
     "202": 702,
     "203": 735,
     "204": 703,
     "205": 755,
     "206": 663,
     "207": 709,
     "208": 681,
     "209": 639,
     "210": 655,
     "211": 635,
     "212": 621,
     "213": 605,
     "214": 572,
     "215": 601,
     "216": 585,
     "217": 551,
     "218": 515,
     "219": 500,
     "220": 499,
     "221": 498,
     "222": 506,
     "223": 490,
     "224": 461,
     "225": 457,
     "226": 445,
     "227": 439,
     "228": 424,
     "229": 418,
     "230": 419,
     "231": 385,
     "232": 389,
     "233": 370,
     "234": 393,
     "235": 358,
     "236": 348,
     "237": 379,
     "238": 370,
     "239": 333,
     "240": 339,
     "241": 318,
     "242": 294,
     "243": 292,
     "244": 286,
     "245": 315,
     "246": 273,
     "247": 276,
     "248": 299,
     "249": 277,
     "250": 295,
     "251": 273,
     "252": 262,
     "253": 264,
     "254": 247,
     "255": 241,
     "256": 218,
     "257": 204,
     "258": 237,
     "259": 211,
     "260": 215,
     "261": 206,
     "262": 206,
     "263": 189,
     "264": 200,
     "265": 193,
     "266": 185,
     "267": 169,
     "268": 181,
     "269": 172,
     "270": 184,
     "271": 164,
     "272": 158,
     "273": 186,
     "274": 175,
     "275": 160,
     "276": 161,
     "277": 153,
     "278": 160,
     "279": 157,
     "280": 147,
     "281": 141,
     "282": 156,
     "283": 142,
     "284": 132,
     "285": 121,
     "286": 115,
     "287": 116,
     "288": 117,
     "289": 122,
     "290": 124,
     "291": 108,
     "292": 118,
     "293": 103,
     "294": 106,
     "295": 105,
     "296": 106,
     "297": 110,
     "298": 118,
     "299": 115,
     "300": 97,
     "301": 106,
     "302": 94,
     "303": 102,
     "304": 83,
     "305": 80,
     "306": 83,
     "307": 85,
     "308": 67,
     "309": 60,
     "310": 77,
     "311": 69,
     "312": 79,
     "313": 83,
     "314": 82,
     "315": 60,
     "316": 72,
     "317": 61,
     "318": 69,
     "319": 60,
     "320": 64,
     "321": 83,
     "322": 70,
     "323": 62,
     "324": 73,
     "325": 57,
     "326": 55,
     "327": 65,
     "328": 62,
     "329": 56,
     "330": 52,
     "331": 48,
     "332": 44,
     "333": 61,
     "334": 59,
     "335": 52,
     "336": 59,
     "337": 50,
     "338": 46,
     "339": 41,
     "340": 38,
     "341": 47,
     "342": 31,
     "343": 38,
     "344": 34,
     "345": 42,
     "346": 36,
     "347": 44,
     "348": 44,
     "349": 29,
     "350": 33,
     "351": 19,
     "352": 30,
     "353": 38,
     "354": 27,
     "355": 20,
     "356": 22,
     "357": 19,
     "358": 37,
     "359": 37,
     "360": 32,
     "361": 27,
     "362": 24,
     "363": 23,
     "364": 32,
     "365": 28,
     "366": 24,
     "367": 23,
     "368": 31,
     "369": 30,
     "370": 17,
     "371": 20,
     "372": 20,
     "373": 29,
     "374": 21,
     "375": 31,
     "376": 22,
     "377": 32,
     "378": 23,
     "379": 26,
     "380": 21,
     "381": 15,
     "382": 22,
     "383": 23,
     "384": 22,
     "385": 24,
     "386": 22,
     "387": 26,
     "388": 17,
     "389": 20,
     "390": 18,
     "391": 18,
     "392": 17,
     "393": 15,
     "394": 14,
     "395": 11,
     "396": 19,
     "397": 15,
     "398": 13,
     "399": 10,
     "400": 12,
     "401": 12,
     "402": 11,
     "403": 8,
     "404": 10,
     "405": 19,
     "406": 12,
     "407": 14,
     "408": 11,
     "409": 13,
     "410": 8,
     "411": 6,
     "412": 11,
     "413": 12,
     "414": 12,
     "415": 11,
     "416": 9,
     "417": 9,
     "418": 9,
     "419": 12,
     "420": 6,
     "421": 13,
     "422": 7,
     "423": 13,
     "424": 4,
     "425": 5,
     "426": 12,
     "427": 9,
     "428": 3,
     "429": 9,
     "430": 7,
     "431": 4,
     "432": 6,
     "433": 7,
     "434": 9,
     "435": 8,
     "436": 11,
     "437": 7,
     "438": 8,
     "439": 5,
     "440": 6,
     "441": 7,
     "442": 4,
     "443": 9,
     "444": 10,
     "445": 14,
     "446": 8,
     "447": 10,
     "448": 10,
     "449": 6,
     "450": 9,
     "451": 4,
     "452": 4,
     "453": 6,
     "454": 4,
     "455": 5,
     "456": 3,
     "457": 5,
     "458": 7,
     "459": 4,
     "460": 10,
     "461": 7,
     "462": 4,
     "463": 4,
     "464": 2,
     "465": 7,
     "466": 4,
     "467": 8,
     "468": 6,
     "469": 3,
     "470": 4,
     "471": 2,
     "472": 4,
     "473": 7,
     "474": 5,
     "475": 4,
     "476": 7,
     "477": 4,
     "478": 2,
     "479": 3,
     "480": 3,
     "481": 2,
     "482": 3,
     "483": 4,
     "484": 4,
     "485": 4,
     "486": 1,
     "487": 1,
     "488": 4,
     "489": 3,
     "490": 6,
     "491": 2,
     "492": 4,
     "493": 2,
     "494": 4,
     "495": 6,
     "496": 1,
     "498": 1,
     "499": 1,
     "500": 5,
     "501": 2,
     "502": 1,
     "503": 2,
     "504": 1,
     "506": 2,
     "507": 3,
     "508": 3,
     "512": 3,
     "513": 1,
     "514": 3,
     "515": 2,
     "516": 3,
     "517": 3,
     "518": 3,
     "519": 3,
     "520": 2,
     "521": 2,
     "522": 3,
     "523": 2,
     "524": 3,
     "525": 1,
     "526": 1,
     "527": 2,
     "528": 1,
     "531": 2,
     "532": 2,
     "533": 2,
     "534": 3,
     "535": 2,
     "536": 1,
     "537": 3,
     "538": 2,
     "539": 3,
     "540": 1,
     "542": 2,
     "543": 3,
     "544": 3,
     "545": 1,
     "551": 1,
     "554": 1,
     "555": 1,
     "556": 3,
     "557": 1,
     "558": 1,
     "559": 1,
     "560": 2,
     "561": 1,
     "563": 1,
     "564": 1,
     "565": 1,
     "570": 1,
     "571": 1,
     "572": 2,
     "573": 1,
     "576": 1,
     "578": 1,
     "579": 1,
     "580": 1,
     "581": 2,
     "583": 1,
     "584": 1,
     "585": 1,
     "586": 1,
     "587": 1,
     "588": 1,
     "595": 1,
     "596": 1,
     "598": 1,
     "600": 1,
     "602": 1,
     "603": 1,
     "610": 1,
     "630": 1,
     "668": 1,
     "669": 1,
     "670": 1,
     "786": 1,
     "787": 1
    },
    "peak_excess_bits_hist": {
     "0": 8388609,
     "1": 27614848,
     "2": 12687035,
     "3": 6801178,
     "4": 3908235,
     "5": 2459434,
     "6": 1607756,
     "7": 1081574,
     "8": 747880,
     "9": 522428,
     "10": 367442,
     "11": 261362,
     "12": 185883,
     "13": 133142,
     "14": 95683,
     "15": 69282,
     "16": 49802,
     "17": 35751,
     "18": 25601,
     "19": 18386,
     "20": 13419,
     "21": 9428,
     "22": 7003,
     "23": 4862,
     "24": 3409,
     "25": 2659,
     "26": 1988,
     "27": 1364,
     "28": 916,
     "29": 729,
     "30": 517,
     "31": 367,
     "32": 259,
     "33": 189,
     "34": 138,
     "35": 69,
     "36": 70,
     "37": 30,
     "38": 46,
     "39": 29,
     "40": 18,
     "41": 10,
     "42": 4,
     "43": 10,
     "44": 4,
     "45": 2,
     "46": 3,
     "47": 1,
     "48": 3,
     "56": 3,
     "59": 2,
     "64": 2
    }
   },
   "even": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 83886080.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -107626468.77344468,
    "glide_hist": {
     "1": 50331648,
     "2": 16777216
    },
    "glide_odd_steps_hist": {
     "0": 67108864
    },
    "peak_excess_bits_hist": {
     "0": 55924053,
     "1": 11184811
    }
   },
   "max_glide": [
    1232,
    135487999
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 165438911
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.436147406697273,
   "mean_glide_odd_steps_odd_n": 7.652981489896774,
   "measured_drift_bits_per_odd_step": -0.21688564116397333
  },
  "29": {
   "k": 29,
   "range": [
    268435456,
    536870912
   ],
   "next_n": 536870912,
   "complete": true,
   "odd": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1668778819.0,
    "sum_glide_odd_steps": 1026929081.0,
    "sum_log2_drop": -222760355.68845668,
    "glide_hist": {
     "2": 50331648,
     "3": 8388608,
     "4": 4194304,
     "5": 14680064,
     "6": 5242880,
     "7": 3407872,
     "8": 6881280,
     "9": 2818048,
     "10": 2424832,
     "11": 2715648,
     "12": 1886208,
     "13": 2303232,
     "14": 2095872,
     "15": 1338240,
     "16": 1548240,
     "17": 1066904,
     "18": 1096134,
     "19": 1205242,
     "20": 908786,
     "21": 971206,
     "22": 1025385,
     "23": 778523,
     "24": 794328,
     "25": 793812,
     "26": 539483,
     "27": 574825,
     "28": 538972,
     "29": 506358,
     "30": 539249,
     "31": 476192,
     "32": 419073,
     "33": 417752,
     "34": 343288,
     "35": 356358,
     "36": 356583,
     "37": 335279,
     "38": 345719,
     "39": 334267,
     "40": 307196,
     "41": 301313,
     "42": 275548,
     "43": 238472,
     "44": 240025,
     "45": 224039,
     "46": 223618,
     "47": 222851,
     "48": 205478,
     "49": 193804,
     "50": 184340,
     "51": 167656,
     "52": 170731,
     "53": 168032,
     "54": 166707,
     "55": 167013,
     "56": 162141,
     "57": 155405,
     "58": 148712,
     "59": 136864,
     "60": 127537,
     "61": 125059,
     "62": 119457,
     "63": 119716,
     "64": 116367,
     "65": 110128,
     "66": 104703,
     "67": 99570,
     "68": 95549,
     "69": 94740,
     "70": 92175,
     "71": 90135,
     "72": 87550,
     "73": 83154,
     "74": 79654,
     "75": 77926,
     "76": 76360,
     "77": 76410,
     "78": 76386,
     "79": 76022,
     "80": 74494,
     "81": 71502,
     "82": 68801,
     "83": 65800,
     "84": 62040,
     "85": 61023,
     "86": 59379,
     "87": 58078,
     "88": 57070,
     "89": 54563,
     "90": 52560,
     "91": 51078,
     "92": 50002,
     "93": 49322,
     "94": 49116,
     "95": 48819,
     "96": 48430,
     "97": 47212,
     "98": 46267,
     "99": 44129,
     "100": 42148,
     "101": 40742,
     "102": 39255,
     "103": 38343,
     "104": 37637,
     "105": 36783,
     "106": 35914,
     "107": 34692,
     "108": 33945,
     "109": 33350,
     "110": 32818,
     "111": 32479,
     "112": 32720,
     "113": 32392,
     "114": 31695,
     "115": 30978,
     "116": 29645,
     "117": 28523,
     "118": 27579,
     "119": 26838,
     "120": 26523,
     "121": 25889,
     "122": 24958,
     "123": 24247,
     "124": 24136,
     "125": 23226,
     "126": 23022,
     "127": 22885,
     "128": 22609,
     "129": 22341,
     "130": 22470,
     "131": 21672,
     "132": 21346,
     "133": 20589,
     "134": 19687,
     "135": 19302,
     "136": 18726,
     "137": 18429,
     "138": 17987,
     "139": 17332,
     "140": 17242,
     "141": 16754,
     "142": 16161,
     "143": 16091,
     "144": 15685,
     "145": 15205,
     "146": 15113,
     "147": 14848,
     "148": 14435,
     "149": 14255,
     "150": 13944,
     "151": 14004,
     "152": 13646,
     "153": 13586,
     "154": 13555,
     "155": 13281,
     "156": 12928,
     "157": 12734,
     "158": 12363,
     "159": 11996,
     "160": 11703,
     "161": 11353,
     "162": 11217,
     "163": 10973,
     "164": 10587,
     "165": 10491,
     "166": 10532,
     "167": 10393,
     "168": 10193,
     "169": 10189,
     "170": 10321,
     "171": 9899,
     "172": 9639,
     "173": 9537,
     "174": 9314,
     "175": 8847,
     "176": 9001,
     "177": 8632,
     "178": 8465,
     "179": 8114,
     "180": 8052,
     "181": 8109,
     "182": 7767,
     "183": 7701,
     "184": 7753,
     "185": 7523,
     "186": 7502,
     "187": 7448,
     "188": 7403,
     "189": 7254,
     "190": 7024,
     "191": 6784,
     "192": 6601,
     "193": 6511,
     "194": 6348,
     "195": 6424,
     "196": 6238,
     "197": 6012,
     "198": 6055,
     "199": 6007,
     "200": 5693,
     "201": 5725,
     "202": 5806,
     "203": 5703,
     "204": 5643,
     "205": 5631,
     "206": 5424,
     "207": 5239,
     "208": 5211,
     "209": 5034,
     "210": 4852,
     "211": 4920,
     "212": 4658,
     "213": 4494,
     "214": 4563,
     "215": 4523,
     "216": 4377,
     "217": 4310,
     "218": 4269,
     "219": 4096,
     "220": 4156,
     "221": 4002,
     "222": 3955,
     "223": 3872,
     "224": 3907,
     "225": 3804,
     "226": 3742,
     "227": 3845,
     "228": 3751,
     "229": 3646,
     "230": 3588,
     "231": 3553,
     "232": 3443,
     "233": 3394,
     "234": 3290,
     "235": 3200,
     "236": 3240,
     "237": 3064,
     "238": 3077,
     "239": 3053,
     "240": 3053,
     "241": 2957,
     "242": 2950,
     "243": 2981,
     "244": 2873,
     "245": 2776,
     "246": 2757,
     "247": 2807,
     "248": 2774,
     "249": 2637,
     "250": 2609,
     "251": 2622,
     "252": 2523,
     "253": 2498,
     "254": 2417,
     "255": 2360,
     "256": 2349,
     "257": 2353,
     "258": 2276,
     "259": 2306,
     "260": 2273,
     "261": 2247,
     "262": 2208,
     "263": 2116,
     "264": 2147,
     "265": 2166,
     "266": 2119,
     "267": 1998,
     "268": 1911,
     "269": 2013,
     "270": 1873,
     "271": 1869,
     "272": 1919,
     "273": 1824,
     "274": 1849,
     "275": 1726,
     "276": 1792,
     "277": 1859,
     "278": 1738,
     "279": 1713,
     "280": 1711,
     "281": 1634,
     "282": 1661,
     "283": 1580,
     "284": 1536,
     "285": 1551,
     "286": 1561,
     "287": 1485,
     "288": 1502,
     "289": 1414,
     "290": 1425,
     "291": 1360,
     "292": 1384,
     "293": 1332,
     "294": 1308,
     "295": 1302,
     "296": 1270,
     "297": 1371,
     "298": 1260,
     "299": 1201,
     "300": 1204,
     "301": 1210,
     "302": 1234,
     "303": 1206,
     "304": 1198,
     "305": 1166,
     "306": 1141,
     "307": 1150,
     "308": 1036,
     "309": 1006,
     "310": 1048,
     "311": 1019,
     "312": 1016,
     "313": 1041,
     "314": 991,
     "315": 953,
     "316": 1015,
     "317": 965,
     "318": 982,
     "319": 982,
     "320": 922,
     "321": 904,
     "322": 927,
     "323": 904,
     "324": 907,
     "325": 885,
     "326": 892,
     "327": 862,
     "328": 799,
     "329": 830,
     "330": 818,
     "331": 803,
     "332": 811,
     "333": 795,
     "334": 758,
     "335": 797,
     "336": 762,
     "337": 740,
     "338": 774,
     "339": 699,
     "340": 711,
     "341": 720,
     "342": 724,
     "343": 684,
     "344": 669,
     "345": 658,
     "346": 609,
     "347": 653,
     "348": 612,
     "349": 620,
     "350": 591,
     "351": 640,
     "352": 610,
     "353": 604,
     "354": 609,
     "355": 618,
     "356": 584,
     "357": 550,
     "358": 550,
     "359": 543,
     "360": 507,
     "361": 505,
     "362": 480,
     "363": 470,
     "364": 510,
     "365": 482,
     "366": 469,
     "367": 518,
     "368": 511,
     "369": 470,
     "370": 502,
     "371": 458,
     "372": 432,
     "373": 457,
     "374": 441,
     "375": 432,
     "376": 442,
     "377": 397,
     "378": 386,
     "379": 390,
     "380": 405,
     "381": 383,
     "382": 362,
     "383": 389,
     "384": 407,
     "385": 353,
     "386": 361,
     "387": 354,
     "388": 399,
     "389": 340,
     "390": 371,
     "391": 319,
     "392": 352,
     "393": 349,
     "394": 342,
     "395": 304,
     "396": 349,
     "397": 322,
     "398": 291,
     "399": 335,
     "400": 334,
     "401": 330,
     "402": 320,
     "403": 276,
     "404": 310,
     "405": 278,
     "406": 317,
     "407": 282,
     "408": 281,
     "409": 274,
     "410": 284,
     "411": 275,
     "412": 277,
     "413": 283,
     "414": 269,
     "415": 253,
     "416": 263,
     "417": 267,
     "418": 250,
     "419": 260,
     "420": 253,
     "421": 248,
     "422": 236,
     "423": 225,
     "424": 233,
     "425": 259,
     "426": 232,
     "427": 234,
     "428": 207,
     "429": 222,
     "430": 236,
     "431": 215,
     "432": 201,
     "433": 179,
     "434": 218,
     "435": 209,
     "436": 201,
     "437": 210,
     "438": 218,
     "439": 193,
     "440": 178,
     "441": 206,
     "442": 191,
     "443": 171,
     "444": 179,
     "445": 192,
     "446": 175,
     "447": 160,
     "448": 150,
     "449": 149,
     "450": 167,
     "451": 173,
     "452": 137,
     "453": 169,
     "454": 166,
     "455": 144,
     "456": 148,
     "457": 145,
     "458": 156,
     "459": 177,
     "460": 143,
     "461": 147,
     "462": 149,
     "463": 143,
     "464": 141,
     "465": 131,
     "466": 128,
     "467": 163,
     "468": 118,
     "469": 134,
     "470": 133,
     "471": 157,
     "472": 119,
     "473": 123,
     "474": 125,
     "475": 120,
     "476": 124,
     "477": 117,
     "478": 115,
     "479": 96,
     "480": 121,
     "481": 128,
     "482": 96,
     "483": 101,
     "484": 123,
     "485": 123,
     "486": 93,
     "487": 105,
     "488": 113,
     "489": 87,
     "490": 97,
     "491": 96,
     "492": 105,
     "493": 116,
     "494": 96,
     "495": 85,
     "496": 93,
     "497": 107,
     "498": 86,
     "499": 79,
     "500": 82,
     "501": 83,
     "502": 88,
     "503": 77,
     "504": 92,
     "505": 75,
     "506": 75,
     "507": 76,
     "508": 75,
     "509": 68,
     "510": 81,
     "511": 79,
     "512": 71,
     "513": 58,
     "514": 79,
     "515": 81,
     "516": 68,
     "517": 77,
     "518": 62,
     "519": 50,
     "520": 64,
     "521": 48,
     "522": 66,
     "523": 67,
     "524": 53,
     "525": 63,
     "526": 65,
     "527": 62,
     "528": 61,
     "529": 54,
     "530": 51,
     "531": 61,
     "532": 68,
     "533": 49,
     "534": 66,
     "535": 53,
     "536": 54,
     "537": 58,
     "538": 53,
     "539": 55,
     "540": 48,
     "541": 57,
     "542": 54,
     "543": 45,
     "544": 44,
     "545": 49,
     "546": 44,
     "547": 46,
     "548": 52,
     "549": 53,
     "550": 47,
     "551": 51,
     "552": 59,
     "553": 52,
     "554": 42,
     "555": 44,
     "556": 39,
     "557": 43,
     "558": 30,
     "559": 33,
     "560": 41,
     "561": 39,
     "562": 43,
     "563": 47,
     "564": 37,
     "565": 38,
     "566": 39,
     "567": 39,
     "568": 35,
     "569": 32,
     "570": 49,
     "571": 50,
     "572": 36,
     "573": 36,
     "574": 36,
     "575": 39,
     "576": 32,
     "577": 28,
     "578": 31,
     "579": 31,
     "580": 24,
     "581": 30,
     "582": 36,
     "583": 31,
     "584": 29,
     "585": 24,
     "586": 35,
     "587": 39,
     "588": 22,
     "589": 35,
     "590": 35,
     "591": 28,
     "592": 24,
     "593": 35,
     "594": 36,
     "595": 30,
     "596": 22,
     "597": 33,
     "598": 39,
     "599": 26,
     "600": 28,
     "601": 23,
     "602": 25,
     "603": 31,
     "604": 27,
     "605": 25,
     "606": 26,
     "607": 28,
     "608": 30,
     "609": 28,
     "610": 29,
     "611": 22,
     "612": 22,
     "613": 27,
     "614": 23,
     "615": 28,
     "616": 18,
     "617": 25,
     "618": 20,
     "619": 18,
     "620": 17,
     "621": 17,
     "622": 10,
     "623": 21,
     "624": 13,
     "625": 13,
     "626": 20,
     "627": 15,
     "628": 16,
     "629": 15,
     "630": 18,
     "631": 17,
     "632": 18,
     "633": 23,
     "634": 19,
     "635": 25,
     "636": 9,
     "637": 19,
     "638": 31,
     "639": 14,
     "640": 20,
     "641": 25,
     "642": 15,
     "643": 13,
     "644": 14,
     "645": 13,
     "646": 17,
     "647": 20,
     "648": 22,
     "649": 15,
     "650": 11,
     "651": 11,
     "652": 13,
     "653": 6,
     "654": 11,
     "655": 20,
     "656": 10,
     "657": 11,
     "658": 17,
     "659": 11,
     "660": 13,
     "661": 16,
     "662": 5,
     "663": 15,
     "664": 7,
     "665": 9,
     "666": 10,
     "667": 16,
     "668": 8,
     "669": 8,
     "670": 10,
     "671": 9,
     "672": 10,
     "673": 13,
     "674": 7,
     "675": 9,
     "676": 9,
     "677": 10,
     "678": 12,
     "679": 8,
     "680": 7,
     "681": 8,
     "682": 14,
     "683": 10,
     "684": 8,
     "685": 7,
     "686": 9,
     "687": 7,
     "688": 8,
     "689": 8,
     "690": 12,
     "691": 9,
     "692": 9,
     "693": 5,
     "694": 8,
     "695": 7,
     "696": 9,
     "697": 9,
     "698": 13,
     "699": 15,
     "700": 9,
     "701": 8,
     "702": 7,
     "703": 9,
     "704": 8,
     "705": 11,
     "706": 11,
     "707": 9,
     "708": 8,
     "709": 5,
     "710": 7,
     "711": 8,
     "712": 11,
     "713": 15,
     "714": 7,
     "715": 4,
     "716": 7,
     "717": 11,
     "718": 4,
     "719": 2,
     "720": 9,
     "721": 6,
     "723": 7,
     "724": 5,
     "725": 3,
     "726": 6,
     "727": 7,
     "728": 4,
     "729": 7,
     "730": 4,
     "731": 3,
     "732": 5,
     "733": 6,
     "734": 7,
     "735": 6,
     "736": 3,
     "737": 6,
     "738": 2,
     "739": 5,
     "740": 10,
     "741": 7,
     "742": 6,
     "743": 7,
     "744": 3,
     "745": 2,
     "746": 9,
     "747": 4,
     "748": 3,
     "749": 5,
     "750": 1,
     "751": 4,
     "752": 2,
     "753": 6,
     "754": 3,
     "755": 6,
     "756": 5,
     "757": 4,
     "758": 3,
     "759": 3,
     "760": 4,
     "761": 5,
     "762": 2,
     "763": 4,
     "764": 3,
     "765": 1,
     "766": 3,
     "767": 5,
     "768": 2,
     "769": 5,
     "770": 5,
     "771": 3,
     "772": 3,
     "773": 4,
     "774": 4,
     "775": 2,
     "776": 4,
     "777": 4,
     "778": 3,
     "779": 2,
     "780": 1,
     "781": 3,
     "783": 2,
     "784": 3,
     "786": 4,
     "787": 2,
     "788": 2,
     "789": 2,
     "790": 3,
     "791": 4,
     "792": 2,
     "793": 2,
     "794": 4,
     "795": 2,
     "796": 2,
     "797": 4,
     "798": 3,
     "799": 2,
     "800": 2,
     "801": 1,
     "802": 4,
     "803": 2,
     "804": 1,
     "805": 8,
     "806": 2,
     "807": 4,
     "808": 4,
     "810": 2,
     "813": 2,
     "817": 1,
     "818": 1,
     "819": 2,
     "820": 2,
     "821": 1,
     "822": 3,
     "823": 5,
     "826": 2,
     "827": 3,
     "828": 1,
     "829": 2,
     "830": 1,
     "831": 1,
     "832": 1,
     "833": 1,
     "834": 3,
     "835": 1,
     "836": 5,
     "837": 5,
     "838": 1,
     "839": 1,
     "840": 5,
     "841": 1,
     "842": 2,
     "843": 2,
     "844": 1,
     "845": 3,
     "846": 1,
     "847": 3,
     "848": 1,
     "849": 3,
     "850": 2,
     "852": 2,
     "853": 2,
     "854": 2,
     "855": 5,
     "857": 3,
     "858": 2,
     "859": 2,
     "860": 2,
     "863": 1,
     "864": 1,
     "868": 2,
     "869": 1,
     "871": 1,
     "873": 1,
     "874": 1,
     "875": 1,
     "876": 2,
     "879": 2,
     "880": 1,
     "881": 1,
     "885": 2,
     "886": 3,
     "889": 1,
     "893": 1,
     "895": 2,
     "896": 3,
     "897": 1,
     "898": 3,
     "899": 3,
     "903": 2,
     "904": 2,
     "905": 1,
     "908": 2,
     "909": 1,
     "910": 1,
     "913": 1,
     "914": 1,
     "916": 1,
     "918": 1,
     "919": 3,
     "923": 1,
     "925": 1,
     "927": 1,
     "928": 2,
     "930": 1,
     "931": 1,
     "933": 3,
     "934": 3,
     "936": 1,
     "941": 1,
     "944": 1,
     "951": 1,
     "954": 2,
     "970": 1,
     "971": 1,
     "973": 1,
     "980": 1,
     "983": 1,
     "984": 1,
     "986": 1,
     "987": 1,
     "993": 1,
     "995": 1,
     "996": 1,
     "998": 1,
     "999": 1,
     "1006": 1,
     "1009": 1,
     "1032": 1,
     "1034": 1,
     "1035": 1,
     "1062": 1,
     "1068": 1,
     "1094": 2,
     "1095": 1,
     "1102": 1,
     "1103": 1,
     "1106": 1,
     "1196": 1,
     "1253": 1,
     "1256": 1,
     "1259": 1,
     "1262": 1,
     "1267": 1
    },
    "glide_odd_steps_hist": {
     "1": 50331648,
     "2": 14680064,
     "3": 13369344,
     "4": 8552448,
     "5": 6975488,
     "6": 4551168,
     "7": 3906496,
     "8": 3428872,
     "9": 2755775,
     "10": 2211522,
     "11": 1769833,
     "12": 1666147,
     "13": 1536224,
     "14": 1382958,
     "15": 1223604,
     "16": 1042740,
     "17": 901305,
     "18": 824822,
     "19": 773114,
     "20": 694284,
     "21": 617681,
     "22": 565928,
     "23": 543147,
     "24": 523148,
     "25": 489446,
     "26": 447511,
     "27": 403902,
     "28": 369680,
     "29": 347681,
     "30": 327546,
     "31": 304445,
     "32": 282659,
     "33": 268232,
     "34": 259871,
     "35": 252240,
     "36": 238332,
     "37": 221612,
     "38": 206112,
     "39": 191920,
     "40": 182263,
     "41": 172439,
     "42": 163012,
     "43": 153349,
     "44": 145877,
     "45": 138875,
     "46": 132618,
     "47": 126770,
     "48": 122063,
     "49": 119066,
     "50": 116321,
     "51": 112573,
     "52": 106348,
     "53": 100723,
     "54": 94951,
     "55": 91231,
     "56": 86446,
     "57": 83368,
     "58": 80324,
     "59": 77615,
     "60": 75726,
     "61": 73449,
     "62": 70764,
     "63": 67849,
     "64": 64395,
     "65": 61171,
     "66": 58587,
     "67": 56627,
     "68": 54834,
     "69": 52951,
     "70": 51711,
     "71": 50316,
     "72": 48528,
     "73": 46735,
     "74": 45383,
     "75": 43587,
     "76": 41563,
     "77": 40019,
     "78": 38344,
     "79": 37246,
     "80": 36579,
     "81": 35606,
     "82": 34458,
     "83": 33339,
     "84": 31964,
     "85": 31016,
     "86": 29918,
     "87": 28624,
     "88": 27485,
     "89": 26663,
     "90": 25614,
     "91": 25196,
     "92": 23878,
     "93": 23466,
     "94": 22628,
     "95": 22174,
     "96": 21819,
     "97": 21188,
     "98": 20444,
     "99": 20033,
     "100": 19130,
     "101": 18607,
     "102": 18091,
     "103": 17414,
     "104": 16850,
     "105": 16418,
     "106": 16229,
     "107": 16007,
     "108": 15324,
     "109": 15231,
     "110": 14635,
     "111": 14076,
     "112": 13825,
     "113": 13310,
     "114": 12951,
     "115": 12396,
     "116": 12312,
     "117": 12073,
     "118": 11570,
     "119": 11428,
     "120": 11127,
     "121": 10620,
     "122": 10481,
     "123": 10021,
     "124": 9684,
     "125": 9525,
     "126": 9367,
     "127": 9185,
     "128": 8910,
     "129": 8723,
     "130": 8630,
     "131": 8228,
     "132": 8104,
     "133": 7659,
     "134": 7510,
     "135": 7398,
     "136": 7201,
     "137": 6815,
     "138": 6759,
     "139": 6508,
     "140": 6440,
     "141": 6165,
     "142": 5977,
     "143": 5834,
     "144": 5848,
     "145": 5769,
     "146": 5506,
     "147": 5320,
     "148": 5291,
     "149": 5103,
     "150": 4926,
     "151": 4855,
     "152": 4711,
     "153": 4607,
     "154": 4512,
     "155": 4424,
     "156": 4362,
     "157": 4316,
     "158": 4264,
     "159": 3967,
     "160": 3869,
     "161": 3975,
     "162": 3754,
     "163": 3716,
     "164": 3547,
     "165": 3543,
     "166": 3441,
     "167": 3312,
     "168": 3291,
     "169": 3209,
     "170": 3133,
     "171": 2979,
     "172": 2939,
     "173": 2884,
     "174": 2849,
     "175": 2760,
     "176": 2729,
     "177": 2680,
     "178": 2570,
     "179": 2553,
     "180": 2507,
     "181": 2454,
     "182": 2287,
     "183": 2353,
     "184": 2196,
     "185": 2190,
     "186": 2114,
     "187": 2026,
     "188": 2052,
     "189": 1946,
     "190": 1948,
     "191": 1922,
     "192": 1781,
     "193": 1788,
     "194": 1762,
     "195": 1798,
     "196": 1734,
     "197": 1688,
     "198": 1626,
     "199": 1593,
     "200": 1517,
     "201": 1491,
     "202": 1469,
     "203": 1429,
     "204": 1450,
     "205": 1402,
     "206": 1422,
     "207": 1387,
     "208": 1332,
     "209": 1244,
     "210": 1246,
     "211": 1267,
     "212": 1121,
     "213": 1138,
     "214": 1189,
     "215": 1148,
     "216": 1098,
     "217": 1056,
     "218": 1020,
     "219": 1071,
     "220": 987,
     "221": 1006,
     "222": 947,
     "223": 946,
     "224": 902,
     "225": 878,
     "226": 889,
     "227": 872,
     "228": 845,
     "229": 838,
     "230": 762,
     "231": 796,
     "232": 766,
     "233": 738,
     "234": 760,
     "235": 709,
     "236": 723,
     "237": 685,
     "238": 642,
     "239": 619,
     "240": 616,
     "241": 621,
     "242": 569,
     "243": 626,
     "244": 610,
     "245": 646,
     "246": 588,
     "247": 515,
     "248": 558,
     "249": 529,
     "250": 506,
     "251": 523,
     "252": 543,
     "253": 509,
     "254": 490,
     "255": 482,
     "256": 468,
     "257": 462,
     "258": 473,
     "259": 439,
     "260": 426,
     "261": 397,
     "262": 416,
     "263": 433,
     "264": 389,
     "265": 370,
     "266": 381,
     "267": 350,
     "268": 341,
     "269": 381,
     "270": 357,
     "271": 374,
     "272": 367,
     "273": 363,
     "274": 364,
     "275": 348,
     "276": 307,
     "277": 310,
     "278": 323,
     "279": 305,
     "280": 288,
     "281": 273,
     "282": 265,
     "283": 259,
     "284": 238,
     "285": 237,
     "286": 232,
     "287": 254,
     "288": 254,
     "289": 244,
     "290": 231,
     "291": 245,
     "292": 219,
     "293": 226,
     "294": 231,
     "295": 219,
     "296": 213,
     "297": 201,
     "298": 224,
     "299": 175,
     "300": 198,
     "301": 178,
     "302": 184,
     "303": 181,
     "304": 170,
     "305": 186,
     "306": 161,
     "307": 156,
     "308": 176,
     "309": 153,
     "310": 166,
     "311": 146,
     "312": 142,
     "313": 135,
     "314": 151,
     "315": 152,
     "316": 134,
     "317": 133,
     "318": 139,
     "319": 137,
     "320": 131,
     "321": 125,
     "322": 142,
     "323": 124,
     "324": 113,
     "325": 112,
     "326": 117,
     "327": 101,
     "328": 111,
     "329": 105,
     "330": 116,
     "331": 110,
     "332": 117,
     "333": 92,
     "334": 87,
     "335": 96,
     "336": 97,
     "337": 96,
     "338": 74,
     "339": 89,
     "340": 99,
     "341": 74,
     "342": 88,
     "343": 73,
     "344": 77,
     "345": 83,
     "346": 72,
     "347": 83,
     "348": 68,
     "349": 65,
     "350": 54,
     "351": 77,
     "352": 62,
     "353": 61,
     "354": 60,
     "355": 61,
     "356": 64,
     "357": 74,
     "358": 76,
     "359": 60,
     "360": 57,
     "361": 53,
     "362": 51,
     "363": 72,
     "364": 58,
     "365": 54,
     "366": 49,
     "367": 58,
     "368": 59,
     "369": 50,
     "370": 42,
     "371": 50,
     "372": 55,
     "373": 46,
     "374": 50,
     "375": 47,
     "376": 47,
     "377": 50,
     "378": 43,
     "379": 43,
     "380": 43,
     "381": 40,
     "382": 46,
     "383": 48,
     "384": 40,
     "385": 37,
     "386": 46,
     "387": 36,
     "388": 35,
     "389": 34,
     "390": 39,
     "391": 36,
     "392": 36,
     "393": 25,
     "394": 25,
     "395": 25,
     "396": 23,
     "397": 30,
     "398": 25,
     "399": 39,
     "400": 28,
     "401": 30,
     "402": 39,
     "403": 38,
     "404": 27,
     "405": 33,
     "406": 20,
     "407": 27,
     "408": 28,
     "409": 20,
     "410": 16,
     "411": 16,
     "412": 13,
     "413": 11,
     "414": 19,
     "415": 16,
     "416": 18,
     "417": 22,
     "418": 19,
     "419": 24,
     "420": 25,
     "421": 19,
     "422": 26,
     "423": 17,
     "424": 10,
     "425": 29,
     "426": 10,
     "427": 17,
     "428": 11,
     "429": 9,
     "430": 14,
     "431": 17,
     "432": 12,
     "433": 17,
     "434": 15,
     "435": 13,
     "436": 18,
     "437": 14,
     "438": 12,
     "439": 14,
     "440": 17,
     "441": 17,
     "442": 16,
     "443": 16,
     "444": 20,
     "445": 14,
     "446": 13,
     "447": 14,
     "448": 11,
     "449": 11,
     "450": 14,
     "451": 14,
     "452": 13,
     "453": 7,
     "454": 10,
     "455": 13,
     "456": 13,
     "457": 9,
     "458": 6,
     "459": 9,
     "460": 4,
     "461": 6,
     "462": 10,
     "463": 4,
     "464": 3,
     "465": 10,
     "466": 10,
     "467": 7,
     "468": 5,
     "469": 3,
     "470": 5,
     "471": 9,
     "472": 12,
     "473": 7,
     "474": 10,
     "475": 9,
     "476": 8,
     "477": 9,
     "478": 7,
     "479": 3,
     "480": 4,
     "481": 3,
     "482": 7,
     "483": 7,
     "484": 6,
     "485": 6,
     "486": 9,
     "487": 8,
     "488": 6,
     "489": 6,
     "490": 4,
     "491": 4,
     "492": 4,
     "493": 6,
     "494": 6,
     "495": 1,
     "496": 3,
     "497": 4,
     "498": 6,
     "499": 2,
     "500": 1,
     "501": 3,
     "502": 2,
     "503": 4,
     "504": 6,
     "505": 4,
     "506": 3,
     "507": 7,
     "508": 2,
     "509": 3,
     "510": 3,
     "511": 7,
     "512": 1,
     "513": 3,
     "514": 4,
     "515": 2,
     "516": 4,
     "517": 3,
     "518": 5,
     "519": 2,
     "520": 3,
     "521": 6,
     "522": 4,
     "523": 1,
     "524": 4,
     "525": 2,
     "526": 6,
     "527": 3,
     "528": 4,
     "529": 1,
     "530": 2,
     "532": 2,
     "533": 2,
     "534": 5,
     "535": 3,
     "536": 5,
     "537": 4,
     "538": 3,
     "539": 1,
     "540": 1,
     "541": 2,
     "542": 1,
     "544": 2,
     "546": 1,
     "548": 1,
     "549": 3,
     "550": 2,
     "551": 1,
     "552": 3,
     "553": 3,
     "554": 3,
     "555": 1,
     "556": 3,
     "558": 2,
     "559": 1,
     "560": 2,
     "562": 2,
     "563": 1,
     "567": 2,
     "568": 1,
     "570": 2,
     "571": 2,
     "572": 2,
     "574": 3,
     "575": 4,
     "576": 2,
     "578": 1,
     "579": 1,
     "580": 1,
     "581": 2,
     "583": 1,
     "584": 1,
     "585": 4,
     "586": 2,
     "590": 1,
     "591": 1,
     "592": 1,
     "593": 1,
     "594": 3,
     "595": 1,
     "598": 1,
     "599": 1,
     "600": 3,
     "601": 1,
     "602": 2,
     "604": 1,
     "609": 1,
     "612": 1,
     "617": 1,
     "619": 1,
     "625": 1,
     "627": 1,
     "629": 1,
     "638": 2,
     "639": 1,
     "640": 1,
     "641": 1,
     "646": 1,
     "647": 1,
     "654": 1,
     "665": 1,
     "667": 1,
     "675": 1,
     "681": 1,
     "697": 1,
     "698": 1,
     "699": 1,
     "702": 1,
     "703": 1,
     "705": 1,
     "768": 1,
     "791": 1,
     "794": 1,
     "796": 1,
     "797": 1,
     "800": 1
    },
    "peak_excess_bits_hist": {
     "0": 16777216,
     "1": 55229748,
     "2": 25374391,
     "3": 13601619,
     "4": 7814819,
     "5": 4920993,
     "6": 3211536,
     "7": 2169876,
     "8": 1495483,
     "9": 1043658,
     "10": 734748,
     "11": 521938,
     "12": 372621,
     "13": 268326,
     "14": 190997,
     "15": 137715,
     "16": 98947,
     "17": 69980,
     "18": 51201,
     "19": 36692,
     "20": 26242,
     "21": 19245,
     "22": 13787,
     "23": 9917,
     "24": 7296,
     "25": 5491,
     "26": 3690,
     "27": 2717,
     "28": 1981,
     "29": 1302,
     "30": 1013,
     "31": 716,
     "32": 470,
     "33": 427,
     "34": 236,
     "35": 199,
     "36": 113,
     "37": 98,
     "38": 68,
     "39": 77,
     "40": 38,
     "41": 24,
     "42": 18,
     "43": 11,
     "44": 4,
     "45": 20,
     "46": 7,
     "47": 3,
     "50": 8,
     "55": 2,
     "58": 3,
     "63": 1
    }
   },
   "even": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 167772160.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -215252938.5468898,
    "glide_hist": {
     "1": 100663296,
     "2": 33554432
    },
    "glide_odd_steps_hist": {
     "0": 134217728
    },
    "peak_excess_bits_hist": {
     "0": 111848107,
     "1": 22369621
    }
   },
   "max_glide": [
    1267,
    318995211
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 372237551
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.433371089398861,
   "mean_glide_odd_steps_odd_n": 7.651217885315418,
   "measured_drift_bits_per_odd_step": -0.2169189282978896
  },
  "30": {
   "k": 30,
   "range": [
    536870912,
    1073741824
   ],
   "next_n": 1073741824,
   "complete": true,
   "odd": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3337405879.0,
    "sum_glide_odd_steps": 2053761447.0,
    "sum_log2_drop": -445520748.16846186,
    "glide_hist": {
     "2": 100663296,
     "3": 16777216,
     "4": 8388608,
     "5": 29360128,
     "6": 10485760,
     "7": 6815744,
     "8": 13762560,
     "9": 5636096,
     "10": 4849664,
     "11": 5431296,
     "12": 3772416,
     "13": 4606464,
     "14": 4191744,
     "15": 2676480,
     "16": 3096480,
     "17": 2133808,
     "18": 2192268,
     "19": 2410486,
     "20": 1817580,
     "21": 1942415,
     "22": 2050735,
     "23": 1557054,
     "24": 1588606,
     "25": 1587634,
     "26": 1077853,
     "27": 1149255,
     "28": 1078459,
     "29": 1015002,
     "30": 1077930,
     "31": 952984,
     "32": 839530,
     "33": 835443,
     "34": 686579,
     "35": 712341,
     "36": 714378,
     "37": 671537,
     "38": 691916,
     "39": 670221,
     "40": 612864,
     "41": 602939,
     "42": 551066,
     "43": 475769,
     "44": 479735,
     "45": 449845,
     "46": 448234,
     "47": 445157,
     "48": 412362,
     "49": 386621,
     "50": 365974,
     "51": 335751,
     "52": 341467,
     "53": 335812,
     "54": 333627,
     "55": 335512,
     "56": 324378,
     "57": 310159,
     "58": 297072,
     "59": 274103,
     "60": 257256,
     "61": 249683,
     "62": 239058,
     "63": 238554,
     "64": 232124,
     "65": 219925,
     "66": 210564,
     "67": 199926,
     "68": 190389,
     "69": 188987,
     "70": 185594,
     "71": 181993,
     "72": 175722,
     "73": 165807,
     "74": 158914,
     "75": 155534,
     "76": 151983,
     "77": 153246,
     "78": 153230,
     "79": 151394,
     "80": 148798,
     "81": 143576,
     "82": 136667,
     "83": 130191,
     "84": 125590,
     "85": 120956,
     "86": 119080,
     "87": 115990,
     "88": 113209,
     "89": 109327,
     "90": 104690,
     "91": 101322,
     "92": 99449,
     "93": 98170,
     "94": 98335,
     "95": 98290,
     "96": 96395,
     "97": 95120,
     "98": 91855,
     "99": 87665,
     "100": 84456,
     "101": 81388,
     "102": 78861,
     "103": 77338,
     "104": 75801,
     "105": 73985,
     "106": 71283,
     "107": 69278,
     "108": 67737,
     "109": 66568,
     "110": 65462,
     "111": 65946,
     "112": 64658,
     "113": 64705,
     "114": 63226,
     "115": 61237,
     "116": 59033,
     "117": 56783,
     "118": 54948,
     "119": 53841,
     "120": 52813,
     "121": 51414,
     "122": 50104,
     "123": 48619,
     "124": 47521,
     "125": 46351,
     "126": 46094,
     "127": 45709,
     "128": 45394,
     "129": 45314,
     "130": 44103,
     "131": 43265,
     "132": 42151,
     "133": 41122,
     "134": 39542,
     "135": 38491,
     "136": 37606,
     "137": 36433,
     "138": 36101,
     "139": 34999,
     "140": 33811,
     "141": 33161,
     "142": 32522,
     "143": 31796,
     "144": 31001,
     "145": 30792,
     "146": 29730,
     "147": 29296,
     "148": 28887,
     "149": 28397,
     "150": 28042,
     "151": 27755,
     "152": 27605,
     "153": 27396,
     "154": 26928,
     "155": 26447,
     "156": 25951,
     "157": 25055,
     "158": 24607,
     "159": 23923,
     "160": 23531,
     "161": 22925,
     "162": 22285,
     "163": 22017,
     "164": 21554,
     "165": 21011,
     "166": 20765,
     "167": 20379,
     "168": 20391,
     "169": 20640,
     "170": 20223,
     "171": 20057,
     "172": 19785,
     "173": 18836,
     "174": 18448,
     "175": 18179,
     "176": 17636,
     "177": 17398,
     "178": 17116,
     "179": 16743,
     "180": 16139,
     "181": 15897,
     "182": 15512,
     "183": 15478,
     "184": 15079,
     "185": 15056,
     "186": 15059,
     "187": 14938,
     "188": 14642,
     "189": 14336,
     "190": 13974,
     "191": 13640,
     "192": 13539,
     "193": 13272,
     "194": 12895,
     "195": 12523,
     "196": 12414,
     "197": 12213,
     "198": 11858,
     "199": 11680,
     "200": 11724,
     "201": 11472,
     "202": 11390,
     "203": 11493,
     "204": 11192,
     "205": 11011,
     "206": 10989,
     "207": 10493,
     "208": 10237,
     "209": 9969,
     "210": 9829,
     "211": 9544,
     "212": 9511,
     "213": 9207,
     "214": 9054,
     "215": 8899,
     "216": 8529,
     "217": 8811,
     "218": 8400,
     "219": 8188,
     "220": 8063,
     "221": 7878,
     "222": 7800,
     "223": 7576,
     "224": 7718,
     "225": 7711,
     "226": 7537,
     "227": 7459,
     "228": 7307,
     "229": 7354,
     "230": 7159,
     "231": 7051,
     "232": 6776,
     "233": 6769,
     "234": 6516,
     "235": 6378,
     "236": 6353,
     "237": 6268,
     "238": 6174,
     "239": 6116,
     "240": 6003,
     "241": 6016,
     "242": 6023,
     "243": 5886,
     "244": 5809,
     "245": 5736,
     "246": 5720,
     "247": 5635,
     "248": 5438,
     "249": 5391,
     "250": 5315,
     "251": 5157,
     "252": 5058,
     "253": 5030,
     "254": 4842,
     "255": 4854,
     "256": 4797,
     "257": 4687,
     "258": 4687,
     "259": 4588,
     "260": 4696,
     "261": 4590,
     "262": 4428,
     "263": 4424,
     "264": 4350,
     "265": 4212,
     "266": 4091,
     "267": 3966,
     "268": 4031,
     "269": 3938,
     "270": 3825,
     "271": 3852,
     "272": 3843,
     "273": 3772,
     "274": 3639,
     "275": 3619,
     "276": 3596,
     "277": 3571,
     "278": 3531,
     "279": 3495,
     "280": 3429,
     "281": 3338,
     "282": 3237,
     "283": 3166,
     "284": 3278,
     "285": 3141,
     "286": 3027,
     "287": 2974,
     "288": 3005,
     "289": 2854,
     "290": 2790,
     "291": 2776,
     "292": 2668,
     "293": 2624,
     "294": 2624,
     "295": 2692,
     "296": 2583,
     "297": 2566,
     "298": 2555,
     "299": 2452,
     "300": 2511,
     "301": 2521,
     "302": 2417,
     "303": 2378,
     "304": 2432,
     "305": 2284,
     "306": 2226,
     "307": 2194,
     "308": 2123,
     "309": 2193,
     "310": 2106,
     "311": 2116,
     "312": 2035,
     "313": 2065,
     "314": 1976,
     "315": 2010,
     "316": 2002,
     "317": 1921,
     "318": 1954,
     "319": 1902,
     "320": 1903,
     "321": 1891,
     "322": 1848,
     "323": 1815,
     "324": 1740,
     "325": 1744,
     "326": 1720,
     "327": 1650,
     "328": 1689,
     "329": 1636,
     "330": 1612,
     "331": 1589,
     "332": 1608,
     "333": 1582,
     "334": 1620,
     "335": 1534,
     "336": 1493,
     "337": 1601,
     "338": 1508,
     "339": 1435,
     "340": 1423,
     "341": 1444,
     "342": 1370,
     "343": 1414,
     "344": 1377,
     "345": 1332,
     "346": 1292,
     "347": 1302,
     "348": 1286,
     "349": 1267,
     "350": 1233,
     "351": 1250,
     "352": 1252,
     "353": 1174,
     "354": 1209,
     "355": 1189,
     "356": 1189,
     "357": 1158,
     "358": 1146,
     "359": 1089,
     "360": 1040,
     "361": 1077,
     "362": 1062,
     "363": 1020,
     "364": 1014,
     "365": 975,
     "366": 943,
     "367": 956,
     "368": 903,
     "369": 889,
     "370": 916,
     "371": 910,
     "372": 895,
     "373": 864,
     "374": 886,
     "375": 881,
     "376": 827,
     "377": 857,
     "378": 812,
     "379": 807,
     "380": 809,
     "381": 785,
     "382": 780,
     "383": 743,
     "384": 717,
     "385": 775,
     "386": 728,
     "387": 772,
     "388": 738,
     "389": 744,
     "390": 726,
     "391": 731,
     "392": 741,
     "393": 732,
     "394": 637,
     "395": 715,
     "396": 711,
     "397": 669,
     "398": 666,
     "399": 655,
     "400": 644,
     "401": 621,
     "402": 657,
     "403": 624,
     "404": 572,
     "405": 581,
     "406": 576,
     "407": 581,
     "408": 528,
     "409": 577,
     "410": 556,
     "411": 519,
     "412": 584,
     "413": 581,
     "414": 497,
     "415": 531,
     "416": 503,
     "417": 528,
     "418": 536,
     "419": 498,
     "420": 454,
     "421": 477,
     "422": 494,
     "423": 474,
     "424": 476,
     "425": 457,
     "426": 472,
     "427": 446,
     "428": 447,
     "429": 443,
     "430": 426,
     "431": 430,
     "432": 393,
     "433": 429,
     "434": 392,
     "435": 346,
     "436": 389,
     "437": 399,
     "438": 354,
     "439": 346,
     "440": 385,
     "441": 382,
     "442": 352,
     "443": 354,
     "444": 400,
     "445": 349,
     "446": 320,
     "447": 366,
     "448": 322,
     "449": 326,
     "450": 366,
     "451": 309,
     "452": 342,
     "453": 318,
     "454": 272,
     "455": 307,
     "456": 294,
     "457": 316,
     "458": 346,
     "459": 301,
     "460": 311,
     "461": 296,
     "462": 270,
     "463": 288,
     "464": 275,
     "465": 276,
     "466": 272,
     "467": 269,
     "468": 251,
     "469": 287,
     "470": 276,
     "471": 232,
     "472": 250,
     "473": 242,
     "474": 227,
     "475": 227,
     "476": 227,
     "477": 224,
     "478": 229,
     "479": 265,
     "480": 259,
     "481": 254,
     "482": 259,
     "483": 238,
     "484": 220,
     "485": 215,
     "486": 225,
     "487": 206,
     "488": 222,
     "489": 210,
     "490": 202,
     "491": 223,
     "492": 191,
     "493": 210,
     "494": 197,
     "495": 199,
     "496": 166,
     "497": 178,
     "498": 164,
     "499": 174,
     "500": 165,
     "501": 189,
     "502": 165,
     "503": 178,
     "504": 152,
     "505": 174,
     "506": 174,
     "507": 153,
     "508": 161,
     "509": 171,
     "510": 151,
     "511": 151,
     "512": 141,
     "513": 157,
     "514": 149,
     "515": 140,
     "516": 117,
     "517": 153,
     "518": 118,
     "519": 137,
     "520": 121,
     "521": 128,
     "522": 138,
     "523": 134,
     "524": 130,
     "525": 104,
     "526": 125,
     "527": 127,
     "528": 117,
     "529": 120,
     "530": 130,
     "531": 125,
     "532": 117,
     "533": 126,
     "534": 98,
     "535": 117,
     "536": 142,
     "537": 121,
     "538": 100,
     "539": 98,
     "540": 110,
     "541": 88,
     "542": 105,
     "543": 100,
     "544": 103,
     "545": 100,
     "546": 97,
     "547": 116,
     "548": 96,
     "549": 75,
     "550": 103,
     "551": 93,
     "552": 95,
     "553": 90,
     "554": 86,
     "555": 82,
     "556": 87,
     "557": 82,
     "558": 82,
     "559": 110,
     "560": 89,
     "561": 88,
     "562": 100,
     "563": 91,
     "564": 100,
     "565": 78,
     "566": 84,
     "567": 109,
     "568": 81,
     "569": 72,
     "570": 81,
     "571": 68,
     "572": 78,
     "573": 80,
     "574": 89,
     "575": 51,
     "576": 66,
     "577": 72,
     "578": 67,
     "579": 73,
     "580": 65,
     "581": 69,
     "582": 72,
     "583": 45,
     "584": 72,
     "585": 69,
     "586": 73,
     "587": 67,
     "588": 76,
     "589": 62,
     "590": 52,
     "591": 68,
     "592": 58,
     "593": 61,
     "594": 59,
     "595": 58,
     "596": 51,
     "597": 61,
     "598": 50,
     "599": 53,
     "600": 48,
     "601": 55,
     "602": 55,
     "603": 60,
     "604": 55,
     "605": 63,
     "606": 52,
     "607": 44,
     "608": 57,
     "609": 47,
     "610": 41,
     "611": 39,
     "612": 52,
     "613": 43,
     "614": 51,
     "615": 42,
     "616": 40,
     "617": 55,
     "618": 46,
     "619": 51,
     "620": 47,
     "621": 29,
     "622": 50,
     "623": 36,
     "624": 35,
     "625": 40,
     "626": 35,
     "627": 43,
     "628": 22,
     "629": 34,
     "630": 33,
     "631": 35,
     "632": 36,
     "633": 40,
     "634": 36,
     "635": 35,
     "636": 31,
     "637": 41,
     "638": 34,
     "639": 33,
     "640": 40,
     "641": 29,
     "642": 37,
     "643": 32,
     "644": 29,
     "645": 33,
     "646": 29,
     "647": 33,
     "648": 32,
     "649": 28,
     "650": 34,
     "651": 24,
     "652": 23,
     "653": 26,
     "654": 28,
     "655": 22,
     "656": 31,
     "657": 22,
     "658": 13,
     "659": 24,
     "660": 23,
     "661": 24,
     "662": 24,
     "663": 29,
     "664": 29,
     "665": 31,
     "666": 23,
     "667": 30,
     "668": 28,
     "669": 29,
     "670": 24,
     "671": 29,
     "672": 25,
     "673": 17,
     "674": 21,
     "675": 15,
     "676": 12,
     "677": 16,
     "678": 22,
     "679": 18,
     "680": 16,
     "681": 27,
     "682": 18,
     "683": 17,
     "684": 25,
     "685": 19,
     "686": 13,
     "687": 20,
     "688": 18,
     "689": 20,
     "690": 19,
     "691": 13,
     "692": 21,
     "693": 12,
     "694": 20,
     "695": 17,
     "696": 17,
     "697": 18,
     "698": 26,
     "699": 20,
     "700": 13,
     "701": 17,
     "702": 10,
     "703": 12,
     "704": 15,
     "705": 17,
     "706": 13,
     "707": 10,
     "708": 14,
     "709": 18,
     "710": 22,
     "711": 16,
     "712": 7,
     "713": 18,
     "714": 11,
     "715": 13,
     "716": 9,
     "717": 11,
     "718": 9,
     "719": 13,
     "720": 9,
     "721": 9,
     "722": 11,
     "723": 8,
     "724": 10,
     "725": 14,
     "726": 12,
     "727": 11,
     "728": 12,
     "729": 7,
     "730": 7,
     "731": 11,
     "732": 12,
     "733": 8,
     "734": 10,
     "735": 5,
     "736": 14,
     "737": 10,
     "738": 8,
     "739": 14,
     "740": 11,
     "741": 11,
     "742": 7,
     "743": 9,
     "744": 8,
     "745": 10,
     "746": 8,
     "747": 12,
     "748": 5,
     "749": 11,
     "750": 10,
     "751": 9,
     "752": 8,
     "753": 13,
     "754": 13,
     "755": 8,
     "756": 12,
     "757": 9,
     "758": 6,
     "759": 5,
     "760": 2,
     "761": 8,
     "762": 5,
     "763": 7,
     "764": 9,
     "765": 11,
     "766": 6,
     "767": 5,
     "768": 7,
     "769": 7,
     "770": 3,
     "771": 4,
     "772": 5,
     "773": 3,
     "774": 4,
     "775": 5,
     "776": 3,
     "777": 6,
     "778": 3,
     "779": 7,
     "780": 5,
     "781": 8,
     "782": 6,
     "783": 3,
     "784": 5,
     "785": 5,
     "786": 4,
     "787": 8,
     "788": 7,
     "789": 17,
     "790": 5,
     "791": 8,
     "792": 12,
     "793": 8,
     "794": 6,
     "795": 6,
     "796": 3,
     "797": 5,
     "798": 4,
     "799": 7,
     "800": 3,
     "801": 3,
     "802": 6,
     "803": 6,
     "804": 6,
     "805": 3,
     "806": 8,
     "807": 3,
     "808": 1,
     "809": 3,
     "810": 4,
     "811": 5,
     "812": 3,
     "813": 4,
     "814": 4,
     "815": 2,
     "816": 1,
     "817": 4,
     "818": 2,
     "819": 6,
     "820": 5,
     "821": 6,
     "822": 9,
     "823": 6,
     "824": 6,
     "825": 6,
     "826": 1,
     "827": 4,
     "828": 1,
     "829": 2,
     "830": 5,
     "831": 2,
     "832": 5,
     "833": 7,
     "834": 5,
     "835": 5,
     "836": 9,
     "837": 5,
     "838": 3,
     "839": 7,
     "840": 5,
     "841": 6,
     "842": 3,
     "843": 3,
     "844": 5,
     "845": 2,
     "846": 1,
     "847": 5,
     "848": 3,
     "849": 2,
     "850": 4,
     "851": 3,
     "852": 3,
     "853": 7,
     "854": 5,
     "855": 6,
     "856": 1,
     "857": 2,
     "859": 2,
     "860": 1,
     "861": 2,
     "862": 5,
     "863": 4,
     "864": 6,
     "865": 1,
     "866": 4,
     "867": 5,
     "868": 1,
     "869": 2,
     "870": 3,
     "871": 3,
     "872": 6,
     "873": 2,
     "874": 1,
     "876": 2,
     "877": 3,
     "878": 2,
     "879": 2,
     "880": 1,
     "881": 1,
     "882": 5,
     "883": 1,
     "884": 1,
     "885": 3,
     "886": 3,
     "887": 5,
     "888": 1,
     "889": 1,
     "890": 5,
     "891": 2,
     "892": 2,
     "893": 3,
     "894": 2,
     "895": 1,
     "896": 2,
     "897": 2,
     "898": 2,
     "899": 1,
     "900": 2,
     "902": 1,
     "905": 1,
     "906": 2,
     "907": 1,
     "908": 1,
     "909": 1,
     "911": 1,
     "913": 2,
     "914": 1,
     "915": 2,
     "918": 1,
     "922": 1,
     "925": 2,
     "926": 1,
     "927": 2,
     "931": 3,
     "932": 1,
     "933": 1,
     "934": 1,
     "936": 1,
     "937": 1,
     "939": 1,
     "940": 1,
     "942": 1,
     "945": 1,
     "946": 2,
     "947": 3,
     "948": 1,
     "951": 2,
     "952": 1,
     "955": 1,
     "958": 1,
     "962": 2,
     "964": 1,
     "967": 1,
     "969": 1,
     "971": 1,
     "972": 1,
     "974": 1,
     "978": 1,
     "981": 1,
     "987": 1,
     "991": 2,
     "992": 2,
     "994": 2,
     "997": 1,
     "998": 1,
     "1009": 1,
     "1012": 1,
     "1025": 1,
     "1028": 2,
     "1030": 1,
     "1031": 4,
     "1034": 1,
     "1043": 1,
     "1044": 1,
     "1047": 1,
     "1052": 1,
     "1056": 1,
     "1057": 1,
     "1063": 1,
     "1064": 1,
     "1070": 1,
     "1077": 1,
     "1078": 1,
     "1086": 1,
     "1088": 1,
     "1089": 1,
     "1094": 1,
     "1098": 1,
     "1099": 1,
     "1123": 2,
     "1126": 1,
     "1129": 1,
     "1169": 1,
     "1179": 1,
     "1182": 1,
     "1183": 1,
     "1185": 1,
     "1188": 1,
     "1231": 1,
     "1246": 1,
     "1247": 2,
     "1250": 1,
     "1266": 1,
     "1269": 1
    },
    "glide_odd_steps_hist": {
     "1": 100663296,
     "2": 29360128,
     "3": 26738688,
     "4": 17104896,
     "5": 13950976,
     "6": 9102336,
     "7": 7812992,
     "8": 6857744,
     "9": 5511550,
     "10": 4423047,
     "11": 3539671,
     "12": 3332072,
     "13": 3072010,
     "14": 2765846,
     "15": 2449329,
     "16": 2085901,
     "17": 1804233,
     "18": 1650024,
     "19": 1545840,
     "20": 1390425,
     "21": 1232731,
     "22": 1133004,
     "23": 1087587,
     "24": 1044194,
     "25": 979253,
     "26": 895408,
     "27": 807484,
     "28": 741111,
     "29": 695111,
     "30": 654608,
     "31": 607829,
     "32": 565839,
     "33": 536348,
     "34": 521581,
     "35": 502816,
     "36": 476964,
     "37": 444574,
     "38": 411383,
     "39": 384878,
     "40": 365348,
     "41": 345991,
     "42": 325790,
     "43": 307001,
     "44": 291261,
     "45": 279515,
     "46": 265830,
     "47": 253663,
     "48": 244141,
     "49": 237234,
     "50": 231693,
     "51": 222267,
     "52": 212888,
     "53": 200284,
     "54": 190053,
     "55": 181354,
     "56": 174196,
     "57": 166566,
     "58": 160198,
     "59": 155134,
     "60": 151563,
     "61": 147028,
     "62": 141375,
     "63": 135131,
     "64": 128609,
     "65": 123408,
     "66": 117976,
     "67": 113255,
     "68": 109032,
     "69": 105847,
     "70": 102759,
     "71": 100342,
     "72": 97598,
     "73": 94444,
     "74": 89935,
     "75": 85672,
     "76": 82170,
     "77": 79456,
     "78": 76935,
     "79": 74732,
     "80": 72823,
     "81": 70449,
     "82": 68902,
     "83": 67003,
     "84": 64726,
     "85": 62105,
     "86": 59681,
     "87": 57288,
     "88": 54750,
     "89": 52745,
     "90": 51134,
     "91": 49406,
     "92": 47632,
     "93": 46644,
     "94": 45094,
     "95": 44585,
     "96": 43195,
     "97": 41988,
     "98": 41261,
     "99": 39609,
     "100": 38620,
     "101": 37413,
     "102": 35999,
     "103": 34821,
     "104": 33946,
     "105": 33127,
     "106": 32359,
     "107": 31861,
     "108": 31293,
     "109": 30112,
     "110": 29390,
     "111": 28417,
     "112": 27520,
     "113": 26658,
     "114": 25731,
     "115": 24760,
     "116": 24560,
     "117": 23733,
     "118": 23415,
     "119": 22730,
     "120": 21831,
     "121": 21385,
     "122": 20770,
     "123": 20220,
     "124": 19771,
     "125": 19307,
     "126": 18810,
     "127": 18198,
     "128": 17788,
     "129": 17318,
     "130": 17036,
     "131": 16516,
     "132": 16060,
     "133": 15453,
     "134": 15117,
     "135": 14404,
     "136": 13877,
     "137": 13661,
     "138": 13089,
     "139": 12801,
     "140": 12525,
     "141": 12321,
     "142": 12047,
     "143": 12106,
     "144": 11440,
     "145": 11275,
     "146": 11082,
     "147": 10752,
     "148": 10488,
     "149": 10266,
     "150": 10010,
     "151": 9774,
     "152": 9694,
     "153": 9310,
     "154": 9006,
     "155": 8938,
     "156": 8704,
     "157": 8482,
     "158": 8500,
     "159": 8197,
     "160": 7928,
     "161": 7683,
     "162": 7597,
     "163": 7324,
     "164": 7175,
     "165": 6888,
     "166": 6930,
     "167": 6832,
     "168": 6612,
     "169": 6529,
     "170": 6351,
     "171": 6172,
     "172": 6027,
     "173": 5892,
     "174": 5730,
     "175": 5537,
     "176": 5491,
     "177": 5333,
     "178": 5268,
     "179": 5212,
     "180": 4997,
     "181": 4962,
     "182": 4695,
     "183": 4521,
     "184": 4531,
     "185": 4288,
     "186": 4097,
     "187": 4113,
     "188": 3934,
     "189": 3981,
     "190": 3968,
     "191": 3782,
     "192": 3724,
     "193": 3681,
     "194": 3538,
     "195": 3400,
     "196": 3310,
     "197": 3375,
     "198": 3221,
     "199": 3181,
     "200": 3156,
     "201": 3005,
     "202": 3049,
     "203": 2950,
     "204": 2908,
     "205": 2876,
     "206": 2788,
     "207": 2681,
     "208": 2605,
     "209": 2503,
     "210": 2488,
     "211": 2397,
     "212": 2405,
     "213": 2310,
     "214": 2355,
     "215": 2287,
     "216": 2249,
     "217": 2189,
     "218": 2140,
     "219": 2089,
     "220": 2010,
     "221": 2000,
     "222": 1966,
     "223": 1837,
     "224": 1844,
     "225": 1829,
     "226": 1788,
     "227": 1813,
     "228": 1763,
     "229": 1698,
     "230": 1706,
     "231": 1596,
     "232": 1563,
     "233": 1512,
     "234": 1451,
     "235": 1366,
     "236": 1375,
     "237": 1329,
     "238": 1282,
     "239": 1285,
     "240": 1258,
     "241": 1308,
     "242": 1210,
     "243": 1237,
     "244": 1203,
     "245": 1178,
     "246": 1122,
     "247": 1151,
     "248": 1081,
     "249": 1053,
     "250": 1067,
     "251": 1059,
     "252": 1052,
     "253": 994,
     "254": 994,
     "255": 974,
     "256": 938,
     "257": 947,
     "258": 926,
     "259": 911,
     "260": 851,
     "261": 860,
     "262": 869,
     "263": 780,
     "264": 792,
     "265": 786,
     "266": 747,
     "267": 724,
     "268": 731,
     "269": 711,
     "270": 700,
     "271": 723,
     "272": 704,
     "273": 681,
     "274": 634,
     "275": 624,
     "276": 655,
     "277": 589,
     "278": 606,
     "279": 558,
     "280": 563,
     "281": 499,
     "282": 538,
     "283": 498,
     "284": 561,
     "285": 542,
     "286": 532,
     "287": 543,
     "288": 475,
     "289": 457,
     "290": 473,
     "291": 438,
     "292": 469,
     "293": 427,
     "294": 434,
     "295": 459,
     "296": 425,
     "297": 404,
     "298": 393,
     "299": 397,
     "300": 408,
     "301": 417,
     "302": 372,
     "303": 414,
     "304": 357,
     "305": 363,
     "306": 338,
     "307": 350,
     "308": 364,
     "309": 330,
     "310": 324,
     "311": 312,
     "312": 297,
     "313": 288,
     "314": 311,
     "315": 282,
     "316": 300,
     "317": 274,
     "318": 254,
     "319": 241,
     "320": 249,
     "321": 282,
     "322": 263,
     "323": 259,
     "324": 240,
     "325": 214,
     "326": 223,
     "327": 210,
     "328": 215,
     "329": 227,
     "330": 215,
     "331": 203,
     "332": 215,
     "333": 199,
     "334": 189,
     "335": 180,
     "336": 196,
     "337": 158,
     "338": 191,
     "339": 173,
     "340": 171,
     "341": 161,
     "342": 165,
     "343": 196,
     "344": 167,
     "345": 174,
     "346": 158,
     "347": 180,
     "348": 138,
     "349": 132,
     "350": 147,
     "351": 152,
     "352": 138,
     "353": 148,
     "354": 130,
     "355": 135,
     "356": 147,
     "357": 139,
     "358": 128,
     "359": 122,
     "360": 121,
     "361": 110,
     "362": 117,
     "363": 108,
     "364": 106,
     "365": 108,
     "366": 104,
     "367": 108,
     "368": 105,
     "369": 91,
     "370": 97,
     "371": 84,
     "372": 108,
     "373": 88,
     "374": 103,
     "375": 87,
     "376": 87,
     "377": 93,
     "378": 94,
     "379": 111,
     "380": 102,
     "381": 87,
     "382": 95,
     "383": 108,
     "384": 82,
     "385": 99,
     "386": 91,
     "387": 63,
     "388": 86,
     "389": 84,
     "390": 60,
     "391": 57,
     "392": 51,
     "393": 55,
     "394": 62,
     "395": 67,
     "396": 57,
     "397": 58,
     "398": 61,
     "399": 43,
     "400": 70,
     "401": 72,
     "402": 59,
     "403": 61,
     "404": 77,
     "405": 42,
     "406": 35,
     "407": 48,
     "408": 45,
     "409": 55,
     "410": 51,
     "411": 48,
     "412": 45,
     "413": 32,
     "414": 45,
     "415": 42,
     "416": 37,
     "417": 40,
     "418": 43,
     "419": 38,
     "420": 40,
     "421": 46,
     "422": 22,
     "423": 43,
     "424": 36,
     "425": 24,
     "426": 31,
     "427": 23,
     "428": 23,
     "429": 24,
     "430": 29,
     "431": 33,
     "432": 38,
     "433": 33,
     "434": 29,
     "435": 26,
     "436": 30,
     "437": 27,
     "438": 33,
     "439": 23,
     "440": 28,
     "441": 27,
     "442": 32,
     "443": 25,
     "444": 22,
     "445": 25,
     "446": 24,
     "447": 27,
     "448": 27,
     "449": 25,
     "450": 28,
     "451": 32,
     "452": 21,
     "453": 23,
     "454": 22,
     "455": 21,
     "456": 24,
     "457": 9,
     "458": 12,
     "459": 7,
     "460": 14,
     "461": 8,
     "462": 18,
     "463": 13,
     "464": 15,
     "465": 18,
     "466": 9,
     "467": 15,
     "468": 12,
     "469": 12,
     "470": 19,
     "471": 15,
     "472": 6,
     "473": 14,
     "474": 16,
     "475": 20,
     "476": 19,
     "477": 8,
     "478": 12,
     "479": 13,
     "480": 15,
     "481": 18,
     "482": 15,
     "483": 18,
     "484": 11,
     "485": 11,
     "486": 7,
     "487": 4,
     "488": 9,
     "489": 8,
     "490": 13,
     "491": 9,
     "492": 19,
     "493": 3,
     "494": 15,
     "495": 8,
     "496": 7,
     "497": 5,
     "498": 7,
     "499": 8,
     "500": 4,
     "501": 8,
     "502": 7,
     "503": 11,
     "504": 10,
     "505": 10,
     "506": 9,
     "507": 11,
     "508": 10,
     "509": 9,
     "510": 5,
     "511": 12,
     "512": 10,
     "513": 9,
     "514": 7,
     "515": 10,
     "516": 12,
     "517": 8,
     "518": 4,
     "519": 7,
     "520": 10,
     "521": 9,
     "522": 4,
     "523": 10,
     "524": 10,
     "525": 4,
     "526": 4,
     "527": 5,
     "528": 4,
     "529": 5,
     "530": 2,
     "531": 8,
     "532": 9,
     "533": 7,
     "534": 8,
     "535": 6,
     "536": 8,
     "537": 3,
     "538": 2,
     "539": 4,
     "540": 6,
     "541": 5,
     "542": 3,
     "543": 1,
     "544": 3,
     "545": 4,
     "546": 2,
     "547": 10,
     "548": 5,
     "549": 3,
     "550": 5,
     "551": 6,
     "552": 3,
     "553": 5,
     "554": 3,
     "555": 3,
     "556": 4,
     "557": 2,
     "559": 3,
     "561": 1,
     "562": 2,
     "563": 1,
     "564": 2,
     "565": 3,
     "566": 8,
     "567": 4,
     "568": 2,
     "569": 5,
     "570": 3,
     "571": 4,
     "572": 3,
     "573": 2,
     "574": 3,
     "575": 3,
     "576": 2,
     "577": 2,
     "579": 4,
     "580": 2,
     "581": 1,
     "582": 1,
     "583": 2,
     "584": 1,
     "585": 1,
     "586": 2,
     "587": 1,
     "588": 1,
     "589": 1,
     "590": 1,
     "591": 4,
     "592": 1,
     "594": 1,
     "595": 1,
     "596": 1,
     "597": 2,
     "598": 1,
     "600": 2,
     "601": 2,
     "602": 2,
     "604": 1,
     "605": 1,
     "610": 2,
     "611": 2,
     "614": 1,
     "615": 1,
     "618": 1,
     "619": 1,
     "620": 2,
     "624": 1,
     "630": 1,
     "632": 1,
     "633": 2,
     "635": 1,
     "636": 2,
     "637": 1,
     "638": 1,
     "640": 1,
     "641": 1,
     "645": 1,
     "647": 1,
     "650": 2,
     "651": 2,
     "652": 2,
     "654": 1,
     "656": 1,
     "659": 1,
     "660": 1,
     "664": 2,
     "665": 1,
     "671": 1,
     "673": 1,
     "676": 1,
     "679": 2,
     "680": 2,
     "687": 1,
     "690": 1,
     "692": 1,
     "693": 1,
     "694": 1,
     "700": 1,
     "701": 1,
     "710": 1,
     "712": 1,
     "725": 1,
     "737": 1,
     "744": 1,
     "745": 1,
     "746": 1,
     "760": 1,
     "762": 1,
     "775": 1,
     "785": 1,
     "786": 1,
     "788": 1,
     "789": 1,
     "800": 1,
     "801": 1
    },
    "peak_excess_bits_hist": {
     "0": 33554433,
     "1": 110459418,
     "2": 50749148,
     "3": 27204464,
     "4": 15637960,
     "5": 9837372,
     "6": 6426560,
     "7": 4337088,
     "8": 2986778,
     "9": 2084790,
     "10": 1471102,
     "11": 1042527,
     "12": 745897,
     "13": 533329,
     "14": 382150,
     "15": 275028,
     "16": 196181,
     "17": 142678,
     "18": 103296,
     "19": 73628,
     "20": 53031,
     "21": 38670,
     "22": 27823,
     "23": 19889,
     "24": 14903,
     "25": 10530,
     "26": 7394,
     "27": 5525,
     "28": 3791,
     "29": 2888,
     "30": 1890,
     "31": 1415,
     "32": 1134,
     "33": 738,
     "34": 625,
     "35": 336,
     "36": 275,
     "37": 202,
     "38": 194,
     "39": 116,
     "40": 76,
     "41": 57,
     "42": 24,
     "43": 24,
     "44": 25,
     "45": 10,
     "46": 7,
     "47": 4,
     "48": 6,
     "49": 15,
     "51": 1,
     "53": 1,
     "54": 1,
     "55": 1,
     "57": 3,
     "62": 5
    }
   },
   "even": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 335544320.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -430505878.09378004,
    "glide_hist": {
     "1": 201326592,
     "2": 67108864
    },
    "glide_odd_steps_hist": {
     "0": 268435456
    },
    "peak_excess_bits_hist": {
     "0": 223696213,
     "1": 44739243
    }
   },
   "max_glide": [
    1269,
    597441421
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 558356327
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.432805743068457,
   "mean_glide_odd_steps_odd_n": 7.6508575938642025,
   "measured_drift_bits_per_odd_step": -0.216929161280756
  },
  "31": {
   "k": 31,
   "range": [
    1073741824,
    2147483648
   ],
   "next_n": 2147483648,
   "complete": true,
   "odd": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6675499955.0,
    "sum_glide_odd_steps": 4107972106.0,
    "sum_log2_drop": -891003684.7307845,
    "glide_hist": {
     "2": 201326592,
     "3": 33554432,
     "4": 16777216,
     "5": 58720256,
     "6": 20971520,
     "7": 13631488,
     "8": 27525120,
     "9": 11272192,
     "10": 9699328,
     "11": 10862592,
     "12": 7544832,
     "13": 9212928,
     "14": 8383488,
     "15": 5352960,
     "16": 6192960,
     "17": 4267616,
     "18": 4384536,
     "19": 4820972,
     "20": 3635160,
     "21": 3884852,
     "22": 4101552,
     "23": 3114209,
     "24": 3176631,
     "25": 3173706,
     "26": 2157488,
     "27": 2298786,
     "28": 2154110,
     "29": 2027422,
     "30": 2160652,
     "31": 1907093,
     "32": 1678934,
     "33": 1670215,
     "34": 1370241,
     "35": 1424589,
     "36": 1430441,
     "37": 1344199,
     "38": 1383522,
     "39": 1338539,
     "40": 1229808,
     "41": 1206863,
     "42": 1100509,
     "43": 952445,
     "44": 958671,
     "45": 899508,
     "46": 894626,
     "47": 889357,
     "48": 824264,
     "49": 772873,
     "50": 735339,
     "51": 672866,
     "52": 681564,
     "53": 675185,
     "54": 666910,
     "55": 668097,
     "56": 646031,
     "57": 619566,
     "58": 594229,
     "59": 548727,
     "60": 512615,
     "61": 498744,
     "62": 478122,
     "63": 476309,
     "64": 464322,
     "65": 441891,
     "66": 419917,
     "67": 399229,
     "68": 383033,
     "69": 380203,
     "70": 370991,
     "71": 363128,
     "72": 350050,
     "73": 332359,
     "74": 317875,
     "75": 310259,
     "76": 305782,
     "77": 307128,
     "78": 304175,
     "79": 303114,
     "80": 297598,
     "81": 286620,
     "82": 273980,
     "83": 261377,
     "84": 250092,
     "85": 241144,
     "86": 237360,
     "87": 231631,
     "88": 225608,
     "89": 218554,
     "90": 210461,
     "91": 202824,
     "92": 198310,
     "93": 196402,
     "94": 196054,
     "95": 195415,
     "96": 193265,
     "97": 189140,
     "98": 183826,
     "99": 175675,
     "100": 168979,
     "101": 162972,
     "102": 158442,
     "103": 154989,
     "104": 152334,
     "105": 147933,
     "106": 142827,
     "107": 138428,
     "108": 135159,
     "109": 132383,
     "110": 131714,
     "111": 131490,
     "112": 130597,
     "113": 129001,
     "114": 126020,
     "115": 122404,
     "116": 118530,
     "117": 114248,
     "118": 110273,
     "119": 108326,
     "120": 105216,
     "121": 102634,
     "122": 100344,
     "123": 97147,
     "124": 94744,
     "125": 93096,
     "126": 91888,
     "127": 91542,
     "128": 90905,
     "129": 89835,
     "130": 88653,
     "131": 87016,
     "132": 84429,
     "133": 81382,
     "134": 79808,
     "135": 77273,
     "136": 74778,
     "137": 73866,
     "138": 71900,
     "139": 69670,
     "140": 68560,
     "141": 66610,
     "142": 64552,
     "143": 63528,
     "144": 62343,
     "145": 61269,
     "146": 59535,
     "147": 58194,
     "148": 57336,
     "149": 56266,
     "150": 55883,
     "151": 55618,
     "152": 55306,
     "153": 55147,
     "154": 54119,
     "155": 53281,
     "156": 52021,
     "157": 50724,
     "158": 48995,
     "159": 48201,
     "160": 46807,
     "161": 46036,
     "162": 44687,
     "163": 43783,
     "164": 43319,
     "165": 42294,
     "166": 41700,
     "167": 41329,
     "168": 41058,
     "169": 40924,
     "170": 40426,
     "171": 40333,
     "172": 38993,
     "173": 38042,
     "174": 36998,
     "175": 36212,
     "176": 35253,
     "177": 34655,
     "178": 33599,
     "179": 32666,
     "180": 32467,
     "181": 31517,
     "182": 31270,
     "183": 30920,
     "184": 30554,
     "185": 30064,
     "186": 30166,
     "187": 29796,
     "188": 29371,
     "189": 28798,
     "190": 28366,
     "191": 27691,
     "192": 27062,
     "193": 26190,
     "194": 25812,
     "195": 25375,
     "196": 24921,
     "197": 24010,
     "198": 23924,
     "199": 23686,
     "200": 23098,
     "201": 22949,
     "202": 22961,
     "203": 22446,
     "204": 22348,
     "205": 22040,
     "206": 21309,
     "207": 21300,
     "208": 20661,
     "209": 20023,
     "210": 19350,
     "211": 19321,
     "212": 18656,
     "213": 18352,
     "214": 18180,
     "215": 17678,
     "216": 17229,
     "217": 16994,
     "218": 16566,
     "219": 16377,
     "220": 16317,
     "221": 15908,
     "222": 15756,
     "223": 15582,
     "224": 15602,
     "225": 15418,
     "226": 15305,
     "227": 15061,
     "228": 14793,
     "229": 14600,
     "230": 14450,
     "231": 14023,
     "232": 13928,
     "233": 13799,
     "234": 13206,
     "235": 12943,
     "236": 12680,
     "237": 12509,
     "238": 12340,
     "239": 12290,
     "240": 12144,
     "241": 11892,
     "242": 12100,
     "243": 11794,
     "244": 11599,
     "245": 11592,
     "246": 11384,
     "247": 11149,
     "248": 10927,
     "249": 10699,
     "250": 10556,
     "251": 10277,
     "252": 9894,
     "253": 9792,
     "254": 9733,
     "255": 9572,
     "256": 9599,
     "257": 9532,
     "258": 9324,
     "259": 9215,
     "260": 9084,
     "261": 9012,
     "262": 8862,
     "263": 8706,
     "264": 8636,
     "265": 8508,
     "266": 8280,
     "267": 8015,
     "268": 8106,
     "269": 7866,
     "270": 7677,
     "271": 7532,
     "272": 7488,
     "273": 7394,
     "274": 7207,
     "275": 7206,
     "276": 7182,
     "277": 7157,
     "278": 6887,
     "279": 6962,
     "280": 6767,
     "281": 6772,
     "282": 6460,
     "283": 6369,
     "284": 6352,
     "285": 6375,
     "286": 5947,
     "287": 6000,
     "288": 5779,
     "289": 5630,
     "290": 5727,
     "291": 5593,
     "292": 5570,
     "293": 5327,
     "294": 5255,
     "295": 5342,
     "296": 5249,
     "297": 5211,
     "298": 5122,
     "299": 4982,
     "300": 5053,
     "301": 4904,
     "302": 4767,
     "303": 4762,
     "304": 4711,
     "305": 4610,
     "306": 4532,
     "307": 4570,
     "308": 4470,
     "309": 4362,
     "310": 4254,
     "311": 4188,
     "312": 4159,
     "313": 4158,
     "314": 4119,
     "315": 3955,
     "316": 3960,
     "317": 3907,
     "318": 3995,
     "319": 3943,
     "320": 3877,
     "321": 3813,
     "322": 3731,
     "323": 3687,
     "324": 3628,
     "325": 3442,
     "326": 3478,
     "327": 3364,
     "328": 3321,
     "329": 3409,
     "330": 3139,
     "331": 3282,
     "332": 3249,
     "333": 3167,
     "334": 3206,
     "335": 3098,
     "336": 3094,
     "337": 3032,
     "338": 3047,
     "339": 2892,
     "340": 2838,
     "341": 2844,
     "342": 2777,
     "343": 2742,
     "344": 2749,
     "345": 2599,
     "346": 2609,
     "347": 2508,
     "348": 2482,
     "349": 2621,
     "350": 2387,
     "351": 2450,
     "352": 2535,
     "353": 2307,
     "354": 2412,
     "355": 2352,
     "356": 2267,
     "357": 2207,
     "358": 2185,
     "359": 2187,
     "360": 2155,
     "361": 2168,
     "362": 1971,
     "363": 2009,
     "364": 2035,
     "365": 1903,
     "366": 1889,
     "367": 1868,
     "368": 1840,
     "369": 1866,
     "370": 1858,
     "371": 1806,
     "372": 1751,
     "373": 1771,
     "374": 1799,
     "375": 1699,
     "376": 1727,
     "377": 1687,
     "378": 1707,
     "379": 1669,
     "380": 1635,
     "381": 1603,
     "382": 1594,
     "383": 1588,
     "384": 1534,
     "385": 1546,
     "386": 1471,
     "387": 1517,
     "388": 1427,
     "389": 1434,
     "390": 1464,
     "391": 1447,
     "392": 1397,
     "393": 1403,
     "394": 1468,
     "395": 1396,
     "396": 1370,
     "397": 1360,
     "398": 1335,
     "399": 1261,
     "400": 1288,
     "401": 1286,
     "402": 1177,
     "403": 1190,
     "404": 1236,
     "405": 1171,
     "406": 1221,
     "407": 1180,
     "408": 1115,
     "409": 1131,
     "410": 1102,
     "411": 1132,
     "412": 1134,
     "413": 1100,
     "414": 1073,
     "415": 1066,
     "416": 1056,
     "417": 1028,
     "418": 1009,
     "419": 955,
     "420": 953,
     "421": 1001,
     "422": 951,
     "423": 951,
     "424": 982,
     "425": 941,
     "426": 977,
     "427": 926,
     "428": 966,
     "429": 882,
     "430": 863,
     "431": 824,
     "432": 861,
     "433": 795,
     "434": 805,
     "435": 887,
     "436": 825,
     "437": 780,
     "438": 780,
     "439": 714,
     "440": 736,
     "441": 718,
     "442": 719,
     "443": 739,
     "444": 742,
     "445": 679,
     "446": 731,
     "447": 688,
     "448": 661,
     "449": 680,
     "450": 684,
     "451": 684,
     "452": 639,
     "453": 662,
     "454": 632,
     "455": 659,
     "456": 657,
     "457": 640,
     "458": 585,
     "459": 595,
     "460": 557,
     "461": 541,
     "462": 556,
     "463": 556,
     "464": 549,
     "465": 540,
     "466": 525,
     "467": 543,
     "468": 530,
     "469": 517,
     "470": 564,
     "471": 537,
     "472": 499,
     "473": 513,
     "474": 513,
     "475": 489,
     "476": 514,
     "477": 474,
     "478": 492,
     "479": 488,
     "480": 450,
     "481": 467,
     "482": 446,
     "483": 430,
     "484": 461,
     "485": 433,
     "486": 402,
     "487": 442,
     "488": 393,
     "489": 395,
     "490": 452,
     "491": 393,
     "492": 358,
     "493": 368,
     "494": 380,
     "495": 315,
     "496": 353,
     "497": 328,
     "498": 334,
     "499": 353,
     "500": 352,
     "501": 334,
     "502": 327,
     "503": 357,
     "504": 366,
     "505": 318,
     "506": 317,
     "507": 353,
     "508": 327,
     "509": 311,
     "510": 306,
     "511": 292,
     "512": 310,
     "513": 294,
     "514": 289,
     "515": 270,
     "516": 292,
     "517": 303,
     "518": 289,
     "519": 282,
     "520": 291,
     "521": 277,
     "522": 267,
     "523": 269,
     "524": 275,
     "525": 251,
     "526": 260,
     "527": 239,
     "528": 232,
     "529": 228,
     "530": 260,
     "531": 264,
     "532": 238,
     "533": 227,
     "534": 245,
     "535": 229,
     "536": 225,
     "537": 205,
     "538": 241,
     "539": 217,
     "540": 208,
     "541": 223,
     "542": 216,
     "543": 233,
     "544": 198,
     "545": 204,
     "546": 204,
     "547": 198,
     "548": 204,
     "549": 188,
     "550": 195,
     "551": 186,
     "552": 205,
     "553": 185,
     "554": 201,
     "555": 184,
     "556": 177,
     "557": 183,
     "558": 191,
     "559": 180,
     "560": 163,
     "561": 179,
     "562": 168,
     "563": 172,
     "564": 146,
     "565": 173,
     "566": 164,
     "567": 166,
     "568": 164,
     "569": 159,
     "570": 187,
     "571": 156,
     "572": 153,
     "573": 175,
     "574": 165,
     "575": 134,
     "576": 140,
     "577": 155,
     "578": 116,
     "579": 140,
     "580": 150,
     "581": 126,
     "582": 125,
     "583": 123,
     "584": 115,
     "585": 132,
     "586": 133,
     "587": 119,
     "588": 139,
     "589": 135,
     "590": 119,
     "591": 127,
     "592": 112,
     "593": 135,
     "594": 120,
     "595": 99,
     "596": 124,
     "597": 114,
     "598": 102,
     "599": 114,
     "600": 99,
     "601": 107,
     "602": 127,
     "603": 102,
     "604": 102,
     "605": 108,
     "606": 106,
     "607": 115,
     "608": 102,
     "609": 89,
     "610": 84,
     "611": 94,
     "612": 111,
     "613": 82,
     "614": 99,
     "615": 98,
     "616": 88,
     "617": 91,
     "618": 106,
     "619": 81,
     "620": 86,
     "621": 79,
     "622": 81,
     "623": 81,
     "624": 75,
     "625": 81,
     "626": 94,
     "627": 79,
     "628": 59,
     "629": 87,
     "630": 72,
     "631": 69,
     "632": 85,
     "633": 81,
     "634": 79,
     "635": 67,
     "636": 66,
     "637": 68,
     "638": 72,
     "639": 65,
     "640": 71,
     "641": 81,
     "642": 50,
     "643": 56,
     "644": 69,
     "645": 49,
     "646": 60,
     "647": 71,
     "648": 60,
     "649": 54,
     "650": 54,
     "651": 61,
     "652": 55,
     "653": 57,
     "654": 54,
     "655": 54,
     "656": 42,
     "657": 65,
     "658": 62,
     "659": 37,
     "660": 55,
     "661": 57,
     "662": 53,
     "663": 61,
     "664": 51,
     "665": 45,
     "666": 42,
     "667": 52,
     "668": 39,
     "669": 42,
     "670": 48,
     "671": 54,
     "672": 41,
     "673": 45,
     "674": 33,
     "675": 27,
     "676": 39,
     "677": 35,
     "678": 49,
     "679": 31,
     "680": 44,
     "681": 40,
     "682": 38,
     "683": 33,
     "684": 41,
     "685": 25,
     "686": 44,
     "687": 43,
     "688": 28,
     "689": 35,
     "690": 40,
     "691": 32,
     "692": 36,
     "693": 37,
     "694": 31,
     "695": 33,
     "696": 31,
     "697": 33,
     "698": 32,
     "699": 25,
     "700": 39,
     "701": 23,
     "702": 23,
     "703": 27,
     "704": 27,
     "705": 37,
     "706": 23,
     "707": 27,
     "708": 24,
     "709": 40,
     "710": 32,
     "711": 26,
     "712": 34,
     "713": 37,
     "714": 17,
     "715": 23,
     "716": 29,
     "717": 26,
     "718": 26,
     "719": 25,
     "720": 23,
     "721": 18,
     "722": 18,
     "723": 33,
     "724": 21,
     "725": 14,
     "726": 26,
     "727": 18,
     "728": 17,
     "729": 23,
     "730": 22,
     "731": 25,
     "732": 30,
     "733": 29,
     "734": 20,
     "735": 23,
     "736": 22,
     "737": 27,
     "738": 20,
     "739": 17,
     "740": 19,
     "741": 18,
     "742": 16,
     "743": 23,
     "744": 18,
     "745": 13,
     "746": 26,
     "747": 19,
     "748": 13,
     "749": 25,
     "750": 13,
     "751": 19,
     "752": 25,
     "753": 14,
     "754": 19,
     "755": 17,
     "756": 13,
     "757": 9,
     "758": 8,
     "759": 9,
     "760": 17,
     "761": 14,
     "762": 22,
     "763": 19,
     "764": 14,
     "765": 13,
     "766": 14,
     "767": 19,
     "768": 20,
     "769": 15,
     "770": 19,
     "771": 18,
     "772": 18,
     "773": 14,
     "774": 17,
     "775": 11,
     "776": 12,
     "777": 19,
     "778": 22,
     "779": 11,
     "780": 13,
     "781": 15,
     "782": 9,
     "783": 7,
     "784": 12,
     "785": 12,
     "786": 17,
     "787": 15,
     "788": 10,
     "789": 15,
     "790": 16,
     "791": 11,
     "792": 8,
     "793": 11,
     "794": 10,
     "795": 12,
     "796": 9,
     "797": 17,
     "798": 11,
     "799": 8,
     "800": 8,
     "801": 8,
     "802": 17,
     "803": 8,
     "804": 5,
     "805": 13,
     "806": 7,
     "807": 8,
     "808": 8,
     "809": 9,
     "810": 8,
     "811": 7,
     "812": 4,
     "813": 6,
     "814": 10,
     "815": 7,
     "816": 7,
     "817": 10,
     "818": 14,
     "819": 13,
     "820": 10,
     "821": 11,
     "822": 9,
     "823": 8,
     "824": 12,
     "825": 10,
     "826": 13,
     "827": 11,
     "828": 9,
     "829": 7,
     "830": 16,
     "831": 12,
     "832": 5,
     "833": 10,
     "834": 7,
     "835": 11,
     "836": 5,
     "837": 5,
     "838": 7,
     "839": 5,
     "840": 4,
     "841": 6,
     "842": 8,
     "843": 9,
     "844": 5,
     "845": 2,
     "846": 7,
     "847": 11,
     "848": 4,
     "849": 9,
     "850": 5,
     "851": 3,
     "852": 7,
     "853": 8,
     "854": 8,
     "855": 4,
     "856": 8,
     "857": 6,
     "859": 2,
     "860": 9,
     "861": 5,
     "862": 6,
     "863": 7,
     "864": 10,
     "865": 5,
     "866": 5,
     "867": 5,
     "868": 5,
     "869": 4,
     "870": 7,
     "871": 7,
     "872": 5,
     "873": 5,
     "874": 5,
     "875": 3,
     "876": 2,
     "877": 1,
     "878": 4,
     "879": 5,
     "880": 3,
     "881": 5,
     "882": 3,
     "883": 5,
     "884": 3,
     "885": 5,
     "886": 4,
     "887": 5,
     "888": 7,
     "889": 6,
     "890": 4,
     "891": 4,
     "892": 4,
     "893": 2,
     "895": 4,
     "896": 7,
     "897": 3,
     "898": 3,
     "899": 3,
     "900": 2,
     "901": 5,
     "902": 2,
     "903": 1,
     "905": 3,
     "906": 1,
     "907": 4,
     "908": 4,
     "909": 5,
     "910": 2,
     "912": 2,
     "913": 3,
     "914": 2,
     "915": 3,
     "916": 2,
     "917": 2,
     "918": 1,
     "919": 3,
     "921": 1,
     "922": 3,
     "923": 2,
     "924": 1,
     "925": 2,
     "926": 3,
     "927": 1,
     "928": 2,
     "929": 4,
     "930": 2,
     "931": 2,
     "932": 5,
     "933": 1,
     "935": 3,
     "936": 1,
     "937": 1,
     "938": 1,
     "939": 1,
     "940": 1,
     "941": 3,
     "942": 2,
     "943": 1,
     "944": 3,
     "945": 2,
     "946": 2,
     "947": 3,
     "948": 1,
     "949": 3,
     "950": 3,
     "951": 2,
     "952": 2,
     "953": 2,
     "955": 1,
     "956": 2,
     "957": 1,
     "958": 2,
     "959": 2,
     "960": 2,
     "961": 4,
     "962": 2,
     "963": 2,
     "964": 2,
     "965": 1,
     "968": 1,
     "969": 1,
     "973": 3,
     "975": 1,
     "976": 1,
     "979": 3,
     "980": 2,
     "981": 1,
     "982": 2,
     "983": 2,
     "984": 1,
     "985": 3,
     "987": 1,
     "988": 2,
     "990": 4,
     "991": 2,
     "992": 1,
     "994": 2,
     "995": 3,
     "997": 1,
     "998": 1,
     "1006": 1,
     "1007": 1,
     "1008": 1,
     "1009": 2,
     "1010": 2,
     "1011": 1,
     "1012": 1,
     "1014": 1,
     "1018": 1,
     "1019": 2,
     "1020": 2,
     "1022": 1,
     "1023": 2,
     "1024": 5,
     "1025": 2,
     "1027": 1,
     "1028": 1,
     "1029": 3,
     "1030": 2,
     "1031": 1,
     "1034": 1,
     "1035": 1,
     "1038": 1,
     "1039": 1,
     "1040": 1,
     "1041": 1,
     "1042": 2,
     "1043": 1,
     "1045": 1,
     "1048": 1,
     "1051": 1,
     "1054": 1,
     "1056": 1,
     "1057": 1,
     "1059": 2,
     "1060": 1,
     "1063": 2,
     "1066": 1,
     "1069": 1,
     "1072": 1,
     "1075": 1,
     "1076": 1,
     "1080": 2,
     "1083": 2,
     "1084": 1,
     "1086": 1,
     "1088": 1,
     "1090": 1,
     "1091": 1,
     "1092": 1,
     "1094": 1,
     "1096": 1,
     "1098": 1,
     "1110": 1,
     "1113": 1,
     "1114": 1,
     "1117": 1,
     "1118": 1,
     "1120": 1,
     "1122": 1,
     "1131": 2,
     "1146": 2,
     "1149": 1,
     "1151": 1,
     "1154": 1,
     "1155": 1,
     "1157": 1,
     "1166": 1,
     "1169": 1,
     "1174": 1,
     "1184": 1,
     "1209": 1,
     "1210": 1,
     "1230": 2,
     "1233": 1,
     "1234": 1,
     "1245": 1
    },
    "glide_odd_steps_hist": {
     "1": 201326592,
     "2": 58720256,
     "3": 53477376,
     "4": 34209792,
     "5": 27901952,
     "6": 18204672,
     "7": 15625984,
     "8": 13715488,
     "9": 11023100,
     "10": 8846092,
     "11": 7079352,
     "12": 6664242,
     "13": 6143902,
     "14": 5530091,
     "15": 4898473,
     "16": 4171425,
     "17": 3608057,
     "18": 3297588,
     "19": 3091555,
     "20": 2783241,
     "21": 2467072,
     "22": 2265441,
     "23": 2170656,
     "24": 2091953,
     "25": 1958818,
     "26": 1790333,
     "27": 1617916,
     "28": 1480068,
     "29": 1391218,
     "30": 1309438,
     "31": 1218042,
     "32": 1132016,
     "33": 1074062,
     "34": 1040979,
     "35": 1004240,
     "36": 952737,
     "37": 886407,
     "38": 823891,
     "39": 769137,
     "40": 729430,
     "41": 691153,
     "42": 651399,
     "43": 613464,
     "44": 583392,
     "45": 557521,
     "46": 532151,
     "47": 508170,
     "48": 490103,
     "49": 475900,
     "50": 462969,
     "51": 446315,
     "52": 424269,
     "53": 401514,
     "54": 380933,
     "55": 362084,
     "56": 345772,
     "57": 332696,
     "58": 319802,
     "59": 311707,
     "60": 301768,
     "61": 293694,
     "62": 284259,
     "63": 270467,
     "64": 258822,
     "65": 246156,
     "66": 235593,
     "67": 225983,
     "68": 218464,
     "69": 211982,
     "70": 206579,
     "71": 200807,
     "72": 194474,
     "73": 187496,
     "74": 179635,
     "75": 172640,
     "76": 165539,
     "77": 159976,
     "78": 153257,
     "79": 148922,
     "80": 144942,
     "81": 141337,
     "82": 138209,
     "83": 133351,
     "84": 129382,
     "85": 123340,
     "86": 118699,
     "87": 114617,
     "88": 110325,
     "89": 105550,
     "90": 102337,
     "91": 98768,
     "92": 95366,
     "93": 92924,
     "94": 91134,
     "95": 88808,
     "96": 86961,
     "97": 84953,
     "98": 82209,
     "99": 79792,
     "100": 77460,
     "101": 74778,
     "102": 72412,
     "103": 70200,
     "104": 68203,
     "105": 66550,
     "106": 64960,
     "107": 63597,
     "108": 61744,
     "109": 60275,
     "110": 58465,
     "111": 56372,
     "112": 54502,
     "113": 52735,
     "114": 51272,
     "115": 50010,
     "116": 48916,
     "117": 47787,
     "118": 46410,
     "119": 45393,
     "120": 44416,
     "121": 42929,
     "122": 41664,
     "123": 40620,
     "124": 39251,
     "125": 38157,
     "126": 37187,
     "127": 36378,
     "128": 35597,
     "129": 34551,
     "130": 33749,
     "131": 32854,
     "132": 31987,
     "133": 30746,
     "134": 29869,
     "135": 29296,
     "136": 28053,
     "137": 26949,
     "138": 26559,
     "139": 26087,
     "140": 25484,
     "141": 24552,
     "142": 24044,
     "143": 23732,
     "144": 23451,
     "145": 23052,
     "146": 22224,
     "147": 21874,
     "148": 21143,
     "149": 20563,
     "150": 20045,
     "151": 19578,
     "152": 19040,
     "153": 18660,
     "154": 18184,
     "155": 17720,
     "156": 17796,
     "157": 17114,
     "158": 16624,
     "159": 16190,
     "160": 15786,
     "161": 15383,
     "162": 14718,
     "163": 14645,
     "164": 14397,
     "165": 14235,
     "166": 13881,
     "167": 13515,
     "168": 13155,
     "169": 12794,
     "170": 12500,
     "171": 12362,
     "172": 12033,
     "173": 11591,
     "174": 11408,
     "175": 11336,
     "176": 11009,
     "177": 10858,
     "178": 10503,
     "179": 10143,
     "180": 9782,
     "181": 9571,
     "182": 9270,
     "183": 9067,
     "184": 8876,
     "185": 8737,
     "186": 8524,
     "187": 8333,
     "188": 8076,
     "189": 8015,
     "190": 7757,
     "191": 7561,
     "192": 7372,
     "193": 7241,
     "194": 7126,
     "195": 7106,
     "196": 6874,
     "197": 6772,
     "198": 6593,
     "199": 6421,
     "200": 6261,
     "201": 6140,
     "202": 5923,
     "203": 5767,
     "204": 5835,
     "205": 5745,
     "206": 5550,
     "207": 5330,
     "208": 5258,
     "209": 5156,
     "210": 5035,
     "211": 4998,
     "212": 4902,
     "213": 4759,
     "214": 4730,
     "215": 4555,
     "216": 4378,
     "217": 4331,
     "218": 4164,
     "219": 4174,
     "220": 4052,
     "221": 3960,
     "222": 3775,
     "223": 3812,
     "224": 3682,
     "225": 3716,
     "226": 3496,
     "227": 3561,
     "228": 3373,
     "229": 3304,
     "230": 3232,
     "231": 3094,
     "232": 2967,
     "233": 2872,
     "234": 2886,
     "235": 2848,
     "236": 2800,
     "237": 2772,
     "238": 2707,
     "239": 2649,
     "240": 2607,
     "241": 2569,
     "242": 2503,
     "243": 2484,
     "244": 2471,
     "245": 2290,
     "246": 2298,
     "247": 2264,
     "248": 2159,
     "249": 2198,
     "250": 2087,
     "251": 2133,
     "252": 2116,
     "253": 2048,
     "254": 1990,
     "255": 1913,
     "256": 1898,
     "257": 1867,
     "258": 1838,
     "259": 1883,
     "260": 1749,
     "261": 1752,
     "262": 1592,
     "263": 1617,
     "264": 1640,
     "265": 1642,
     "266": 1550,
     "267": 1613,
     "268": 1464,
     "269": 1385,
     "270": 1490,
     "271": 1422,
     "272": 1355,
     "273": 1344,
     "274": 1338,
     "275": 1287,
     "276": 1255,
     "277": 1217,
     "278": 1189,
     "279": 1147,
     "280": 1162,
     "281": 1125,
     "282": 1063,
     "283": 1119,
     "284": 1045,
     "285": 1078,
     "286": 1045,
     "287": 986,
     "288": 1005,
     "289": 999,
     "290": 952,
     "291": 927,
     "292": 877,
     "293": 879,
     "294": 900,
     "295": 892,
     "296": 855,
     "297": 826,
     "298": 823,
     "299": 774,
     "300": 793,
     "301": 782,
     "302": 780,
     "303": 713,
     "304": 770,
     "305": 760,
     "306": 713,
     "307": 696,
     "308": 639,
     "309": 610,
     "310": 661,
     "311": 570,
     "312": 613,
     "313": 566,
     "314": 578,
     "315": 558,
     "316": 522,
     "317": 563,
     "318": 534,
     "319": 541,
     "320": 517,
     "321": 534,
     "322": 520,
     "323": 510,
     "324": 439,
     "325": 454,
     "326": 466,
     "327": 471,
     "328": 426,
     "329": 436,
     "330": 411,
     "331": 422,
     "332": 425,
     "333": 432,
     "334": 404,
     "335": 403,
     "336": 373,
     "337": 367,
     "338": 345,
     "339": 372,
     "340": 326,
     "341": 348,
     "342": 363,
     "343": 351,
     "344": 351,
     "345": 355,
     "346": 343,
     "347": 323,
     "348": 291,
     "349": 317,
     "350": 293,
     "351": 282,
     "352": 266,
     "353": 265,
     "354": 307,
     "355": 264,
     "356": 280,
     "357": 275,
     "358": 263,
     "359": 249,
     "360": 262,
     "361": 234,
     "362": 239,
     "363": 224,
     "364": 232,
     "365": 233,
     "366": 208,
     "367": 209,
     "368": 174,
     "369": 201,
     "370": 197,
     "371": 191,
     "372": 226,
     "373": 203,
     "374": 200,
     "375": 204,
     "376": 213,
     "377": 201,
     "378": 201,
     "379": 191,
     "380": 166,
     "381": 183,
     "382": 167,
     "383": 167,
     "384": 159,
     "385": 138,
     "386": 129,
     "387": 158,
     "388": 156,
     "389": 132,
     "390": 142,
     "391": 136,
     "392": 139,
     "393": 153,
     "394": 134,
     "395": 135,
     "396": 127,
     "397": 121,
     "398": 111,
     "399": 140,
     "400": 117,
     "401": 116,
     "402": 119,
     "403": 114,
     "404": 99,
     "405": 104,
     "406": 107,
     "407": 93,
     "408": 103,
     "409": 75,
     "410": 93,
     "411": 87,
     "412": 102,
     "413": 89,
     "414": 84,
     "415": 92,
     "416": 78,
     "417": 74,
     "418": 62,
     "419": 68,
     "420": 82,
     "421": 72,
     "422": 78,
     "423": 64,
     "424": 59,
     "425": 58,
     "426": 60,
     "427": 72,
     "428": 66,
     "429": 82,
     "430": 62,
     "431": 54,
     "432": 60,
     "433": 65,
     "434": 63,
     "435": 63,
     "436": 63,
     "437": 70,
     "438": 57,
     "439": 55,
     "440": 58,
     "441": 50,
     "442": 37,
     "443": 43,
     "444": 46,
     "445": 49,
     "446": 63,
     "447": 51,
     "448": 40,
     "449": 52,
     "450": 46,
     "451": 46,
     "452": 46,
     "453": 47,
     "454": 41,
     "455": 34,
     "456": 37,
     "457": 45,
     "458": 26,
     "459": 31,
     "460": 39,
     "461": 39,
     "462": 42,
     "463": 25,
     "464": 35,
     "465": 18,
     "466": 30,
     "467": 30,
     "468": 27,
     "469": 31,
     "470": 33,
     "471": 26,
     "472": 24,
     "473": 30,
     "474": 26,
     "475": 24,
     "476": 25,
     "477": 30,
     "478": 25,
     "479": 30,
     "480": 26,
     "481": 34,
     "482": 26,
     "483": 32,
     "484": 25,
     "485": 23,
     "486": 31,
     "487": 27,
     "488": 18,
     "489": 20,
     "490": 26,
     "491": 26,
     "492": 29,
     "493": 22,
     "494": 16,
     "495": 16,
     "496": 16,
     "497": 23,
     "498": 16,
     "499": 11,
     "500": 23,
     "501": 19,
     "502": 13,
     "503": 19,
     "504": 15,
     "505": 15,
     "506": 14,
     "507": 12,
     "508": 20,
     "509": 17,
     "510": 20,
     "511": 20,
     "512": 20,
     "513": 17,
     "514": 21,
     "515": 19,
     "516": 14,
     "517": 23,
     "518": 12,
     "519": 15,
     "520": 14,
     "521": 18,
     "522": 15,
     "523": 10,
     "524": 13,
     "525": 11,
     "526": 12,
     "527": 13,
     "528": 12,
     "529": 13,
     "530": 13,
     "531": 10,
     "532": 9,
     "533": 5,
     "534": 14,
     "535": 12,
     "536": 12,
     "537": 4,
     "538": 12,
     "539": 6,
     "540": 9,
     "541": 5,
     "542": 2,
     "543": 5,
     "544": 6,
     "545": 12,
     "546": 7,
     "547": 6,
     "548": 6,
     "549": 9,
     "550": 6,
     "551": 7,
     "552": 9,
     "553": 9,
     "554": 4,
     "555": 7,
     "556": 8,
     "557": 9,
     "558": 3,
     "559": 6,
     "560": 8,
     "561": 10,
     "562": 7,
     "563": 6,
     "564": 3,
     "565": 8,
     "566": 3,
     "567": 6,
     "568": 8,
     "569": 6,
     "570": 5,
     "571": 5,
     "572": 5,
     "573": 4,
     "574": 2,
     "575": 2,
     "576": 1,
     "577": 5,
     "578": 3,
     "579": 5,
     "580": 1,
     "581": 5,
     "582": 5,
     "583": 2,
     "584": 6,
     "585": 4,
     "586": 3,
     "587": 4,
     "588": 4,
     "589": 5,
     "590": 6,
     "591": 4,
     "592": 2,
     "593": 3,
     "594": 6,
     "595": 3,
     "596": 1,
     "597": 2,
     "598": 2,
     "599": 2,
     "600": 2,
     "601": 3,
     "602": 1,
     "603": 3,
     "604": 3,
     "605": 4,
     "606": 1,
     "608": 1,
     "609": 5,
     "610": 3,
     "611": 4,
     "612": 2,
     "613": 1,
     "614": 3,
     "615": 2,
     "616": 4,
     "617": 3,
     "618": 2,
     "619": 1,
     "622": 2,
     "623": 1,
     "624": 1,
     "626": 3,
     "627": 1,
     "628": 2,
     "629": 3,
     "630": 2,
     "631": 2,
     "632": 4,
     "633": 1,
     "634": 2,
     "635": 3,
     "637": 3,
     "638": 3,
     "639": 2,
     "640": 2,
     "641": 2,
     "642": 2,
     "643": 1,
     "644": 1,
     "645": 2,
     "646": 1,
     "647": 2,
     "649": 1,
     "650": 2,
     "651": 2,
     "652": 2,
     "653": 2,
     "654": 1,
     "657": 2,
     "658": 2,
     "659": 1,
     "660": 2,
     "661": 1,
     "662": 2,
     "663": 3,
     "665": 2,
     "666": 1,
     "667": 3,
     "668": 1,
     "669": 1,
     "673": 1,
     "675": 2,
     "677": 2,
     "678": 1,
     "683": 2,
     "684": 5,
     "686": 1,
     "688": 1,
     "689": 2,
     "691": 1,
     "692": 1,
     "693": 2,
     "697": 1,
     "699": 1,
     "702": 1,
     "704": 1,
     "717": 1,
     "719": 1,
     "721": 1,
     "723": 1,
     "730": 2,
     "731": 1,
     "735": 1,
     "736": 1,
     "741": 1,
     "742": 2,
     "743": 1,
     "744": 1,
     "753": 1,
     "756": 1,
     "759": 1,
     "774": 1,
     "775": 1,
     "777": 1,
     "778": 1,
     "784": 1,
     "798": 1
    },
    "peak_excess_bits_hist": {
     "0": 67108864,
     "1": 220918920,
     "2": 101497704,
     "3": 54411962,
     "4": 31267985,
     "5": 19676656,
     "6": 12853100,
     "7": 8672161,
     "8": 5974139,
     "9": 4173681,
     "10": 2943578,
     "11": 2087316,
     "12": 1489883,
     "13": 1065852,
     "14": 764119,
     "15": 547980,
     "16": 396181,
     "17": 284851,
     "18": 204908,
     "19": 147338,
     "20": 106989,
     "21": 76720,
     "22": 55045,
     "23": 40704,
     "24": 29235,
     "25": 20884,
     "26": 15221,
     "27": 10730,
     "28": 7967,
     "29": 5298,
     "30": 4160,
     "31": 2995,
     "32": 2158,
     "33": 1644,
     "34": 1062,
     "35": 767,
     "36": 578,
     "37": 448,
     "38": 309,
     "39": 222,
     "40": 205,
     "41": 97,
     "42": 83,
     "43": 69,
     "44": 33,
     "45": 34,
     "46": 9,
     "47": 24,
     "48": 19,
     "49": 3,
     "50": 3,
     "51": 1,
     "52": 3,
     "53": 3,
     "54": 3,
     "55": 2,
     "56": 4,
     "61": 3
    }
   },
   "even": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 671088640.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -861011757.1875376,
    "glide_hist": {
     "1": 402653184,
     "2": 134217728
    },
    "glide_odd_steps_hist": {
     "0": 536870912
    },
    "peak_excess_bits_hist": {
     "0": 447392427,
     "1": 89478485
    }
   },
   "max_glide": [
    1245,
    1762272183
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 1131948263
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.434087609872222,
   "mean_glide_odd_steps_odd_n": 7.651694316416979,
   "measured_drift_bits_per_odd_step": -0.21689623535403443
  },
  "32": {
   "k": 32,
   "range": [
    2147483648,
    4294967296
   ],
   "next_n": 4294967296,
   "complete": true,
   "odd": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13348996685.0,
    "sum_glide_odd_steps": 8214739386.0,
    "sum_log2_drop": -1782035483.838732,
    "glide_hist": {
     "2": 402653184,
     "3": 67108864,
     "4": 33554432,
     "5": 117440512,
     "6": 41943040,
     "7": 27262976,
     "8": 55050240,
     "9": 22544384,
     "10": 19398656,
     "11": 21725184,
     "12": 15089664,
     "13": 18425856,
     "14": 16766976,
     "15": 10705920,
     "16": 12385920,
     "17": 8535232,
     "18": 8769072,
     "19": 9641944,
     "20": 7270321,
     "21": 7769697,
     "22": 8203048,
     "23": 6228347,
     "24": 6353727,
     "25": 6348349,
     "26": 4313249,
     "27": 4597900,
     "28": 4309544,
     "29": 4059442,
     "30": 4317809,
     "31": 3814062,
     "32": 3357042,
     "33": 3339465,
     "34": 2744223,
     "35": 2852909,
     "36": 2861256,
     "37": 2687789,
     "38": 2765694,
     "39": 2681049,
     "40": 2458996,
     "41": 2414604,
     "42": 2202848,
     "43": 1903600,
     "44": 1919505,
     "45": 1799170,
     "46": 1791624,
     "47": 1780861,
     "48": 1647681,
     "49": 1549693,
     "50": 1465909,
     "51": 1342642,
     "52": 1366006,
     "53": 1345114,
     "54": 1333525,
     "55": 1338704,
     "56": 1293645,
     "57": 1240944,
     "58": 1186850,
     "59": 1097502,
     "60": 1019315,
     "61": 998539,
     "62": 959323,
     "63": 952814,
     "64": 928292,
     "65": 881440,
     "66": 838871,
     "67": 798570,
     "68": 764768,
     "69": 758584,
     "70": 741014,
     "71": 727037,
     "72": 699476,
     "73": 664993,
     "74": 637480,
     "75": 621596,
     "76": 610284,
     "77": 613364,
     "78": 611401,
     "79": 606235,
     "80": 595688,
     "81": 574470,
     "82": 547546,
     "83": 522605,
     "84": 499560,
     "85": 482749,
     "86": 474931,
     "87": 463902,
     "88": 452399,
     "89": 436029,
     "90": 419341,
     "91": 406283,
     "92": 397504,
     "93": 392318,
     "94": 391887,
     "95": 390627,
     "96": 386541,
     "97": 378800,
     "98": 366944,
     "99": 352295,
     "100": 337579,
     "101": 325666,
     "102": 316964,
     "103": 309634,
     "104": 302270,
     "105": 294416,
     "106": 285688,
     "107": 276929,
     "108": 270956,
     "109": 266411,
     "110": 264059,
     "111": 262933,
     "112": 261111,
     "113": 257290,
     "114": 251719,
     "115": 245177,
     "116": 236413,
     "117": 227008,
     "118": 220821,
     "119": 215007,
     "120": 210508,
     "121": 205063,
     "122": 200843,
     "123": 194079,
     "124": 190361,
     "125": 186471,
     "126": 183889,
     "127": 182348,
     "128": 181198,
     "129": 180350,
     "130": 177885,
     "131": 173582,
     "132": 168639,
     "133": 163551,
     "134": 159142,
     "135": 154049,
     "136": 150816,
     "137": 147318,
     "138": 143142,
     "139": 140310,
     "140": 136126,
     "141": 132198,
     "142": 130092,
     "143": 126966,
     "144": 124840,
     "145": 122834,
     "146": 120069,
     "147": 117426,
     "148": 114864,
     "149": 113149,
     "150": 112562,
     "151": 111860,
     "152": 110946,
     "153": 110330,
     "154": 108503,
     "155": 106279,
     "156": 103947,
     "157": 100698,
     "158": 98283,
     "159": 95495,
     "160": 93442,
     "161": 91851,
     "162": 89879,
     "163": 88428,
     "164": 86248,
     "165": 84778,
     "166": 82895,
     "167": 82561,
     "168": 82322,
     "169": 81270,
     "170": 80580,
     "171": 79010,
     "172": 77117,
     "173": 75867,
     "174": 73898,
     "175": 72425,
     "176": 70703,
     "177": 68850,
     "178": 67310,
     "179": 65775,
     "180": 65254,
     "181": 63709,
     "182": 62472,
     "183": 62267,
     "184": 61119,
     "185": 60686,
     "186": 60221,
     "187": 59548,
     "188": 58870,
     "189": 58117,
     "190": 56062,
     "191": 54464,
     "192": 53481,
     "193": 51660,
     "194": 51071,
     "195": 50140,
     "196": 49050,
     "197": 48467,
     "198": 47647,
     "199": 46803,
     "200": 46369,
     "201": 46022,
     "202": 45619,
     "203": 45306,
     "204": 44835,
     "205": 43839,
     "206": 42995,
     "207": 42185,
     "208": 41461,
     "209": 39529,
     "210": 39099,
     "211": 38285,
     "212": 37883,
     "213": 37007,
     "214": 35852,
     "215": 35333,
     "216": 34536,
     "217": 33957,
     "218": 33598,
     "219": 33060,
     "220": 32486,
     "221": 32049,
     "222": 31842,
     "223": 31187,
     "224": 30849,
     "225": 30726,
     "226": 30661,
     "227": 30132,
     "228": 29955,
     "229": 29573,
     "230": 29048,
     "231": 28155,
     "232": 27700,
     "233": 26923,
     "234": 26614,
     "235": 26054,
     "236": 25745,
     "237": 25079,
     "238": 24712,
     "239": 24725,
     "240": 23993,
     "241": 24108,
     "242": 23817,
     "243": 23448,
     "244": 23444,
     "245": 22983,
     "246": 22668,
     "247": 22113,
     "248": 21611,
     "249": 21530,
     "250": 21039,
     "251": 20545,
     "252": 20040,
     "253": 19738,
     "254": 19556,
     "255": 19161,
     "256": 19065,
     "257": 18617,
     "258": 18467,
     "259": 18587,
     "260": 18047,
     "261": 17991,
     "262": 17682,
     "263": 17494,
     "264": 17189,
     "265": 16724,
     "266": 16255,
     "267": 16084,
     "268": 15728,
     "269": 15522,
     "270": 15162,
     "271": 15061,
     "272": 14882,
     "273": 14681,
     "274": 14409,
     "275": 14526,
     "276": 14353,
     "277": 14056,
     "278": 13957,
     "279": 13812,
     "280": 13544,
     "281": 13469,
     "282": 13085,
     "283": 12852,
     "284": 12506,
     "285": 12444,
     "286": 11983,
     "287": 11834,
     "288": 11746,
     "289": 11506,
     "290": 11256,
     "291": 11139,
     "292": 10806,
     "293": 10661,
     "294": 10611,
     "295": 10423,
     "296": 10372,
     "297": 10151,
     "298": 9986,
     "299": 10093,
     "300": 9965,
     "301": 9758,
     "302": 9750,
     "303": 9721,
     "304": 9561,
     "305": 9311,
     "306": 9203,
     "307": 9102,
     "308": 8755,
     "309": 8740,
     "310": 8699,
     "311": 8538,
     "312": 8302,
     "313": 8341,
     "314": 8158,
     "315": 7955,
     "316": 8085,
     "317": 8067,
     "318": 7806,
     "319": 7719,
     "320": 7504,
     "321": 7721,
     "322": 7438,
     "323": 7185,
     "324": 7007,
     "325": 6977,
     "326": 6783,
     "327": 6701,
     "328": 6747,
     "329": 6546,
     "330": 6399,
     "331": 6336,
     "332": 6446,
     "333": 6368,
     "334": 6290,
     "335": 6257,
     "336": 6107,
     "337": 5975,
     "338": 5938,
     "339": 5757,
     "340": 5670,
     "341": 5698,
     "342": 5465,
     "343": 5376,
     "344": 5287,
     "345": 5304,
     "346": 5118,
     "347": 5040,
     "348": 4986,
     "349": 4916,
     "350": 5021,
     "351": 4907,
     "352": 4858,
     "353": 4770,
     "354": 4654,
     "355": 4677,
     "356": 4618,
     "357": 4582,
     "358": 4504,
     "359": 4339,
     "360": 4285,
     "361": 4308,
     "362": 4049,
     "363": 4078,
     "364": 4065,
     "365": 3883,
     "366": 3774,
     "367": 3753,
     "368": 3743,
     "369": 3712,
     "370": 3677,
     "371": 3661,
     "372": 3615,
     "373": 3516,
     "374": 3511,
     "375": 3475,
     "376": 3392,
     "377": 3437,
     "378": 3382,
     "379": 3344,
     "380": 3319,
     "381": 3265,
     "382": 3188,
     "383": 3188,
     "384": 3111,
     "385": 3026,
     "386": 2997,
     "387": 2976,
     "388": 2965,
     "389": 2894,
     "390": 2918,
     "391": 2875,
     "392": 2743,
     "393": 2923,
     "394": 2823,
     "395": 2751,
     "396": 2684,
     "397": 2754,
     "398": 2609,
     "399": 2514,
     "400": 2627,
     "401": 2578,
     "402": 2458,
     "403": 2456,
     "404": 2512,
     "405": 2409,
     "406": 2457,
     "407": 2393,
     "408": 2210,
     "409": 2248,
     "410": 2298,
     "411": 2328,
     "412": 2171,
     "413": 2145,
     "414": 2203,
     "415": 2072,
     "416": 2068,
     "417": 2106,
     "418": 1972,
     "419": 1938,
     "420": 1973,
     "421": 1865,
     "422": 1917,
     "423": 1970,
     "424": 1854,
     "425": 1797,
     "426": 1826,
     "427": 1731,
     "428": 1716,
     "429": 1801,
     "430": 1702,
     "431": 1722,
     "432": 1634,
     "433": 1644,
     "434": 1644,
     "435": 1570,
     "436": 1543,
     "437": 1577,
     "438": 1478,
     "439": 1497,
     "440": 1464,
     "441": 1462,
     "442": 1476,
     "443": 1485,
     "444": 1358,
     "445": 1439,
     "446": 1444,
     "447": 1287,
     "448": 1343,
     "449": 1372,
     "450": 1331,
     "451": 1295,
     "452": 1318,
     "453": 1279,
     "454": 1249,
     "455": 1226,
     "456": 1265,
     "457": 1235,
     "458": 1164,
     "459": 1178,
     "460": 1214,
     "461": 1118,
     "462": 1107,
     "463": 1158,
     "464": 1166,
     "465": 1089,
     "466": 1140,
     "467": 1112,
     "468": 1055,
     "469": 1120,
     "470": 1043,
     "471": 1052,
     "472": 993,
     "473": 980,
     "474": 1036,
     "475": 1020,
     "476": 905,
     "477": 893,
     "478": 958,
     "479": 948,
     "480": 880,
     "481": 907,
     "482": 913,
     "483": 883,
     "484": 820,
     "485": 813,
     "486": 834,
     "487": 897,
     "488": 806,
     "489": 801,
     "490": 802,
     "491": 745,
     "492": 788,
     "493": 718,
     "494": 737,
     "495": 762,
     "496": 720,
     "497": 678,
     "498": 715,
     "499": 668,
     "500": 687,
     "501": 700,
     "502": 686,
     "503": 651,
     "504": 668,
     "505": 640,
     "506": 670,
     "507": 684,
     "508": 623,
     "509": 611,
     "510": 664,
     "511": 593,
     "512": 622,
     "513": 577,
     "514": 637,
     "515": 563,
     "516": 590,
     "517": 547,
     "518": 529,
     "519": 537,
     "520": 526,
     "521": 552,
     "522": 516,
     "523": 518,
     "524": 551,
     "525": 517,
     "526": 507,
     "527": 515,
     "528": 515,
     "529": 535,
     "530": 513,
     "531": 503,
     "532": 491,
     "533": 473,
     "534": 486,
     "535": 493,
     "536": 442,
     "537": 476,
     "538": 455,
     "539": 414,
     "540": 443,
     "541": 456,
     "542": 421,
     "543": 392,
     "544": 432,
     "545": 380,
     "546": 389,
     "547": 413,
     "548": 385,
     "549": 418,
     "550": 422,
     "551": 397,
     "552": 378,
     "553": 404,
     "554": 376,
     "555": 372,
     "556": 320,
     "557": 368,
     "558": 404,
     "559": 344,
     "560": 328,
     "561": 378,
     "562": 340,
     "563": 298,
     "564": 342,
     "565": 323,
     "566": 322,
     "567": 300,
     "568": 330,
     "569": 293,
     "570": 301,
     "571": 316,
     "572": 292,
     "573": 326,
     "574": 331,
     "575": 269,
     "576": 270,
     "577": 305,
     "578": 313,
     "579": 255,
     "580": 267,
     "581": 271,
     "582": 256,
     "583": 253,
     "584": 257,
     "585": 264,
     "586": 267,
     "587": 288,
     "588": 237,
     "589": 244,
     "590": 277,
     "591": 236,
     "592": 245,
     "593": 225,
     "594": 231,
     "595": 241,
     "596": 267,
     "597": 202,
     "598": 259,
     "599": 221,
     "600": 204,
     "601": 235,
     "602": 239,
     "603": 222,
     "604": 226,
     "605": 199,
     "606": 203,
     "607": 177,
     "608": 188,
     "609": 203,
     "610": 203,
     "611": 184,
     "612": 196,
     "613": 200,
     "614": 206,
     "615": 191,
     "616": 177,
     "617": 197,
     "618": 180,
     "619": 184,
     "620": 162,
     "621": 190,
     "622": 179,
     "623": 178,
     "624": 156,
     "625": 168,
     "626": 159,
     "627": 162,
     "628": 159,
     "629": 126,
     "630": 144,
     "631": 138,
     "632": 128,
     "633": 140,
     "634": 137,
     "635": 137,
     "636": 121,
     "637": 133,
     "638": 123,
     "639": 126,
     "640": 130,
     "641": 109,
     "642": 120,
     "643": 126,
     "644": 135,
     "645": 109,
     "646": 129,
     "647": 136,
     "648": 102,
     "649": 93,
     "650": 101,
     "651": 122,
     "652": 99,
     "653": 123,
     "654": 96,
     "655": 103,
     "656": 104,
     "657": 97,
     "658": 90,
     "659": 105,
     "660": 98,
     "661": 102,
     "662": 82,
     "663": 90,
     "664": 91,
     "665": 91,
     "666": 83,
     "667": 93,
     "668": 88,
     "669": 91,
     "670": 84,
     "671": 88,
     "672": 97,
     "673": 85,
     "674": 80,
     "675": 84,
     "676": 90,
     "677": 82,
     "678": 71,
     "679": 81,
     "680": 81,
     "681": 72,
     "682": 71,
     "683": 83,
     "684": 89,
     "685": 79,
     "686": 63,
     "687": 76,
     "688": 67,
     "689": 67,
     "690": 68,
     "691": 56,
     "692": 76,
     "693": 59,
     "694": 75,
     "695": 79,
     "696": 59,
     "697": 54,
     "698": 71,
     "699": 71,
     "700": 69,
     "701": 62,
     "702": 66,
     "703": 50,
     "704": 60,
     "705": 62,
     "706": 63,
     "707": 64,
     "708": 69,
     "709": 70,
     "710": 50,
     "711": 67,
     "712": 55,
     "713": 47,
     "714": 50,
     "715": 46,
     "716": 50,
     "717": 42,
     "718": 45,
     "719": 42,
     "720": 39,
     "721": 50,
     "722": 55,
     "723": 39,
     "724": 41,
     "725": 47,
     "726": 53,
     "727": 30,
     "728": 47,
     "729": 47,
     "730": 45,
     "731": 57,
     "732": 54,
     "733": 39,
     "734": 50,
     "735": 47,
     "736": 49,
     "737": 42,
     "738": 38,
     "739": 46,
     "740": 49,
     "741": 34,
     "742": 47,
     "743": 48,
     "744": 35,
     "745": 45,
     "746": 37,
     "747": 33,
     "748": 46,
     "749": 46,
     "750": 37,
     "751": 35,
     "752": 36,
     "753": 40,
     "754": 30,
     "755": 37,
     "756": 39,
     "757": 30,
     "758": 44,
     "759": 42,
     "760": 38,
     "761": 31,
     "762": 41,
     "763": 33,
     "764": 37,
     "765": 34,
     "766": 29,
     "767": 29,
     "768": 35,
     "769": 31,
     "770": 40,
     "771": 29,
     "772": 24,
     "773": 35,
     "774": 36,
     "775": 34,
     "776": 28,
     "777": 33,
     "778": 28,
     "779": 29,
     "780": 31,
     "781": 23,
     "782": 21,
     "783": 23,
     "784": 24,
     "785": 24,
     "786": 27,
     "787": 20,
     "788": 21,
     "789": 22,
     "790": 22,
     "791": 25,
     "792": 17,
     "793": 26,
     "794": 27,
     "795": 24,
     "796": 26,
     "797": 22,
     "798": 29,
     "799": 32,
     "800": 17,
     "801": 35,
     "802": 25,
     "803": 21,
     "804": 27,
     "805": 26,
     "806": 16,
     "807": 23,
     "808": 24,
     "809": 18,
     "810": 14,
     "811": 18,
     "812": 21,
     "813": 18,
     "814": 17,
     "815": 26,
     "816": 22,
     "817": 21,
     "818": 25,
     "819": 24,
     "820": 14,
     "821": 20,
     "822": 21,
     "823": 25,
     "824": 17,
     "825": 16,
     "826": 28,
     "827": 22,
     "828": 9,
     "829": 21,
     "830": 10,
     "831": 8,
     "832": 17,
     "833": 8,
     "834": 13,
     "835": 16,
     "836": 10,
     "837": 9,
     "838": 15,
     "839": 20,
     "840": 13,
     "841": 13,
     "842": 18,
     "843": 9,
     "844": 11,
     "845": 21,
     "846": 13,
     "847": 9,
     "848": 14,
     "849": 9,
     "850": 7,
     "851": 14,
     "852": 11,
     "853": 14,
     "854": 9,
     "855": 10,
     "856": 10,
     "857": 13,
     "858": 7,
     "859": 4,
     "860": 7,
     "861": 11,
     "862": 7,
     "863": 6,
     "864": 8,
     "865": 7,
     "866": 9,
     "867": 15,
     "868": 12,
     "869": 11,
     "870": 16,
     "871": 9,
     "872": 12,
     "873": 5,
     "874": 3,
     "875": 9,
     "876": 5,
     "877": 9,
     "878": 8,
     "879": 6,
     "880": 7,
     "881": 8,
     "882": 6,
     "883": 7,
     "884": 7,
     "885": 6,
     "886": 10,
     "887": 13,
     "888": 5,
     "889": 10,
     "890": 4,
     "891": 4,
     "892": 5,
     "893": 4,
     "894": 4,
     "895": 8,
     "896": 4,
     "897": 4,
     "898": 11,
     "899": 7,
     "900": 3,
     "901": 4,
     "902": 8,
     "903": 7,
     "904": 3,
     "905": 1,
     "906": 9,
     "907": 7,
     "908": 7,
     "909": 8,
     "910": 11,
     "911": 8,
     "912": 7,
     "913": 8,
     "914": 8,
     "915": 4,
     "916": 4,
     "917": 5,
     "918": 5,
     "919": 3,
     "920": 7,
     "921": 5,
     "922": 8,
     "923": 9,
     "924": 7,
     "925": 7,
     "926": 3,
     "927": 2,
     "928": 4,
     "929": 4,
     "930": 8,
     "931": 5,
     "932": 3,
     "933": 6,
     "934": 1,
     "935": 7,
     "936": 5,
     "937": 2,
     "938": 3,
     "939": 2,
     "940": 3,
     "941": 3,
     "942": 4,
     "943": 2,
     "944": 3,
     "945": 9,
     "946": 7,
     "947": 1,
     "948": 8,
     "949": 9,
     "950": 3,
     "951": 7,
     "952": 7,
     "953": 3,
     "954": 6,
     "955": 3,
     "956": 3,
     "957": 4,
     "958": 2,
     "959": 6,
     "960": 4,
     "961": 1,
     "962": 2,
     "963": 4,
     "964": 1,
     "965": 1,
     "966": 4,
     "967": 1,
     "968": 2,
     "969": 4,
     "970": 4,
     "971": 1,
     "972": 3,
     "973": 4,
     "974": 3,
     "975": 1,
     "976": 2,
     "977": 2,
     "978": 1,
     "979": 2,
     "980": 3,
     "981": 2,
     "982": 1,
     "984": 2,
     "985": 3,
     "986": 1,
     "987": 2,
     "988": 1,
     "989": 1,
     "990": 1,
     "992": 2,
     "993": 2,
     "994": 4,
     "996": 1,
     "998": 3,
     "999": 5,
     "1000": 2,
     "1001": 2,
     "1002": 3,
     "1003": 2,
     "1004": 4,
     "1005": 1,
     "1006": 1,
     "1009": 1,
     "1010": 2,
     "1011": 2,
     "1012": 4,
     "1013": 2,
     "1014": 2,
     "1015": 1,
     "1016": 1,
     "1017": 3,
     "1018": 3,
     "1019": 3,
     "1020": 2,
     "1021": 2,
     "1022": 5,
     "1023": 2,
     "1025": 2,
     "1026": 1,
     "1027": 1,
     "1028": 2,
     "1029": 1,
     "1030": 2,
     "1032": 1,
     "1033": 3,
     "1034": 4,
     "1035": 3,
     "1036": 2,
     "1037": 2,
     "1038": 3,
     "1039": 5,
     "1041": 1,
     "1042": 1,
     "1047": 1,
     "1048": 2,
     "1049": 2,
     "1051": 1,
     "1052": 1,
     "1053": 3,
     "1056": 1,
     "1059": 1,
     "1062": 1,
     "1066": 1,
     "1067": 1,
     "1069": 1,
     "1071": 1,
     "1072": 1,
     "1073": 1,
     "1074": 3,
     "1075": 2,
     "1076": 1,
     "1077": 1,
     "1079": 1,
     "1080": 1,
     "1082": 1,
     "1084": 1,
     "1087": 1,
     "1094": 1,
     "1095": 1,
     "1097": 2,
     "1098": 1,
     "1099": 1,
     "1103": 1,
     "1104": 3,
     "1113": 1,
     "1116": 1,
     "1117": 3,
     "1118": 1,
     "1119": 2,
     "1120": 3,
     "1121": 2,
     "1122": 1,
     "1124": 1,
     "1125": 1,
     "1126": 1,
     "1127": 3,
     "1128": 1,
     "1129": 1,
     "1130": 2,
     "1133": 1,
     "1134": 1,
     "1136": 3,
     "1137": 2,
     "1139": 3,
     "1140": 2,
     "1141": 1,
     "1142": 2,
     "1143": 1,
     "1144": 2,
     "1145": 2,
     "1155": 1,
     "1158": 1,
     "1159": 1,
     "1160": 1,
     "1162": 1,
     "1172": 1,
     "1177": 1,
     "1186": 1,
     "1189": 1,
     "1207": 1,
     "1208": 1,
     "1209": 1,
     "1218": 1,
     "1228": 1,
     "1229": 2,
     "1232": 1,
     "1249": 1,
     "1280": 1,
     "1285": 1,
     "1299": 1,
     "1302": 1,
     "1318": 1,
     "1321": 1,
     "1334": 1,
     "1345": 1,
     "1389": 1,
     "1390": 1,
     "1446": 1,
     "1449": 1
    },
    "glide_odd_steps_hist": {
     "1": 402653184,
     "2": 117440512,
     "3": 106954752,
     "4": 68419584,
     "5": 55803904,
     "6": 36409344,
     "7": 31251968,
     "8": 27430976,
     "9": 22046200,
     "10": 17692185,
     "11": 14158701,
     "12": 13328435,
     "13": 12287655,
     "14": 11060470,
     "15": 9795574,
     "16": 8345743,
     "17": 7214855,
     "18": 6593862,
     "19": 6187429,
     "20": 5563270,
     "21": 4937723,
     "22": 4533072,
     "23": 4343568,
     "24": 4183131,
     "25": 3920051,
     "26": 3580644,
     "27": 3241304,
     "28": 2963988,
     "29": 2778412,
     "30": 2617980,
     "31": 2433273,
     "32": 2260530,
     "33": 2148543,
     "34": 2081791,
     "35": 2011096,
     "36": 1903761,
     "37": 1774051,
     "38": 1644522,
     "39": 1540770,
     "40": 1457824,
     "41": 1382186,
     "42": 1302271,
     "43": 1228189,
     "44": 1168733,
     "45": 1114917,
     "46": 1065140,
     "47": 1017530,
     "48": 981021,
     "49": 951672,
     "50": 926004,
     "51": 890157,
     "52": 848896,
     "53": 802753,
     "54": 761633,
     "55": 723612,
     "56": 693409,
     "57": 665898,
     "58": 641816,
     "59": 621609,
     "60": 605227,
     "61": 587357,
     "62": 565815,
     "63": 541595,
     "64": 513959,
     "65": 490105,
     "66": 470152,
     "67": 452700,
     "68": 437070,
     "69": 424016,
     "70": 412454,
     "71": 401706,
     "72": 389675,
     "73": 374889,
     "74": 360329,
     "75": 345304,
     "76": 330436,
     "77": 318086,
     "78": 307364,
     "79": 297933,
     "80": 290538,
     "81": 282644,
     "82": 275702,
     "83": 266656,
     "84": 257374,
     "85": 247986,
     "86": 237961,
     "87": 228711,
     "88": 219019,
     "89": 212180,
     "90": 204845,
     "91": 197848,
     "92": 192161,
     "93": 186481,
     "94": 181984,
     "95": 177682,
     "96": 174039,
     "97": 169247,
     "98": 165010,
     "99": 160643,
     "100": 154892,
     "101": 149955,
     "102": 144483,
     "103": 140407,
     "104": 136165,
     "105": 132965,
     "106": 129467,
     "107": 126129,
     "108": 123368,
     "109": 120257,
     "110": 116154,
     "111": 112544,
     "112": 108882,
     "113": 106201,
     "114": 102694,
     "115": 99862,
     "116": 97573,
     "117": 95368,
     "118": 93019,
     "119": 91284,
     "120": 87905,
     "121": 85963,
     "122": 82719,
     "123": 80586,
     "124": 78350,
     "125": 75720,
     "126": 74160,
     "127": 72827,
     "128": 71142,
     "129": 69399,
     "130": 67375,
     "131": 65648,
     "132": 63698,
     "133": 61629,
     "134": 59689,
     "135": 58192,
     "136": 56165,
     "137": 54856,
     "138": 53341,
     "139": 52328,
     "140": 50831,
     "141": 49833,
     "142": 48644,
     "143": 47722,
     "144": 46611,
     "145": 45811,
     "146": 44393,
     "147": 43667,
     "148": 42287,
     "149": 40848,
     "150": 39991,
     "151": 38746,
     "152": 38093,
     "153": 37489,
     "154": 36583,
     "155": 35769,
     "156": 35190,
     "157": 34192,
     "158": 32944,
     "159": 32298,
     "160": 31466,
     "161": 30891,
     "162": 30200,
     "163": 29360,
     "164": 28822,
     "165": 28054,
     "166": 27424,
     "167": 26879,
     "168": 26401,
     "169": 25565,
     "170": 24798,
     "171": 23986,
     "172": 23627,
     "173": 23210,
     "174": 22595,
     "175": 22514,
     "176": 21771,
     "177": 21520,
     "178": 20709,
     "179": 20254,
     "180": 19779,
     "181": 19095,
     "182": 18641,
     "183": 18154,
     "184": 17622,
     "185": 17125,
     "186": 16941,
     "187": 16532,
     "188": 15938,
     "189": 15943,
     "190": 15411,
     "191": 15168,
     "192": 14991,
     "193": 14570,
     "194": 14153,
     "195": 14052,
     "196": 13858,
     "197": 13600,
     "198": 12928,
     "199": 12776,
     "200": 12637,
     "201": 12087,
     "202": 12035,
     "203": 11985,
     "204": 11465,
     "205": 11226,
     "206": 11027,
     "207": 10764,
     "208": 10464,
     "209": 10180,
     "210": 10017,
     "211": 9852,
     "212": 9551,
     "213": 9485,
     "214": 9270,
     "215": 8993,
     "216": 8844,
     "217": 8613,
     "218": 8476,
     "219": 8206,
     "220": 7986,
     "221": 7872,
     "222": 7664,
     "223": 7648,
     "224": 7321,
     "225": 7143,
     "226": 6973,
     "227": 6993,
     "228": 6764,
     "229": 6530,
     "230": 6460,
     "231": 6319,
     "232": 6135,
     "233": 6061,
     "234": 5865,
     "235": 5687,
     "236": 5661,
     "237": 5533,
     "238": 5415,
     "239": 5344,
     "240": 5160,
     "241": 5258,
     "242": 5044,
     "243": 4964,
     "244": 4881,
     "245": 4576,
     "246": 4705,
     "247": 4603,
     "248": 4366,
     "249": 4437,
     "250": 4375,
     "251": 4242,
     "252": 4189,
     "253": 4116,
     "254": 3962,
     "255": 3909,
     "256": 3878,
     "257": 3665,
     "258": 3681,
     "259": 3700,
     "260": 3525,
     "261": 3464,
     "262": 3348,
     "263": 3308,
     "264": 3219,
     "265": 3094,
     "266": 3047,
     "267": 3005,
     "268": 2938,
     "269": 2963,
     "270": 2841,
     "271": 2717,
     "272": 2723,
     "273": 2464,
     "274": 2598,
     "275": 2522,
     "276": 2521,
     "277": 2443,
     "278": 2397,
     "279": 2375,
     "280": 2247,
     "281": 2230,
     "282": 2214,
     "283": 2161,
     "284": 2106,
     "285": 2100,
     "286": 2072,
     "287": 2002,
     "288": 1931,
     "289": 1966,
     "290": 1895,
     "291": 1896,
     "292": 1832,
     "293": 1765,
     "294": 1734,
     "295": 1726,
     "296": 1691,
     "297": 1656,
     "298": 1531,
     "299": 1634,
     "300": 1532,
     "301": 1539,
     "302": 1516,
     "303": 1515,
     "304": 1442,
     "305": 1405,
     "306": 1331,
     "307": 1344,
     "308": 1278,
     "309": 1312,
     "310": 1252,
     "311": 1273,
     "312": 1149,
     "313": 1239,
     "314": 1137,
     "315": 1124,
     "316": 1085,
     "317": 1073,
     "318": 1148,
     "319": 1018,
     "320": 1039,
     "321": 1047,
     "322": 1012,
     "323": 985,
     "324": 910,
     "325": 939,
     "326": 922,
     "327": 871,
     "328": 905,
     "329": 884,
     "330": 828,
     "331": 864,
     "332": 857,
     "333": 783,
     "334": 789,
     "335": 795,
     "336": 768,
     "337": 822,
     "338": 746,
     "339": 738,
     "340": 711,
     "341": 737,
     "342": 706,
     "343": 663,
     "344": 665,
     "345": 666,
     "346": 713,
     "347": 662,
     "348": 605,
     "349": 568,
     "350": 564,
     "351": 593,
     "352": 572,
     "353": 591,
     "354": 544,
     "355": 561,
     "356": 544,
     "357": 529,
     "358": 545,
     "359": 516,
     "360": 483,
     "361": 463,
     "362": 468,
     "363": 444,
     "364": 459,
     "365": 450,
     "366": 414,
     "367": 392,
     "368": 440,
     "369": 413,
     "370": 397,
     "371": 415,
     "372": 413,
     "373": 388,
     "374": 425,
     "375": 412,
     "376": 396,
     "377": 371,
     "378": 362,
     "379": 381,
     "380": 361,
     "381": 343,
     "382": 348,
     "383": 318,
     "384": 332,
     "385": 315,
     "386": 311,
     "387": 287,
     "388": 303,
     "389": 286,
     "390": 268,
     "391": 304,
     "392": 287,
     "393": 273,
     "394": 262,
     "395": 252,
     "396": 250,
     "397": 246,
     "398": 239,
     "399": 241,
     "400": 190,
     "401": 227,
     "402": 217,
     "403": 193,
     "404": 203,
     "405": 200,
     "406": 185,
     "407": 170,
     "408": 172,
     "409": 161,
     "410": 200,
     "411": 185,
     "412": 197,
     "413": 187,
     "414": 172,
     "415": 169,
     "416": 137,
     "417": 151,
     "418": 159,
     "419": 137,
     "420": 167,
     "421": 136,
     "422": 160,
     "423": 130,
     "424": 129,
     "425": 142,
     "426": 138,
     "427": 154,
     "428": 139,
     "429": 138,
     "430": 123,
     "431": 131,
     "432": 128,
     "433": 112,
     "434": 105,
     "435": 113,
     "436": 109,
     "437": 99,
     "438": 99,
     "439": 110,
     "440": 107,
     "441": 100,
     "442": 97,
     "443": 99,
     "444": 92,
     "445": 105,
     "446": 98,
     "447": 109,
     "448": 88,
     "449": 97,
     "450": 91,
     "451": 84,
     "452": 88,
     "453": 83,
     "454": 88,
     "455": 70,
     "456": 76,
     "457": 81,
     "458": 73,
     "459": 71,
     "460": 80,
     "461": 66,
     "462": 71,
     "463": 62,
     "464": 77,
     "465": 74,
     "466": 77,
     "467": 71,
     "468": 64,
     "469": 66,
     "470": 62,
     "471": 63,
     "472": 56,
     "473": 57,
     "474": 60,
     "475": 61,
     "476": 52,
     "477": 60,
     "478": 54,
     "479": 57,
     "480": 48,
     "481": 53,
     "482": 56,
     "483": 57,
     "484": 55,
     "485": 56,
     "486": 51,
     "487": 51,
     "488": 53,
     "489": 47,
     "490": 60,
     "491": 56,
     "492": 43,
     "493": 41,
     "494": 48,
     "495": 42,
     "496": 29,
     "497": 42,
     "498": 45,
     "499": 37,
     "500": 45,
     "501": 44,
     "502": 48,
     "503": 51,
     "504": 38,
     "505": 38,
     "506": 45,
     "507": 43,
     "508": 33,
     "509": 35,
     "510": 26,
     "511": 34,
     "512": 31,
     "513": 34,
     "514": 36,
     "515": 44,
     "516": 29,
     "517": 33,
     "518": 20,
     "519": 31,
     "520": 26,
     "521": 28,
     "522": 32,
     "523": 31,
     "524": 21,
     "525": 21,
     "526": 34,
     "527": 31,
     "528": 30,
     "529": 22,
     "530": 18,
     "531": 21,
     "532": 14,
     "533": 14,
     "534": 18,
     "535": 14,
     "536": 12,
     "537": 14,
     "538": 17,
     "539": 24,
     "540": 12,
     "541": 18,
     "542": 15,
     "543": 17,
     "544": 16,
     "545": 8,
     "546": 13,
     "547": 9,
     "548": 18,
     "549": 9,
     "550": 14,
     "551": 13,
     "552": 12,
     "553": 11,
     "554": 15,
     "555": 14,
     "556": 13,
     "557": 19,
     "558": 10,
     "559": 17,
     "560": 17,
     "561": 8,
     "562": 10,
     "563": 7,
     "564": 13,
     "565": 10,
     "566": 5,
     "567": 11,
     "568": 10,
     "569": 11,
     "570": 12,
     "571": 8,
     "572": 9,
     "573": 8,
     "574": 10,
     "575": 9,
     "576": 13,
     "577": 9,
     "578": 12,
     "579": 12,
     "580": 11,
     "581": 10,
     "582": 8,
     "583": 5,
     "584": 9,
     "585": 5,
     "586": 6,
     "587": 7,
     "588": 8,
     "589": 9,
     "590": 7,
     "591": 2,
     "592": 4,
     "593": 12,
     "594": 7,
     "595": 13,
     "596": 6,
     "597": 10,
     "598": 9,
     "599": 5,
     "600": 5,
     "601": 9,
     "602": 7,
     "603": 4,
     "604": 8,
     "605": 4,
     "606": 6,
     "607": 6,
     "608": 1,
     "609": 5,
     "610": 2,
     "611": 5,
     "612": 2,
     "613": 5,
     "614": 6,
     "615": 4,
     "616": 5,
     "617": 3,
     "618": 6,
     "619": 3,
     "620": 7,
     "621": 8,
     "622": 4,
     "623": 6,
     "624": 8,
     "625": 3,
     "626": 2,
     "627": 1,
     "628": 3,
     "629": 1,
     "630": 1,
     "631": 3,
     "632": 3,
     "633": 2,
     "634": 3,
     "635": 6,
     "636": 1,
     "638": 4,
     "639": 3,
     "640": 5,
     "641": 2,
     "642": 3,
     "643": 1,
     "644": 5,
     "645": 2,
     "646": 1,
     "647": 3,
     "648": 1,
     "649": 4,
     "650": 3,
     "651": 3,
     "652": 4,
     "653": 2,
     "654": 3,
     "655": 2,
     "656": 5,
     "657": 3,
     "658": 3,
     "659": 2,
     "660": 1,
     "661": 3,
     "662": 2,
     "663": 1,
     "664": 4,
     "665": 2,
     "666": 1,
     "669": 1,
     "671": 1,
     "673": 2,
     "674": 1,
     "676": 1,
     "677": 3,
     "678": 2,
     "679": 1,
     "680": 1,
     "681": 1,
     "682": 1,
     "683": 1,
     "686": 1,
     "687": 2,
     "689": 2,
     "690": 1,
     "691": 2,
     "692": 3,
     "693": 3,
     "694": 2,
     "696": 4,
     "697": 1,
     "698": 1,
     "699": 1,
     "701": 2,
     "702": 1,
     "703": 1,
     "704": 2,
     "706": 1,
     "708": 4,
     "710": 2,
     "712": 2,
     "713": 4,
     "714": 3,
     "716": 1,
     "717": 2,
     "719": 2,
     "722": 1,
     "723": 2,
     "725": 2,
     "726": 2,
     "728": 1,
     "729": 2,
     "734": 1,
     "735": 2,
     "738": 1,
     "740": 1,
     "741": 2,
     "742": 1,
     "744": 2,
     "746": 1,
     "747": 1,
     "754": 1,
     "755": 1,
     "765": 1,
     "772": 1,
     "773": 1,
     "774": 1,
     "779": 1,
     "783": 1,
     "785": 1,
     "797": 1,
     "808": 1,
     "818": 1,
     "819": 1,
     "846": 1,
     "847": 1,
     "857": 1,
     "863": 1,
     "871": 1,
     "872": 1,
     "906": 1,
     "908": 1
    },
    "peak_excess_bits_hist": {
     "0": 134217729,
     "1": 441837806,
     "2": 202994531,
     "3": 108819834,
     "4": 62538880,
     "5": 39356924,
     "6": 25705210,
     "7": 17349426,
     "8": 11949674,
     "9": 8348193,
     "10": 5881097,
     "11": 4176921,
     "12": 2976525,
     "13": 2131554,
     "14": 1525539,
     "15": 1099713,
     "16": 791361,
     "17": 569145,
     "18": 409153,
     "19": 297553,
     "20": 212108,
     "21": 153012,
     "22": 111552,
     "23": 80644,
     "24": 57922,
     "25": 41736,
     "26": 30059,
     "27": 21866,
     "28": 15203,
     "29": 11354,
     "30": 8382,
     "31": 5775,
     "32": 4360,
     "33": 3041,
     "34": 2192,
     "35": 1557,
     "36": 1270,
     "37": 846,
     "38": 602,
     "39": 491,
     "40": 294,
     "41": 217,
     "42": 175,
     "43": 109,
     "44": 82,
     "45": 51,
     "46": 40,
     "47": 41,
     "48": 25,
     "49": 10,
     "50": 4,
     "51": 8,
     "52": 11,
     "53": 2,
     "54": 3,
     "55": 7,
     "57": 1,
     "60": 4
    }
   },
   "even": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1342177280.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1722023515.3750377,
    "glide_hist": {
     "1": 805306368,
     "2": 268435456
    },
    "glide_odd_steps_hist": {
     "0": 1073741824
    },
    "peak_excess_bits_hist": {
     "0": 894784853,
     "1": 178956971
    }
   },
   "max_glide": [
    1449,
    3247486747
   ],
   "max_peak": {
    "bits": 92,
    "top64": "9733731145617866339",
    "n": 2865244043
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.432221961207688,
   "mean_glide_odd_steps_odd_n": 7.650572234764695,
   "measured_drift_bits_per_odd_step": -0.21693146916818476
  },
  "33": {
   "k": 33,
   "range": [
    4294967296,
    8589934592
   ],
   "next_n": 8589934592,
   "complete": true,
   "odd": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 26699344162.0,
    "sum_glide_odd_steps": 16430374765.0,
    "sum_log2_drop": -3564075074.5772753,
    "glide_hist": {
     "2": 805306368,
     "3": 134217728,
     "4": 67108864,
     "5": 234881024,
     "6": 83886080,
     "7": 54525952,
     "8": 110100480,
     "9": 45088768,
     "10": 38797312,
     "11": 43450368,
     "12": 30179328,
     "13": 36851712,
     "14": 33533952,
     "15": 21411840,
     "16": 24771840,
     "17": 17070464,
     "18": 17538144,
     "19": 19283888,
     "20": 14540642,
     "21": 15539394,
     "22": 16406114,
     "23": 12456565,
     "24": 12707389,
     "25": 12697235,
     "26": 8627072,
     "27": 9195918,
     "28": 8619886,
     "29": 8115309,
     "30": 8635942,
     "31": 7629226,
     "32": 6713099,
     "33": 6677137,
     "34": 5486373,
     "35": 5705621,
     "36": 5720488,
     "37": 5371082,
     "38": 5539127,
     "39": 5359878,
     "40": 4917046,
     "41": 4832955,
     "42": 4404321,
     "43": 3806115,
     "44": 3838493,
     "45": 3597246,
     "46": 3576297,
     "47": 3560207,
     "48": 3292266,
     "49": 3090367,
     "50": 2931728,
     "51": 2687868,
     "52": 2728363,
     "53": 2690188,
     "54": 2667211,
     "55": 2673710,
     "56": 2591566,
     "57": 2480865,
     "58": 2371296,
     "59": 2192240,
     "60": 2046192,
     "61": 1997284,
     "62": 1917696,
     "63": 1909511,
     "64": 1854783,
     "65": 1764850,
     "66": 1680401,
     "67": 1598287,
     "68": 1529052,
     "69": 1517529,
     "70": 1483767,
     "71": 1451943,
     "72": 1401194,
     "73": 1331109,
     "74": 1273614,
     "75": 1242060,
     "76": 1222473,
     "77": 1226841,
     "78": 1222521,
     "79": 1213194,
     "80": 1189695,
     "81": 1147240,
     "82": 1097339,
     "83": 1045894,
     "84": 998278,
     "85": 966523,
     "86": 950198,
     "87": 925152,
     "88": 905025,
     "89": 874059,
     "90": 839435,
     "91": 811548,
     "92": 795372,
     "93": 785933,
     "94": 785507,
     "95": 783016,
     "96": 774333,
     "97": 757823,
     "98": 734191,
     "99": 704360,
     "100": 676955,
     "101": 651640,
     "102": 633755,
     "103": 619124,
     "104": 605736,
     "105": 590964,
     "106": 572831,
     "107": 555547,
     "108": 541226,
     "109": 532914,
     "110": 527881,
     "111": 525206,
     "112": 522083,
     "113": 515525,
     "114": 505292,
     "115": 488157,
     "116": 472972,
     "117": 455595,
     "118": 441298,
     "119": 431392,
     "120": 420449,
     "121": 410302,
     "122": 401259,
     "123": 390745,
     "124": 380393,
     "125": 372327,
     "126": 368092,
     "127": 364969,
     "128": 363702,
     "129": 359845,
     "130": 355225,
     "131": 347340,
     "132": 337681,
     "133": 327404,
     "134": 317233,
     "135": 308243,
     "136": 300901,
     "137": 293383,
     "138": 286622,
     "139": 280232,
     "140": 272380,
     "141": 265915,
     "142": 259760,
     "143": 254716,
     "144": 249518,
     "145": 245063,
     "146": 238767,
     "147": 234420,
     "148": 230449,
     "149": 226549,
     "150": 224643,
     "151": 222882,
     "152": 221637,
     "153": 219967,
     "154": 217933,
     "155": 212521,
     "156": 206693,
     "157": 203015,
     "158": 196681,
     "159": 191422,
     "160": 187660,
     "161": 183504,
     "162": 179563,
     "163": 176169,
     "164": 171681,
     "165": 168375,
     "166": 167252,
     "167": 165160,
     "168": 163458,
     "169": 162676,
     "170": 161137,
     "171": 158817,
     "172": 155337,
     "173": 151097,
     "174": 148378,
     "175": 144672,
     "176": 140674,
     "177": 138003,
     "178": 134491,
     "179": 132706,
     "180": 129597,
     "181": 127202,
     "182": 125216,
     "183": 123477,
     "184": 122630,
     "185": 121298,
     "186": 120073,
     "187": 119343,
     "188": 117150,
     "189": 115048,
     "190": 112631,
     "191": 110045,
     "192": 106653,
     "193": 104955,
     "194": 102828,
     "195": 100331,
     "196": 98770,
     "197": 97117,
     "198": 94771,
     "199": 93329,
     "200": 93145,
     "201": 92085,
     "202": 90928,
     "203": 90206,
     "204": 89365,
     "205": 88004,
     "206": 85717,
     "207": 84062,
     "208": 82169,
     "209": 80480,
     "210": 78689,
     "211": 76940,
     "212": 75309,
     "213": 73892,
     "214": 72623,
     "215": 71002,
     "216": 69727,
     "217": 68274,
     "218": 67515,
     "219": 66057,
     "220": 65041,
     "221": 64119,
     "222": 63273,
     "223": 62065,
     "224": 62138,
     "225": 61858,
     "226": 61157,
     "227": 61323,
     "228": 59838,
     "229": 58872,
     "230": 57907,
     "231": 56843,
     "232": 55561,
     "233": 54587,
     "234": 52817,
     "235": 52564,
     "236": 51195,
     "237": 50358,
     "238": 49881,
     "239": 49136,
     "240": 48693,
     "241": 47958,
     "242": 47670,
     "243": 46889,
     "244": 46515,
     "245": 45921,
     "246": 44909,
     "247": 44521,
     "248": 43289,
     "249": 42866,
     "250": 42056,
     "251": 41108,
     "252": 40314,
     "253": 39381,
     "254": 38440,
     "255": 38178,
     "256": 37717,
     "257": 37277,
     "258": 36941,
     "259": 36990,
     "260": 36318,
     "261": 36013,
     "262": 35517,
     "263": 34789,
     "264": 34297,
     "265": 33474,
     "266": 32757,
     "267": 32086,
     "268": 32053,
     "269": 31000,
     "270": 30708,
     "271": 30389,
     "272": 29916,
     "273": 29522,
     "274": 28924,
     "275": 28758,
     "276": 28515,
     "277": 28062,
     "278": 28098,
     "279": 27530,
     "280": 26985,
     "281": 26681,
     "282": 26205,
     "283": 25398,
     "284": 25058,
     "285": 24837,
     "286": 24258,
     "287": 23781,
     "288": 23162,
     "289": 22771,
     "290": 22479,
     "291": 22165,
     "292": 21630,
     "293": 21470,
     "294": 21163,
     "295": 20742,
     "296": 20737,
     "297": 20478,
     "298": 20212,
     "299": 20189,
     "300": 19737,
     "301": 19463,
     "302": 19447,
     "303": 19328,
     "304": 18853,
     "305": 18641,
     "306": 18044,
     "307": 17865,
     "308": 17688,
     "309": 17190,
     "310": 17060,
     "311": 16872,
     "312": 16769,
     "313": 16511,
     "314": 16104,
     "315": 15969,
     "316": 15808,
     "317": 15778,
     "318": 15457,
     "319": 15373,
     "320": 15218,
     "321": 14938,
     "322": 14432,
     "323": 14206,
     "324": 14243,
     "325": 13780,
     "326": 13574,
     "327": 13545,
     "328": 13234,
     "329": 13039,
     "330": 12829,
     "331": 12960,
     "332": 12677,
     "333": 12662,
     "334": 12375,
     "335": 12100,
     "336": 11948,
     "337": 11915,
     "338": 11761,
     "339": 11392,
     "340": 11449,
     "341": 11251,
     "342": 11013,
     "343": 10682,
     "344": 10592,
     "345": 10558,
     "346": 10315,
     "347": 10330,
     "348": 10164,
     "349": 10100,
     "350": 10143,
     "351": 9812,
     "352": 9741,
     "353": 9622,
     "354": 9452,
     "355": 9430,
     "356": 9258,
     "357": 9192,
     "358": 8892,
     "359": 8668,
     "360": 8553,
     "361": 8488,
     "362": 8105,
     "363": 8070,
     "364": 8048,
     "365": 7789,
     "366": 7642,
     "367": 7597,
     "368": 7654,
     "369": 7489,
     "370": 7459,
     "371": 7348,
     "372": 7148,
     "373": 7035,
     "374": 7148,
     "375": 7116,
     "376": 7041,
     "377": 6943,
     "378": 6877,
     "379": 6786,
     "380": 6765,
     "381": 6485,
     "382": 6503,
     "383": 6158,
     "384": 6047,
     "385": 6265,
     "386": 6088,
     "387": 5891,
     "388": 5952,
     "389": 5986,
     "390": 5819,
     "391": 5722,
     "392": 5769,
     "393": 5679,
     "394": 5499,
     "395": 5527,
     "396": 5509,
     "397": 5331,
     "398": 5320,
     "399": 5163,
     "400": 5129,
     "401": 4991,
     "402": 4885,
     "403": 4879,
     "404": 4904,
     "405": 4723,
     "406": 4764,
     "407": 4708,
     "408": 4604,
     "409": 4584,
     "410": 4501,
     "411": 4512,
     "412": 4465,
     "413": 4240,
     "414": 4277,
     "415": 4242,
     "416": 4140,
     "417": 4092,
     "418": 3999,
     "419": 3897,
     "420": 3979,
     "421": 3876,
     "422": 3847,
     "423": 3721,
     "424": 3783,
     "425": 3812,
     "426": 3700,
     "427": 3563,
     "428": 3590,
     "429": 3599,
     "430": 3427,
     "431": 3421,
     "432": 3390,
     "433": 3363,
     "434": 3150,
     "435": 3208,
     "436": 3128,
     "437": 2941,
     "438": 3029,
     "439": 2985,
     "440": 2968,
     "441": 2998,
     "442": 3053,
     "443": 2911,
     "444": 2738,
     "445": 2852,
     "446": 2808,
     "447": 2732,
     "448": 2673,
     "449": 2675,
     "450": 2659,
     "451": 2588,
     "452": 2645,
     "453": 2505,
     "454": 2516,
     "455": 2448,
     "456": 2466,
     "457": 2337,
     "458": 2351,
     "459": 2400,
     "460": 2293,
     "461": 2196,
     "462": 2260,
     "463": 2206,
     "464": 2244,
     "465": 2364,
     "466": 2172,
     "467": 2211,
     "468": 2201,
     "469": 2069,
     "470": 2016,
     "471": 2020,
     "472": 2090,
     "473": 1961,
     "474": 1942,
     "475": 1917,
     "476": 1875,
     "477": 1843,
     "478": 1881,
     "479": 1814,
     "480": 1860,
     "481": 1881,
     "482": 1754,
     "483": 1760,
     "484": 1746,
     "485": 1687,
     "486": 1776,
     "487": 1708,
     "488": 1649,
     "489": 1529,
     "490": 1562,
     "491": 1600,
     "492": 1500,
     "493": 1431,
     "494": 1487,
     "495": 1516,
     "496": 1446,
     "497": 1475,
     "498": 1418,
     "499": 1406,
     "500": 1393,
     "501": 1414,
     "502": 1411,
     "503": 1334,
     "504": 1409,
     "505": 1353,
     "506": 1291,
     "507": 1314,
     "508": 1269,
     "509": 1303,
     "510": 1271,
     "511": 1206,
     "512": 1239,
     "513": 1182,
     "514": 1124,
     "515": 1159,
     "516": 1104,
     "517": 1141,
     "518": 1105,
     "519": 1096,
     "520": 1127,
     "521": 1160,
     "522": 1098,
     "523": 1097,
     "524": 1073,
     "525": 1053,
     "526": 1079,
     "527": 1056,
     "528": 1045,
     "529": 971,
     "530": 1051,
     "531": 1029,
     "532": 966,
     "533": 964,
     "534": 953,
     "535": 932,
     "536": 862,
     "537": 901,
     "538": 899,
     "539": 863,
     "540": 887,
     "541": 913,
     "542": 843,
     "543": 800,
     "544": 815,
     "545": 777,
     "546": 818,
     "547": 767,
     "548": 809,
     "549": 848,
     "550": 748,
     "551": 767,
     "552": 746,
     "553": 756,
     "554": 752,
     "555": 688,
     "556": 708,
     "557": 684,
     "558": 696,
     "559": 705,
     "560": 699,
     "561": 638,
     "562": 659,
     "563": 694,
     "564": 639,
     "565": 661,
     "566": 672,
     "567": 637,
     "568": 620,
     "569": 597,
     "570": 588,
     "571": 608,
     "572": 589,
     "573": 595,
     "574": 574,
     "575": 589,
     "576": 592,
     "577": 561,
     "578": 580,
     "579": 549,
     "580": 575,
     "581": 566,
     "582": 506,
     "583": 599,
     "584": 561,
     "585": 547,
     "586": 498,
     "587": 502,
     "588": 506,
     "589": 474,
     "590": 475,
     "591": 528,
     "592": 506,
     "593": 449,
     "594": 487,
     "595": 472,
     "596": 427,
     "597": 450,
     "598": 456,
     "599": 441,
     "600": 439,
     "601": 434,
     "602": 395,
     "603": 433,
     "604": 428,
     "605": 380,
     "606": 410,
     "607": 425,
     "608": 413,
     "609": 399,
     "610": 348,
     "611": 406,
     "612": 385,
     "613": 327,
     "614": 356,
     "615": 369,
     "616": 353,
     "617": 352,
     "618": 365,
     "619": 342,
     "620": 340,
     "621": 339,
     "622": 311,
     "623": 331,
     "624": 333,
     "625": 317,
     "626": 305,
     "627": 279,
     "628": 267,
     "629": 308,
     "630": 313,
     "631": 266,
     "632": 287,
     "633": 317,
     "634": 271,
     "635": 269,
     "636": 285,
     "637": 260,
     "638": 250,
     "639": 260,
     "640": 271,
     "641": 252,
     "642": 257,
     "643": 268,
     "644": 227,
     "645": 255,
     "646": 245,
     "647": 263,
     "648": 224,
     "649": 247,
     "650": 259,
     "651": 220,
     "652": 239,
     "653": 233,
     "654": 201,
     "655": 235,
     "656": 244,
     "657": 203,
     "658": 187,
     "659": 208,
     "660": 217,
     "661": 220,
     "662": 193,
     "663": 181,
     "664": 215,
     "665": 198,
     "666": 181,
     "667": 208,
     "668": 205,
     "669": 182,
     "670": 209,
     "671": 215,
     "672": 165,
     "673": 192,
     "674": 170,
     "675": 164,
     "676": 179,
     "677": 176,
     "678": 157,
     "679": 179,
     "680": 168,
     "681": 173,
     "682": 162,
     "683": 161,
     "684": 165,
     "685": 152,
     "686": 141,
     "687": 164,
     "688": 149,
     "689": 145,
     "690": 150,
     "691": 151,
     "692": 159,
     "693": 140,
     "694": 147,
     "695": 150,
     "696": 142,
     "697": 127,
     "698": 127,
     "699": 120,
     "700": 136,
     "701": 104,
     "702": 127,
     "703": 149,
     "704": 109,
     "705": 117,
     "706": 127,
     "707": 129,
     "708": 118,
     "709": 108,
     "710": 117,
     "711": 96,
     "712": 105,
     "713": 88,
     "714": 93,
     "715": 130,
     "716": 117,
     "717": 90,
     "718": 94,
     "719": 128,
     "720": 105,
     "721": 106,
     "722": 100,
     "723": 106,
     "724": 105,
     "725": 79,
     "726": 94,
     "727": 103,
     "728": 104,
     "729": 92,
     "730": 91,
     "731": 95,
     "732": 94,
     "733": 94,
     "734": 96,
     "735": 91,
     "736": 76,
     "737": 84,
     "738": 94,
     "739": 81,
     "740": 95,
     "741": 102,
     "742": 76,
     "743": 80,
     "744": 100,
     "745": 70,
     "746": 87,
     "747": 86,
     "748": 87,
     "749": 79,
     "750": 60,
     "751": 62,
     "752": 84,
     "753": 79,
     "754": 68,
     "755": 83,
     "756": 67,
     "757": 66,
     "758": 66,
     "759": 86,
     "760": 71,
     "761": 61,
     "762": 60,
     "763": 61,
     "764": 61,
     "765": 68,
     "766": 59,
     "767": 58,
     "768": 61,
     "769": 69,
     "770": 61,
     "771": 67,
     "772": 50,
     "773": 63,
     "774": 65,
     "775": 66,
     "776": 62,
     "777": 56,
     "778": 55,
     "779": 65,
     "780": 54,
     "781": 58,
     "782": 58,
     "783": 44,
     "784": 53,
     "785": 53,
     "786": 45,
     "787": 43,
     "788": 49,
     "789": 48,
     "790": 47,
     "791": 52,
     "792": 44,
     "793": 44,
     "794": 58,
     "795": 42,
     "796": 38,
     "797": 48,
     "798": 43,
     "799": 42,
     "800": 36,
     "801": 36,
     "802": 45,
     "803": 46,
     "804": 45,
     "805": 30,
     "806": 44,
     "807": 37,
     "808": 33,
     "809": 28,
     "810": 30,
     "811": 34,
     "812": 38,
     "813": 43,
     "814": 35,
     "815": 40,
     "816": 48,
     "817": 23,
     "818": 28,
     "819": 42,
     "820": 31,
     "821": 28,
     "822": 26,
     "823": 32,
     "824": 33,
     "825": 34,
     "826": 23,
     "827": 28,
     "828": 34,
     "829": 33,
     "830": 24,
     "831": 32,
     "832": 29,
     "833": 27,
     "834": 36,
     "835": 34,
     "836": 20,
     "837": 22,
     "838": 27,
     "839": 26,
     "840": 32,
     "841": 21,
     "842": 30,
     "843": 14,
     "844": 33,
     "845": 27,
     "846": 19,
     "847": 29,
     "848": 17,
     "849": 16,
     "850": 12,
     "851": 27,
     "852": 15,
     "853": 24,
     "854": 21,
     "855": 16,
     "856": 21,
     "857": 21,
     "858": 21,
     "859": 20,
     "860": 20,
     "861": 34,
     "862": 26,
     "863": 20,
     "864": 17,
     "865": 24,
     "866": 22,
     "867": 11,
     "868": 20,
     "869": 13,
     "870": 14,
     "871": 15,
     "872": 7,
     "873": 11,
     "874": 16,
     "875": 18,
     "876": 19,
     "877": 16,
     "878": 13,
     "879": 20,
     "880": 19,
     "881": 12,
     "882": 20,
     "883": 18,
     "884": 9,
     "885": 12,
     "886": 11,
     "887": 14,
     "888": 16,
     "889": 10,
     "890": 6,
     "891": 16,
     "892": 16,
     "893": 19,
     "894": 11,
     "895": 18,
     "896": 20,
     "897": 18,
     "898": 15,
     "899": 19,
     "900": 12,
     "901": 14,
     "902": 12,
     "903": 9,
     "904": 10,
     "905": 14,
     "906": 9,
     "907": 11,
     "908": 13,
     "909": 11,
     "910": 12,
     "911": 11,
     "912": 9,
     "913": 18,
     "914": 11,
     "915": 3,
     "916": 10,
     "917": 13,
     "918": 4,
     "919": 8,
     "920": 12,
     "921": 8,
     "922": 4,
     "923": 9,
     "924": 13,
     "925": 3,
     "926": 6,
     "927": 8,
     "928": 12,
     "929": 17,
     "930": 11,
     "931": 8,
     "932": 14,
     "933": 8,
     "934": 10,
     "935": 12,
     "936": 8,
     "937": 6,
     "938": 6,
     "939": 5,
     "940": 6,
     "941": 14,
     "942": 4,
     "943": 2,
     "944": 16,
     "945": 15,
     "946": 6,
     "947": 20,
     "948": 12,
     "949": 3,
     "950": 11,
     "951": 8,
     "952": 6,
     "953": 10,
     "954": 6,
     "955": 13,
     "956": 7,
     "957": 6,
     "958": 9,
     "959": 7,
     "960": 3,
     "961": 10,
     "962": 8,
     "963": 6,
     "964": 9,
     "965": 4,
     "966": 3,
     "967": 4,
     "968": 7,
     "969": 5,
     "970": 4,
     "971": 3,
     "972": 5,
     "973": 8,
     "974": 1,
     "975": 3,
     "976": 8,
     "977": 5,
     "978": 7,
     "979": 11,
     "980": 8,
     "981": 2,
     "982": 9,
     "983": 6,
     "984": 4,
     "985": 9,
     "986": 9,
     "987": 6,
     "988": 5,
     "989": 3,
     "990": 6,
     "991": 7,
     "992": 9,
     "993": 7,
     "994": 7,
     "995": 5,
     "996": 2,
     "997": 8,
     "998": 4,
     "1000": 5,
     "1001": 1,
     "1002": 3,
     "1003": 7,
     "1005": 4,
     "1006": 2,
     "1007": 1,
     "1008": 4,
     "1010": 6,
     "1011": 1,
     "1012": 2,
     "1013": 5,
     "1014": 4,
     "1015": 4,
     "1016": 3,
     "1017": 5,
     "1018": 3,
     "1019": 4,
     "1020": 5,
     "1021": 5,
     "1022": 5,
     "1023": 3,
     "1024": 4,
     "1025": 7,
     "1026": 3,
     "1027": 2,
     "1028": 5,
     "1029": 2,
     "1030": 1,
     "1031": 2,
     "1032": 2,
     "1033": 6,
     "1034": 5,
     "1035": 5,
     "1036": 4,
     "1037": 3,
     "1038": 1,
     "1039": 1,
     "1040": 4,
     "1042": 3,
     "1043": 2,
     "1044": 1,
     "1045": 1,
     "1047": 3,
     "1048": 2,
     "1050": 1,
     "1051": 1,
     "1052": 2,
     "1055": 1,
     "1056": 2,
     "1057": 2,
     "1058": 1,
     "1060": 1,
     "1061": 4,
     "1062": 3,
     "1063": 1,
     "1065": 2,
     "1068": 3,
     "1069": 2,
     "1070": 3,
     "1071": 3,
     "1072": 2,
     "1073": 2,
     "1074": 2,
     "1075": 1,
     "1080": 1,
     "1081": 2,
     "1083": 3,
     "1084": 2,
     "1085": 2,
     "1086": 5,
     "1087": 2,
     "1088": 3,
     "1090": 2,
     "1091": 4,
     "1092": 3,
     "1093": 2,
     "1094": 1,
     "1095": 2,
     "1098": 3,
     "1099": 3,
     "1103": 2,
     "1104": 2,
     "1105": 1,
     "1106": 1,
     "1107": 1,
     "1108": 1,
     "1109": 1,
     "1110": 2,
     "1111": 1,
     "1112": 1,
     "1113": 4,
     "1114": 1,
     "1115": 2,
     "1116": 7,
     "1117": 1,
     "1118": 3,
     "1119": 2,
     "1120": 2,
     "1123": 1,
     "1124": 1,
     "1125": 2,
     "1127": 2,
     "1128": 3,
     "1129": 1,
     "1130": 1,
     "1131": 1,
     "1133": 1,
     "1134": 1,
     "1135": 2,
     "1136": 1,
     "1137": 2,
     "1138": 3,
     "1141": 2,
     "1144": 1,
     "1146": 1,
     "1149": 1,
     "1153": 1,
     "1157": 1,
     "1160": 1,
     "1162": 2,
     "1163": 1,
     "1173": 1,
     "1175": 1,
     "1178": 1,
     "1180": 1,
     "1181": 1,
     "1184": 2,
     "1185": 2,
     "1186": 2,
     "1187": 2,
     "1192": 2,
     "1193": 1,
     "1200": 2,
     "1203": 1,
     "1204": 1,
     "1207": 1,
     "1208": 1,
     "1210": 1,
     "1214": 1,
     "1215": 3,
     "1216": 1,
     "1220": 1,
     "1224": 1,
     "1225": 1,
     "1227": 1,
     "1230": 1,
     "1231": 2,
     "1233": 1,
     "1234": 1,
     "1236": 1,
     "1238": 1,
     "1240": 1,
     "1241": 1,
     "1243": 1,
     "1244": 1,
     "1246": 1,
     "1247": 1,
     "1250": 1,
     "1251": 1,
     "1253": 1,
     "1254": 1,
     "1258": 1,
     "1259": 1,
     "1274": 2,
     "1275": 1,
     "1283": 1,
     "1286": 1,
     "1289": 1,
     "1291": 1,
     "1292": 2,
     "1295": 1,
     "1298": 1,
     "1316": 1,
     "1317": 2,
     "1320": 1,
     "1323": 1,
     "1327": 1,
     "1333": 1,
     "1336": 1,
     "1357": 1,
     "1388": 2,
     "1389": 1,
     "1391": 1,
     "1444": 1,
     "1445": 1
    },
    "glide_odd_steps_hist": {
     "1": 805306368,
     "2": 234881024,
     "3": 213909504,
     "4": 136839168,
     "5": 111607808,
     "6": 72818688,
     "7": 62503936,
     "8": 54861952,
     "9": 44092400,
     "10": 35384370,
     "11": 28317412,
     "12": 26656869,
     "13": 24575310,
     "14": 22121085,
     "15": 19592801,
     "16": 16688561,
     "17": 14431872,
     "18": 13190262,
     "19": 12369718,
     "20": 11127708,
     "21": 9868892,
     "22": 9063315,
     "23": 8689246,
     "24": 8367555,
     "25": 7843113,
     "26": 7164468,
     "27": 6470713,
     "28": 5921404,
     "29": 5553641,
     "30": 5233090,
     "31": 4864773,
     "32": 4525079,
     "33": 4295792,
     "34": 4161455,
     "35": 4020329,
     "36": 3808904,
     "37": 3549217,
     "38": 3291704,
     "39": 3082582,
     "40": 2916319,
     "41": 2763288,
     "42": 2605983,
     "43": 2457899,
     "44": 2335389,
     "45": 2232072,
     "46": 2130417,
     "47": 2032518,
     "48": 1958924,
     "49": 1905721,
     "50": 1855495,
     "51": 1783561,
     "52": 1696226,
     "53": 1604351,
     "54": 1520424,
     "55": 1450011,
     "56": 1388911,
     "57": 1332774,
     "58": 1284721,
     "59": 1242991,
     "60": 1210305,
     "61": 1174071,
     "62": 1130003,
     "63": 1082240,
     "64": 1030847,
     "65": 985296,
     "66": 942824,
     "67": 906248,
     "68": 875075,
     "69": 849031,
     "70": 825447,
     "71": 803713,
     "72": 779761,
     "73": 751654,
     "74": 720896,
     "75": 689621,
     "76": 661067,
     "77": 636072,
     "78": 615212,
     "79": 596416,
     "80": 580431,
     "81": 566777,
     "82": 551529,
     "83": 535036,
     "84": 514854,
     "85": 495025,
     "86": 474711,
     "87": 456478,
     "88": 438891,
     "89": 424089,
     "90": 409986,
     "91": 396357,
     "92": 383982,
     "93": 371794,
     "94": 363318,
     "95": 356032,
     "96": 346920,
     "97": 338948,
     "98": 330540,
     "99": 320473,
     "100": 308488,
     "101": 299220,
     "102": 289549,
     "103": 278879,
     "104": 271673,
     "105": 265553,
     "106": 258650,
     "107": 253854,
     "108": 247262,
     "109": 240108,
     "110": 232343,
     "111": 224753,
     "112": 218078,
     "113": 211281,
     "114": 205247,
     "115": 201018,
     "116": 196229,
     "117": 190838,
     "118": 186465,
     "119": 181540,
     "120": 176485,
     "121": 171539,
     "122": 166434,
     "123": 161813,
     "124": 156789,
     "125": 152606,
     "126": 148977,
     "127": 145376,
     "128": 141883,
     "129": 138363,
     "130": 135359,
     "131": 130827,
     "132": 127586,
     "133": 124073,
     "134": 120602,
     "135": 116253,
     "136": 113073,
     "137": 109766,
     "138": 106577,
     "139": 104024,
     "140": 101547,
     "141": 99748,
     "142": 97756,
     "143": 95453,
     "144": 93370,
     "145": 91255,
     "146": 89655,
     "147": 86396,
     "148": 84507,
     "149": 82271,
     "150": 80026,
     "151": 78484,
     "152": 76674,
     "153": 75206,
     "154": 73393,
     "155": 72015,
     "156": 70117,
     "157": 67925,
     "158": 66569,
     "159": 64922,
     "160": 62907,
     "161": 61147,
     "162": 59740,
     "163": 59017,
     "164": 57225,
     "165": 56280,
     "166": 54890,
     "167": 53566,
     "168": 52470,
     "169": 50665,
     "170": 49556,
     "171": 48546,
     "172": 47442,
     "173": 46423,
     "174": 45407,
     "175": 44401,
     "176": 43407,
     "177": 42777,
     "178": 41382,
     "179": 40506,
     "180": 39287,
     "181": 38060,
     "182": 36981,
     "183": 36096,
     "184": 35348,
     "185": 34378,
     "186": 33749,
     "187": 32922,
     "188": 32344,
     "189": 31626,
     "190": 31229,
     "191": 30501,
     "192": 29786,
     "193": 28994,
     "194": 28392,
     "195": 27858,
     "196": 27083,
     "197": 26733,
     "198": 25883,
     "199": 25604,
     "200": 24939,
     "201": 24510,
     "202": 23913,
     "203": 23582,
     "204": 22895,
     "205": 22390,
     "206": 21554,
     "207": 21234,
     "208": 20984,
     "209": 20481,
     "210": 19709,
     "211": 19430,
     "212": 19149,
     "213": 19016,
     "214": 18351,
     "215": 18146,
     "216": 17667,
     "217": 17138,
     "218": 16854,
     "219": 16487,
     "220": 16202,
     "221": 15848,
     "222": 15566,
     "223": 15055,
     "224": 14626,
     "225": 14627,
     "226": 14330,
     "227": 13793,
     "228": 13466,
     "229": 13018,
     "230": 12784,
     "231": 12469,
     "232": 12188,
     "233": 11870,
     "234": 11772,
     "235": 11783,
     "236": 11525,
     "237": 11145,
     "238": 11076,
     "239": 10638,
     "240": 10618,
     "241": 10401,
     "242": 10193,
     "243": 10032,
     "244": 9840,
     "245": 9509,
     "246": 9213,
     "247": 8957,
     "248": 8906,
     "249": 8734,
     "250": 8557,
     "251": 8427,
     "252": 8196,
     "253": 7990,
     "254": 8000,
     "255": 7741,
     "256": 7699,
     "257": 7625,
     "258": 7414,
     "259": 7143,
     "260": 7132,
     "261": 6786,
     "262": 6789,
     "263": 6539,
     "264": 6437,
     "265": 6420,
     "266": 6199,
     "267": 6063,
     "268": 5968,
     "269": 5813,
     "270": 5780,
     "271": 5616,
     "272": 5427,
     "273": 5411,
     "274": 5194,
     "275": 5200,
     "276": 5049,
     "277": 4871,
     "278": 4873,
     "279": 4647,
     "280": 4551,
     "281": 4490,
     "282": 4324,
     "283": 4292,
     "284": 4247,
     "285": 4177,
     "286": 4005,
     "287": 4074,
     "288": 3932,
     "289": 3861,
     "290": 3692,
     "291": 3683,
     "292": 3667,
     "293": 3612,
     "294": 3501,
     "295": 3373,
     "296": 3382,
     "297": 3306,
     "298": 3178,
     "299": 3102,
     "300": 3073,
     "301": 3103,
     "302": 2956,
     "303": 2896,
     "304": 2866,
     "305": 2764,
     "306": 2693,
     "307": 2673,
     "308": 2592,
     "309": 2657,
     "310": 2551,
     "311": 2481,
     "312": 2495,
     "313": 2412,
     "314": 2396,
     "315": 2357,
     "316": 2284,
     "317": 2197,
     "318": 2139,
     "319": 2060,
     "320": 1985,
     "321": 1984,
     "322": 2036,
     "323": 1896,
     "324": 1918,
     "325": 1880,
     "326": 1874,
     "327": 1846,
     "328": 1810,
     "329": 1732,
     "330": 1709,
     "331": 1780,
     "332": 1717,
     "333": 1655,
     "334": 1627,
     "335": 1579,
     "336": 1547,
     "337": 1509,
     "338": 1459,
     "339": 1415,
     "340": 1464,
     "341": 1412,
     "342": 1393,
     "343": 1367,
     "344": 1331,
     "345": 1294,
     "346": 1270,
     "347": 1256,
     "348": 1261,
     "349": 1230,
     "350": 1212,
     "351": 1159,
     "352": 1119,
     "353": 1095,
     "354": 1088,
     "355": 1097,
     "356": 1038,
     "357": 1023,
     "358": 1000,
     "359": 971,
     "360": 931,
     "361": 952,
     "362": 929,
     "363": 918,
     "364": 909,
     "365": 876,
     "366": 872,
     "367": 890,
     "368": 860,
     "369": 860,
     "370": 827,
     "371": 854,
     "372": 785,
     "373": 813,
     "374": 792,
     "375": 777,
     "376": 789,
     "377": 775,
     "378": 740,
     "379": 719,
     "380": 697,
     "381": 685,
     "382": 640,
     "383": 600,
     "384": 617,
     "385": 610,
     "386": 562,
     "387": 575,
     "388": 553,
     "389": 570,
     "390": 596,
     "391": 562,
     "392": 498,
     "393": 494,
     "394": 512,
     "395": 492,
     "396": 511,
     "397": 476,
     "398": 483,
     "399": 468,
     "400": 472,
     "401": 426,
     "402": 442,
     "403": 444,
     "404": 447,
     "405": 384,
     "406": 413,
     "407": 405,
     "408": 379,
     "409": 402,
     "410": 374,
     "411": 400,
     "412": 384,
     "413": 378,
     "414": 342,
     "415": 324,
     "416": 319,
     "417": 322,
     "418": 355,
     "419": 354,
     "420": 319,
     "421": 337,
     "422": 309,
     "423": 292,
     "424": 298,
     "425": 293,
     "426": 306,
     "427": 303,
     "428": 282,
     "429": 276,
     "430": 285,
     "431": 235,
     "432": 238,
     "433": 253,
     "434": 222,
     "435": 256,
     "436": 220,
     "437": 234,
     "438": 231,
     "439": 194,
     "440": 223,
     "441": 221,
     "442": 213,
     "443": 217,
     "444": 206,
     "445": 201,
     "446": 186,
     "447": 183,
     "448": 191,
     "449": 180,
     "450": 189,
     "451": 181,
     "452": 181,
     "453": 171,
     "454": 139,
     "455": 172,
     "456": 146,
     "457": 166,
     "458": 152,
     "459": 156,
     "460": 156,
     "461": 153,
     "462": 132,
     "463": 154,
     "464": 152,
     "465": 153,
     "466": 136,
     "467": 133,
     "468": 137,
     "469": 119,
     "470": 135,
     "471": 126,
     "472": 120,
     "473": 123,
     "474": 127,
     "475": 126,
     "476": 135,
     "477": 107,
     "478": 126,
     "479": 114,
     "480": 125,
     "481": 102,
     "482": 117,
     "483": 113,
     "484": 105,
     "485": 91,
     "486": 89,
     "487": 89,
     "488": 113,
     "489": 87,
     "490": 87,
     "491": 89,
     "492": 81,
     "493": 91,
     "494": 84,
     "495": 94,
     "496": 84,
     "497": 71,
     "498": 72,
     "499": 70,
     "500": 83,
     "501": 84,
     "502": 75,
     "503": 66,
     "504": 69,
     "505": 62,
     "506": 61,
     "507": 67,
     "508": 61,
     "509": 66,
     "510": 67,
     "511": 56,
     "512": 56,
     "513": 71,
     "514": 60,
     "515": 65,
     "516": 65,
     "517": 52,
     "518": 63,
     "519": 51,
     "520": 48,
     "521": 55,
     "522": 47,
     "523": 45,
     "524": 38,
     "525": 45,
     "526": 49,
     "527": 41,
     "528": 47,
     "529": 39,
     "530": 45,
     "531": 42,
     "532": 31,
     "533": 32,
     "534": 43,
     "535": 36,
     "536": 38,
     "537": 54,
     "538": 33,
     "539": 34,
     "540": 30,
     "541": 28,
     "542": 28,
     "543": 32,
     "544": 31,
     "545": 22,
     "546": 31,
     "547": 29,
     "548": 29,
     "549": 27,
     "550": 28,
     "551": 26,
     "552": 31,
     "553": 27,
     "554": 32,
     "555": 28,
     "556": 25,
     "557": 18,
     "558": 21,
     "559": 23,
     "560": 20,
     "561": 28,
     "562": 19,
     "563": 18,
     "564": 24,
     "565": 22,
     "566": 19,
     "567": 23,
     "568": 23,
     "569": 16,
     "570": 21,
     "571": 20,
     "572": 14,
     "573": 12,
     "574": 17,
     "575": 20,
     "576": 18,
     "577": 25,
     "578": 23,
     "579": 13,
     "580": 14,
     "581": 17,
     "582": 10,
     "583": 19,
     "584": 20,
     "585": 20,
     "586": 15,
     "587": 14,
     "588": 17,
     "589": 10,
     "590": 14,
     "591": 15,
     "592": 18,
     "593": 10,
     "594": 12,
     "595": 10,
     "596": 16,
     "597": 19,
     "598": 11,
     "599": 9,
     "600": 12,
     "601": 16,
     "602": 15,
     "603": 7,
     "604": 15,
     "605": 14,
     "606": 8,
     "607": 10,
     "608": 11,
     "609": 12,
     "610": 12,
     "611": 14,
     "612": 12,
     "613": 10,
     "614": 12,
     "615": 12,
     "616": 15,
     "617": 14,
     "618": 12,
     "619": 11,
     "620": 8,
     "621": 7,
     "622": 9,
     "623": 8,
     "624": 11,
     "625": 5,
     "626": 6,
     "627": 9,
     "628": 6,
     "629": 3,
     "630": 5,
     "631": 6,
     "632": 8,
     "633": 6,
     "634": 7,
     "635": 4,
     "636": 4,
     "637": 4,
     "638": 10,
     "639": 7,
     "640": 14,
     "641": 5,
     "642": 8,
     "643": 9,
     "644": 5,
     "645": 2,
     "646": 7,
     "647": 7,
     "648": 5,
     "649": 7,
     "650": 5,
     "651": 2,
     "652": 5,
     "653": 4,
     "654": 5,
     "655": 4,
     "656": 5,
     "657": 3,
     "658": 4,
     "659": 8,
     "660": 5,
     "661": 4,
     "662": 3,
     "663": 1,
     "665": 2,
     "666": 3,
     "667": 3,
     "668": 3,
     "669": 2,
     "670": 1,
     "672": 2,
     "673": 3,
     "674": 2,
     "675": 3,
     "676": 2,
     "678": 5,
     "679": 3,
     "680": 3,
     "681": 2,
     "682": 4,
     "683": 2,
     "684": 3,
     "685": 1,
     "686": 2,
     "687": 2,
     "688": 4,
     "689": 2,
     "690": 2,
     "691": 2,
     "692": 3,
     "693": 3,
     "694": 2,
     "695": 1,
     "696": 2,
     "698": 3,
     "699": 3,
     "700": 3,
     "701": 5,
     "703": 2,
     "705": 4,
     "706": 3,
     "707": 2,
     "708": 3,
     "709": 5,
     "710": 3,
     "711": 5,
     "712": 4,
     "713": 3,
     "714": 1,
     "715": 4,
     "716": 1,
     "719": 2,
     "721": 3,
     "722": 4,
     "723": 2,
     "724": 1,
     "725": 1,
     "726": 1,
     "728": 2,
     "730": 1,
     "731": 2,
     "732": 1,
     "739": 1,
     "740": 2,
     "741": 1,
     "742": 2,
     "743": 3,
     "748": 1,
     "749": 1,
     "750": 2,
     "751": 1,
     "752": 1,
     "753": 2,
     "754": 1,
     "756": 1,
     "758": 1,
     "759": 1,
     "760": 4,
     "761": 1,
     "762": 1,
     "763": 2,
     "766": 1,
     "767": 1,
     "768": 2,
     "775": 1,
     "776": 1,
     "777": 1,
     "778": 1,
     "779": 1,
     "780": 1,
     "781": 3,
     "782": 1,
     "783": 2,
     "785": 2,
     "788": 1,
     "790": 1,
     "796": 1,
     "798": 1,
     "800": 1,
     "803": 1,
     "807": 1,
     "811": 1,
     "812": 1,
     "813": 1,
     "814": 3,
     "816": 1,
     "817": 1,
     "819": 1,
     "829": 1,
     "844": 1,
     "845": 1,
     "846": 1,
     "850": 1,
     "852": 2,
     "856": 1,
     "858": 1,
     "869": 1,
     "870": 1,
     "872": 1,
     "873": 1,
     "897": 1,
     "904": 1,
     "905": 1
    },
    "peak_excess_bits_hist": {
     "0": 268435456,
     "1": 883675742,
     "2": 405989289,
     "3": 217643593,
     "4": 125070300,
     "5": 78706483,
     "6": 51412305,
     "7": 34695664,
     "8": 23909584,
     "9": 16687604,
     "10": 11768509,
     "11": 8352229,
     "12": 5958543,
     "13": 4261217,
     "14": 3055775,
     "15": 2200296,
     "16": 1580235,
     "17": 1136617,
     "18": 821766,
     "19": 589290,
     "20": 425193,
     "21": 307402,
     "22": 223405,
     "23": 160633,
     "24": 116132,
     "25": 83564,
     "26": 60609,
     "27": 43341,
     "28": 31714,
     "29": 22524,
     "30": 16166,
     "31": 11899,
     "32": 8427,
     "33": 6100,
     "34": 4307,
     "35": 3448,
     "36": 2295,
     "37": 1693,
     "38": 1271,
     "39": 860,
     "40": 613,
     "41": 435,
     "42": 299,
     "43": 229,
     "44": 151,
     "45": 121,
     "46": 106,
     "47": 70,
     "48": 34,
     "49": 21,
     "50": 29,
     "51": 28,
     "52": 7,
     "53": 5,
     "54": 12,
     "55": 3,
     "56": 2,
     "59": 2,
     "60": 1
    }
   },
   "even": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2684354560.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3444047031.7500377,
    "glide_hist": {
     "1": 1610612736,
     "2": 536870912
    },
    "glide_odd_steps_hist": {
     "0": 2147483648
    },
    "peak_excess_bits_hist": {
     "0": 1789569707,
     "1": 357913941
    }
   },
   "max_glide": [
    1445,
    5480133887
   ],
   "max_peak": {
    "bits": 93,
    "top64": "10132609731674354803",
    "n": 7302099679
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.432850972749293,
   "mean_glide_odd_steps_odd_n": 7.650989464018494,
   "measured_drift_bits_per_odd_step": -0.2169198892632365
  },
  "34": {
   "k": 34,
   "range": [
    8589934592,
    17179869184
   ],
   "next_n": 17179869184,
   "complete": true,
   "odd": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 53399375012.0,
    "sum_glide_odd_steps": 32861135012.0,
    "sum_log2_drop": -7128224530.971198,
    "glide_hist": {
     "2": 1610612736,
     "3": 268435456,
     "4": 134217728,
     "5": 469762048,
     "6": 167772160,
     "7": 109051904,
     "8": 220200960,
     "9": 90177536,
     "10": 77594624,
     "11": 86900736,
     "12": 60358656,
     "13": 73703424,
     "14": 67067904,
     "15": 42823680,
     "16": 49543680,
     "17": 34140928,
     "18": 35076288,
     "19": 38567776,
     "20": 29081284,
     "21": 31078788,
     "22": 32812225,
     "23": 24913152,
     "24": 25414671,
     "25": 25394561,
     "26": 17254652,
     "27": 18391405,
     "28": 17236679,
     "29": 16232619,
     "30": 17273668,
     "31": 15256967,
     "32": 13427549,
     "33": 13359479,
     "34": 10980922,
     "35": 11414120,
     "36": 11432016,
     "37": 10741752,
     "38": 11081850,
     "39": 10713385,
     "40": 9832998,
     "41": 9661925,
     "42": 8812220,
     "43": 7614515,
     "44": 7674325,
     "45": 7192340,
     "46": 7158932,
     "47": 7124351,
     "48": 6588262,
     "49": 6185074,
     "50": 5860732,
     "51": 5371611,
     "52": 5461208,
     "53": 5382179,
     "54": 5329162,
     "55": 5351109,
     "56": 5180004,
     "57": 4958870,
     "58": 4744963,
     "59": 4386660,
     "60": 4088929,
     "61": 3997957,
     "62": 3835360,
     "63": 3815086,
     "64": 3715943,
     "65": 3529697,
     "66": 3361730,
     "67": 3192789,
     "68": 3054962,
     "69": 3036094,
     "70": 2963825,
     "71": 2903259,
     "72": 2803931,
     "73": 2661320,
     "74": 2549621,
     "75": 2486347,
     "76": 2443026,
     "77": 2454883,
     "78": 2445670,
     "79": 2422066,
     "80": 2376974,
     "81": 2297487,
     "82": 2194112,
     "83": 2094712,
     "84": 1997131,
     "85": 1931510,
     "86": 1897979,
     "87": 1851590,
     "88": 1808238,
     "89": 1746283,
     "90": 1678088,
     "91": 1624071,
     "92": 1590869,
     "93": 1571678,
     "94": 1569543,
     "95": 1562133,
     "96": 1548327,
     "97": 1516529,
     "98": 1465284,
     "99": 1409316,
     "100": 1351032,
     "101": 1305032,
     "102": 1268825,
     "103": 1239656,
     "104": 1212189,
     "105": 1181057,
     "106": 1145385,
     "107": 1110124,
     "108": 1081132,
     "109": 1061553,
     "110": 1053145,
     "111": 1050739,
     "112": 1044750,
     "113": 1031810,
     "114": 1009529,
     "115": 979182,
     "116": 944830,
     "117": 912281,
     "118": 883112,
     "119": 861302,
     "120": 842071,
     "121": 822068,
     "122": 802422,
     "123": 779792,
     "124": 759516,
     "125": 745079,
     "126": 734666,
     "127": 728447,
     "128": 725210,
     "129": 719809,
     "130": 710355,
     "131": 694566,
     "132": 675570,
     "133": 655312,
     "134": 634541,
     "135": 616692,
     "136": 601657,
     "137": 588438,
     "138": 573761,
     "139": 557936,
     "140": 546018,
     "141": 531574,
     "142": 520641,
     "143": 508167,
     "144": 499051,
     "145": 488465,
     "146": 479944,
     "147": 468950,
     "148": 461442,
     "149": 455279,
     "150": 449421,
     "151": 446316,
     "152": 444807,
     "153": 441130,
     "154": 434269,
     "155": 425212,
     "156": 416888,
     "157": 404049,
     "158": 392715,
     "159": 383352,
     "160": 375035,
     "161": 366364,
     "162": 359577,
     "163": 351815,
     "164": 343036,
     "165": 338584,
     "166": 334650,
     "167": 330661,
     "168": 328239,
     "169": 325617,
     "170": 321511,
     "171": 317091,
     "172": 310436,
     "173": 303163,
     "174": 296878,
     "175": 289686,
     "176": 281549,
     "177": 275786,
     "178": 270455,
     "179": 264621,
     "180": 260017,
     "181": 254417,
     "182": 250513,
     "183": 246983,
     "184": 244903,
     "185": 242977,
     "186": 240923,
     "187": 237919,
     "188": 234813,
     "189": 230659,
     "190": 224504,
     "191": 218873,
     "192": 215052,
     "193": 209991,
     "194": 204758,
     "195": 200497,
     "196": 197561,
     "197": 193075,
     "198": 190576,
     "199": 187798,
     "200": 185788,
     "201": 184062,
     "202": 182759,
     "203": 180349,
     "204": 178338,
     "205": 175386,
     "206": 172659,
     "207": 168007,
     "208": 164243,
     "209": 160338,
     "210": 157017,
     "211": 153726,
     "212": 151019,
     "213": 147407,
     "214": 144518,
     "215": 141773,
     "216": 138930,
     "217": 137132,
     "218": 133997,
     "219": 132426,
     "220": 129873,
     "221": 128252,
     "222": 125971,
     "223": 125531,
     "224": 123838,
     "225": 123079,
     "226": 121809,
     "227": 120283,
     "228": 119673,
     "229": 117594,
     "230": 115796,
     "231": 113689,
     "232": 111048,
     "233": 108504,
     "234": 106865,
     "235": 104820,
     "236": 102891,
     "237": 100844,
     "238": 99299,
     "239": 97495,
     "240": 96914,
     "241": 96113,
     "242": 94520,
     "243": 94307,
     "244": 93031,
     "245": 91730,
     "246": 90346,
     "247": 88931,
     "248": 86973,
     "249": 85505,
     "250": 83783,
     "251": 81467,
     "252": 80600,
     "253": 79107,
     "254": 77310,
     "255": 76627,
     "256": 75776,
     "257": 74444,
     "258": 74446,
     "259": 73496,
     "260": 72911,
     "261": 72183,
     "262": 71052,
     "263": 69824,
     "264": 68453,
     "265": 67289,
     "266": 65605,
     "267": 64715,
     "268": 63081,
     "269": 62041,
     "270": 61231,
     "271": 60150,
     "272": 59140,
     "273": 58875,
     "274": 57912,
     "275": 57612,
     "276": 57008,
     "277": 56356,
     "278": 55913,
     "279": 54979,
     "280": 53811,
     "281": 52835,
     "282": 52476,
     "283": 50933,
     "284": 50080,
     "285": 48987,
     "286": 48258,
     "287": 47060,
     "288": 46687,
     "289": 45618,
     "290": 44868,
     "291": 44207,
     "292": 43483,
     "293": 43091,
     "294": 42341,
     "295": 41778,
     "296": 41102,
     "297": 40907,
     "298": 39995,
     "299": 40043,
     "300": 40034,
     "301": 39165,
     "302": 38829,
     "303": 38538,
     "304": 37535,
     "305": 37346,
     "306": 36503,
     "307": 35632,
     "308": 35347,
     "309": 34829,
     "310": 34400,
     "311": 33787,
     "312": 33114,
     "313": 32791,
     "314": 32367,
     "315": 32136,
     "316": 31895,
     "317": 31805,
     "318": 31337,
     "319": 30707,
     "320": 30216,
     "321": 29824,
     "322": 29205,
     "323": 28788,
     "324": 28307,
     "325": 28013,
     "326": 27325,
     "327": 27064,
     "328": 26632,
     "329": 26155,
     "330": 25978,
     "331": 25437,
     "332": 25404,
     "333": 25229,
     "334": 24647,
     "335": 24426,
     "336": 24515,
     "337": 24103,
     "338": 23577,
     "339": 23139,
     "340": 22985,
     "341": 22586,
     "342": 22026,
     "343": 21693,
     "344": 21088,
     "345": 21249,
     "346": 20784,
     "347": 20267,
     "348": 20440,
     "349": 20238,
     "350": 19826,
     "351": 19763,
     "352": 19558,
     "353": 19286,
     "354": 19336,
     "355": 18869,
     "356": 18294,
     "357": 17853,
     "358": 17839,
     "359": 17558,
     "360": 16953,
     "361": 16742,
     "362": 16518,
     "363": 16119,
     "364": 16022,
     "365": 15756,
     "366": 15505,
     "367": 15386,
     "368": 15064,
     "369": 15066,
     "370": 15048,
     "371": 14716,
     "372": 14419,
     "373": 14692,
     "374": 14387,
     "375": 14066,
     "376": 14017,
     "377": 13860,
     "378": 13587,
     "379": 13418,
     "380": 13103,
     "381": 13119,
     "382": 12918,
     "383": 12615,
     "384": 12447,
     "385": 12505,
     "386": 12286,
     "387": 11886,
     "388": 11861,
     "389": 11909,
     "390": 11599,
     "391": 11474,
     "392": 11491,
     "393": 11172,
     "394": 11123,
     "395": 11021,
     "396": 10924,
     "397": 10563,
     "398": 10398,
     "399": 10554,
     "400": 10066,
     "401": 10005,
     "402": 9903,
     "403": 9976,
     "404": 9661,
     "405": 9553,
     "406": 9587,
     "407": 9473,
     "408": 9282,
     "409": 9304,
     "410": 9288,
     "411": 8995,
     "412": 8801,
     "413": 8827,
     "414": 8639,
     "415": 8400,
     "416": 8382,
     "417": 8164,
     "418": 7857,
     "419": 7874,
     "420": 7808,
     "421": 7684,
     "422": 7518,
     "423": 7610,
     "424": 7369,
     "425": 7501,
     "426": 7513,
     "427": 7180,
     "428": 7166,
     "429": 7093,
     "430": 7076,
     "431": 6955,
     "432": 6701,
     "433": 6624,
     "434": 6551,
     "435": 6430,
     "436": 6188,
     "437": 6154,
     "438": 6081,
     "439": 6062,
     "440": 5887,
     "441": 5883,
     "442": 5852,
     "443": 5683,
     "444": 5684,
     "445": 5672,
     "446": 5538,
     "447": 5419,
     "448": 5407,
     "449": 5312,
     "450": 5322,
     "451": 5341,
     "452": 5077,
     "453": 5133,
     "454": 5275,
     "455": 4944,
     "456": 5025,
     "457": 4844,
     "458": 4767,
     "459": 4719,
     "460": 4606,
     "461": 4619,
     "462": 4598,
     "463": 4498,
     "464": 4459,
     "465": 4390,
     "466": 4422,
     "467": 4289,
     "468": 4189,
     "469": 4150,
     "470": 4162,
     "471": 4140,
     "472": 3966,
     "473": 3916,
     "474": 3928,
     "475": 3786,
     "476": 3835,
     "477": 3824,
     "478": 3767,
     "479": 3761,
     "480": 3781,
     "481": 3597,
     "482": 3665,
     "483": 3589,
     "484": 3593,
     "485": 3552,
     "486": 3363,
     "487": 3395,
     "488": 3282,
     "489": 3194,
     "490": 3183,
     "491": 3191,
     "492": 3102,
     "493": 3165,
     "494": 3028,
     "495": 3022,
     "496": 3019,
     "497": 2820,
     "498": 2882,
     "499": 2875,
     "500": 2808,
     "501": 2797,
     "502": 2800,
     "503": 2665,
     "504": 2715,
     "505": 2631,
     "506": 2600,
     "507": 2553,
     "508": 2647,
     "509": 2506,
     "510": 2395,
     "511": 2495,
     "512": 2363,
     "513": 2336,
     "514": 2380,
     "515": 2342,
     "516": 2288,
     "517": 2340,
     "518": 2260,
     "519": 2225,
     "520": 2280,
     "521": 2117,
     "522": 2198,
     "523": 2166,
     "524": 2020,
     "525": 2105,
     "526": 2105,
     "527": 2086,
     "528": 1974,
     "529": 2037,
     "530": 1972,
     "531": 2003,
     "532": 2043,
     "533": 1967,
     "534": 1914,
     "535": 1833,
     "536": 1852,
     "537": 1783,
     "538": 1739,
     "539": 1741,
     "540": 1732,
     "541": 1724,
     "542": 1653,
     "543": 1646,
     "544": 1671,
     "545": 1661,
     "546": 1608,
     "547": 1680,
     "548": 1588,
     "549": 1570,
     "550": 1571,
     "551": 1561,
     "552": 1530,
     "553": 1541,
     "554": 1476,
     "555": 1453,
     "556": 1443,
     "557": 1426,
     "558": 1355,
     "559": 1423,
     "560": 1358,
     "561": 1427,
     "562": 1424,
     "563": 1277,
     "564": 1336,
     "565": 1334,
     "566": 1241,
     "567": 1244,
     "568": 1293,
     "569": 1203,
     "570": 1176,
     "571": 1189,
     "572": 1207,
     "573": 1203,
     "574": 1207,
     "575": 1166,
     "576": 1143,
     "577": 1080,
     "578": 1115,
     "579": 1089,
     "580": 1048,
     "581": 1032,
     "582": 1080,
     "583": 1003,
     "584": 1010,
     "585": 1003,
     "586": 1027,
     "587": 996,
     "588": 1007,
     "589": 973,
     "590": 975,
     "591": 977,
     "592": 966,
     "593": 959,
     "594": 903,
     "595": 926,
     "596": 898,
     "597": 953,
     "598": 892,
     "599": 853,
     "600": 873,
     "601": 850,
     "602": 859,
     "603": 842,
     "604": 836,
     "605": 837,
     "606": 837,
     "607": 772,
     "608": 824,
     "609": 817,
     "610": 717,
     "611": 763,
     "612": 770,
     "613": 744,
     "614": 739,
     "615": 725,
     "616": 725,
     "617": 740,
     "618": 689,
     "619": 663,
     "620": 650,
     "621": 634,
     "622": 646,
     "623": 665,
     "624": 633,
     "625": 632,
     "626": 628,
     "627": 616,
     "628": 597,
     "629": 607,
     "630": 595,
     "631": 563,
     "632": 620,
     "633": 626,
     "634": 563,
     "635": 578,
     "636": 548,
     "637": 545,
     "638": 571,
     "639": 544,
     "640": 526,
     "641": 541,
     "642": 505,
     "643": 516,
     "644": 532,
     "645": 475,
     "646": 498,
     "647": 499,
     "648": 480,
     "649": 460,
     "650": 445,
     "651": 485,
     "652": 487,
     "653": 478,
     "654": 452,
     "655": 455,
     "656": 439,
     "657": 400,
     "658": 434,
     "659": 443,
     "660": 406,
     "661": 394,
     "662": 398,
     "663": 430,
     "664": 398,
     "665": 410,
     "666": 413,
     "667": 390,
     "668": 365,
     "669": 390,
     "670": 371,
     "671": 354,
     "672": 370,
     "673": 341,
     "674": 367,
     "675": 341,
     "676": 359,
     "677": 370,
     "678": 351,
     "679": 392,
     "680": 381,
     "681": 303,
     "682": 332,
     "683": 357,
     "684": 332,
     "685": 329,
     "686": 350,
     "687": 310,
     "688": 322,
     "689": 306,
     "690": 319,
     "691": 278,
     "692": 288,
     "693": 293,
     "694": 299,
     "695": 276,
     "696": 270,
     "697": 274,
     "698": 277,
     "699": 263,
     "700": 252,
     "701": 292,
     "702": 246,
     "703": 247,
     "704": 289,
     "705": 233,
     "706": 259,
     "707": 241,
     "708": 235,
     "709": 248,
     "710": 243,
     "711": 209,
     "712": 229,
     "713": 219,
     "714": 205,
     "715": 227,
     "716": 210,
     "717": 201,
     "718": 223,
     "719": 205,
     "720": 211,
     "721": 198,
     "722": 209,
     "723": 181,
     "724": 175,
     "725": 202,
     "726": 200,
     "727": 181,
     "728": 180,
     "729": 197,
     "730": 197,
     "731": 195,
     "732": 186,
     "733": 171,
     "734": 181,
     "735": 165,
     "736": 177,
     "737": 154,
     "738": 149,
     "739": 173,
     "740": 165,
     "741": 169,
     "742": 171,
     "743": 150,
     "744": 137,
     "745": 154,
     "746": 147,
     "747": 153,
     "748": 128,
     "749": 147,
     "750": 146,
     "751": 144,
     "752": 161,
     "753": 131,
     "754": 131,
     "755": 147,
     "756": 167,
     "757": 136,
     "758": 149,
     "759": 156,
     "760": 145,
     "761": 149,
     "762": 129,
     "763": 125,
     "764": 141,
     "765": 126,
     "766": 122,
     "767": 138,
     "768": 140,
     "769": 103,
     "770": 120,
     "771": 127,
     "772": 105,
     "773": 122,
     "774": 115,
     "775": 130,
     "776": 96,
     "777": 110,
     "778": 106,
     "779": 121,
     "780": 106,
     "781": 101,
     "782": 93,
     "783": 111,
     "784": 106,
     "785": 90,
     "786": 96,
     "787": 90,
     "788": 97,
     "789": 90,
     "790": 89,
     "791": 85,
     "792": 84,
     "793": 96,
     "794": 88,
     "795": 82,
     "796": 100,
     "797": 74,
     "798": 72,
     "799": 93,
     "800": 80,
     "801": 71,
     "802": 103,
     "803": 100,
     "804": 76,
     "805": 77,
     "806": 76,
     "807": 73,
     "808": 65,
     "809": 85,
     "810": 84,
     "811": 58,
     "812": 74,
     "813": 81,
     "814": 68,
     "815": 66,
     "816": 77,
     "817": 62,
     "818": 57,
     "819": 71,
     "820": 62,
     "821": 66,
     "822": 66,
     "823": 55,
     "824": 68,
     "825": 50,
     "826": 59,
     "827": 62,
     "828": 60,
     "829": 58,
     "830": 59,
     "831": 67,
     "832": 70,
     "833": 57,
     "834": 45,
     "835": 51,
     "836": 48,
     "837": 56,
     "838": 50,
     "839": 47,
     "840": 54,
     "841": 50,
     "842": 50,
     "843": 63,
     "844": 56,
     "845": 41,
     "846": 45,
     "847": 50,
     "848": 52,
     "849": 46,
     "850": 40,
     "851": 55,
     "852": 59,
     "853": 46,
     "854": 53,
     "855": 51,
     "856": 45,
     "857": 37,
     "858": 39,
     "859": 39,
     "860": 38,
     "861": 44,
     "862": 38,
     "863": 32,
     "864": 48,
     "865": 30,
     "866": 23,
     "867": 39,
     "868": 37,
     "869": 43,
     "870": 34,
     "871": 39,
     "872": 35,
     "873": 28,
     "874": 28,
     "875": 42,
     "876": 38,
     "877": 30,
     "878": 38,
     "879": 35,
     "880": 32,
     "881": 29,
     "882": 25,
     "883": 43,
     "884": 30,
     "885": 26,
     "886": 28,
     "887": 32,
     "888": 41,
     "889": 32,
     "890": 30,
     "891": 46,
     "892": 36,
     "893": 26,
     "894": 32,
     "895": 31,
     "896": 23,
     "897": 24,
     "898": 24,
     "899": 29,
     "900": 21,
     "901": 30,
     "902": 31,
     "903": 37,
     "904": 22,
     "905": 21,
     "906": 27,
     "907": 20,
     "908": 29,
     "909": 28,
     "910": 25,
     "911": 22,
     "912": 27,
     "913": 32,
     "914": 21,
     "915": 18,
     "916": 19,
     "917": 16,
     "918": 24,
     "919": 19,
     "920": 22,
     "921": 19,
     "922": 21,
     "923": 17,
     "924": 16,
     "925": 19,
     "926": 12,
     "927": 19,
     "928": 20,
     "929": 14,
     "930": 17,
     "931": 19,
     "932": 17,
     "933": 15,
     "934": 21,
     "935": 10,
     "936": 19,
     "937": 17,
     "938": 18,
     "939": 21,
     "940": 19,
     "941": 12,
     "942": 12,
     "943": 31,
     "944": 21,
     "945": 17,
     "946": 24,
     "947": 14,
     "948": 21,
     "949": 21,
     "950": 11,
     "951": 19,
     "952": 21,
     "953": 15,
     "954": 18,
     "955": 13,
     "956": 9,
     "957": 12,
     "958": 13,
     "959": 13,
     "960": 17,
     "961": 12,
     "962": 15,
     "963": 17,
     "964": 20,
     "965": 16,
     "966": 22,
     "967": 14,
     "968": 21,
     "969": 13,
     "970": 11,
     "971": 16,
     "972": 13,
     "973": 14,
     "974": 13,
     "975": 13,
     "976": 19,
     "977": 11,
     "978": 9,
     "979": 14,
     "980": 5,
     "981": 12,
     "982": 13,
     "983": 9,
     "984": 10,
     "985": 12,
     "986": 10,
     "987": 12,
     "988": 11,
     "989": 12,
     "990": 8,
     "991": 10,
     "992": 10,
     "993": 3,
     "994": 11,
     "995": 13,
     "996": 4,
     "997": 10,
     "998": 14,
     "999": 6,
     "1000": 8,
     "1001": 11,
     "1002": 10,
     "1003": 10,
     "1004": 10,
     "1005": 3,
     "1006": 6,
     "1007": 9,
     "1008": 8,
     "1009": 9,
     "1010": 8,
     "1011": 9,
     "1012": 9,
     "1013": 11,
     "1014": 7,
     "1015": 8,
     "1016": 6,
     "1017": 8,
     "1018": 6,
     "1019": 8,
     "1020": 9,
     "1021": 7,
     "1022": 7,
     "1023": 8,
     "1024": 4,
     "1025": 2,
     "1026": 2,
     "1027": 5,
     "1028": 8,
     "1029": 4,
     "1030": 3,
     "1031": 1,
     "1032": 2,
     "1033": 4,
     "1034": 8,
     "1035": 6,
     "1036": 7,
     "1037": 2,
     "1038": 5,
     "1039": 5,
     "1040": 1,
     "1041": 5,
     "1042": 3,
     "1043": 1,
     "1044": 2,
     "1045": 8,
     "1046": 1,
     "1047": 3,
     "1048": 4,
     "1049": 3,
     "1050": 9,
     "1051": 5,
     "1052": 4,
     "1053": 3,
     "1054": 4,
     "1055": 5,
     "1056": 3,
     "1057": 5,
     "1058": 3,
     "1059": 4,
     "1060": 8,
     "1061": 5,
     "1062": 4,
     "1063": 5,
     "1064": 3,
     "1065": 1,
     "1066": 4,
     "1067": 2,
     "1068": 4,
     "1069": 9,
     "1070": 4,
     "1071": 2,
     "1072": 4,
     "1073": 7,
     "1074": 1,
     "1076": 5,
     "1077": 4,
     "1078": 5,
     "1079": 4,
     "1080": 6,
     "1081": 3,
     "1082": 3,
     "1083": 4,
     "1084": 8,
     "1085": 5,
     "1086": 6,
     "1087": 10,
     "1088": 1,
     "1089": 1,
     "1090": 2,
     "1091": 1,
     "1092": 2,
     "1093": 1,
     "1094": 1,
     "1095": 1,
     "1096": 4,
     "1097": 4,
     "1098": 3,
     "1099": 1,
     "1100": 1,
     "1101": 3,
     "1102": 3,
     "1103": 5,
     "1104": 2,
     "1105": 6,
     "1106": 3,
     "1107": 2,
     "1108": 2,
     "1109": 4,
     "1110": 3,
     "1111": 4,
     "1112": 5,
     "1113": 4,
     "1114": 5,
     "1115": 9,
     "1116": 3,
     "1117": 5,
     "1118": 4,
     "1119": 4,
     "1120": 1,
     "1121": 3,
     "1122": 3,
     "1123": 3,
     "1124": 4,
     "1126": 3,
     "1127": 4,
     "1128": 1,
     "1129": 4,
     "1130": 3,
     "1132": 3,
     "1133": 2,
     "1134": 1,
     "1135": 2,
     "1136": 2,
     "1138": 3,
     "1139": 1,
     "1140": 1,
     "1143": 1,
     "1145": 2,
     "1148": 2,
     "1150": 2,
     "1151": 4,
     "1152": 3,
     "1153": 1,
     "1154": 2,
     "1155": 1,
     "1156": 3,
     "1157": 2,
     "1160": 2,
     "1161": 3,
     "1162": 1,
     "1163": 1,
     "1164": 2,
     "1165": 2,
     "1166": 1,
     "1167": 1,
     "1168": 2,
     "1169": 2,
     "1171": 1,
     "1172": 4,
     "1173": 3,
     "1174": 1,
     "1176": 2,
     "1177": 1,
     "1179": 1,
     "1180": 1,
     "1181": 3,
     "1183": 4,
     "1184": 4,
     "1185": 2,
     "1186": 6,
     "1187": 3,
     "1188": 1,
     "1189": 3,
     "1190": 1,
     "1191": 1,
     "1192": 1,
     "1194": 1,
     "1195": 1,
     "1196": 2,
     "1198": 3,
     "1199": 2,
     "1201": 1,
     "1202": 3,
     "1203": 1,
     "1204": 1,
     "1207": 2,
     "1208": 2,
     "1210": 1,
     "1211": 2,
     "1214": 1,
     "1217": 1,
     "1218": 1,
     "1220": 1,
     "1221": 1,
     "1223": 2,
     "1224": 2,
     "1225": 2,
     "1226": 3,
     "1227": 1,
     "1228": 1,
     "1229": 2,
     "1230": 1,
     "1231": 2,
     "1232": 2,
     "1235": 1,
     "1237": 2,
     "1240": 3,
     "1241": 1,
     "1243": 2,
     "1244": 1,
     "1246": 1,
     "1247": 1,
     "1248": 2,
     "1249": 2,
     "1250": 2,
     "1253": 1,
     "1254": 2,
     "1255": 1,
     "1256": 1,
     "1257": 2,
     "1258": 2,
     "1260": 2,
     "1268": 1,
     "1271": 1,
     "1272": 1,
     "1273": 2,
     "1274": 1,
     "1277": 1,
     "1280": 1,
     "1282": 1,
     "1286": 1,
     "1288": 2,
     "1291": 1,
     "1293": 1,
     "1294": 2,
     "1305": 1,
     "1306": 1,
     "1309": 1,
     "1312": 1,
     "1313": 1,
     "1315": 1,
     "1316": 1,
     "1318": 1,
     "1321": 1,
     "1324": 1,
     "1331": 1,
     "1334": 1,
     "1337": 1,
     "1341": 1,
     "1344": 1,
     "1355": 1,
     "1356": 1,
     "1359": 1,
     "1364": 1,
     "1367": 1,
     "1368": 1,
     "1370": 1,
     "1372": 1,
     "1387": 1,
     "1388": 1,
     "1404": 1,
     "1405": 1,
     "1408": 1,
     "1416": 1,
     "1443": 1,
     "1450": 1,
     "1453": 1,
     "1483": 1,
     "1518": 1,
     "1521": 1,
     "1527": 1,
     "1546": 1,
     "1559": 1,
     "1567": 1,
     "1572": 1,
     "1578": 1,
     "1581": 1,
     "1589": 1,
     "1602": 1,
     "1605": 1
    },
    "glide_odd_steps_hist": {
     "1": 1610612736,
     "2": 469762048,
     "3": 427819008,
     "4": 273678336,
     "5": 223215616,
     "6": 145637376,
     "7": 125007872,
     "8": 109723904,
     "9": 88184800,
     "10": 70768740,
     "11": 56634819,
     "12": 53313750,
     "13": 49150395,
     "14": 44242637,
     "15": 39184447,
     "16": 33377959,
     "17": 28860683,
     "18": 26385779,
     "19": 24741628,
     "20": 22254399,
     "21": 19744318,
     "22": 18120569,
     "23": 17388213,
     "24": 16735466,
     "25": 15682769,
     "26": 14331906,
     "27": 12942852,
     "28": 11841669,
     "29": 11110536,
     "30": 10469169,
     "31": 9728788,
     "32": 9044978,
     "33": 8593738,
     "34": 8324978,
     "35": 8044285,
     "36": 7619146,
     "37": 7093515,
     "38": 6579529,
     "39": 6161890,
     "40": 5832902,
     "41": 5523990,
     "42": 5210018,
     "43": 4916452,
     "44": 4675336,
     "45": 4463132,
     "46": 4258425,
     "47": 4069602,
     "48": 3921450,
     "49": 3815281,
     "50": 3704859,
     "51": 3568245,
     "52": 3393949,
     "53": 3204942,
     "54": 3040047,
     "55": 2897329,
     "56": 2774742,
     "57": 2662416,
     "58": 2565528,
     "59": 2489386,
     "60": 2421415,
     "61": 2349895,
     "62": 2265086,
     "63": 2164646,
     "64": 2059525,
     "65": 1965107,
     "66": 1882643,
     "67": 1811536,
     "68": 1748333,
     "69": 1694786,
     "70": 1651156,
     "71": 1607094,
     "72": 1558981,
     "73": 1502355,
     "74": 1439572,
     "75": 1378985,
     "76": 1322908,
     "77": 1273992,
     "78": 1230301,
     "79": 1194439,
     "80": 1160954,
     "81": 1131034,
     "82": 1101469,
     "83": 1067724,
     "84": 1030061,
     "85": 991259,
     "86": 952126,
     "87": 914365,
     "88": 880099,
     "89": 848203,
     "90": 818480,
     "91": 791583,
     "92": 766421,
     "93": 745370,
     "94": 725913,
     "95": 709727,
     "96": 693959,
     "97": 678183,
     "98": 660337,
     "99": 642062,
     "100": 620082,
     "101": 597452,
     "102": 577517,
     "103": 559671,
     "104": 545571,
     "105": 531537,
     "106": 520586,
     "107": 506494,
     "108": 494370,
     "109": 479965,
     "110": 466000,
     "111": 450807,
     "112": 436845,
     "113": 423800,
     "114": 411681,
     "115": 401030,
     "116": 390147,
     "117": 381057,
     "118": 372187,
     "119": 362932,
     "120": 352641,
     "121": 343472,
     "122": 333340,
     "123": 323120,
     "124": 314608,
     "125": 304837,
     "126": 296954,
     "127": 290770,
     "128": 284069,
     "129": 277560,
     "130": 270659,
     "131": 263259,
     "132": 255484,
     "133": 247324,
     "134": 239905,
     "135": 232176,
     "136": 225524,
     "137": 218241,
     "138": 212848,
     "139": 207730,
     "140": 202879,
     "141": 199320,
     "142": 194894,
     "143": 191013,
     "144": 186762,
     "145": 182453,
     "146": 178277,
     "147": 174218,
     "148": 169159,
     "149": 164336,
     "150": 161187,
     "151": 156622,
     "152": 153079,
     "153": 149778,
     "154": 147073,
     "155": 143049,
     "156": 139725,
     "157": 135649,
     "158": 132938,
     "159": 128704,
     "160": 125793,
     "161": 123224,
     "162": 119970,
     "163": 117198,
     "164": 114805,
     "165": 112500,
     "166": 109589,
     "167": 107213,
     "168": 104606,
     "169": 102549,
     "170": 99734,
     "171": 97303,
     "172": 94818,
     "173": 92951,
     "174": 90786,
     "175": 88443,
     "176": 86764,
     "177": 84640,
     "178": 82393,
     "179": 80586,
     "180": 78256,
     "181": 76256,
     "182": 73909,
     "183": 72271,
     "184": 70552,
     "185": 69042,
     "186": 67455,
     "187": 65572,
     "188": 64338,
     "189": 63255,
     "190": 62089,
     "191": 60589,
     "192": 59616,
     "193": 58149,
     "194": 57139,
     "195": 56102,
     "196": 54767,
     "197": 53254,
     "198": 52379,
     "199": 50971,
     "200": 50074,
     "201": 49017,
     "202": 48094,
     "203": 46950,
     "204": 46125,
     "205": 44978,
     "206": 43643,
     "207": 42711,
     "208": 41674,
     "209": 41090,
     "210": 40036,
     "211": 39455,
     "212": 38981,
     "213": 37767,
     "214": 37064,
     "215": 36107,
     "216": 35375,
     "217": 34613,
     "218": 33746,
     "219": 32965,
     "220": 32459,
     "221": 31556,
     "222": 31055,
     "223": 30363,
     "224": 29727,
     "225": 29051,
     "226": 28074,
     "227": 27530,
     "228": 27051,
     "229": 26410,
     "230": 25667,
     "231": 24998,
     "232": 24750,
     "233": 24104,
     "234": 23625,
     "235": 23231,
     "236": 22544,
     "237": 22406,
     "238": 22084,
     "239": 21489,
     "240": 21210,
     "241": 20830,
     "242": 20312,
     "243": 19731,
     "244": 19356,
     "245": 19099,
     "246": 18438,
     "247": 18084,
     "248": 17783,
     "249": 17659,
     "250": 17384,
     "251": 16974,
     "252": 16427,
     "253": 16162,
     "254": 15865,
     "255": 15678,
     "256": 15388,
     "257": 14984,
     "258": 14691,
     "259": 14362,
     "260": 14205,
     "261": 13948,
     "262": 13582,
     "263": 13471,
     "264": 12866,
     "265": 12694,
     "266": 12434,
     "267": 12188,
     "268": 12036,
     "269": 11891,
     "270": 11431,
     "271": 11144,
     "272": 10926,
     "273": 10568,
     "274": 10550,
     "275": 10283,
     "276": 9995,
     "277": 9793,
     "278": 9502,
     "279": 9406,
     "280": 9162,
     "281": 8989,
     "282": 8685,
     "283": 8644,
     "284": 8487,
     "285": 8228,
     "286": 8116,
     "287": 8067,
     "288": 7886,
     "289": 7818,
     "290": 7695,
     "291": 7451,
     "292": 7370,
     "293": 7127,
     "294": 7038,
     "295": 6809,
     "296": 6843,
     "297": 6472,
     "298": 6325,
     "299": 6319,
     "300": 6229,
     "301": 6071,
     "302": 5950,
     "303": 5724,
     "304": 5806,
     "305": 5615,
     "306": 5544,
     "307": 5511,
     "308": 5504,
     "309": 5237,
     "310": 5187,
     "311": 5039,
     "312": 4921,
     "313": 4827,
     "314": 4732,
     "315": 4522,
     "316": 4362,
     "317": 4377,
     "318": 4264,
     "319": 4224,
     "320": 4105,
     "321": 4078,
     "322": 4001,
     "323": 3930,
     "324": 3831,
     "325": 3878,
     "326": 3816,
     "327": 3612,
     "328": 3498,
     "329": 3522,
     "330": 3462,
     "331": 3493,
     "332": 3393,
     "333": 3240,
     "334": 3182,
     "335": 3180,
     "336": 3024,
     "337": 3074,
     "338": 2915,
     "339": 2934,
     "340": 2881,
     "341": 2798,
     "342": 2783,
     "343": 2755,
     "344": 2739,
     "345": 2623,
     "346": 2515,
     "347": 2546,
     "348": 2461,
     "349": 2484,
     "350": 2393,
     "351": 2404,
     "352": 2260,
     "353": 2191,
     "354": 2165,
     "355": 2123,
     "356": 2120,
     "357": 2034,
     "358": 2066,
     "359": 1941,
     "360": 1889,
     "361": 1919,
     "362": 1842,
     "363": 1900,
     "364": 1814,
     "365": 1761,
     "366": 1704,
     "367": 1747,
     "368": 1613,
     "369": 1654,
     "370": 1678,
     "371": 1633,
     "372": 1658,
     "373": 1514,
     "374": 1595,
     "375": 1569,
     "376": 1463,
     "377": 1437,
     "378": 1335,
     "379": 1360,
     "380": 1327,
     "381": 1299,
     "382": 1246,
     "383": 1253,
     "384": 1285,
     "385": 1232,
     "386": 1268,
     "387": 1110,
     "388": 1175,
     "389": 1146,
     "390": 1094,
     "391": 1140,
     "392": 1123,
     "393": 1050,
     "394": 1044,
     "395": 1045,
     "396": 998,
     "397": 972,
     "398": 954,
     "399": 936,
     "400": 903,
     "401": 917,
     "402": 922,
     "403": 900,
     "404": 848,
     "405": 829,
     "406": 821,
     "407": 798,
     "408": 831,
     "409": 797,
     "410": 765,
     "411": 777,
     "412": 757,
     "413": 737,
     "414": 716,
     "415": 705,
     "416": 710,
     "417": 710,
     "418": 725,
     "419": 686,
     "420": 658,
     "421": 613,
     "422": 610,
     "423": 580,
     "424": 620,
     "425": 612,
     "426": 533,
     "427": 532,
     "428": 507,
     "429": 522,
     "430": 548,
     "431": 559,
     "432": 508,
     "433": 484,
     "434": 498,
     "435": 455,
     "436": 491,
     "437": 469,
     "438": 443,
     "439": 506,
     "440": 463,
     "441": 417,
     "442": 475,
     "443": 433,
     "444": 419,
     "445": 422,
     "446": 429,
     "447": 413,
     "448": 413,
     "449": 382,
     "450": 333,
     "451": 370,
     "452": 345,
     "453": 342,
     "454": 360,
     "455": 331,
     "456": 315,
     "457": 274,
     "458": 274,
     "459": 300,
     "460": 300,
     "461": 300,
     "462": 291,
     "463": 289,
     "464": 298,
     "465": 249,
     "466": 266,
     "467": 270,
     "468": 266,
     "469": 258,
     "470": 258,
     "471": 258,
     "472": 233,
     "473": 248,
     "474": 242,
     "475": 263,
     "476": 245,
     "477": 245,
     "478": 239,
     "479": 204,
     "480": 205,
     "481": 196,
     "482": 203,
     "483": 190,
     "484": 202,
     "485": 183,
     "486": 182,
     "487": 192,
     "488": 171,
     "489": 185,
     "490": 177,
     "491": 196,
     "492": 179,
     "493": 181,
     "494": 189,
     "495": 169,
     "496": 171,
     "497": 158,
     "498": 158,
     "499": 143,
     "500": 127,
     "501": 129,
     "502": 112,
     "503": 128,
     "504": 136,
     "505": 126,
     "506": 134,
     "507": 134,
     "508": 136,
     "509": 150,
     "510": 134,
     "511": 133,
     "512": 121,
     "513": 130,
     "514": 126,
     "515": 112,
     "516": 104,
     "517": 97,
     "518": 91,
     "519": 104,
     "520": 108,
     "521": 114,
     "522": 105,
     "523": 95,
     "524": 81,
     "525": 109,
     "526": 91,
     "527": 104,
     "528": 92,
     "529": 76,
     "530": 80,
     "531": 79,
     "532": 80,
     "533": 89,
     "534": 88,
     "535": 83,
     "536": 83,
     "537": 69,
     "538": 52,
     "539": 57,
     "540": 58,
     "541": 61,
     "542": 58,
     "543": 59,
     "544": 87,
     "545": 56,
     "546": 73,
     "547": 68,
     "548": 53,
     "549": 66,
     "550": 48,
     "551": 58,
     "552": 64,
     "553": 59,
     "554": 65,
     "555": 65,
     "556": 45,
     "557": 58,
     "558": 60,
     "559": 44,
     "560": 52,
     "561": 64,
     "562": 60,
     "563": 51,
     "564": 43,
     "565": 47,
     "566": 30,
     "567": 47,
     "568": 47,
     "569": 49,
     "570": 53,
     "571": 38,
     "572": 40,
     "573": 40,
     "574": 48,
     "575": 37,
     "576": 36,
     "577": 29,
     "578": 37,
     "579": 28,
     "580": 25,
     "581": 33,
     "582": 36,
     "583": 26,
     "584": 28,
     "585": 23,
     "586": 36,
     "587": 25,
     "588": 27,
     "589": 33,
     "590": 34,
     "591": 34,
     "592": 31,
     "593": 33,
     "594": 27,
     "595": 33,
     "596": 24,
     "597": 28,
     "598": 24,
     "599": 26,
     "600": 22,
     "601": 31,
     "602": 28,
     "603": 27,
     "604": 23,
     "605": 32,
     "606": 23,
     "607": 20,
     "608": 25,
     "609": 27,
     "610": 31,
     "611": 29,
     "612": 28,
     "613": 22,
     "614": 17,
     "615": 25,
     "616": 16,
     "617": 28,
     "618": 21,
     "619": 24,
     "620": 23,
     "621": 21,
     "622": 12,
     "623": 12,
     "624": 14,
     "625": 16,
     "626": 17,
     "627": 17,
     "628": 16,
     "629": 11,
     "630": 14,
     "631": 13,
     "632": 9,
     "633": 13,
     "634": 16,
     "635": 17,
     "636": 18,
     "637": 13,
     "638": 8,
     "639": 15,
     "640": 8,
     "641": 13,
     "642": 10,
     "643": 12,
     "644": 5,
     "645": 12,
     "646": 8,
     "647": 10,
     "648": 7,
     "649": 14,
     "650": 8,
     "651": 11,
     "652": 7,
     "653": 9,
     "654": 9,
     "655": 9,
     "656": 10,
     "657": 12,
     "658": 7,
     "659": 3,
     "660": 7,
     "661": 9,
     "662": 6,
     "663": 4,
     "664": 5,
     "665": 9,
     "666": 4,
     "667": 5,
     "668": 10,
     "669": 4,
     "670": 6,
     "671": 7,
     "672": 7,
     "673": 11,
     "674": 5,
     "675": 6,
     "676": 3,
     "677": 6,
     "678": 5,
     "679": 11,
     "680": 6,
     "681": 6,
     "682": 8,
     "683": 5,
     "684": 7,
     "685": 6,
     "686": 9,
     "687": 10,
     "688": 5,
     "689": 5,
     "690": 3,
     "691": 4,
     "692": 4,
     "693": 8,
     "694": 3,
     "695": 4,
     "696": 3,
     "697": 4,
     "698": 4,
     "699": 4,
     "700": 4,
     "701": 3,
     "702": 5,
     "703": 3,
     "704": 8,
     "705": 4,
     "706": 6,
     "707": 8,
     "708": 9,
     "709": 6,
     "710": 8,
     "711": 4,
     "712": 4,
     "713": 2,
     "714": 3,
     "715": 5,
     "716": 2,
     "717": 2,
     "718": 2,
     "719": 4,
     "720": 8,
     "721": 1,
     "722": 5,
     "723": 1,
     "725": 3,
     "726": 1,
     "727": 3,
     "728": 3,
     "729": 2,
     "730": 2,
     "731": 1,
     "732": 1,
     "733": 4,
     "734": 3,
     "735": 4,
     "736": 1,
     "737": 1,
     "738": 4,
     "739": 2,
     "740": 3,
     "741": 1,
     "742": 5,
     "744": 2,
     "745": 2,
     "746": 2,
     "747": 2,
     "748": 5,
     "749": 3,
     "750": 3,
     "751": 1,
     "752": 3,
     "753": 2,
     "754": 1,
     "755": 2,
     "756": 8,
     "757": 3,
     "758": 2,
     "759": 7,
     "760": 2,
     "761": 2,
     "762": 2,
     "764": 3,
     "765": 1,
     "766": 2,
     "767": 2,
     "772": 1,
     "773": 2,
     "774": 3,
     "775": 1,
     "776": 1,
     "777": 5,
     "778": 3,
     "780": 1,
     "782": 1,
     "783": 2,
     "784": 4,
     "785": 3,
     "787": 1,
     "789": 3,
     "790": 2,
     "792": 1,
     "794": 2,
     "795": 1,
     "798": 1,
     "801": 1,
     "802": 1,
     "804": 1,
     "806": 1,
     "808": 1,
     "811": 2,
     "812": 1,
     "813": 3,
     "814": 2,
     "816": 1,
     "819": 1,
     "821": 1,
     "822": 1,
     "823": 1,
     "824": 1,
     "825": 1,
     "826": 1,
     "828": 1,
     "834": 2,
     "835": 1,
     "836": 1,
     "841": 1,
     "842": 1,
     "843": 1,
     "847": 1,
     "848": 1,
     "849": 2,
     "851": 2,
     "856": 1,
     "858": 2,
     "860": 1,
     "867": 2,
     "868": 2,
     "869": 1,
     "872": 1,
     "884": 1,
     "890": 1,
     "891": 1,
     "893": 1,
     "895": 1,
     "903": 1,
     "909": 1,
     "917": 1,
     "930": 1,
     "938": 1,
     "955": 1,
     "957": 1,
     "960": 1,
     "980": 1,
     "988": 1,
     "996": 1,
     "1006": 1,
     "1013": 1,
     "1014": 1,
     "1018": 1,
     "1019": 1,
     "1023": 1
    },
    "peak_excess_bits_hist": {
     "0": 536870913,
     "1": 1767351281,
     "2": 811978778,
     "3": 435283635,
     "4": 250146156,
     "5": 157420521,
     "6": 102812391,
     "7": 69406445,
     "8": 47814281,
     "9": 33375315,
     "10": 23527124,
     "11": 16697891,
     "12": 11901283,
     "13": 8528060,
     "14": 6122345,
     "15": 4396972,
     "16": 3161358,
     "17": 2279684,
     "18": 1641251,
     "19": 1181370,
     "20": 853910,
     "21": 616366,
     "22": 444498,
     "23": 322327,
     "24": 231507,
     "25": 168270,
     "26": 120532,
     "27": 87665,
     "28": 62591,
     "29": 45222,
     "30": 32668,
     "31": 23442,
     "32": 17114,
     "33": 12248,
     "34": 8947,
     "35": 6425,
     "36": 4505,
     "37": 3450,
     "38": 2379,
     "39": 1800,
     "40": 1159,
     "41": 907,
     "42": 647,
     "43": 421,
     "44": 317,
     "45": 263,
     "46": 191,
     "47": 99,
     "48": 87,
     "49": 95,
     "50": 73,
     "51": 26,
     "52": 31,
     "53": 24,
     "54": 10,
     "55": 4,
     "56": 4,
     "57": 11,
     "58": 5,
     "59": 2
    }
   },
   "even": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5368709120.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -6888094064.500038,
    "glide_hist": {
     "1": 3221225472,
     "2": 1073741824
    },
    "glide_odd_steps_hist": {
     "0": 4294967296
    },
    "peak_excess_bits_hist": {
     "0": 3579139413,
     "1": 715827883
    }
   },
   "max_glide": [
    1605,
    15860082535
   ],
   "max_peak": {
    "bits": 93,
    "top64": "10132609731674354803",
    "n": 10953149519
   },
   "has_delay": false,
   "mean_glide_odd_n": 12.433010854758322,
   "mean_glide_odd_steps_odd_n": 7.651079216040671,
   "measured_drift_bits_per_odd_step": -0.21691960817446393
  }
 },
 "records": {
  "glide": [
   [
    2,
    1
   ],
   [
    3,
    3
   ],
   [
    7,
    12
   ],
   [
    55,
    31
   ],
   [
    111,
    43
   ],
   [
    223,
    48
   ],
   [
    243,
    66
   ],
   [
    495,
    177
   ],
   [
    2271,
    225
   ],
   [
    10125,
    450
   ],
   [
    301303,
    466
   ],
   [
    348159,
    495
   ],
   [
    361663,
    503
   ],
   [
    498943,
    550
   ],
   [
    502839,
    592
   ],
   [
    567223,
    601
   ],
   [
    651807,
    680
   ],
   [
    3191227,
    734
   ],
   [
    3950055,
    749
   ],
   [
    6408019,
    829
   ],
   [
    7782271,
    878
   ],
   [
    10931475,
    886
   ],
   [
    15247027,
    945
   ],
   [
    50124141,
    1248
   ],
   [
    318995211,
    1267
   ],
   [
    597441421,
    1269
   ],
   [
    2229412527,
    1285
   ],
   [
    2686082367,
    1390
   ],
   [
    3247486747,
    1449
   ],
   [
    9484706287,
    1450
   ],
   [
    9679579047,
    1572
   ],
   [
    11485912941,
    1581
   ],
   [
    13028933631,
    1602
   ],
   [
    15860082535,
    1605
   ]
  ],
  "peak": [
   [
    1,
    2
   ],
   [
    3,
    4
   ],
   [
    7,
    7
   ],
   [
    27,
    10
   ],
   [
    55,
    13
   ],
   [
    111,
    13
   ],
   [
    223,
    16
   ],
   [
    243,
    17
   ],
   [
    495,
    18
   ],
   [
    703,
    20
   ],
   [
    1267,
    23
   ],
   [
    2271,
    29
   ],
   [
    4831,
    30
   ],
   [
    9711,
    31
   ],
   [
    10125,
    43
   ],
   [
    121779,
    45
   ],
   [
    302311,
    50
   ],
   [
    442299,
    53
   ],
   [
    668493,
    57
   ],
   [
    3248031,
    58
   ],
   [
    7950495,
    62
   ],
   [
    8765325,
    66
   ],
   [
    10863117,
    76
   ],
   [
    13064943,
    84
   ],
   [
    87144775,
    92
   ],
   [
    6362217183,
    92
   ],
   [
    7302099679,
    93
   ]
  ],
  "delay": [
   [
    2,
    1
   ],
   [
    3,
    3
   ],
   [
    4,
    5
   ],
   [
    7,
    14
   ],
   [
    9,
    16
   ],
   [
    12,
    18
   ],
   [
    43,
    21
   ],
   [
    45,
    27
   ],
   [
    55,
    41
   ],
   [
    73,
    43
   ],
   [
    97,
    45
   ],
   [
    115,
    48
   ],
   [
    153,
    50
   ],
   [
    204,
    52
   ],
   [
    223,
    58
   ],
   [
    243,
    114
   ],
   [
    324,
    116
   ],
   [
    495,
    198
   ],
   [
    660,
    200
   ],
   [
    2271,
    248
   ],
   [
    3028,
    250
   ],
   [
    3871,
    338
   ],
   [
    4077,
    346
   ],
   [
    5436,
    348
   ],
   [
    9261,
    359
   ],
   [
    10125,
    468
   ],
   [
    13500,
    470
   ],
   [
    36001,
    471
   ],
   [
    42667,
    476
   ],
   [
    46087,
    523
   ],
   [
    54621,
    528
   ],
   [
    59103,
    580
   ],
   [
    78804,
    582
   ],
   [
    235515,
    652
   ],
   [
    244791,
    668
   ],
   [
    326388,
    670
   ],
   [
    353143,
    725
   ],
   [
    407347,
    762
   ],
   [
    429139,
    768
   ],
   [
    572185,
    770
   ],
   [
    714423,
    783
   ],
   [
    952564,
    785
   ],
   [
    1057215,
    796
   ],
   [
    1322751,
    833
   ],
   [
    1576951,
    929
   ],
   [
    1843821,
    951
   ],
   [
    2458428,
    953
   ],
   [
    4850679,
    969
   ],
   [
    5424447,
    1004
   ],
   [
    7232596,
    1006
   ],
   [
    7782271,
    1035
   ],
   [
    7950495,
    1152
   ],
   [
    10600660,
    1154
   ],
   [
    24981615,
    1165
   ],
   [
    33308820,
    1167
   ],
   [
    50124141,
    1438
   ],
   [
    66832188,
    1440
   ]
  ],
  "running": {
   "glide": 1605,
   "peak_bits": 93,
   "peak_top": "10132609731674354803",
   "delay": 1440
  }
 },
 "events": {
  "examples": []
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 2740.15625,
   "sumsq_delay_per_bit": 21026.5146484375,
   "sum_odd_per_bit": 1679.4375,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -13245.467200518691,
   "drift_t": 60776.0,
   "drift_dSdS": 439446.75679884094,
   "drift_tt": 11269696.0,
   "drift_dSt": -2010700.7263717006,
   "M_hist": [
    30350,
    15238,
    7638,
    3791,
    1898,
    943,
    480,
    218,
    116,
    51,
    25,
    16,
    9,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "0": 69,
    "1": 93,
    "2": 61,
    "18": 2,
    "5": 31,
    "4": 43,
    "3": 42,
    "8": 11,
    "9": 9,
    "10": 4,
    "6": 13,
    "15": 3,
    "7": 11,
    "14": 2,
    "12": 2,
    "11": 3,
    "17": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 6.850390625,
   "sd_delay_per_bit": 2.3745388828161693,
   "mean_odd_steps_per_bit": 4.19859375,
   "drift_bits_per_odd_step": -0.21793910755098544,
   "drift_standard_error": 0.0051589615223159085,
   "M_frequencies": [
    0.4993747531920495,
    0.2507239699881532,
    0.12567460839805186,
    0.062376596024746614,
    0.0312294326707911,
    0.01551599315519284,
    0.007897854416216928,
    0.003586942214031855,
    0.0019086481505857576,
    0.0008391470317230486,
    0.000411346584177965,
    0.00026326181387389757
   ],
   "cycle_counts_by_id": {
    "1": 98,
    "2": 87,
    "0": 215
   },
   "seconds": 0.27375197410583496
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 2946.60546875,
   "sumsq_delay_per_bit": 22414.476516723633,
   "sum_odd_per_bit": 1811.66796875,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -51659.291969669335,
   "drift_t": 237540.0,
   "drift_dSdS": 6672669.308891645,
   "drift_tt": 150812552.0,
   "drift_dSt": -30672304.65261239,
   "M_hist": [
    118492,
    59628,
    29800,
    14861,
    7390,
    3673,
    1862,
    912,
    491,
    212,
    110,
    66,
    20,
    14,
    8,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "6": 14,
    "1": 86,
    "5": 28,
    "3": 46,
    "0": 80,
    "19": 1,
    "9": 12,
    "2": 52,
    "7": 12,
    "10": 6,
    "4": 39,
    "8": 12,
    "11": 4,
    "16": 2,
    "13": 2,
    "17": 1,
    "21": 1,
    "14": 2
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 7.366513671875,
   "sd_delay_per_bit": 1.3306643505737203,
   "mean_odd_steps_per_bit": 4.529169921875,
   "drift_bits_per_odd_step": -0.2174761807260644,
   "drift_standard_error": 0.0028691432640937068,
   "M_frequencies": [
    0.4988296707922876,
    0.25102298560242486,
    0.1254525553590974,
    0.06256209480508546,
    0.031110549802138586,
    0.015462658920602846,
    0.007838679801296624,
    0.0038393533720636522,
    0.002067020291319357,
    0.000892481266313042,
    0.0004630799023322388,
    0.00027784794139934326
   ],
   "cycle_counts_by_id": {
    "0": 219,
    "2": 98,
    "1": 83
   },
   "seconds": 0.50665283203125
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 2993.740234375,
   "sumsq_delay_per_bit": 22581.14705848694,
   "sum_odd_per_bit": 1842.1259765625,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -205255.12055977975,
   "drift_t": 943062.0,
   "drift_dSdS": 105324988.40462701,
   "drift_tt": 2258199742.0,
   "drift_dSt": -483932356.05336225,
   "M_hist": [
    471865,
    235163,
    117985,
    58864,
    29706,
    14799,
    7259,
    3691,
    1832,
    953,
    472,
    232,
    110,
    67,
    33,
    17,
    7,
    4,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "5": 16,
    "1": 94,
    "6": 20,
    "2": 65,
    "3": 45,
    "4": 40,
    "14": 4,
    "0": 76,
    "12": 3,
    "15": 1,
    "9": 8,
    "8": 5,
    "7": 10,
    "11": 4,
    "10": 4,
    "13": 4,
    "16": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 7.4843505859375,
   "sd_delay_per_bit": 0.6613349779002665,
   "mean_odd_steps_per_bit": 4.60531494140625,
   "drift_bits_per_odd_step": -0.2176475359624073,
   "drift_standard_error": 0.0013594150230526805,
   "M_frequencies": [
    0.500354165473744,
    0.24936112365888988,
    0.12510842341224648,
    0.062417953432542084,
    0.03149951964982154,
    0.015692499538736585,
    0.00769726698774842,
    0.003913846597572588,
    0.0019426082272427476,
    0.00101053801340739,
    0.0005004973161891795,
    0.00024600715541502044
   ],
   "cycle_counts_by_id": {
    "2": 114,
    "1": 106,
    "0": 180
   },
   "seconds": 1.5550529956817627
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 2997.914306640625,
   "sumsq_delay_per_bit": 22517.13659352064,
   "sum_odd_per_bit": 1845.10888671875,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -819688.1570739297,
   "drift_t": 3775482.0,
   "drift_dSdS": 1679722628.6893268,
   "drift_tt": 35773146414.0,
   "drift_dSt": -7736794114.314995,
   "M_hist": [
    1888681,
    942158,
    472607,
    236011,
    117313,
    59437,
    29655,
    14808,
    7359,
    3652,
    1919,
    945,
    473,
    224,
    119,
    58,
    39,
    10,
    7,
    7,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "0": 75,
    "9": 10,
    "4": 31,
    "1": 69,
    "3": 54,
    "8": 14,
    "5": 23,
    "2": 69,
    "7": 13,
    "10": 4,
    "6": 24,
    "16": 2,
    "11": 3,
    "20": 1,
    "14": 2,
    "12": 4,
    "13": 2
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 7.494785766601563,
   "sd_delay_per_bit": 0.34789049505300695,
   "mean_odd_steps_per_bit": 4.612772216796875,
   "drift_bits_per_odd_step": -0.21710821481175904,
   "drift_standard_error": 0.0006743301785746337,
   "M_frequencies": [
    0.5002489748328822,
    0.24954641553052034,
    0.1251779243021156,
    0.06251148859933646,
    0.031072324010550177,
    0.015742890576620417,
    0.00785462624374848,
    0.003922148218426151,
    0.0019491551012559456,
    0.0009672937124319491,
    0.0005082794726607093,
    0.000250299167099724
   ],
   "cycle_counts_by_id": {
    "0": 222,
    "2": 85,
    "1": 93
   },
   "seconds": 7.580964088439941
  }
 }
}

==> anc/results/T_S=3.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "3",
  "S_members_up_to_64": [
   3
  ],
  "theory": {
   "E_r": 0.0625,
   "threshold_E_r": 0.26185950714291506,
   "regime": "contracting (orbits expected to end in cycles)",
   "drift_bits_per_odd_step": -0.3159773429837718,
   "steps_per_odd_step": 1.5625,
   "drift_bits_per_step": -0.20222549950961394,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 0.9375,
    "1": 0.0625,
    "2": 0,
    "3": 0,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "predicted_delay_per_bit": 4.9449748049822935
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 1048576,
  "fraction_not_stopped": 0.0,
  "mean_glide_odd_steps_of_stopped": 4.10246,
  "P_glide_odd_steps_greater_than": {
   "1": 0.4997,
   "2": 0.37422,
   "4": 0.218595,
   "8": 0.114295,
   "16": 0.046855,
   "32": 0.013275,
   "64": 0.00191,
   "128": 7.5e-05,
   "256": 0.0,
   "512": 0.0,
   "1024": 0.0,
   "2048": 0.0,
   "4096": 0.0,
   "8192": 0.0,
   "16384": 0.0,
   "32768": 0.0,
   "65536": 0.0,
   "131072": 0.0,
   "262144": 0.0,
   "524288": 0.0,
   "1048576": 0.0
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.286415,
   "2": 0.122055,
   "3": 0.065315,
   "5": 0.019405,
   "10": 0.00092,
   "20": 0.0,
   "50": 0.0,
   "100": 0.0,
   "200": 0.0,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 34,
  "basin_bits": 26,
  "cap_bits": 4096,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 17179869184,
  "elapsed_seconds": 617.7113440036774
 },
 "cycles": [
  {
   "min": "1",
   "length_steps": 2,
   "odd_steps": 1,
   "max": "2",
   "max_bits": 2,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  },
  {
   "min": "3",
   "length_steps": 4,
   "odd_steps": 2,
   "max": "12",
   "max_bits": 4,
   "id": 1,
   "found_at": 3,
   "found_by": "exhaustive"
  },
  {
   "min": "103",
   "length_steps": 39,
   "odd_steps": 27,
   "max": "6924",
   "max_bits": 13,
   "id": 2,
   "found_at": 27,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "1": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 2,
    "top64": "9223372036854775808",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    0,
    0
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.0,
    "glide_hist": {
     "1": 1
    },
    "glide_odd_steps_hist": {
     "0": 1
    },
    "peak_excess_bits_hist": {
     "0": 1
    },
    "sum_delay": 1.0,
    "n_delay": 1.0,
    "delay_hist": {
     "1": 1
    }
   },
   "max_glide": [
    1,
    2
   ],
   "max_peak": {
    "bits": 4,
    "top64": "13835058055282163712",
    "n": 3
   },
   "has_delay": true,
   "max_delay": [
    1,
    2
   ],
   "basins": {
    "0": 1,
    "1": 1
   }
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 9.0,
    "sum_glide_odd_steps": 5.0,
    "sum_log2_drop": -1.222392421336448,
    "glide_hist": {
     "3": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "2": 1
    },
    "sum_delay": 12.0,
    "n_delay": 2.0,
    "delay_hist": {
     "3": 1,
     "9": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3.0,
    "glide_hist": {
     "1": 2
    },
    "glide_odd_steps_hist": {
     "0": 2
    },
    "peak_excess_bits_hist": {
     "0": 2
    },
    "sum_delay": 2.0,
    "n_delay": 2.0,
    "delay_hist": {
     "1": 2
    }
   },
   "max_glide": [
    6,
    7
   ],
   "max_peak": {
    "bits": 5,
    "top64": "14987979559889010688",
    "n": 7
   },
   "has_delay": true,
   "max_delay": [
    9,
    7
   ],
   "basins": {
    "0": 1,
    "1": 3
   },
   "mean_glide_odd_n": 4.5,
   "mean_glide_odd_steps_odd_n": 2.5,
   "measured_drift_bits_per_odd_step": -0.24447848426728963
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 14.0,
    "sum_glide_odd_steps": 9.0,
    "sum_log2_drop": -4.46354772710953,
    "glide_hist": {
     "2": 2,
     "5": 2
    },
    "glide_odd_steps_hist": {
     "1": 2,
     "3": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 2,
     "3": 1
    },
    "sum_delay": 32.0,
    "n_delay": 4.0,
    "delay_hist": {
     "5": 1,
     "8": 2,
     "11": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -5.415037499278844,
    "glide_hist": {
     "1": 3,
     "2": 1
    },
    "glide_odd_steps_hist": {
     "0": 4
    },
    "peak_excess_bits_hist": {
     "0": 4
    },
    "sum_delay": 17.0,
    "n_delay": 4.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "10": 1
    }
   },
   "max_glide": [
    5,
    11
   ],
   "max_peak": {
    "bits": 7,
    "top64": "11529215046068469760",
    "n": 15
   },
   "has_delay": true,
   "max_delay": [
    11,
    9
   ],
   "basins": {
    "1": 8
   },
   "mean_glide_odd_n": 3.5,
   "mean_glide_odd_steps_odd_n": 2.25,
   "measured_drift_bits_per_odd_step": -0.49594974745661446
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 6,
     "cycle": 2,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 15.0,
    "sum_glide_odd_steps": 9.0,
    "sum_log2_drop": -9.56394835468536,
    "glide_hist": {
     "2": 4,
     "3": 1,
     "4": 1
    },
    "glide_odd_steps_hist": {
     "1": 4,
     "2": 1,
     "3": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 4,
     "2": 1,
     "8": 2
    },
    "sum_delay": 75.0,
    "n_delay": 8.0,
    "delay_hist": {
     "2": 1,
     "7": 2,
     "10": 1,
     "11": 2,
     "13": 1,
     "14": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 8,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 9.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -13.415037499278844,
    "glide_hist": {
     "1": 7,
     "2": 1
    },
    "glide_odd_steps_hist": {
     "0": 8
    },
    "peak_excess_bits_hist": {
     "0": 7,
     "1": 1
    },
    "sum_delay": 64.0,
    "n_delay": 8.0,
    "delay_hist": {
     "1": 1,
     "4": 1,
     "6": 1,
     "9": 2,
     "10": 1,
     "12": 1,
     "13": 1
    }
   },
   "max_glide": [
    4,
    23
   ],
   "max_peak": {
    "bits": 13,
    "top64": "15591461909956657152",
    "n": 27
   },
   "has_delay": true,
   "max_delay": [
    14,
    27
   ],
   "basins": {
    "0": 2,
    "1": 12,
    "2": 2
   },
   "mean_glide_odd_n": 2.5,
   "mean_glide_odd_steps_odd_n": 1.5,
   "measured_drift_bits_per_odd_step": -1.0626609282983734
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 15,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 68.0,
    "sum_glide_odd_steps": 40.0,
    "sum_log2_drop": -13.960851637499516,
    "glide_hist": {
     "2": 7,
     "3": 3,
     "4": 1,
     "5": 1,
     "7": 1,
     "14": 1,
     "15": 1
    },
    "glide_odd_steps_hist": {
     "1": 8,
     "2": 2,
     "3": 2,
     "4": 1,
     "9": 2
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "1": 9,
     "2": 3,
     "5": 1,
     "7": 1
    },
    "sum_delay": 191.0,
    "n_delay": 16.0,
    "delay_hist": {
     "5": 2,
     "6": 1,
     "7": 1,
     "9": 2,
     "10": 2,
     "12": 1,
     "13": 2,
     "14": 1,
     "15": 1,
     "19": 1,
     "20": 1,
     "24": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 16,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 18.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -27.830074998557688,
    "glide_hist": {
     "1": 14,
     "2": 2
    },
    "glide_odd_steps_hist": {
     "0": 16
    },
    "peak_excess_bits_hist": {
     "0": 15,
     "1": 1
    },
    "sum_delay": 135.0,
    "n_delay": 16.0,
    "delay_hist": {
     "1": 2,
     "3": 1,
     "4": 1,
     "6": 1,
     "8": 2,
     "9": 2,
     "10": 1,
     "11": 1,
     "12": 3,
     "14": 1,
     "15": 1
    }
   },
   "max_glide": [
    15,
    39
   ],
   "max_peak": {
    "bits": 13,
    "top64": "15591461909956657152",
    "n": 47
   },
   "has_delay": true,
   "max_delay": [
    24,
    63
   ],
   "basins": {
    "0": 9,
    "1": 18,
    "2": 5
   },
   "mean_glide_odd_n": 4.533333333333333,
   "mean_glide_odd_steps_odd_n": 2.6666666666666665,
   "measured_drift_bits_per_odd_step": -0.3490212909374879
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 28,
     "cycle": 4,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 147.0,
    "sum_glide_odd_steps": 91.0,
    "sum_log2_drop": -35.8322254760667,
    "glide_hist": {
     "2": 14,
     "3": 5,
     "4": 2,
     "5": 2,
     "8": 2,
     "11": 1,
     "29": 1,
     "30": 1
    },
    "glide_odd_steps_hist": {
     "1": 16,
     "2": 4,
     "3": 3,
     "5": 2,
     "7": 1,
     "20": 1,
     "21": 1
    },
    "peak_excess_bits_hist": {
     "0": 4,
     "1": 17,
     "2": 4,
     "4": 1,
     "6": 6
    },
    "sum_delay": 479.0,
    "n_delay": 32.0,
    "delay_hist": {
     "0": 1,
     "2": 1,
     "3": 1,
     "4": 1,
     "5": 2,
     "8": 2,
     "9": 2,
     "10": 1,
     "11": 1,
     "12": 4,
     "13": 1,
     "15": 2,
     "16": 2,
     "18": 2,
     "19": 1,
     "20": 1,
     "22": 1,
     "23": 2,
     "27": 1,
     "29": 1,
     "34": 1,
     "49": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 36.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -56.66014999711538,
    "glide_hist": {
     "1": 28,
     "2": 4
    },
    "glide_odd_steps_hist": {
     "0": 32
    },
    "peak_excess_bits_hist": {
     "0": 29,
     "1": 3
    },
    "sum_delay": 372.0,
    "n_delay": 32.0,
    "delay_hist": {
     "1": 2,
     "3": 1,
     "4": 1,
     "6": 2,
     "7": 1,
     "8": 3,
     "10": 3,
     "11": 4,
     "12": 2,
     "13": 1,
     "14": 3,
     "15": 2,
     "16": 2,
     "17": 1,
     "20": 1,
     "21": 1,
     "22": 1,
     "25": 1
    }
   },
   "max_glide": [
    30,
    127
   ],
   "max_peak": {
    "bits": 13,
    "top64": "15591461909956657152",
    "n": 71
   },
   "has_delay": true,
   "max_delay": [
    49,
    127
   ],
   "basins": {
    "0": 23,
    "1": 23,
    "2": 18
   },
   "mean_glide_odd_n": 5.25,
   "mean_glide_odd_steps_odd_n": 3.25,
   "measured_drift_bits_per_odd_step": -0.3937607195172164
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 387.0,
    "sum_glide_odd_steps": 248.0,
    "sum_log2_drop": -72.1238993177993,
    "glide_hist": {
     "2": 28,
     "3": 10,
     "4": 5,
     "5": 3,
     "6": 2,
     "7": 4,
     "8": 1,
     "9": 1,
     "10": 2,
     "11": 1,
     "18": 1,
     "19": 1,
     "25": 1,
     "26": 1,
     "27": 2,
     "36": 1
    },
    "glide_odd_steps_hist": {
     "1": 32,
     "2": 8,
     "3": 7,
     "4": 3,
     "5": 3,
     "6": 1,
     "7": 1,
     "8": 2,
     "12": 1,
     "13": 1,
     "17": 1,
     "18": 1,
     "19": 2,
     "25": 1
    },
    "peak_excess_bits_hist": {
     "0": 9,
     "1": 30,
     "2": 13,
     "3": 4,
     "5": 8
    },
    "sum_delay": 1355.0,
    "n_delay": 64.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 1,
     "9": 2,
     "10": 2,
     "11": 5,
     "12": 1,
     "14": 2,
     "15": 2,
     "16": 1,
     "17": 1,
     "18": 1,
     "19": 1,
     "20": 3,
     "21": 4,
     "22": 3,
     "23": 3,
     "24": 1,
     "25": 2,
     "26": 2,
     "27": 4,
     "28": 1,
     "29": 1,
     "30": 1,
     "31": 1,
     "32": 1,
     "33": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "38": 1,
     "39": 1,
     "42": 1,
     "48": 1,
     "51": 1,
     "53": 1
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 72.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -114.32029999423074,
    "glide_hist": {
     "1": 56,
     "2": 8
    },
    "glide_odd_steps_hist": {
     "0": 64
    },
    "peak_excess_bits_hist": {
     "0": 59,
     "1": 5
    },
    "sum_delay": 916.0,
    "n_delay": 64.0,
    "delay_hist": {
     "1": 3,
     "3": 1,
     "4": 2,
     "5": 1,
     "6": 5,
     "7": 2,
     "8": 1,
     "9": 4,
     "10": 6,
     "11": 3,
     "12": 2,
     "13": 6,
     "14": 4,
     "15": 2,
     "16": 3,
     "17": 2,
     "19": 2,
     "20": 2,
     "21": 2,
     "23": 1,
     "24": 2,
     "25": 2,
     "26": 1,
     "28": 1,
     "30": 1,
     "35": 1,
     "36": 1,
     "50": 1
    }
   },
   "max_glide": [
    36,
    155
   ],
   "max_peak": {
    "bits": 13,
    "top64": "15591461909956657152",
    "n": 155
   },
   "has_delay": true,
   "max_delay": [
    53,
    225
   ],
   "basins": {
    "0": 45,
    "1": 41,
    "2": 42
   },
   "mean_glide_odd_n": 6.046875,
   "mean_glide_odd_steps_odd_n": 3.875,
   "measured_drift_bits_per_odd_step": -0.29082217466854554
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 693.0,
    "sum_glide_odd_steps": 438.0,
    "sum_log2_drop": -168.72536917634545,
    "glide_hist": {
     "2": 56,
     "3": 20,
     "4": 10,
     "5": 8,
     "6": 6,
     "7": 4,
     "8": 5,
     "9": 1,
     "10": 1,
     "13": 3,
     "14": 3,
     "17": 3,
     "18": 1,
     "19": 2,
     "20": 1,
     "22": 1,
     "23": 1,
     "32": 1,
     "33": 1
    },
    "glide_odd_steps_hist": {
     "1": 64,
     "2": 16,
     "3": 14,
     "4": 6,
     "5": 7,
     "6": 2,
     "7": 3,
     "8": 1,
     "9": 3,
     "11": 2,
     "12": 3,
     "13": 2,
     "14": 2,
     "15": 1,
     "21": 1,
     "25": 1
    },
    "peak_excess_bits_hist": {
     "0": 18,
     "1": 65,
     "2": 25,
     "3": 9,
     "4": 9,
     "6": 2
    },
    "sum_delay": 3123.0,
    "n_delay": 128.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "6": 2,
     "7": 1,
     "8": 2,
     "9": 4,
     "10": 4,
     "11": 2,
     "12": 3,
     "13": 5,
     "14": 5,
     "15": 2,
     "16": 6,
     "17": 4,
     "18": 1,
     "19": 7,
     "20": 4,
     "21": 4,
     "22": 4,
     "23": 3,
     "24": 4,
     "25": 5,
     "26": 3,
     "27": 4,
     "28": 4,
     "29": 2,
     "30": 5,
     "31": 4,
     "33": 4,
     "34": 3,
     "35": 4,
     "36": 2,
     "37": 2,
     "38": 2,
     "40": 2,
     "41": 2,
     "43": 1,
     "44": 1,
     "45": 1,
     "46": 1,
     "47": 2,
     "50": 1,
     "51": 1,
     "54": 1,
     "55": 1,
     "56": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 144.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -229.64059998846145,
    "glide_hist": {
     "1": 112,
     "2": 16
    },
    "glide_odd_steps_hist": {
     "0": 128
    },
    "peak_excess_bits_hist": {
     "0": 117,
     "1": 11
    },
    "sum_delay": 2398.0,
    "n_delay": 128.0,
    "delay_hist": {
     "1": 3,
     "3": 3,
     "4": 3,
     "5": 2,
     "6": 5,
     "7": 1,
     "8": 4,
     "9": 6,
     "10": 5,
     "11": 4,
     "12": 11,
     "13": 7,
     "14": 3,
     "15": 3,
     "16": 5,
     "17": 3,
     "18": 2,
     "19": 3,
     "20": 2,
     "21": 4,
     "22": 5,
     "23": 5,
     "24": 7,
     "25": 1,
     "26": 2,
     "27": 2,
     "28": 5,
     "29": 3,
     "30": 2,
     "31": 2,
     "32": 1,
     "33": 1,
     "34": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "38": 1,
     "39": 1,
     "40": 1,
     "43": 1,
     "44": 1,
     "49": 1,
     "50": 1,
     "52": 1,
     "54": 1
    }
   },
   "max_glide": [
    33,
    447
   ],
   "max_peak": {
    "bits": 15,
    "top64": "11079980983238262784",
    "n": 447
   },
   "has_delay": true,
   "max_delay": [
    56,
    303
   ],
   "basins": {
    "0": 86,
    "1": 76,
    "2": 94
   },
   "mean_glide_odd_n": 5.4140625,
   "mean_glide_odd_steps_odd_n": 3.421875,
   "measured_drift_bits_per_odd_step": -0.3852177378455376
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1493.0,
    "sum_glide_odd_steps": 950.0,
    "sum_log2_drop": -321.8380416825185,
    "glide_hist": {
     "2": 112,
     "3": 40,
     "4": 20,
     "5": 16,
     "6": 9,
     "7": 12,
     "8": 7,
     "9": 5,
     "11": 5,
     "12": 3,
     "13": 4,
     "15": 3,
     "16": 1,
     "17": 2,
     "18": 3,
     "19": 1,
     "20": 2,
     "23": 1,
     "29": 1,
     "30": 1,
     "32": 1,
     "34": 1,
     "35": 1,
     "38": 1,
     "39": 1,
     "40": 1,
     "44": 1,
     "55": 1
    },
    "glide_odd_steps_hist": {
     "1": 128,
     "2": 32,
     "3": 28,
     "4": 12,
     "5": 13,
     "6": 7,
     "7": 6,
     "8": 6,
     "9": 1,
     "10": 4,
     "11": 1,
     "12": 1,
     "13": 3,
     "14": 1,
     "15": 2,
     "17": 1,
     "19": 1,
     "20": 1,
     "23": 1,
     "24": 2,
     "26": 2,
     "27": 1,
     "30": 1,
     "38": 1
    },
    "peak_excess_bits_hist": {
     "0": 37,
     "1": 127,
     "2": 53,
     "3": 22,
     "4": 7,
     "5": 4,
     "6": 4,
     "7": 1,
     "10": 1
    },
    "sum_delay": 7375.0,
    "n_delay": 256.0,
    "delay_hist": {
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 3,
     "8": 3,
     "9": 4,
     "10": 3,
     "11": 6,
     "12": 3,
     "13": 6,
     "14": 4,
     "15": 10,
     "16": 7,
     "17": 5,
     "18": 5,
     "19": 8,
     "20": 4,
     "21": 8,
     "22": 7,
     "23": 8,
     "24": 10,
     "25": 7,
     "26": 4,
     "27": 8,
     "28": 8,
     "29": 8,
     "30": 9,
     "31": 6,
     "32": 10,
     "33": 6,
     "34": 6,
     "35": 3,
     "36": 8,
     "37": 3,
     "38": 5,
     "39": 4,
     "40": 2,
     "41": 4,
     "42": 3,
     "43": 7,
     "44": 6,
     "45": 6,
     "46": 2,
     "47": 5,
     "48": 1,
     "49": 2,
     "50": 2,
     "51": 2,
     "53": 1,
     "54": 2,
     "56": 1,
     "57": 1,
     "62": 1,
     "63": 2,
     "79": 1,
     "81": 1,
     "112": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 288.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -460.2811999769233,
    "glide_hist": {
     "1": 224,
     "2": 32
    },
    "glide_odd_steps_hist": {
     "0": 256
    },
    "peak_excess_bits_hist": {
     "0": 235,
     "1": 21
    },
    "sum_delay": 5796.0,
    "n_delay": 256.0,
    "delay_hist": {
     "1": 2,
     "3": 3,
     "4": 2,
     "5": 2,
     "6": 5,
     "7": 6,
     "8": 7,
     "9": 5,
     "10": 9,
     "11": 12,
     "12": 11,
     "13": 5,
     "14": 9,
     "15": 10,
     "16": 6,
     "17": 8,
     "18": 7,
     "19": 2,
     "20": 9,
     "21": 11,
     "22": 9,
     "23": 8,
     "24": 6,
     "25": 8,
     "26": 8,
     "27": 6,
     "28": 8,
     "29": 6,
     "30": 3,
     "31": 6,
     "32": 6,
     "33": 3,
     "34": 5,
     "35": 3,
     "36": 6,
     "37": 3,
     "38": 4,
     "39": 3,
     "40": 1,
     "41": 3,
     "42": 2,
     "43": 1,
     "44": 1,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 2,
     "49": 1,
     "51": 1,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 2,
     "56": 1,
     "57": 1,
     "58": 1
    }
   },
   "max_glide": [
    55,
    1023
   ],
   "max_peak": {
    "bits": 20,
    "top64": "11232047839406194688",
    "n": 1023
   },
   "has_delay": true,
   "max_delay": [
    112,
    1023
   ],
   "basins": {
    "0": 162,
    "1": 153,
    "2": 197
   },
   "mean_glide_odd_n": 5.83203125,
   "mean_glide_odd_steps_odd_n": 3.7109375,
   "measured_drift_bits_per_odd_step": -0.33877688598159844
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3043.0,
    "sum_glide_odd_steps": 1930.0,
    "sum_log2_drop": -681.1218638528629,
    "glide_hist": {
     "2": 224,
     "3": 80,
     "4": 40,
     "5": 32,
     "6": 18,
     "7": 21,
     "8": 13,
     "9": 7,
     "10": 5,
     "11": 8,
     "12": 9,
     "13": 3,
     "14": 4,
     "15": 4,
     "16": 4,
     "17": 4,
     "18": 1,
     "19": 3,
     "20": 2,
     "21": 2,
     "22": 4,
     "23": 1,
     "24": 1,
     "25": 2,
     "26": 1,
     "28": 4,
     "29": 1,
     "30": 1,
     "31": 2,
     "32": 1,
     "34": 1,
     "40": 1,
     "41": 1,
     "43": 1,
     "44": 2,
     "47": 1,
     "49": 1,
     "51": 1,
     "54": 1
    },
    "glide_odd_steps_hist": {
     "1": 256,
     "2": 64,
     "3": 56,
     "4": 24,
     "5": 24,
     "6": 11,
     "7": 10,
     "8": 12,
     "9": 7,
     "10": 5,
     "11": 4,
     "12": 3,
     "13": 3,
     "14": 5,
     "15": 2,
     "16": 6,
     "18": 1,
     "19": 4,
     "20": 2,
     "21": 1,
     "22": 3,
     "27": 2,
     "29": 2,
     "30": 1,
     "31": 1,
     "34": 1,
     "36": 1,
     "38": 1
    },
    "peak_excess_bits_hist": {
     "0": 74,
     "1": 251,
     "2": 110,
     "3": 37,
     "4": 18,
     "5": 14,
     "6": 5,
     "9": 3
    },
    "sum_delay": 16922.0,
    "n_delay": 512.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 1,
     "6": 1,
     "7": 4,
     "8": 7,
     "9": 2,
     "10": 9,
     "11": 8,
     "12": 8,
     "13": 9,
     "14": 5,
     "15": 14,
     "16": 9,
     "17": 11,
     "18": 12,
     "19": 10,
     "20": 13,
     "21": 10,
     "22": 17,
     "23": 16,
     "24": 9,
     "25": 7,
     "26": 16,
     "27": 11,
     "28": 11,
     "29": 13,
     "30": 13,
     "31": 14,
     "32": 13,
     "33": 7,
     "34": 15,
     "35": 14,
     "36": 8,
     "37": 12,
     "38": 13,
     "39": 7,
     "40": 8,
     "41": 10,
     "42": 13,
     "43": 9,
     "44": 11,
     "45": 11,
     "46": 7,
     "47": 5,
     "48": 5,
     "49": 4,
     "50": 7,
     "51": 5,
     "52": 4,
     "53": 6,
     "54": 4,
     "55": 5,
     "56": 5,
     "57": 3,
     "58": 3,
     "59": 4,
     "60": 2,
     "61": 3,
     "62": 4,
     "63": 2,
     "65": 3,
     "66": 1,
     "68": 2,
     "69": 1,
     "70": 1,
     "71": 1,
     "74": 1,
     "76": 1,
     "77": 1,
     "78": 1,
     "81": 1,
     "83": 1,
     "85": 1,
     "111": 1,
     "113": 1,
     "116": 1,
     "124": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 576.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -921.5623999538453,
    "glide_hist": {
     "1": 448,
     "2": 64
    },
    "glide_odd_steps_hist": {
     "0": 512
    },
    "peak_excess_bits_hist": {
     "0": 469,
     "1": 43
    },
    "sum_delay": 13607.0,
    "n_delay": 512.0,
    "delay_hist": {
     "1": 3,
     "3": 3,
     "4": 2,
     "5": 3,
     "6": 7,
     "7": 4,
     "8": 7,
     "9": 9,
     "10": 14,
     "11": 13,
     "12": 14,
     "13": 13,
     "14": 17,
     "15": 14,
     "16": 15,
     "17": 17,
     "18": 10,
     "19": 11,
     "20": 19,
     "21": 11,
     "22": 13,
     "23": 13,
     "24": 15,
     "25": 17,
     "26": 15,
     "27": 9,
     "28": 15,
     "29": 13,
     "30": 11,
     "31": 15,
     "32": 11,
     "33": 12,
     "34": 11,
     "35": 13,
     "36": 8,
     "37": 13,
     "38": 7,
     "39": 8,
     "40": 6,
     "41": 5,
     "42": 7,
     "43": 4,
     "44": 8,
     "45": 9,
     "46": 9,
     "47": 3,
     "48": 8,
     "49": 2,
     "50": 3,
     "51": 4,
     "52": 3,
     "54": 1,
     "55": 3,
     "56": 2,
     "57": 2,
     "58": 1,
     "63": 1,
     "64": 2,
     "65": 1,
     "80": 1,
     "82": 1,
     "113": 1
    }
   },
   "max_glide": [
    54,
    1819
   ],
   "max_peak": {
    "bits": 20,
    "top64": "11232047839406194688",
    "n": 1535
   },
   "has_delay": true,
   "max_delay": [
    124,
    1915
   ],
   "basins": {
    "0": 327,
    "1": 287,
    "2": 410
   },
   "mean_glide_odd_n": 5.943359375,
   "mean_glide_odd_steps_odd_n": 3.76953125,
   "measured_drift_bits_per_odd_step": -0.3529128828253176
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6201.0,
    "sum_glide_odd_steps": 3969.0,
    "sum_log2_drop": -1313.7720611049313,
    "glide_hist": {
     "2": 448,
     "3": 160,
     "4": 80,
     "5": 64,
     "6": 36,
     "7": 42,
     "8": 25,
     "9": 15,
     "10": 9,
     "11": 15,
     "12": 11,
     "13": 11,
     "14": 10,
     "15": 14,
     "16": 8,
     "17": 5,
     "18": 2,
     "19": 5,
     "20": 4,
     "21": 5,
     "22": 7,
     "23": 3,
     "24": 4,
     "25": 1,
     "26": 2,
     "27": 1,
     "28": 1,
     "29": 2,
     "31": 3,
     "32": 3,
     "33": 2,
     "34": 1,
     "35": 1,
     "36": 3,
     "37": 2,
     "38": 2,
     "39": 1,
     "40": 4,
     "43": 2,
     "44": 1,
     "45": 1,
     "47": 1,
     "48": 2,
     "49": 1,
     "51": 1,
     "60": 1,
     "81": 1,
     "82": 1
    },
    "glide_odd_steps_hist": {
     "1": 512,
     "2": 128,
     "3": 112,
     "4": 48,
     "5": 49,
     "6": 21,
     "7": 18,
     "8": 17,
     "9": 17,
     "10": 15,
     "11": 10,
     "12": 11,
     "13": 4,
     "14": 7,
     "15": 6,
     "16": 6,
     "17": 2,
     "18": 2,
     "19": 3,
     "20": 3,
     "21": 2,
     "22": 1,
     "23": 2,
     "24": 4,
     "25": 4,
     "26": 3,
     "27": 3,
     "28": 2,
     "30": 1,
     "31": 1,
     "32": 2,
     "33": 2,
     "34": 1,
     "35": 2,
     "41": 1,
     "57": 1,
     "58": 1
    },
    "peak_excess_bits_hist": {
     "0": 149,
     "1": 504,
     "2": 207,
     "3": 88,
     "4": 31,
     "5": 25,
     "6": 9,
     "7": 7,
     "8": 4
    },
    "sum_delay": 38220.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 2,
     "6": 6,
     "7": 7,
     "8": 3,
     "9": 5,
     "10": 7,
     "11": 13,
     "12": 6,
     "13": 12,
     "14": 15,
     "15": 14,
     "16": 10,
     "17": 18,
     "18": 13,
     "19": 20,
     "20": 19,
     "21": 23,
     "22": 22,
     "23": 24,
     "24": 23,
     "25": 35,
     "26": 20,
     "27": 18,
     "28": 28,
     "29": 21,
     "30": 23,
     "31": 21,
     "32": 25,
     "33": 18,
     "34": 29,
     "35": 18,
     "36": 29,
     "37": 29,
     "38": 28,
     "39": 24,
     "40": 21,
     "41": 19,
     "42": 21,
     "43": 21,
     "44": 19,
     "45": 17,
     "46": 19,
     "47": 17,
     "48": 13,
     "49": 14,
     "50": 11,
     "51": 14,
     "52": 9,
     "53": 13,
     "54": 8,
     "55": 8,
     "56": 9,
     "57": 9,
     "58": 10,
     "59": 8,
     "60": 4,
     "61": 9,
     "62": 6,
     "63": 7,
     "64": 5,
     "65": 6,
     "66": 5,
     "67": 4,
     "68": 4,
     "69": 5,
     "70": 5,
     "71": 4,
     "72": 4,
     "73": 6,
     "74": 2,
     "75": 4,
     "76": 4,
     "77": 2,
     "78": 1,
     "79": 1,
     "80": 2,
     "81": 1,
     "82": 1,
     "83": 1,
     "84": 1,
     "87": 1,
     "100": 1,
     "101": 1,
     "103": 1,
     "105": 1,
     "107": 1,
     "109": 1,
     "110": 1,
     "112": 2,
     "113": 1,
     "115": 1,
     "116": 1,
     "118": 1,
     "120": 1,
     "121": 1,
     "123": 1,
     "124": 1,
     "126": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1152.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1844.1247999076957,
    "glide_hist": {
     "1": 896,
     "2": 128
    },
    "glide_odd_steps_hist": {
     "0": 1024
    },
    "peak_excess_bits_hist": {
     "0": 939,
     "1": 85
    },
    "sum_delay": 31641.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "1": 3,
     "3": 4,
     "4": 4,
     "5": 5,
     "6": 12,
     "7": 4,
     "8": 12,
     "9": 17,
     "10": 14,
     "11": 19,
     "12": 23,
     "13": 20,
     "14": 22,
     "15": 13,
     "16": 30,
     "17": 20,
     "18": 24,
     "19": 21,
     "20": 23,
     "21": 25,
     "22": 24,
     "23": 33,
     "24": 33,
     "25": 25,
     "26": 18,
     "27": 24,
     "28": 26,
     "29": 26,
     "30": 28,
     "31": 27,
     "32": 26,
     "33": 28,
     "34": 16,
     "35": 22,
     "36": 20,
     "37": 19,
     "38": 18,
     "39": 21,
     "40": 16,
     "41": 13,
     "42": 15,
     "43": 17,
     "44": 18,
     "45": 20,
     "46": 20,
     "47": 15,
     "48": 14,
     "49": 10,
     "50": 9,
     "51": 10,
     "52": 11,
     "53": 5,
     "54": 8,
     "55": 6,
     "56": 6,
     "57": 6,
     "58": 6,
     "59": 5,
     "60": 5,
     "61": 2,
     "62": 3,
     "63": 5,
     "64": 5,
     "66": 3,
     "67": 2,
     "69": 2,
     "70": 1,
     "71": 1,
     "72": 1,
     "75": 1,
     "77": 1,
     "78": 1,
     "79": 1,
     "80": 1,
     "82": 2,
     "84": 1,
     "86": 1,
     "112": 1,
     "113": 1,
     "114": 2,
     "117": 1,
     "125": 1
    }
   },
   "max_glide": [
    82,
    2287
   ],
   "max_peak": {
    "bits": 20,
    "top64": "11232047839406194688",
    "n": 2303
   },
   "has_delay": true,
   "max_delay": [
    126,
    2553
   ],
   "basins": {
    "0": 634,
    "1": 544,
    "2": 870
   },
   "mean_glide_odd_n": 6.0556640625,
   "mean_glide_odd_steps_odd_n": 3.8759765625,
   "measured_drift_bits_per_odd_step": -0.33100832983243417
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13153.0,
    "sum_glide_odd_steps": 8435.0,
    "sum_log2_drop": -2699.7034995071294,
    "glide_hist": {
     "2": 896,
     "3": 320,
     "4": 160,
     "5": 128,
     "6": 72,
     "7": 84,
     "8": 53,
     "9": 26,
     "10": 18,
     "11": 24,
     "12": 31,
     "13": 19,
     "14": 22,
     "15": 20,
     "16": 14,
     "17": 7,
     "18": 6,
     "19": 9,
     "20": 12,
     "21": 7,
     "22": 8,
     "23": 11,
     "24": 6,
     "25": 2,
     "26": 5,
     "27": 3,
     "28": 4,
     "29": 4,
     "30": 7,
     "31": 4,
     "33": 6,
     "34": 2,
     "35": 2,
     "36": 4,
     "37": 3,
     "38": 4,
     "39": 4,
     "40": 4,
     "41": 3,
     "42": 3,
     "43": 1,
     "45": 1,
     "46": 2,
     "47": 1,
     "50": 2,
     "51": 1,
     "54": 1,
     "55": 1,
     "59": 1,
     "60": 1,
     "61": 1,
     "64": 3,
     "66": 2,
     "67": 2,
     "69": 1,
     "74": 2,
     "75": 1,
     "80": 1,
     "82": 1,
     "85": 1,
     "88": 1,
     "94": 1,
     "101": 1,
     "112": 1
    },
    "glide_odd_steps_hist": {
     "1": 1024,
     "2": 256,
     "3": 224,
     "4": 96,
     "5": 98,
     "6": 39,
     "7": 35,
     "8": 43,
     "9": 23,
     "10": 33,
     "11": 14,
     "12": 15,
     "13": 18,
     "14": 10,
     "15": 15,
     "16": 6,
     "17": 9,
     "18": 6,
     "19": 1,
     "20": 7,
     "21": 5,
     "22": 7,
     "23": 6,
     "24": 4,
     "25": 4,
     "26": 4,
     "27": 7,
     "28": 5,
     "29": 2,
     "30": 1,
     "31": 1,
     "32": 4,
     "34": 2,
     "35": 1,
     "37": 2,
     "40": 1,
     "42": 2,
     "43": 1,
     "44": 1,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 3,
     "51": 1,
     "52": 2,
     "55": 1,
     "58": 2,
     "60": 1,
     "66": 1,
     "71": 1,
     "78": 1
    },
    "peak_excess_bits_hist": {
     "0": 298,
     "1": 1008,
     "2": 418,
     "3": 157,
     "4": 82,
     "5": 36,
     "6": 28,
     "7": 11,
     "8": 2,
     "10": 3,
     "11": 2,
     "14": 3
    },
    "sum_delay": 87129.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 3,
     "5": 2,
     "6": 3,
     "7": 4,
     "8": 7,
     "9": 11,
     "10": 12,
     "11": 9,
     "12": 19,
     "13": 17,
     "14": 16,
     "15": 16,
     "16": 23,
     "17": 22,
     "18": 26,
     "19": 27,
     "20": 33,
     "21": 41,
     "22": 36,
     "23": 36,
     "24": 35,
     "25": 40,
     "26": 43,
     "27": 42,
     "28": 60,
     "29": 39,
     "30": 53,
     "31": 50,
     "32": 37,
     "33": 36,
     "34": 43,
     "35": 39,
     "36": 42,
     "37": 41,
     "38": 44,
     "39": 38,
     "40": 42,
     "41": 41,
     "42": 37,
     "43": 35,
     "44": 36,
     "45": 38,
     "46": 35,
     "47": 33,
     "48": 35,
     "49": 34,
     "50": 37,
     "51": 22,
     "52": 28,
     "53": 26,
     "54": 25,
     "55": 34,
     "56": 20,
     "57": 24,
     "58": 22,
     "59": 26,
     "60": 23,
     "61": 20,
     "62": 20,
     "63": 18,
     "64": 12,
     "65": 15,
     "66": 13,
     "67": 15,
     "68": 12,
     "69": 16,
     "70": 14,
     "71": 13,
     "72": 9,
     "73": 15,
     "74": 10,
     "75": 11,
     "76": 7,
     "77": 7,
     "78": 8,
     "79": 9,
     "80": 5,
     "81": 7,
     "82": 7,
     "83": 3,
     "84": 3,
     "85": 3,
     "86": 4,
     "87": 2,
     "88": 2,
     "89": 1,
     "91": 1,
     "92": 1,
     "94": 2,
     "95": 1,
     "96": 1,
     "97": 1,
     "98": 2,
     "99": 2,
     "100": 3,
     "101": 4,
     "102": 1,
     "103": 2,
     "104": 1,
     "105": 2,
     "106": 1,
     "107": 1,
     "108": 3,
     "110": 1,
     "111": 3,
     "112": 2,
     "114": 1,
     "115": 2,
     "117": 1,
     "118": 1,
     "119": 2,
     "120": 2,
     "123": 1,
     "125": 3,
     "126": 2,
     "128": 2,
     "129": 2,
     "132": 1,
     "133": 1,
     "135": 1,
     "136": 1,
     "138": 3,
     "142": 2,
     "144": 1,
     "145": 1,
     "155": 1,
     "156": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2304.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3689.2495998153718,
    "glide_hist": {
     "1": 1792,
     "2": 256
    },
    "glide_odd_steps_hist": {
     "0": 2048
    },
    "peak_excess_bits_hist": {
     "0": 1877,
     "1": 171
    },
    "sum_delay": 71655.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "1": 3,
     "3": 6,
     "4": 3,
     "5": 7,
     "6": 10,
     "7": 13,
     "8": 17,
     "9": 19,
     "10": 20,
     "11": 27,
     "12": 35,
     "13": 27,
     "14": 31,
     "15": 34,
     "16": 38,
     "17": 35,
     "18": 35,
     "19": 36,
     "20": 45,
     "21": 45,
     "22": 47,
     "23": 54,
     "24": 53,
     "25": 42,
     "26": 56,
     "27": 54,
     "28": 44,
     "29": 46,
     "30": 44,
     "31": 48,
     "32": 45,
     "33": 45,
     "34": 36,
     "35": 52,
     "36": 44,
     "37": 43,
     "38": 51,
     "39": 50,
     "40": 42,
     "41": 35,
     "42": 39,
     "43": 41,
     "44": 35,
     "45": 33,
     "46": 33,
     "47": 28,
     "48": 30,
     "49": 24,
     "50": 20,
     "51": 22,
     "52": 24,
     "53": 18,
     "54": 23,
     "55": 16,
     "56": 17,
     "57": 18,
     "58": 15,
     "59": 13,
     "60": 13,
     "61": 10,
     "62": 13,
     "63": 11,
     "64": 11,
     "65": 6,
     "66": 9,
     "67": 7,
     "68": 7,
     "69": 6,
     "70": 8,
     "71": 7,
     "72": 7,
     "73": 4,
     "74": 6,
     "75": 4,
     "76": 4,
     "77": 6,
     "78": 3,
     "79": 3,
     "80": 2,
     "81": 2,
     "82": 2,
     "83": 2,
     "84": 2,
     "85": 1,
     "86": 1,
     "87": 1,
     "88": 1,
     "101": 1,
     "102": 1,
     "104": 1,
     "106": 1,
     "108": 1,
     "110": 1,
     "111": 1,
     "112": 1,
     "113": 2,
     "114": 2,
     "116": 1,
     "117": 2,
     "119": 1,
     "121": 1,
     "122": 1,
     "124": 1,
     "125": 2,
     "127": 1,
     "128": 1
    }
   },
   "max_glide": [
    112,
    6471
   ],
   "max_peak": {
    "bits": 27,
    "top64": "15191228682329915392",
    "n": 6303
   },
   "has_delay": true,
   "max_delay": [
    156,
    4191
   ],
   "basins": {
    "0": 1248,
    "1": 1118,
    "2": 1730
   },
   "mean_glide_odd_n": 6.42236328125,
   "mean_glide_odd_steps_odd_n": 4.11865234375,
   "measured_drift_bits_per_odd_step": -0.32005969170209003
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 26330.0,
    "sum_glide_odd_steps": 16844.0,
    "sum_log2_drop": -5384.968607167457,
    "glide_hist": {
     "2": 1792,
     "3": 640,
     "4": 320,
     "5": 256,
     "6": 144,
     "7": 168,
     "8": 106,
     "9": 55,
     "10": 38,
     "11": 51,
     "12": 55,
     "13": 41,
     "14": 40,
     "15": 34,
     "16": 27,
     "17": 17,
     "18": 19,
     "19": 15,
     "20": 22,
     "21": 23,
     "22": 15,
     "23": 25,
     "24": 11,
     "25": 10,
     "26": 5,
     "27": 8,
     "28": 12,
     "29": 8,
     "30": 8,
     "31": 2,
     "32": 6,
     "33": 6,
     "34": 4,
     "35": 6,
     "36": 6,
     "37": 8,
     "38": 4,
     "39": 5,
     "40": 6,
     "41": 5,
     "42": 4,
     "43": 4,
     "44": 2,
     "45": 1,
     "46": 4,
     "47": 3,
     "48": 5,
     "49": 1,
     "53": 1,
     "55": 1,
     "58": 2,
     "60": 2,
     "61": 1,
     "62": 1,
     "63": 2,
     "64": 1,
     "65": 1,
     "66": 1,
     "67": 5,
     "68": 2,
     "69": 2,
     "70": 3,
     "71": 1,
     "72": 1,
     "73": 1,
     "74": 3,
     "75": 3,
     "77": 1,
     "78": 1,
     "84": 1,
     "85": 1,
     "87": 1,
     "90": 3,
     "92": 1,
     "93": 1,
     "95": 1,
     "100": 1,
     "104": 2,
     "107": 1
    },
    "glide_odd_steps_hist": {
     "1": 2048,
     "2": 512,
     "3": 448,
     "4": 192,
     "5": 196,
     "6": 81,
     "7": 74,
     "8": 75,
     "9": 63,
     "10": 50,
     "11": 28,
     "12": 36,
     "13": 35,
     "14": 23,
     "15": 28,
     "16": 20,
     "17": 13,
     "18": 10,
     "19": 12,
     "20": 14,
     "21": 11,
     "22": 9,
     "23": 3,
     "24": 10,
     "25": 12,
     "26": 3,
     "27": 8,
     "28": 7,
     "29": 6,
     "30": 7,
     "31": 2,
     "32": 5,
     "33": 2,
     "34": 2,
     "35": 1,
     "36": 1,
     "37": 2,
     "39": 2,
     "40": 1,
     "41": 2,
     "42": 2,
     "43": 2,
     "45": 4,
     "46": 2,
     "47": 5,
     "48": 3,
     "49": 2,
     "50": 3,
     "51": 1,
     "52": 3,
     "53": 2,
     "57": 1,
     "58": 2,
     "60": 1,
     "63": 1,
     "64": 2,
     "65": 2,
     "70": 1,
     "74": 2,
     "76": 1
    },
    "peak_excess_bits_hist": {
     "0": 597,
     "1": 2013,
     "2": 841,
     "3": 311,
     "4": 175,
     "5": 77,
     "6": 35,
     "7": 24,
     "8": 2,
     "9": 9,
     "10": 7,
     "13": 5
    },
    "sum_delay": 192502.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 1,
     "5": 4,
     "6": 3,
     "7": 7,
     "8": 8,
     "9": 6,
     "10": 14,
     "11": 20,
     "12": 21,
     "13": 22,
     "14": 26,
     "15": 28,
     "16": 27,
     "17": 36,
     "18": 41,
     "19": 48,
     "20": 49,
     "21": 50,
     "22": 60,
     "23": 55,
     "24": 75,
     "25": 73,
     "26": 68,
     "27": 84,
     "28": 71,
     "29": 87,
     "30": 87,
     "31": 91,
     "32": 89,
     "33": 76,
     "34": 78,
     "35": 78,
     "36": 81,
     "37": 74,
     "38": 76,
     "39": 85,
     "40": 73,
     "41": 72,
     "42": 63,
     "43": 97,
     "44": 82,
     "45": 69,
     "46": 67,
     "47": 75,
     "48": 63,
     "49": 61,
     "50": 56,
     "51": 61,
     "52": 63,
     "53": 58,
     "54": 63,
     "55": 58,
     "56": 54,
     "57": 58,
     "58": 52,
     "59": 41,
     "60": 42,
     "61": 51,
     "62": 46,
     "63": 37,
     "64": 46,
     "65": 36,
     "66": 36,
     "67": 34,
     "68": 32,
     "69": 32,
     "70": 30,
     "71": 37,
     "72": 28,
     "73": 30,
     "74": 24,
     "75": 23,
     "76": 20,
     "77": 21,
     "78": 25,
     "79": 20,
     "80": 17,
     "81": 19,
     "82": 19,
     "83": 16,
     "84": 18,
     "85": 15,
     "86": 11,
     "87": 10,
     "88": 10,
     "89": 4,
     "90": 6,
     "91": 5,
     "92": 4,
     "93": 3,
     "94": 10,
     "95": 6,
     "96": 6,
     "97": 5,
     "98": 5,
     "99": 7,
     "100": 9,
     "101": 8,
     "102": 6,
     "103": 6,
     "104": 6,
     "105": 6,
     "106": 4,
     "107": 5,
     "108": 6,
     "109": 5,
     "110": 8,
     "111": 7,
     "112": 1,
     "113": 5,
     "114": 4,
     "115": 3,
     "116": 3,
     "117": 5,
     "118": 3,
     "119": 2,
     "120": 3,
     "121": 1,
     "122": 2,
     "123": 3,
     "124": 6,
     "125": 4,
     "126": 1,
     "128": 5,
     "129": 2,
     "130": 2,
     "131": 1,
     "133": 2,
     "134": 2,
     "135": 1,
     "136": 2,
     "137": 3,
     "138": 3,
     "140": 2,
     "141": 3,
     "142": 1,
     "143": 2,
     "144": 1,
     "145": 1,
     "147": 1,
     "149": 2,
     "153": 1,
     "154": 1,
     "167": 1,
     "168": 1,
     "172": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4608.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -7379.499199630718,
    "glide_hist": {
     "1": 3584,
     "2": 512
    },
    "glide_odd_steps_hist": {
     "0": 4096
    },
    "peak_excess_bits_hist": {
     "0": 3755,
     "1": 341
    },
    "sum_delay": 164043.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "1": 3,
     "3": 6,
     "4": 4,
     "5": 10,
     "6": 13,
     "7": 14,
     "8": 21,
     "9": 21,
     "10": 33,
     "11": 34,
     "12": 43,
     "13": 42,
     "14": 50,
     "15": 47,
     "16": 54,
     "17": 56,
     "18": 55,
     "19": 54,
     "20": 70,
     "21": 73,
     "22": 88,
     "23": 85,
     "24": 83,
     "25": 85,
     "26": 97,
     "27": 83,
     "28": 86,
     "29": 108,
     "30": 89,
     "31": 98,
     "32": 97,
     "33": 84,
     "34": 80,
     "35": 87,
     "36": 78,
     "37": 97,
     "38": 86,
     "39": 89,
     "40": 80,
     "41": 78,
     "42": 72,
     "43": 70,
     "44": 77,
     "45": 69,
     "46": 79,
     "47": 68,
     "48": 64,
     "49": 56,
     "50": 57,
     "51": 56,
     "52": 49,
     "53": 43,
     "54": 46,
     "55": 43,
     "56": 50,
     "57": 38,
     "58": 37,
     "59": 32,
     "60": 41,
     "61": 35,
     "62": 32,
     "63": 32,
     "64": 33,
     "65": 21,
     "66": 23,
     "67": 23,
     "68": 21,
     "69": 20,
     "70": 22,
     "71": 22,
     "72": 22,
     "73": 18,
     "74": 22,
     "75": 13,
     "76": 17,
     "77": 14,
     "78": 12,
     "79": 12,
     "80": 13,
     "81": 11,
     "82": 10,
     "83": 9,
     "84": 5,
     "85": 5,
     "86": 5,
     "87": 5,
     "88": 3,
     "89": 4,
     "90": 1,
     "92": 1,
     "93": 1,
     "95": 2,
     "96": 1,
     "97": 1,
     "98": 1,
     "99": 2,
     "100": 2,
     "101": 4,
     "102": 5,
     "103": 2,
     "104": 4,
     "105": 2,
     "106": 3,
     "107": 2,
     "108": 2,
     "109": 4,
     "110": 1,
     "111": 2,
     "112": 3,
     "113": 5,
     "114": 3,
     "115": 1,
     "116": 3,
     "117": 2,
     "118": 2,
     "119": 2,
     "120": 3,
     "121": 3,
     "122": 2,
     "124": 2,
     "125": 1,
     "126": 4,
     "127": 3,
     "129": 2,
     "130": 3,
     "131": 1,
     "133": 1,
     "134": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "139": 3,
     "140": 1,
     "143": 2,
     "145": 1,
     "146": 1,
     "156": 1,
     "157": 1,
     "158": 1
    }
   },
   "max_glide": [
    107,
    8895
   ],
   "max_peak": {
    "bits": 27,
    "top64": "15191228682329915392",
    "n": 9455
   },
   "has_delay": true,
   "max_delay": [
    172,
    12135
   ],
   "basins": {
    "0": 2459,
    "1": 2270,
    "2": 3463
   },
   "mean_glide_odd_n": 6.42822265625,
   "mean_glide_odd_steps_odd_n": 4.1123046875,
   "measured_drift_bits_per_odd_step": -0.31969654518923396
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 53344.0,
    "sum_glide_odd_steps": 34132.0,
    "sum_log2_drop": -10534.95823723099,
    "glide_hist": {
     "2": 3584,
     "3": 1280,
     "4": 640,
     "5": 512,
     "6": 288,
     "7": 336,
     "8": 212,
     "9": 110,
     "10": 73,
     "11": 108,
     "12": 106,
     "13": 89,
     "14": 84,
     "15": 65,
     "16": 35,
     "17": 32,
     "18": 48,
     "19": 38,
     "20": 31,
     "21": 45,
     "22": 28,
     "23": 29,
     "24": 35,
     "25": 21,
     "26": 21,
     "27": 9,
     "28": 16,
     "29": 19,
     "30": 14,
     "31": 10,
     "32": 12,
     "33": 9,
     "34": 12,
     "35": 14,
     "36": 11,
     "37": 15,
     "38": 10,
     "39": 10,
     "40": 13,
     "41": 15,
     "42": 10,
     "43": 4,
     "44": 10,
     "45": 6,
     "46": 6,
     "47": 7,
     "48": 7,
     "49": 4,
     "50": 3,
     "51": 3,
     "52": 5,
     "53": 5,
     "54": 3,
     "55": 3,
     "56": 5,
     "57": 4,
     "58": 1,
     "59": 3,
     "61": 4,
     "62": 4,
     "63": 1,
     "64": 1,
     "65": 1,
     "66": 1,
     "67": 2,
     "68": 2,
     "69": 2,
     "71": 1,
     "72": 2,
     "73": 2,
     "74": 1,
     "75": 1,
     "77": 2,
     "78": 2,
     "79": 1,
     "82": 1,
     "83": 1,
     "84": 2,
     "85": 1,
     "86": 2,
     "88": 1,
     "89": 2,
     "90": 2,
     "91": 1,
     "92": 1,
     "93": 1,
     "94": 2,
     "100": 1,
     "101": 1,
     "103": 2,
     "104": 1,
     "105": 1,
     "108": 1,
     "117": 1,
     "122": 2,
     "125": 1,
     "132": 1,
     "135": 1,
     "136": 1,
     "190": 1,
     "196": 1,
     "203": 1
    },
    "glide_odd_steps_hist": {
     "1": 4096,
     "2": 1024,
     "3": 896,
     "4": 384,
     "5": 392,
     "6": 162,
     "7": 145,
     "8": 159,
     "9": 113,
     "10": 106,
     "11": 60,
     "12": 58,
     "13": 69,
     "14": 43,
     "15": 49,
     "16": 39,
     "17": 34,
     "18": 20,
     "19": 25,
     "20": 30,
     "21": 18,
     "22": 16,
     "23": 16,
     "24": 17,
     "25": 14,
     "26": 20,
     "27": 18,
     "28": 18,
     "29": 7,
     "30": 13,
     "31": 10,
     "32": 12,
     "33": 8,
     "34": 5,
     "35": 5,
     "36": 5,
     "37": 8,
     "38": 3,
     "39": 4,
     "40": 1,
     "41": 7,
     "42": 6,
     "43": 1,
     "44": 5,
     "46": 4,
     "47": 3,
     "49": 2,
     "50": 1,
     "51": 1,
     "52": 2,
     "53": 4,
     "55": 1,
     "56": 1,
     "57": 1,
     "59": 1,
     "60": 3,
     "61": 1,
     "62": 1,
     "63": 3,
     "64": 2,
     "65": 1,
     "66": 2,
     "67": 1,
     "71": 2,
     "73": 3,
     "76": 1,
     "80": 1,
     "82": 1,
     "84": 1,
     "85": 1,
     "88": 1,
     "90": 1,
     "91": 1,
     "129": 1,
     "136": 1,
     "138": 1
    },
    "peak_excess_bits_hist": {
     "0": 1194,
     "1": 4032,
     "2": 1678,
     "3": 629,
     "4": 326,
     "5": 151,
     "6": 74,
     "7": 37,
     "8": 31,
     "9": 23,
     "10": 2,
     "11": 6,
     "12": 7,
     "14": 2
    },
    "sum_delay": 429639.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 2,
     "6": 5,
     "7": 4,
     "8": 9,
     "9": 17,
     "10": 19,
     "11": 16,
     "12": 29,
     "13": 32,
     "14": 41,
     "15": 40,
     "16": 50,
     "17": 56,
     "18": 66,
     "19": 69,
     "20": 70,
     "21": 77,
     "22": 84,
     "23": 98,
     "24": 89,
     "25": 94,
     "26": 119,
     "27": 107,
     "28": 109,
     "29": 131,
     "30": 130,
     "31": 135,
     "32": 146,
     "33": 147,
     "34": 155,
     "35": 151,
     "36": 128,
     "37": 153,
     "38": 158,
     "39": 153,
     "40": 146,
     "41": 161,
     "42": 166,
     "43": 150,
     "44": 141,
     "45": 163,
     "46": 141,
     "47": 155,
     "48": 136,
     "49": 144,
     "50": 132,
     "51": 135,
     "52": 108,
     "53": 134,
     "54": 133,
     "55": 112,
     "56": 115,
     "57": 111,
     "58": 104,
     "59": 101,
     "60": 104,
     "61": 94,
     "62": 91,
     "63": 88,
     "64": 82,
     "65": 72,
     "66": 80,
     "67": 70,
     "68": 79,
     "69": 73,
     "70": 72,
     "71": 81,
     "72": 58,
     "73": 74,
     "74": 63,
     "75": 59,
     "76": 56,
     "77": 67,
     "78": 52,
     "79": 58,
     "80": 54,
     "81": 40,
     "82": 45,
     "83": 43,
     "84": 44,
     "85": 41,
     "86": 35,
     "87": 36,
     "88": 29,
     "89": 29,
     "90": 29,
     "91": 26,
     "92": 31,
     "93": 20,
     "94": 17,
     "95": 18,
     "96": 26,
     "97": 21,
     "98": 20,
     "99": 26,
     "100": 24,
     "101": 17,
     "102": 28,
     "103": 21,
     "104": 19,
     "105": 22,
     "106": 23,
     "107": 17,
     "108": 19,
     "109": 14,
     "110": 14,
     "111": 7,
     "112": 14,
     "113": 15,
     "114": 17,
     "115": 13,
     "116": 13,
     "117": 9,
     "118": 9,
     "119": 13,
     "120": 3,
     "121": 8,
     "122": 9,
     "123": 7,
     "124": 10,
     "125": 6,
     "126": 6,
     "127": 9,
     "128": 1,
     "129": 5,
     "130": 5,
     "131": 3,
     "132": 8,
     "133": 5,
     "134": 3,
     "135": 6,
     "136": 6,
     "137": 3,
     "138": 3,
     "139": 3,
     "140": 6,
     "141": 4,
     "142": 3,
     "143": 3,
     "144": 2,
     "145": 3,
     "146": 2,
     "147": 3,
     "148": 3,
     "149": 1,
     "150": 1,
     "151": 5,
     "152": 2,
     "154": 1,
     "155": 4,
     "156": 3,
     "157": 1,
     "158": 1,
     "159": 2,
     "162": 1,
     "163": 1,
     "164": 1,
     "166": 2,
     "167": 1,
     "168": 2,
     "169": 2,
     "170": 1,
     "171": 1,
     "172": 2,
     "173": 1,
     "174": 1,
     "175": 1,
     "182": 1,
     "229": 1,
     "232": 1,
     "234": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 9216.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -14759.99839926141,
    "glide_hist": {
     "1": 7168,
     "2": 1024
    },
    "glide_odd_steps_hist": {
     "0": 8192
    },
    "peak_excess_bits_hist": {
     "0": 7509,
     "1": 683
    },
    "sum_delay": 364947.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "1": 3,
     "3": 7,
     "4": 5,
     "5": 10,
     "6": 17,
     "7": 13,
     "8": 24,
     "9": 36,
     "10": 38,
     "11": 50,
     "12": 59,
     "13": 64,
     "14": 70,
     "15": 65,
     "16": 82,
     "17": 84,
     "18": 89,
     "19": 96,
     "20": 117,
     "21": 118,
     "22": 125,
     "23": 137,
     "24": 146,
     "25": 153,
     "26": 144,
     "27": 158,
     "28": 177,
     "29": 171,
     "30": 180,
     "31": 182,
     "32": 199,
     "33": 170,
     "34": 146,
     "35": 163,
     "36": 160,
     "37": 162,
     "38": 158,
     "39": 158,
     "40": 157,
     "41": 145,
     "42": 150,
     "43": 132,
     "44": 167,
     "45": 169,
     "46": 149,
     "47": 129,
     "48": 135,
     "49": 126,
     "50": 118,
     "51": 118,
     "52": 106,
     "53": 109,
     "54": 104,
     "55": 111,
     "56": 113,
     "57": 97,
     "58": 97,
     "59": 86,
     "60": 85,
     "61": 77,
     "62": 82,
     "63": 78,
     "64": 70,
     "65": 72,
     "66": 67,
     "67": 61,
     "68": 57,
     "69": 54,
     "70": 55,
     "71": 51,
     "72": 60,
     "73": 42,
     "74": 52,
     "75": 43,
     "76": 38,
     "77": 35,
     "78": 30,
     "79": 37,
     "80": 35,
     "81": 30,
     "82": 31,
     "83": 30,
     "84": 24,
     "85": 24,
     "86": 22,
     "87": 15,
     "88": 19,
     "89": 14,
     "90": 5,
     "91": 8,
     "92": 7,
     "93": 7,
     "94": 4,
     "95": 12,
     "96": 7,
     "97": 10,
     "98": 9,
     "99": 9,
     "100": 10,
     "101": 13,
     "102": 13,
     "103": 11,
     "104": 8,
     "105": 10,
     "106": 9,
     "107": 6,
     "108": 6,
     "109": 9,
     "110": 6,
     "111": 10,
     "112": 13,
     "113": 6,
     "114": 6,
     "115": 6,
     "116": 6,
     "117": 5,
     "118": 6,
     "119": 4,
     "120": 4,
     "121": 5,
     "122": 1,
     "123": 3,
     "124": 4,
     "125": 7,
     "126": 7,
     "127": 5,
     "128": 1,
     "129": 7,
     "130": 5,
     "131": 4,
     "132": 1,
     "133": 2,
     "134": 3,
     "135": 2,
     "136": 2,
     "137": 3,
     "138": 4,
     "139": 6,
     "140": 2,
     "141": 2,
     "142": 3,
     "143": 3,
     "144": 3,
     "145": 2,
     "146": 3,
     "148": 1,
     "150": 2,
     "151": 1,
     "154": 1,
     "155": 1,
     "156": 1,
     "157": 1,
     "168": 1,
     "169": 1,
     "170": 1,
     "173": 1,
     "174": 1
    }
   },
   "max_glide": [
    203,
    22527
   ],
   "max_peak": {
    "bits": 29,
    "top64": "12712362194042355712",
    "n": 28519
   },
   "has_delay": true,
   "max_delay": [
    234,
    29979
   ],
   "basins": {
    "0": 4962,
    "1": 4486,
    "2": 6936
   },
   "mean_glide_odd_n": 6.51171875,
   "mean_glide_odd_steps_odd_n": 4.16650390625,
   "measured_drift_bits_per_odd_step": -0.3086534113802587
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 105905.0,
    "sum_glide_odd_steps": 67768.0,
    "sum_log2_drop": -21112.684187849365,
    "glide_hist": {
     "2": 7168,
     "3": 2560,
     "4": 1280,
     "5": 1024,
     "6": 576,
     "7": 672,
     "8": 424,
     "9": 220,
     "10": 147,
     "11": 211,
     "12": 221,
     "13": 151,
     "14": 184,
     "15": 126,
     "16": 84,
     "17": 82,
     "18": 79,
     "19": 90,
     "20": 75,
     "21": 77,
     "22": 84,
     "23": 57,
     "24": 48,
     "25": 49,
     "26": 33,
     "27": 28,
     "28": 40,
     "29": 42,
     "30": 31,
     "31": 25,
     "32": 31,
     "33": 20,
     "34": 25,
     "35": 28,
     "36": 23,
     "37": 24,
     "38": 18,
     "39": 22,
     "40": 21,
     "41": 15,
     "42": 12,
     "43": 12,
     "44": 14,
     "45": 16,
     "46": 11,
     "47": 12,
     "48": 11,
     "49": 10,
     "50": 5,
     "51": 8,
     "52": 4,
     "53": 8,
     "54": 5,
     "55": 6,
     "56": 4,
     "57": 4,
     "58": 1,
     "59": 5,
     "60": 4,
     "61": 5,
     "62": 6,
     "63": 4,
     "64": 3,
     "65": 4,
     "66": 2,
     "68": 2,
     "69": 6,
     "70": 2,
     "71": 5,
     "73": 1,
     "74": 5,
     "75": 3,
     "76": 1,
     "77": 1,
     "78": 1,
     "79": 1,
     "80": 6,
     "81": 4,
     "82": 1,
     "83": 3,
     "84": 4,
     "85": 1,
     "86": 1,
     "87": 3,
     "91": 1,
     "92": 3,
     "94": 1,
     "95": 1,
     "99": 2,
     "100": 2,
     "109": 1,
     "111": 2,
     "113": 1,
     "116": 1,
     "117": 1,
     "118": 3,
     "121": 1,
     "124": 1,
     "126": 1,
     "133": 1,
     "134": 1,
     "142": 1,
     "153": 2,
     "165": 1,
     "173": 1,
     "187": 2,
     "189": 1,
     "193": 1,
     "198": 1,
     "200": 1,
     "201": 1,
     "202": 1,
     "204": 1,
     "206": 1,
     "209": 1,
     "215": 1,
     "252": 1
    },
    "glide_odd_steps_hist": {
     "1": 8192,
     "2": 2048,
     "3": 1792,
     "4": 768,
     "5": 784,
     "6": 324,
     "7": 293,
     "8": 313,
     "9": 221,
     "10": 216,
     "11": 119,
     "12": 134,
     "13": 129,
     "14": 103,
     "15": 103,
     "16": 79,
     "17": 73,
     "18": 39,
     "19": 52,
     "20": 58,
     "21": 51,
     "22": 38,
     "23": 32,
     "24": 32,
     "25": 38,
     "26": 35,
     "27": 29,
     "28": 30,
     "29": 14,
     "30": 16,
     "31": 22,
     "32": 13,
     "33": 18,
     "34": 10,
     "35": 5,
     "36": 11,
     "37": 9,
     "38": 7,
     "39": 8,
     "40": 4,
     "41": 7,
     "42": 6,
     "43": 6,
     "44": 5,
     "45": 4,
     "46": 3,
     "47": 2,
     "48": 7,
     "49": 6,
     "51": 1,
     "52": 3,
     "53": 7,
     "54": 3,
     "55": 3,
     "56": 2,
     "57": 4,
     "58": 3,
     "59": 4,
     "60": 2,
     "61": 1,
     "62": 2,
     "63": 2,
     "64": 2,
     "65": 3,
     "67": 2,
     "70": 1,
     "73": 1,
     "76": 1,
     "77": 1,
     "78": 2,
     "80": 1,
     "81": 1,
     "82": 1,
     "83": 2,
     "84": 1,
     "87": 1,
     "89": 1,
     "99": 1,
     "108": 1,
     "109": 1,
     "111": 1,
     "117": 1,
     "126": 1,
     "128": 1,
     "132": 1,
     "133": 1,
     "135": 2,
     "136": 2,
     "140": 1,
     "142": 1,
     "144": 1,
     "146": 1,
     "174": 1
    },
    "peak_excess_bits_hist": {
     "0": 2389,
     "1": 8068,
     "2": 3361,
     "3": 1285,
     "4": 599,
     "5": 322,
     "6": 139,
     "7": 95,
     "8": 65,
     "9": 18,
     "10": 21,
     "11": 10,
     "12": 1,
     "13": 9,
     "14": 1,
     "16": 1
    },
    "sum_delay": 943893.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 5,
     "6": 7,
     "7": 7,
     "8": 11,
     "9": 17,
     "10": 14,
     "11": 30,
     "12": 36,
     "13": 40,
     "14": 44,
     "15": 59,
     "16": 58,
     "17": 83,
     "18": 72,
     "19": 93,
     "20": 108,
     "21": 119,
     "22": 126,
     "23": 146,
     "24": 157,
     "25": 170,
     "26": 171,
     "27": 153,
     "28": 219,
     "29": 214,
     "30": 208,
     "31": 268,
     "32": 240,
     "33": 248,
     "34": 202,
     "35": 249,
     "36": 272,
     "37": 287,
     "38": 278,
     "39": 279,
     "40": 295,
     "41": 286,
     "42": 280,
     "43": 283,
     "44": 303,
     "45": 261,
     "46": 289,
     "47": 300,
     "48": 259,
     "49": 268,
     "50": 260,
     "51": 230,
     "52": 252,
     "53": 266,
     "54": 227,
     "55": 269,
     "56": 250,
     "57": 251,
     "58": 238,
     "59": 230,
     "60": 211,
     "61": 208,
     "62": 207,
     "63": 184,
     "64": 178,
     "65": 193,
     "66": 180,
     "67": 181,
     "68": 174,
     "69": 163,
     "70": 173,
     "71": 165,
     "72": 163,
     "73": 182,
     "74": 133,
     "75": 141,
     "76": 136,
     "77": 128,
     "78": 117,
     "79": 138,
     "80": 114,
     "81": 122,
     "82": 123,
     "83": 104,
     "84": 104,
     "85": 82,
     "86": 93,
     "87": 83,
     "88": 94,
     "89": 83,
     "90": 56,
     "91": 82,
     "92": 75,
     "93": 51,
     "94": 53,
     "95": 71,
     "96": 68,
     "97": 47,
     "98": 60,
     "99": 53,
     "100": 58,
     "101": 44,
     "102": 55,
     "103": 42,
     "104": 48,
     "105": 60,
     "106": 45,
     "107": 44,
     "108": 43,
     "109": 36,
     "110": 42,
     "111": 37,
     "112": 41,
     "113": 34,
     "114": 33,
     "115": 32,
     "116": 25,
     "117": 38,
     "118": 31,
     "119": 24,
     "120": 26,
     "121": 31,
     "122": 17,
     "123": 20,
     "124": 21,
     "125": 16,
     "126": 16,
     "127": 19,
     "128": 19,
     "129": 21,
     "130": 12,
     "131": 17,
     "132": 14,
     "133": 14,
     "134": 14,
     "135": 14,
     "136": 11,
     "137": 11,
     "138": 13,
     "139": 17,
     "140": 16,
     "141": 12,
     "142": 10,
     "143": 10,
     "144": 13,
     "145": 8,
     "146": 7,
     "147": 11,
     "148": 5,
     "149": 12,
     "150": 9,
     "151": 11,
     "152": 5,
     "153": 9,
     "154": 12,
     "155": 7,
     "156": 5,
     "157": 3,
     "158": 4,
     "159": 5,
     "160": 1,
     "161": 2,
     "162": 5,
     "163": 3,
     "164": 5,
     "165": 3,
     "166": 4,
     "167": 4,
     "168": 4,
     "169": 3,
     "170": 2,
     "171": 5,
     "172": 1,
     "173": 2,
     "174": 3,
     "175": 3,
     "176": 2,
     "177": 3,
     "178": 1,
     "179": 1,
     "180": 1,
     "181": 1,
     "182": 1,
     "183": 2,
     "184": 1,
     "186": 2,
     "190": 1,
     "191": 1,
     "207": 1,
     "216": 1,
     "224": 1,
     "225": 1,
     "227": 1,
     "228": 1,
     "230": 2,
     "231": 2,
     "232": 1,
     "233": 2,
     "234": 1,
     "236": 1,
     "240": 1,
     "241": 2,
     "242": 2,
     "244": 1,
     "247": 1,
     "248": 1,
     "259": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 18432.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -29520.996798522796,
    "glide_hist": {
     "1": 14336,
     "2": 2048
    },
    "glide_odd_steps_hist": {
     "0": 16384
    },
    "peak_excess_bits_hist": {
     "0": 15019,
     "1": 1365
    },
    "sum_delay": 811957.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "1": 3,
     "3": 8,
     "4": 4,
     "5": 12,
     "6": 18,
     "7": 21,
     "8": 34,
     "9": 37,
     "10": 48,
     "11": 68,
     "12": 80,
     "13": 84,
     "14": 95,
     "15": 109,
     "16": 130,
     "17": 126,
     "18": 141,
     "19": 154,
     "20": 184,
     "21": 189,
     "22": 193,
     "23": 219,
     "24": 231,
     "25": 231,
     "26": 250,
     "27": 260,
     "28": 273,
     "29": 266,
     "30": 294,
     "31": 307,
     "32": 310,
     "33": 315,
     "34": 300,
     "35": 326,
     "36": 318,
     "37": 303,
     "38": 298,
     "39": 326,
     "40": 321,
     "41": 281,
     "42": 309,
     "43": 306,
     "44": 321,
     "45": 296,
     "46": 305,
     "47": 267,
     "48": 300,
     "49": 251,
     "50": 255,
     "51": 237,
     "52": 255,
     "53": 214,
     "54": 245,
     "55": 238,
     "56": 224,
     "57": 210,
     "58": 211,
     "59": 196,
     "60": 182,
     "61": 176,
     "62": 175,
     "63": 176,
     "64": 156,
     "65": 153,
     "66": 137,
     "67": 134,
     "68": 130,
     "69": 134,
     "70": 132,
     "71": 122,
     "72": 137,
     "73": 110,
     "74": 122,
     "75": 113,
     "76": 97,
     "77": 93,
     "78": 105,
     "79": 99,
     "80": 94,
     "81": 91,
     "82": 71,
     "83": 72,
     "84": 76,
     "85": 76,
     "86": 70,
     "87": 54,
     "88": 60,
     "89": 50,
     "90": 40,
     "91": 38,
     "92": 38,
     "93": 40,
     "94": 29,
     "95": 28,
     "96": 29,
     "97": 33,
     "98": 29,
     "99": 30,
     "100": 36,
     "101": 35,
     "102": 31,
     "103": 36,
     "104": 34,
     "105": 31,
     "106": 32,
     "107": 32,
     "108": 26,
     "109": 29,
     "110": 24,
     "111": 28,
     "112": 19,
     "113": 21,
     "114": 26,
     "115": 25,
     "116": 20,
     "117": 20,
     "118": 21,
     "119": 15,
     "120": 16,
     "121": 10,
     "122": 12,
     "123": 12,
     "124": 13,
     "125": 19,
     "126": 14,
     "127": 9,
     "128": 9,
     "129": 8,
     "130": 8,
     "131": 7,
     "132": 4,
     "133": 8,
     "134": 9,
     "135": 6,
     "136": 7,
     "137": 9,
     "138": 6,
     "139": 6,
     "140": 3,
     "141": 8,
     "142": 11,
     "143": 7,
     "144": 5,
     "145": 4,
     "146": 4,
     "147": 3,
     "148": 4,
     "149": 4,
     "150": 4,
     "151": 1,
     "152": 5,
     "153": 3,
     "154": 2,
     "155": 2,
     "156": 4,
     "157": 4,
     "158": 1,
     "159": 1,
     "160": 2,
     "161": 2,
     "163": 1,
     "164": 1,
     "165": 2,
     "167": 2,
     "168": 2,
     "169": 3,
     "170": 2,
     "171": 2,
     "172": 1,
     "173": 3,
     "174": 1,
     "175": 2,
     "176": 1,
     "177": 1,
     "183": 1,
     "230": 1,
     "231": 1,
     "233": 1,
     "235": 1
    }
   },
   "max_glide": [
    252,
    60415
   ],
   "max_peak": {
    "bits": 32,
    "top64": "12751236235096227840",
    "n": 64231
   },
   "has_delay": true,
   "max_delay": [
    259,
    60415
   ],
   "basins": {
    "0": 9988,
    "1": 8906,
    "2": 13874
   },
   "mean_glide_odd_n": 6.46392822265625,
   "mean_glide_odd_steps_odd_n": 4.13623046875,
   "measured_drift_bits_per_odd_step": -0.3115435631544293
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 208817.0,
    "sum_glide_odd_steps": 133540.0,
    "sum_log2_drop": -42444.917592773505,
    "glide_hist": {
     "2": 14336,
     "3": 5120,
     "4": 2560,
     "5": 2048,
     "6": 1152,
     "7": 1344,
     "8": 848,
     "9": 440,
     "10": 293,
     "11": 426,
     "12": 433,
     "13": 320,
     "14": 329,
     "15": 288,
     "16": 210,
     "17": 131,
     "18": 162,
     "19": 172,
     "20": 154,
     "21": 153,
     "22": 143,
     "23": 132,
     "24": 118,
     "25": 87,
     "26": 62,
     "27": 66,
     "28": 75,
     "29": 74,
     "30": 64,
     "31": 61,
     "32": 46,
     "33": 44,
     "34": 31,
     "35": 43,
     "36": 38,
     "37": 42,
     "38": 34,
     "39": 39,
     "40": 46,
     "41": 36,
     "42": 28,
     "43": 21,
     "44": 21,
     "45": 22,
     "46": 19,
     "47": 19,
     "48": 31,
     "49": 19,
     "50": 13,
     "51": 17,
     "52": 17,
     "53": 15,
     "54": 12,
     "55": 12,
     "56": 18,
     "57": 11,
     "58": 7,
     "59": 9,
     "60": 7,
     "61": 14,
     "62": 10,
     "63": 8,
     "64": 13,
     "65": 13,
     "66": 9,
     "67": 8,
     "68": 8,
     "69": 9,
     "70": 5,
     "71": 9,
     "72": 6,
     "73": 4,
     "74": 8,
     "75": 3,
     "76": 7,
     "77": 6,
     "78": 6,
     "79": 5,
     "80": 4,
     "81": 2,
     "82": 5,
     "83": 4,
     "85": 6,
     "86": 4,
     "87": 3,
     "88": 4,
     "89": 2,
     "90": 3,
     "91": 3,
     "92": 1,
     "93": 3,
     "94": 3,
     "95": 5,
     "96": 1,
     "97": 1,
     "99": 1,
     "100": 2,
     "101": 2,
     "102": 2,
     "103": 1,
     "104": 2,
     "105": 1,
     "106": 1,
     "107": 1,
     "108": 4,
     "109": 1,
     "110": 2,
     "111": 1,
     "112": 2,
     "113": 1,
     "114": 1,
     "115": 2,
     "116": 1,
     "118": 1,
     "121": 2,
     "123": 1,
     "124": 1,
     "125": 1,
     "129": 1,
     "130": 1,
     "133": 1,
     "136": 1,
     "140": 1,
     "144": 1,
     "145": 1,
     "149": 1,
     "152": 1,
     "170": 1,
     "197": 1
    },
    "glide_odd_steps_hist": {
     "1": 16384,
     "2": 4096,
     "3": 3584,
     "4": 1536,
     "5": 1568,
     "6": 648,
     "7": 586,
     "8": 627,
     "9": 449,
     "10": 417,
     "11": 282,
     "12": 228,
     "13": 269,
     "14": 202,
     "15": 215,
     "16": 169,
     "17": 131,
     "18": 101,
     "19": 123,
     "20": 93,
     "21": 86,
     "22": 64,
     "23": 50,
     "24": 72,
     "25": 64,
     "26": 51,
     "27": 56,
     "28": 41,
     "29": 45,
     "30": 24,
     "31": 38,
     "32": 41,
     "33": 26,
     "34": 22,
     "35": 23,
     "36": 26,
     "37": 24,
     "38": 14,
     "39": 18,
     "40": 12,
     "41": 15,
     "42": 19,
     "43": 13,
     "44": 18,
     "45": 14,
     "46": 15,
     "47": 10,
     "48": 10,
     "49": 5,
     "50": 9,
     "51": 9,
     "52": 9,
     "53": 4,
     "54": 9,
     "55": 9,
     "56": 5,
     "57": 8,
     "58": 5,
     "59": 6,
     "60": 4,
     "61": 4,
     "62": 3,
     "63": 2,
     "64": 4,
     "65": 3,
     "66": 4,
     "67": 3,
     "68": 2,
     "69": 1,
     "70": 3,
     "71": 4,
     "72": 1,
     "73": 2,
     "74": 4,
     "75": 3,
     "76": 2,
     "77": 1,
     "78": 1,
     "79": 1,
     "80": 1,
     "81": 2,
     "83": 3,
     "84": 1,
     "85": 2,
     "88": 1,
     "89": 1,
     "92": 1,
     "94": 1,
     "97": 1,
     "103": 1,
     "106": 1,
     "108": 1,
     "114": 1,
     "134": 1
    },
    "peak_excess_bits_hist": {
     "0": 4778,
     "1": 16131,
     "2": 6736,
     "3": 2553,
     "4": 1189,
     "5": 593,
     "6": 385,
     "7": 194,
     "8": 98,
     "9": 52,
     "10": 33,
     "11": 10,
     "12": 9,
     "13": 4,
     "15": 3
    },
    "sum_delay": 2041231.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "2": 1,
     "4": 4,
     "5": 3,
     "6": 5,
     "7": 9,
     "8": 19,
     "9": 20,
     "10": 27,
     "11": 40,
     "12": 42,
     "13": 53,
     "14": 58,
     "15": 82,
     "16": 102,
     "17": 104,
     "18": 111,
     "19": 135,
     "20": 162,
     "21": 173,
     "22": 195,
     "23": 207,
     "24": 242,
     "25": 246,
     "26": 276,
     "27": 292,
     "28": 332,
     "29": 359,
     "30": 359,
     "31": 414,
     "32": 399,
     "33": 405,
     "34": 406,
     "35": 446,
     "36": 427,
     "37": 460,
     "38": 515,
     "39": 478,
     "40": 520,
     "41": 519,
     "42": 514,
     "43": 537,
     "44": 508,
     "45": 564,
     "46": 530,
     "47": 508,
     "48": 557,
     "49": 524,
     "50": 505,
     "51": 500,
     "52": 493,
     "53": 496,
     "54": 531,
     "55": 520,
     "56": 466,
     "57": 469,
     "58": 473,
     "59": 449,
     "60": 456,
     "61": 492,
     "62": 441,
     "63": 416,
     "64": 410,
     "65": 396,
     "66": 374,
     "67": 375,
     "68": 361,
     "69": 383,
     "70": 373,
     "71": 321,
     "72": 353,
     "73": 342,
     "74": 306,
     "75": 320,
     "76": 293,
     "77": 278,
     "78": 321,
     "79": 292,
     "80": 290,
     "81": 272,
     "82": 276,
     "83": 259,
     "84": 207,
     "85": 217,
     "86": 221,
     "87": 242,
     "88": 227,
     "89": 196,
     "90": 214,
     "91": 186,
     "92": 168,
     "93": 152,
     "94": 155,
     "95": 155,
     "96": 139,
     "97": 130,
     "98": 139,
     "99": 133,
     "100": 116,
     "101": 137,
     "102": 117,
     "103": 120,
     "104": 130,
     "105": 102,
     "106": 101,
     "107": 104,
     "108": 99,
     "109": 100,
     "110": 101,
     "111": 84,
     "112": 98,
     "113": 96,
     "114": 89,
     "115": 87,
     "116": 85,
     "117": 80,
     "118": 66,
     "119": 82,
     "120": 70,
     "121": 59,
     "122": 65,
     "123": 52,
     "124": 50,
     "125": 49,
     "126": 46,
     "127": 49,
     "128": 51,
     "129": 40,
     "130": 41,
     "131": 39,
     "132": 38,
     "133": 34,
     "134": 43,
     "135": 35,
     "136": 34,
     "137": 39,
     "138": 37,
     "139": 35,
     "140": 28,
     "141": 32,
     "142": 42,
     "143": 29,
     "144": 30,
     "145": 29,
     "146": 23,
     "147": 17,
     "148": 27,
     "149": 27,
     "150": 19,
     "151": 23,
     "152": 20,
     "153": 23,
     "154": 12,
     "155": 16,
     "156": 14,
     "157": 15,
     "158": 11,
     "159": 15,
     "160": 13,
     "161": 11,
     "162": 10,
     "163": 14,
     "164": 13,
     "165": 14,
     "166": 13,
     "167": 14,
     "168": 13,
     "169": 10,
     "170": 11,
     "171": 10,
     "172": 6,
     "173": 12,
     "174": 10,
     "175": 6,
     "176": 10,
     "177": 4,
     "178": 9,
     "179": 6,
     "180": 8,
     "181": 8,
     "182": 7,
     "183": 9,
     "184": 3,
     "185": 6,
     "186": 3,
     "187": 5,
     "188": 7,
     "189": 5,
     "191": 4,
     "192": 1,
     "193": 2,
     "194": 1,
     "195": 3,
     "197": 1,
     "199": 1,
     "200": 1,
     "201": 2,
     "202": 1,
     "203": 2,
     "206": 1,
     "207": 1,
     "209": 2,
     "210": 1,
     "213": 1,
     "215": 1,
     "223": 1,
     "225": 1,
     "226": 1,
     "228": 2,
     "229": 4,
     "230": 3,
     "231": 1,
     "232": 4,
     "233": 2,
     "234": 1,
     "235": 3,
     "236": 2,
     "238": 3,
     "239": 1,
     "240": 4,
     "241": 3,
     "243": 3,
     "244": 1,
     "246": 1,
     "249": 1,
     "250": 2,
     "253": 1,
     "258": 1,
     "261": 1,
     "285": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 36864.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -59042.993597052206,
    "glide_hist": {
     "1": 28672,
     "2": 4096
    },
    "glide_odd_steps_hist": {
     "0": 32768
    },
    "peak_excess_bits_hist": {
     "0": 30037,
     "1": 2731
    },
    "sum_delay": 1792277.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "1": 3,
     "3": 9,
     "4": 5,
     "5": 17,
     "6": 23,
     "7": 28,
     "8": 37,
     "9": 50,
     "10": 71,
     "11": 80,
     "12": 98,
     "13": 120,
     "14": 136,
     "15": 146,
     "16": 171,
     "17": 182,
     "18": 214,
     "19": 225,
     "20": 253,
     "21": 286,
     "22": 324,
     "23": 331,
     "24": 374,
     "25": 363,
     "26": 406,
     "27": 432,
     "28": 390,
     "29": 474,
     "30": 495,
     "31": 487,
     "32": 551,
     "33": 534,
     "34": 532,
     "35": 521,
     "36": 543,
     "37": 557,
     "38": 605,
     "39": 601,
     "40": 581,
     "41": 592,
     "42": 589,
     "43": 589,
     "44": 582,
     "45": 595,
     "46": 589,
     "47": 571,
     "48": 592,
     "49": 526,
     "50": 534,
     "51": 530,
     "52": 480,
     "53": 460,
     "54": 516,
     "55": 470,
     "56": 490,
     "57": 459,
     "58": 446,
     "59": 432,
     "60": 435,
     "61": 399,
     "62": 387,
     "63": 391,
     "64": 365,
     "65": 309,
     "66": 330,
     "67": 318,
     "68": 305,
     "69": 316,
     "70": 299,
     "71": 308,
     "72": 302,
     "73": 277,
     "74": 313,
     "75": 244,
     "76": 247,
     "77": 237,
     "78": 235,
     "79": 200,
     "80": 233,
     "81": 208,
     "82": 206,
     "83": 196,
     "84": 182,
     "85": 177,
     "86": 148,
     "87": 153,
     "88": 139,
     "89": 147,
     "90": 138,
     "91": 104,
     "92": 118,
     "93": 121,
     "94": 89,
     "95": 90,
     "96": 102,
     "97": 105,
     "98": 86,
     "99": 95,
     "100": 91,
     "101": 97,
     "102": 77,
     "103": 98,
     "104": 80,
     "105": 77,
     "106": 95,
     "107": 85,
     "108": 74,
     "109": 72,
     "110": 58,
     "111": 61,
     "112": 54,
     "113": 67,
     "114": 59,
     "115": 57,
     "116": 58,
     "117": 50,
     "118": 51,
     "119": 51,
     "120": 47,
     "121": 39,
     "122": 47,
     "123": 32,
     "124": 35,
     "125": 36,
     "126": 33,
     "127": 33,
     "128": 31,
     "129": 24,
     "130": 32,
     "131": 21,
     "132": 22,
     "133": 24,
     "134": 23,
     "135": 20,
     "136": 22,
     "137": 22,
     "138": 19,
     "139": 20,
     "140": 24,
     "141": 25,
     "142": 19,
     "143": 16,
     "144": 13,
     "145": 18,
     "146": 15,
     "147": 13,
     "148": 14,
     "149": 10,
     "150": 14,
     "151": 11,
     "152": 17,
     "153": 10,
     "154": 9,
     "155": 14,
     "156": 13,
     "157": 13,
     "158": 8,
     "159": 7,
     "160": 7,
     "161": 3,
     "162": 2,
     "163": 6,
     "164": 6,
     "165": 6,
     "166": 4,
     "167": 6,
     "168": 7,
     "169": 6,
     "170": 6,
     "171": 3,
     "172": 6,
     "173": 3,
     "174": 3,
     "175": 4,
     "176": 5,
     "177": 2,
     "178": 4,
     "179": 1,
     "180": 1,
     "181": 1,
     "182": 2,
     "183": 2,
     "184": 4,
     "185": 1,
     "187": 2,
     "188": 1,
     "191": 1,
     "192": 1,
     "193": 1,
     "208": 1,
     "217": 1,
     "225": 1,
     "226": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "230": 1,
     "231": 2,
     "232": 2,
     "233": 2,
     "234": 3,
     "235": 2,
     "236": 1,
     "237": 1,
     "241": 1,
     "242": 2,
     "243": 3,
     "244": 1,
     "245": 1,
     "248": 1,
     "249": 1,
     "250": 1,
     "260": 1
    }
   },
   "max_glide": [
    197,
    108159
   ],
   "max_peak": {
    "bits": 32,
    "top64": "12751236235096227840",
    "n": 96347
   },
   "has_delay": true,
   "max_delay": [
    285,
    108159
   ],
   "basins": {
    "0": 19863,
    "1": 17649,
    "2": 28024
   },
   "mean_glide_odd_n": 6.372589111328125,
   "mean_glide_odd_steps_odd_n": 4.0753173828125,
   "measured_drift_bits_per_odd_step": -0.317844223399532
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 419590.0,
    "sum_glide_odd_steps": 268421.0,
    "sum_log2_drop": -84670.43434249084,
    "glide_hist": {
     "2": 28672,
     "3": 10240,
     "4": 5120,
     "5": 4096,
     "6": 2304,
     "7": 2688,
     "8": 1696,
     "9": 880,
     "10": 586,
     "11": 850,
     "12": 869,
     "13": 632,
     "14": 688,
     "15": 556,
     "16": 353,
     "17": 262,
     "18": 336,
     "19": 363,
     "20": 290,
     "21": 293,
     "22": 283,
     "23": 240,
     "24": 237,
     "25": 190,
     "26": 152,
     "27": 136,
     "28": 158,
     "29": 139,
     "30": 142,
     "31": 125,
     "32": 102,
     "33": 83,
     "34": 93,
     "35": 88,
     "36": 90,
     "37": 80,
     "38": 72,
     "39": 69,
     "40": 69,
     "41": 56,
     "42": 58,
     "43": 37,
     "44": 39,
     "45": 46,
     "46": 39,
     "47": 37,
     "48": 30,
     "49": 29,
     "50": 38,
     "51": 32,
     "52": 51,
     "53": 28,
     "54": 31,
     "55": 31,
     "56": 34,
     "57": 32,
     "58": 21,
     "59": 21,
     "60": 24,
     "61": 23,
     "62": 31,
     "63": 24,
     "64": 22,
     "65": 15,
     "66": 15,
     "67": 17,
     "68": 17,
     "69": 14,
     "70": 13,
     "71": 10,
     "72": 4,
     "73": 11,
     "74": 4,
     "75": 7,
     "76": 8,
     "77": 11,
     "78": 14,
     "79": 8,
     "80": 7,
     "81": 12,
     "82": 12,
     "83": 9,
     "84": 11,
     "85": 8,
     "86": 9,
     "87": 8,
     "88": 12,
     "89": 3,
     "90": 6,
     "91": 8,
     "92": 5,
     "93": 7,
     "94": 9,
     "95": 4,
     "96": 3,
     "97": 3,
     "98": 3,
     "99": 6,
     "100": 7,
     "101": 1,
     "102": 4,
     "103": 5,
     "104": 3,
     "105": 3,
     "106": 2,
     "107": 2,
     "108": 1,
     "109": 5,
     "110": 4,
     "111": 2,
     "112": 3,
     "113": 4,
     "114": 1,
     "115": 1,
     "117": 1,
     "119": 4,
     "120": 1,
     "121": 1,
     "122": 3,
     "124": 2,
     "125": 2,
     "126": 1,
     "128": 1,
     "129": 1,
     "130": 1,
     "131": 1,
     "132": 1,
     "133": 4,
     "139": 2,
     "140": 1,
     "141": 1,
     "142": 1,
     "144": 1,
     "145": 2,
     "154": 1,
     "168": 1,
     "170": 1,
     "171": 1,
     "177": 1,
     "201": 1,
     "202": 1
    },
    "glide_odd_steps_hist": {
     "1": 32768,
     "2": 8192,
     "3": 7168,
     "4": 3072,
     "5": 3136,
     "6": 1296,
     "7": 1172,
     "8": 1260,
     "9": 904,
     "10": 833,
     "11": 490,
     "12": 513,
     "13": 499,
     "14": 419,
     "15": 401,
     "16": 331,
     "17": 284,
     "18": 202,
     "19": 214,
     "20": 224,
     "21": 174,
     "22": 158,
     "23": 124,
     "24": 129,
     "25": 114,
     "26": 95,
     "27": 102,
     "28": 89,
     "29": 82,
     "30": 60,
     "31": 69,
     "32": 61,
     "33": 57,
     "34": 34,
     "35": 41,
     "36": 58,
     "37": 52,
     "38": 51,
     "39": 40,
     "40": 38,
     "41": 37,
     "42": 28,
     "43": 31,
     "44": 28,
     "45": 27,
     "46": 21,
     "47": 24,
     "48": 20,
     "49": 10,
     "50": 15,
     "51": 13,
     "52": 18,
     "53": 19,
     "54": 12,
     "55": 11,
     "56": 15,
     "57": 16,
     "58": 16,
     "59": 11,
     "60": 13,
     "61": 6,
     "62": 8,
     "63": 7,
     "64": 9,
     "65": 10,
     "66": 9,
     "67": 6,
     "68": 4,
     "69": 8,
     "70": 5,
     "71": 5,
     "72": 5,
     "73": 2,
     "74": 4,
     "75": 2,
     "76": 2,
     "77": 6,
     "78": 3,
     "79": 2,
     "80": 5,
     "81": 3,
     "82": 3,
     "83": 3,
     "84": 1,
     "85": 1,
     "86": 2,
     "87": 4,
     "88": 1,
     "90": 2,
     "91": 1,
     "92": 2,
     "94": 2,
     "95": 1,
     "98": 1,
     "100": 1,
     "102": 1,
     "103": 2,
     "111": 1,
     "113": 1,
     "116": 1,
     "117": 1,
     "136": 1,
     "137": 1
    },
    "peak_excess_bits_hist": {
     "0": 9557,
     "1": 32267,
     "2": 13470,
     "3": 5117,
     "4": 2363,
     "5": 1247,
     "6": 708,
     "7": 347,
     "8": 193,
     "9": 134,
     "10": 61,
     "11": 34,
     "12": 12,
     "13": 16,
     "14": 6,
     "15": 2,
     "17": 2
    },
    "sum_delay": 4400741.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "2": 1,
     "4": 5,
     "5": 3,
     "6": 11,
     "7": 14,
     "8": 10,
     "9": 26,
     "10": 33,
     "11": 42,
     "12": 61,
     "13": 71,
     "14": 96,
     "15": 114,
     "16": 116,
     "17": 160,
     "18": 159,
     "19": 197,
     "20": 246,
     "21": 252,
     "22": 296,
     "23": 320,
     "24": 379,
     "25": 390,
     "26": 401,
     "27": 462,
     "28": 503,
     "29": 544,
     "30": 598,
     "31": 635,
     "32": 660,
     "33": 704,
     "34": 701,
     "35": 741,
     "36": 803,
     "37": 833,
     "38": 798,
     "39": 909,
     "40": 863,
     "41": 882,
     "42": 887,
     "43": 929,
     "44": 944,
     "45": 974,
     "46": 961,
     "47": 1008,
     "48": 996,
     "49": 949,
     "50": 931,
     "51": 966,
     "52": 915,
     "53": 956,
     "54": 1012,
     "55": 981,
     "56": 1004,
     "57": 960,
     "58": 947,
     "59": 927,
     "60": 915,
     "61": 917,
     "62": 896,
     "63": 929,
     "64": 884,
     "65": 915,
     "66": 812,
     "67": 788,
     "68": 784,
     "69": 804,
     "70": 808,
     "71": 736,
     "72": 752,
     "73": 706,
     "74": 691,
     "75": 672,
     "76": 641,
     "77": 661,
     "78": 637,
     "79": 590,
     "80": 643,
     "81": 606,
     "82": 553,
     "83": 537,
     "84": 522,
     "85": 539,
     "86": 540,
     "87": 493,
     "88": 516,
     "89": 500,
     "90": 464,
     "91": 431,
     "92": 408,
     "93": 399,
     "94": 364,
     "95": 355,
     "96": 354,
     "97": 334,
     "98": 332,
     "99": 301,
     "100": 335,
     "101": 291,
     "102": 274,
     "103": 313,
     "104": 282,
     "105": 275,
     "106": 298,
     "107": 260,
     "108": 243,
     "109": 253,
     "110": 223,
     "111": 227,
     "112": 211,
     "113": 229,
     "114": 185,
     "115": 203,
     "116": 192,
     "117": 193,
     "118": 200,
     "119": 171,
     "120": 167,
     "121": 175,
     "122": 171,
     "123": 153,
     "124": 132,
     "125": 153,
     "126": 122,
     "127": 119,
     "128": 118,
     "129": 112,
     "130": 126,
     "131": 110,
     "132": 119,
     "133": 112,
     "134": 104,
     "135": 99,
     "136": 108,
     "137": 83,
     "138": 96,
     "139": 82,
     "140": 84,
     "141": 90,
     "142": 85,
     "143": 72,
     "144": 85,
     "145": 63,
     "146": 64,
     "147": 60,
     "148": 68,
     "149": 54,
     "150": 47,
     "151": 50,
     "152": 51,
     "153": 44,
     "154": 36,
     "155": 42,
     "156": 37,
     "157": 37,
     "158": 45,
     "159": 45,
     "160": 33,
     "161": 36,
     "162": 38,
     "163": 32,
     "164": 35,
     "165": 30,
     "166": 30,
     "167": 28,
     "168": 29,
     "169": 30,
     "170": 22,
     "171": 22,
     "172": 31,
     "173": 27,
     "174": 22,
     "175": 29,
     "176": 20,
     "177": 17,
     "178": 18,
     "179": 18,
     "180": 18,
     "181": 23,
     "182": 21,
     "183": 21,
     "184": 17,
     "185": 24,
     "186": 19,
     "187": 16,
     "188": 16,
     "189": 12,
     "190": 13,
     "191": 13,
     "192": 16,
     "193": 15,
     "194": 8,
     "195": 7,
     "196": 7,
     "197": 6,
     "198": 4,
     "199": 8,
     "200": 4,
     "201": 4,
     "202": 6,
     "203": 2,
     "204": 4,
     "205": 3,
     "206": 6,
     "207": 4,
     "208": 5,
     "209": 5,
     "210": 2,
     "211": 4,
     "212": 2,
     "213": 3,
     "214": 2,
     "215": 2,
     "216": 2,
     "217": 1,
     "218": 2,
     "219": 3,
     "220": 3,
     "221": 3,
     "222": 1,
     "223": 4,
     "224": 3,
     "225": 1,
     "226": 4,
     "227": 5,
     "228": 6,
     "229": 3,
     "230": 1,
     "231": 6,
     "232": 4,
     "233": 2,
     "234": 4,
     "235": 5,
     "236": 5,
     "237": 5,
     "238": 4,
     "239": 9,
     "240": 3,
     "241": 1,
     "242": 5,
     "243": 6,
     "244": 3,
     "245": 6,
     "246": 1,
     "247": 3,
     "248": 2,
     "249": 4,
     "250": 2,
     "251": 3,
     "253": 4,
     "254": 2,
     "255": 1,
     "256": 2,
     "257": 4,
     "258": 2,
     "259": 1,
     "260": 2,
     "261": 1,
     "262": 1,
     "263": 1,
     "264": 1,
     "265": 1,
     "283": 1,
     "284": 1,
     "285": 1,
     "288": 1,
     "289": 1,
     "290": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 73728.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -118086.98719408612,
    "glide_hist": {
     "1": 57344,
     "2": 8192
    },
    "glide_odd_steps_hist": {
     "0": 65536
    },
    "peak_excess_bits_hist": {
     "0": 60075,
     "1": 5461
    },
    "sum_delay": 3898360.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "1": 3,
     "3": 10,
     "4": 6,
     "5": 19,
     "6": 28,
     "7": 32,
     "8": 49,
     "9": 68,
     "10": 82,
     "11": 103,
     "12": 142,
     "13": 159,
     "14": 183,
     "15": 190,
     "16": 245,
     "17": 267,
     "18": 310,
     "19": 318,
     "20": 378,
     "21": 436,
     "22": 481,
     "23": 528,
     "24": 548,
     "25": 624,
     "26": 654,
     "27": 674,
     "28": 688,
     "29": 830,
     "30": 838,
     "31": 860,
     "32": 938,
     "33": 927,
     "34": 905,
     "35": 892,
     "36": 953,
     "37": 985,
     "38": 1019,
     "39": 1088,
     "40": 1043,
     "41": 1101,
     "42": 1092,
     "43": 1062,
     "44": 1113,
     "45": 1096,
     "46": 1110,
     "47": 1098,
     "48": 1075,
     "49": 1076,
     "50": 1022,
     "51": 1005,
     "52": 980,
     "53": 968,
     "54": 976,
     "55": 992,
     "56": 1026,
     "57": 963,
     "58": 942,
     "59": 920,
     "60": 889,
     "61": 854,
     "62": 881,
     "63": 877,
     "64": 783,
     "65": 748,
     "66": 754,
     "67": 704,
     "68": 699,
     "69": 678,
     "70": 686,
     "71": 693,
     "72": 630,
     "73": 638,
     "74": 653,
     "75": 570,
     "76": 571,
     "77": 546,
     "78": 501,
     "79": 544,
     "80": 535,
     "81": 503,
     "82": 480,
     "83": 492,
     "84": 453,
     "85": 387,
     "86": 377,
     "87": 380,
     "88": 380,
     "89": 384,
     "90": 339,
     "91": 315,
     "92": 311,
     "93": 292,
     "94": 250,
     "95": 252,
     "96": 259,
     "97": 255,
     "98": 212,
     "99": 235,
     "100": 226,
     "101": 218,
     "102": 231,
     "103": 203,
     "104": 199,
     "105": 208,
     "106": 202,
     "107": 177,
     "108": 179,
     "109": 170,
     "110": 165,
     "111": 173,
     "112": 159,
     "113": 164,
     "114": 163,
     "115": 150,
     "116": 150,
     "117": 126,
     "118": 139,
     "119": 121,
     "120": 127,
     "121": 114,
     "122": 112,
     "123": 91,
     "124": 88,
     "125": 93,
     "126": 83,
     "127": 73,
     "128": 75,
     "129": 90,
     "130": 75,
     "131": 72,
     "132": 64,
     "133": 62,
     "134": 60,
     "135": 66,
     "136": 59,
     "137": 57,
     "138": 59,
     "139": 66,
     "140": 63,
     "141": 55,
     "142": 53,
     "143": 63,
     "144": 52,
     "145": 52,
     "146": 44,
     "147": 37,
     "148": 34,
     "149": 35,
     "150": 45,
     "151": 37,
     "152": 38,
     "153": 29,
     "154": 37,
     "155": 32,
     "156": 30,
     "157": 24,
     "158": 20,
     "159": 19,
     "160": 21,
     "161": 19,
     "162": 15,
     "163": 17,
     "164": 19,
     "165": 18,
     "166": 18,
     "167": 17,
     "168": 21,
     "169": 22,
     "170": 15,
     "171": 15,
     "172": 16,
     "173": 10,
     "174": 16,
     "175": 17,
     "176": 11,
     "177": 15,
     "178": 8,
     "179": 12,
     "180": 7,
     "181": 10,
     "182": 10,
     "183": 8,
     "184": 11,
     "185": 5,
     "186": 7,
     "187": 6,
     "188": 6,
     "189": 7,
     "190": 7,
     "191": 3,
     "192": 5,
     "193": 2,
     "194": 2,
     "195": 1,
     "196": 3,
     "197": 1,
     "198": 1,
     "200": 1,
     "201": 1,
     "202": 2,
     "203": 1,
     "204": 2,
     "207": 1,
     "208": 2,
     "210": 2,
     "211": 2,
     "214": 1,
     "216": 1,
     "217": 1,
     "218": 1,
     "224": 1,
     "225": 1,
     "226": 2,
     "227": 1,
     "228": 1,
     "229": 3,
     "230": 4,
     "231": 6,
     "232": 3,
     "233": 6,
     "234": 4,
     "235": 2,
     "236": 4,
     "237": 3,
     "239": 3,
     "240": 1,
     "241": 5,
     "242": 5,
     "243": 3,
     "244": 3,
     "245": 2,
     "247": 1,
     "248": 1,
     "249": 1,
     "250": 1,
     "251": 2,
     "252": 1,
     "254": 1,
     "259": 1,
     "260": 1,
     "262": 1,
     "263": 1,
     "286": 1
    }
   },
   "max_glide": [
    202,
    154623
   ],
   "max_peak": {
    "bits": 35,
    "top64": "11095061350001410048",
    "n": 159487
   },
   "has_delay": true,
   "max_delay": [
    290,
    256377
   ],
   "basins": {
    "0": 39764,
    "1": 35441,
    "2": 55867
   },
   "mean_glide_odd_n": 6.402435302734375,
   "mean_glide_odd_steps_odd_n": 4.0957794189453125,
   "measured_drift_bits_per_odd_step": -0.3154389348914237
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 837445.0,
    "sum_glide_odd_steps": 535781.0,
    "sum_log2_drop": -169715.05846454084,
    "glide_hist": {
     "2": 57344,
     "3": 20480,
     "4": 10240,
     "5": 8192,
     "6": 4608,
     "7": 5376,
     "8": 3392,
     "9": 1760,
     "10": 1172,
     "11": 1700,
     "12": 1737,
     "13": 1273,
     "14": 1358,
     "15": 1113,
     "16": 692,
     "17": 584,
     "18": 659,
     "19": 690,
     "20": 600,
     "21": 580,
     "22": 569,
     "23": 500,
     "24": 489,
     "25": 372,
     "26": 280,
     "27": 269,
     "28": 292,
     "29": 303,
     "30": 258,
     "31": 225,
     "32": 189,
     "33": 168,
     "34": 172,
     "35": 185,
     "36": 174,
     "37": 190,
     "38": 158,
     "39": 139,
     "40": 145,
     "41": 134,
     "42": 116,
     "43": 108,
     "44": 89,
     "45": 99,
     "46": 91,
     "47": 109,
     "48": 70,
     "49": 77,
     "50": 68,
     "51": 67,
     "52": 69,
     "53": 68,
     "54": 55,
     "55": 54,
     "56": 67,
     "57": 61,
     "58": 62,
     "59": 41,
     "60": 38,
     "61": 45,
     "62": 43,
     "63": 49,
     "64": 33,
     "65": 32,
     "66": 30,
     "67": 22,
     "68": 25,
     "69": 15,
     "70": 21,
     "71": 19,
     "72": 23,
     "73": 27,
     "74": 16,
     "75": 17,
     "76": 22,
     "77": 17,
     "78": 17,
     "79": 18,
     "80": 21,
     "81": 13,
     "82": 14,
     "83": 13,
     "84": 11,
     "85": 10,
     "86": 12,
     "87": 11,
     "88": 12,
     "89": 17,
     "90": 12,
     "91": 11,
     "92": 8,
     "93": 11,
     "94": 10,
     "95": 8,
     "96": 8,
     "97": 8,
     "98": 5,
     "99": 10,
     "100": 2,
     "101": 3,
     "102": 3,
     "103": 5,
     "104": 9,
     "105": 4,
     "106": 5,
     "107": 6,
     "108": 7,
     "109": 4,
     "110": 7,
     "111": 6,
     "112": 5,
     "113": 4,
     "114": 1,
     "115": 3,
     "116": 6,
     "117": 5,
     "118": 6,
     "119": 7,
     "120": 4,
     "121": 5,
     "122": 3,
     "123": 2,
     "124": 3,
     "125": 4,
     "126": 4,
     "128": 6,
     "129": 6,
     "130": 5,
     "131": 3,
     "132": 3,
     "134": 2,
     "135": 3,
     "136": 2,
     "137": 1,
     "139": 2,
     "140": 1,
     "141": 1,
     "143": 3,
     "144": 1,
     "146": 3,
     "147": 1,
     "148": 1,
     "149": 1,
     "153": 1,
     "154": 3,
     "158": 1,
     "160": 1,
     "165": 1,
     "166": 1,
     "167": 1,
     "173": 1,
     "174": 1,
     "192": 1,
     "195": 1,
     "197": 1,
     "200": 1,
     "201": 1,
     "202": 1,
     "207": 1
    },
    "glide_odd_steps_hist": {
     "1": 65536,
     "2": 16384,
     "3": 14336,
     "4": 6144,
     "5": 6272,
     "6": 2592,
     "7": 2344,
     "8": 2515,
     "9": 1803,
     "10": 1707,
     "11": 1004,
     "12": 952,
     "13": 1016,
     "14": 836,
     "15": 816,
     "16": 662,
     "17": 535,
     "18": 428,
     "19": 427,
     "20": 400,
     "21": 338,
     "22": 296,
     "23": 258,
     "24": 243,
     "25": 276,
     "26": 207,
     "27": 245,
     "28": 177,
     "29": 170,
     "30": 163,
     "31": 121,
     "32": 123,
     "33": 137,
     "34": 102,
     "35": 93,
     "36": 97,
     "37": 102,
     "38": 96,
     "39": 82,
     "40": 69,
     "41": 61,
     "42": 51,
     "43": 74,
     "44": 52,
     "45": 38,
     "46": 43,
     "47": 28,
     "48": 40,
     "49": 38,
     "50": 34,
     "51": 28,
     "52": 25,
     "53": 35,
     "54": 23,
     "55": 18,
     "56": 18,
     "57": 13,
     "58": 14,
     "59": 18,
     "60": 20,
     "61": 17,
     "62": 16,
     "63": 17,
     "64": 12,
     "65": 14,
     "66": 10,
     "67": 13,
     "68": 9,
     "69": 6,
     "70": 4,
     "71": 11,
     "72": 9,
     "73": 5,
     "74": 5,
     "75": 5,
     "76": 10,
     "77": 11,
     "78": 9,
     "79": 9,
     "80": 10,
     "81": 7,
     "82": 6,
     "83": 6,
     "84": 4,
     "85": 3,
     "86": 7,
     "87": 4,
     "88": 5,
     "89": 6,
     "90": 5,
     "91": 4,
     "92": 4,
     "95": 5,
     "96": 1,
     "98": 3,
     "99": 1,
     "100": 3,
     "101": 1,
     "102": 1,
     "103": 3,
     "104": 3,
     "109": 1,
     "112": 1,
     "114": 2,
     "115": 1,
     "116": 1,
     "129": 1,
     "131": 1,
     "133": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "146": 1
    },
    "peak_excess_bits_hist": {
     "0": 19114,
     "1": 64531,
     "2": 26937,
     "3": 10185,
     "4": 4806,
     "5": 2551,
     "6": 1334,
     "7": 688,
     "8": 463,
     "9": 197,
     "10": 127,
     "11": 41,
     "12": 61,
     "13": 24,
     "14": 5,
     "16": 7,
     "19": 1
    },
    "sum_delay": 9445638.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 5,
     "5": 4,
     "6": 10,
     "7": 12,
     "8": 25,
     "9": 33,
     "10": 38,
     "11": 53,
     "12": 70,
     "13": 91,
     "14": 119,
     "15": 129,
     "16": 173,
     "17": 200,
     "18": 247,
     "19": 283,
     "20": 315,
     "21": 390,
     "22": 426,
     "23": 491,
     "24": 516,
     "25": 590,
     "26": 651,
     "27": 663,
     "28": 801,
     "29": 844,
     "30": 950,
     "31": 999,
     "32": 1033,
     "33": 1104,
     "34": 1154,
     "35": 1201,
     "36": 1274,
     "37": 1298,
     "38": 1436,
     "39": 1475,
     "40": 1540,
     "41": 1573,
     "42": 1616,
     "43": 1592,
     "44": 1636,
     "45": 1773,
     "46": 1723,
     "47": 1833,
     "48": 1815,
     "49": 1882,
     "50": 1744,
     "51": 1777,
     "52": 1742,
     "53": 1858,
     "54": 1814,
     "55": 1871,
     "56": 1876,
     "57": 1847,
     "58": 1835,
     "59": 1839,
     "60": 1810,
     "61": 1790,
     "62": 1836,
     "63": 1744,
     "64": 1892,
     "65": 1782,
     "66": 1735,
     "67": 1732,
     "68": 1668,
     "69": 1628,
     "70": 1589,
     "71": 1577,
     "72": 1576,
     "73": 1544,
     "74": 1532,
     "75": 1398,
     "76": 1399,
     "77": 1392,
     "78": 1317,
     "79": 1320,
     "80": 1315,
     "81": 1278,
     "82": 1259,
     "83": 1219,
     "84": 1231,
     "85": 1164,
     "86": 1124,
     "87": 1182,
     "88": 1175,
     "89": 1099,
     "90": 1043,
     "91": 1055,
     "92": 973,
     "93": 927,
     "94": 884,
     "95": 852,
     "96": 803,
     "97": 782,
     "98": 790,
     "99": 767,
     "100": 738,
     "101": 699,
     "102": 697,
     "103": 718,
     "104": 639,
     "105": 646,
     "106": 655,
     "107": 615,
     "108": 604,
     "109": 584,
     "110": 507,
     "111": 533,
     "112": 512,
     "113": 495,
     "114": 479,
     "115": 492,
     "116": 504,
     "117": 454,
     "118": 456,
     "119": 419,
     "120": 426,
     "121": 418,
     "122": 385,
     "123": 377,
     "124": 351,
     "125": 363,
     "126": 308,
     "127": 323,
     "128": 301,
     "129": 287,
     "130": 300,
     "131": 299,
     "132": 290,
     "133": 258,
     "134": 273,
     "135": 257,
     "136": 259,
     "137": 239,
     "138": 224,
     "139": 212,
     "140": 223,
     "141": 202,
     "142": 202,
     "143": 202,
     "144": 188,
     "145": 176,
     "146": 163,
     "147": 186,
     "148": 148,
     "149": 156,
     "150": 151,
     "151": 147,
     "152": 137,
     "153": 114,
     "154": 118,
     "155": 99,
     "156": 103,
     "157": 110,
     "158": 111,
     "159": 98,
     "160": 105,
     "161": 102,
     "162": 92,
     "163": 99,
     "164": 88,
     "165": 85,
     "166": 87,
     "167": 83,
     "168": 77,
     "169": 81,
     "170": 69,
     "171": 76,
     "172": 80,
     "173": 65,
     "174": 67,
     "175": 69,
     "176": 52,
     "177": 65,
     "178": 49,
     "179": 59,
     "180": 54,
     "181": 63,
     "182": 53,
     "183": 44,
     "184": 56,
     "185": 50,
     "186": 38,
     "187": 48,
     "188": 40,
     "189": 34,
     "190": 48,
     "191": 34,
     "192": 34,
     "193": 43,
     "194": 32,
     "195": 31,
     "196": 23,
     "197": 22,
     "198": 19,
     "199": 25,
     "200": 23,
     "201": 24,
     "202": 10,
     "203": 20,
     "204": 16,
     "205": 12,
     "206": 23,
     "207": 8,
     "208": 17,
     "209": 10,
     "210": 8,
     "211": 15,
     "212": 10,
     "213": 10,
     "214": 6,
     "215": 9,
     "216": 7,
     "217": 11,
     "218": 15,
     "219": 14,
     "220": 9,
     "221": 8,
     "222": 8,
     "223": 7,
     "224": 5,
     "225": 4,
     "226": 10,
     "227": 5,
     "228": 6,
     "229": 10,
     "230": 10,
     "231": 6,
     "232": 10,
     "233": 10,
     "234": 9,
     "235": 11,
     "236": 9,
     "237": 6,
     "238": 6,
     "239": 5,
     "240": 6,
     "241": 6,
     "242": 9,
     "243": 5,
     "244": 9,
     "245": 8,
     "246": 6,
     "247": 8,
     "248": 10,
     "249": 6,
     "250": 9,
     "251": 11,
     "252": 7,
     "253": 9,
     "254": 8,
     "255": 5,
     "256": 8,
     "257": 6,
     "258": 5,
     "259": 4,
     "260": 3,
     "261": 4,
     "262": 1,
     "263": 3,
     "264": 3,
     "265": 1,
     "266": 2,
     "267": 2,
     "268": 3,
     "269": 3,
     "270": 2,
     "271": 1,
     "275": 1,
     "276": 1,
     "277": 2,
     "279": 1,
     "280": 2,
     "282": 1,
     "283": 2,
     "284": 2,
     "285": 2,
     "286": 1,
     "287": 1,
     "288": 3,
     "290": 2,
     "293": 2,
     "302": 1,
     "312": 1,
     "317": 1,
     "318": 1,
     "320": 1,
     "321": 1,
     "323": 2,
     "324": 1
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 147456.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -236174.9743881474,
    "glide_hist": {
     "1": 114688,
     "2": 16384
    },
    "glide_odd_steps_hist": {
     "0": 131072
    },
    "peak_excess_bits_hist": {
     "0": 120149,
     "1": 10923
    },
    "sum_delay": 8437012.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "1": 3,
     "3": 11,
     "4": 5,
     "5": 24,
     "6": 26,
     "7": 42,
     "8": 60,
     "9": 74,
     "10": 107,
     "11": 141,
     "12": 176,
     "13": 219,
     "14": 243,
     "15": 297,
     "16": 351,
     "17": 382,
     "18": 454,
     "19": 487,
     "20": 577,
     "21": 666,
     "22": 695,
     "23": 801,
     "24": 846,
     "25": 949,
     "26": 1011,
     "27": 1071,
     "28": 1149,
     "29": 1258,
     "30": 1340,
     "31": 1427,
     "32": 1540,
     "33": 1546,
     "34": 1575,
     "35": 1644,
     "36": 1677,
     "37": 1738,
     "38": 1810,
     "39": 1876,
     "40": 1896,
     "41": 1896,
     "42": 1939,
     "43": 1929,
     "44": 2048,
     "45": 1996,
     "46": 2094,
     "47": 2033,
     "48": 2040,
     "49": 2060,
     "50": 2007,
     "51": 1924,
     "52": 1949,
     "53": 1869,
     "54": 1930,
     "55": 2040,
     "56": 1972,
     "57": 1938,
     "58": 1866,
     "59": 1830,
     "60": 1784,
     "61": 1772,
     "62": 1817,
     "63": 1739,
     "64": 1724,
     "65": 1666,
     "66": 1660,
     "67": 1549,
     "68": 1472,
     "69": 1474,
     "70": 1497,
     "71": 1511,
     "72": 1380,
     "73": 1397,
     "74": 1337,
     "75": 1268,
     "76": 1257,
     "77": 1185,
     "78": 1196,
     "79": 1200,
     "80": 1138,
     "81": 1158,
     "82": 1100,
     "83": 1059,
     "84": 1001,
     "85": 912,
     "86": 947,
     "87": 941,
     "88": 918,
     "89": 890,
     "90": 865,
     "91": 804,
     "92": 758,
     "93": 709,
     "94": 670,
     "95": 621,
     "96": 615,
     "97": 590,
     "98": 583,
     "99": 575,
     "100": 539,
     "101": 554,
     "102": 531,
     "103": 498,
     "104": 530,
     "105": 504,
     "106": 462,
     "107": 485,
     "108": 443,
     "109": 421,
     "110": 438,
     "111": 406,
     "112": 377,
     "113": 385,
     "114": 395,
     "115": 350,
     "116": 354,
     "117": 351,
     "118": 333,
     "119": 321,
     "120": 328,
     "121": 291,
     "122": 282,
     "123": 291,
     "124": 255,
     "125": 241,
     "126": 255,
     "127": 204,
     "128": 219,
     "129": 200,
     "130": 187,
     "131": 194,
     "132": 182,
     "133": 189,
     "134": 177,
     "135": 187,
     "136": 161,
     "137": 180,
     "138": 149,
     "139": 160,
     "140": 136,
     "141": 137,
     "142": 149,
     "143": 152,
     "144": 125,
     "145": 136,
     "146": 120,
     "147": 108,
     "148": 97,
     "149": 113,
     "150": 98,
     "151": 88,
     "152": 87,
     "153": 86,
     "154": 81,
     "155": 59,
     "156": 69,
     "157": 69,
     "158": 58,
     "159": 65,
     "160": 70,
     "161": 55,
     "162": 55,
     "163": 56,
     "164": 59,
     "165": 55,
     "166": 51,
     "167": 54,
     "168": 56,
     "169": 51,
     "170": 50,
     "171": 46,
     "172": 39,
     "173": 48,
     "174": 50,
     "175": 38,
     "176": 40,
     "177": 35,
     "178": 29,
     "179": 32,
     "180": 30,
     "181": 27,
     "182": 36,
     "183": 35,
     "184": 36,
     "185": 26,
     "186": 32,
     "187": 26,
     "188": 26,
     "189": 26,
     "190": 18,
     "191": 18,
     "192": 17,
     "193": 20,
     "194": 18,
     "195": 16,
     "196": 12,
     "197": 8,
     "198": 9,
     "199": 5,
     "200": 11,
     "201": 5,
     "202": 6,
     "203": 10,
     "204": 7,
     "205": 4,
     "206": 3,
     "207": 7,
     "208": 6,
     "209": 6,
     "210": 7,
     "211": 3,
     "212": 6,
     "213": 2,
     "214": 4,
     "215": 3,
     "216": 3,
     "217": 2,
     "218": 2,
     "219": 2,
     "220": 3,
     "221": 4,
     "222": 4,
     "223": 1,
     "224": 5,
     "225": 4,
     "226": 2,
     "227": 5,
     "228": 5,
     "229": 8,
     "230": 8,
     "231": 5,
     "232": 7,
     "233": 9,
     "234": 8,
     "235": 6,
     "236": 8,
     "237": 9,
     "238": 8,
     "239": 7,
     "240": 12,
     "241": 7,
     "242": 5,
     "243": 5,
     "244": 9,
     "245": 4,
     "246": 7,
     "247": 5,
     "248": 3,
     "249": 2,
     "250": 5,
     "251": 4,
     "252": 4,
     "253": 1,
     "254": 5,
     "255": 4,
     "256": 2,
     "257": 2,
     "258": 4,
     "259": 3,
     "260": 2,
     "261": 2,
     "262": 2,
     "263": 1,
     "264": 1,
     "265": 1,
     "266": 2,
     "284": 1,
     "285": 1,
     "286": 2,
     "287": 1,
     "289": 1,
     "290": 1,
     "291": 1
    }
   },
   "max_glide": [
    207,
    471291
   ],
   "max_peak": {
    "bits": 38,
    "top64": "18232100550134988800",
    "n": 471291
   },
   "has_delay": true,
   "max_delay": [
    324,
    515055
   ],
   "basins": {
    "0": 79900,
    "1": 70577,
    "2": 111667
   },
   "mean_glide_odd_n": 6.389198303222656,
   "mean_glide_odd_steps_odd_n": 4.087684631347656,
   "measured_drift_bits_per_odd_step": -0.3167619950400272
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1674558.0,
    "sum_glide_odd_steps": 1071382.0,
    "sum_log2_drop": -339383.6871522052,
    "glide_hist": {
     "2": 114688,
     "3": 40960,
     "4": 20480,
     "5": 16384,
     "6": 9216,
     "7": 10752,
     "8": 6784,
     "9": 3520,
     "10": 2344,
     "11": 3400,
     "12": 3475,
     "13": 2545,
     "14": 2717,
     "15": 2214,
     "16": 1439,
     "17": 1071,
     "18": 1343,
     "19": 1380,
     "20": 1230,
     "21": 1219,
     "22": 1123,
     "23": 1012,
     "24": 950,
     "25": 749,
     "26": 547,
     "27": 467,
     "28": 593,
     "29": 620,
     "30": 540,
     "31": 487,
     "32": 467,
     "33": 387,
     "34": 363,
     "35": 348,
     "36": 336,
     "37": 356,
     "38": 324,
     "39": 333,
     "40": 289,
     "41": 244,
     "42": 208,
     "43": 191,
     "44": 168,
     "45": 195,
     "46": 199,
     "47": 162,
     "48": 165,
     "49": 135,
     "50": 143,
     "51": 112,
     "52": 117,
     "53": 111,
     "54": 129,
     "55": 124,
     "56": 116,
     "57": 110,
     "58": 85,
     "59": 91,
     "60": 84,
     "61": 59,
     "62": 76,
     "63": 75,
     "64": 65,
     "65": 57,
     "66": 41,
     "67": 44,
     "68": 46,
     "69": 60,
     "70": 47,
     "71": 38,
     "72": 51,
     "73": 47,
     "74": 49,
     "75": 33,
     "76": 40,
     "77": 40,
     "78": 41,
     "79": 38,
     "80": 29,
     "81": 30,
     "82": 26,
     "83": 27,
     "84": 26,
     "85": 17,
     "86": 22,
     "87": 17,
     "88": 25,
     "89": 22,
     "90": 27,
     "91": 21,
     "92": 20,
     "93": 27,
     "94": 23,
     "95": 15,
     "96": 16,
     "97": 21,
     "98": 15,
     "99": 12,
     "100": 19,
     "101": 12,
     "102": 20,
     "103": 14,
     "104": 16,
     "105": 11,
     "106": 8,
     "107": 16,
     "108": 12,
     "109": 18,
     "110": 16,
     "111": 10,
     "112": 10,
     "113": 13,
     "114": 13,
     "115": 6,
     "116": 8,
     "117": 9,
     "118": 9,
     "119": 6,
     "120": 7,
     "121": 5,
     "122": 4,
     "123": 6,
     "124": 16,
     "125": 5,
     "126": 6,
     "127": 10,
     "128": 7,
     "129": 2,
     "130": 6,
     "131": 5,
     "132": 3,
     "133": 5,
     "134": 1,
     "135": 2,
     "136": 4,
     "138": 4,
     "139": 1,
     "140": 2,
     "141": 1,
     "142": 1,
     "143": 5,
     "144": 1,
     "145": 2,
     "146": 4,
     "147": 3,
     "148": 2,
     "150": 4,
     "151": 3,
     "152": 1,
     "153": 3,
     "154": 1,
     "155": 1,
     "157": 2,
     "158": 1,
     "159": 1,
     "160": 1,
     "161": 1,
     "163": 2,
     "164": 3,
     "165": 3,
     "170": 1,
     "171": 1,
     "173": 1,
     "174": 2,
     "177": 1,
     "179": 1,
     "180": 1,
     "182": 1,
     "183": 1,
     "186": 1,
     "192": 1,
     "196": 1,
     "197": 1,
     "198": 1,
     "201": 1,
     "204": 1,
     "210": 1,
     "211": 2,
     "213": 1,
     "218": 1,
     "221": 1,
     "227": 1,
     "268": 1
    },
    "glide_odd_steps_hist": {
     "1": 131072,
     "2": 32768,
     "3": 28672,
     "4": 12288,
     "5": 12544,
     "6": 5184,
     "7": 4688,
     "8": 5030,
     "9": 3600,
     "10": 3387,
     "11": 2003,
     "12": 1955,
     "13": 2023,
     "14": 1655,
     "15": 1661,
     "16": 1263,
     "17": 1163,
     "18": 823,
     "19": 797,
     "20": 842,
     "21": 765,
     "22": 633,
     "23": 537,
     "24": 511,
     "25": 528,
     "26": 444,
     "27": 451,
     "28": 382,
     "29": 319,
     "30": 293,
     "31": 276,
     "32": 254,
     "33": 242,
     "34": 186,
     "35": 162,
     "36": 197,
     "37": 163,
     "38": 181,
     "39": 132,
     "40": 117,
     "41": 120,
     "42": 112,
     "43": 106,
     "44": 83,
     "45": 97,
     "46": 72,
     "47": 77,
     "48": 76,
     "49": 60,
     "50": 66,
     "51": 69,
     "52": 61,
     "53": 50,
     "54": 46,
     "55": 39,
     "56": 35,
     "57": 35,
     "58": 35,
     "59": 36,
     "60": 32,
     "61": 32,
     "62": 27,
     "63": 33,
     "64": 31,
     "65": 27,
     "66": 29,
     "67": 26,
     "68": 26,
     "69": 22,
     "70": 25,
     "71": 15,
     "72": 22,
     "73": 14,
     "74": 32,
     "75": 15,
     "76": 22,
     "77": 12,
     "78": 16,
     "79": 15,
     "80": 20,
     "81": 4,
     "82": 13,
     "83": 7,
     "84": 11,
     "85": 10,
     "86": 8,
     "87": 7,
     "88": 14,
     "89": 9,
     "90": 10,
     "91": 5,
     "92": 5,
     "93": 6,
     "94": 1,
     "95": 1,
     "96": 1,
     "97": 5,
     "98": 3,
     "99": 6,
     "100": 4,
     "101": 2,
     "102": 1,
     "103": 4,
     "104": 3,
     "105": 4,
     "106": 1,
     "107": 2,
     "108": 3,
     "110": 3,
     "111": 1,
     "112": 2,
     "113": 3,
     "115": 1,
     "117": 2,
     "118": 1,
     "120": 3,
     "121": 1,
     "123": 1,
     "125": 2,
     "127": 1,
     "132": 1,
     "133": 1,
     "134": 1,
     "136": 1,
     "142": 1,
     "143": 1,
     "144": 1,
     "145": 1,
     "147": 1,
     "148": 1,
     "149": 1,
     "150": 1,
     "158": 1,
     "189": 1
    },
    "peak_excess_bits_hist": {
     "0": 38229,
     "1": 129051,
     "2": 53906,
     "3": 20444,
     "4": 9582,
     "5": 5051,
     "6": 2652,
     "7": 1529,
     "8": 735,
     "9": 450,
     "10": 186,
     "11": 181,
     "12": 79,
     "13": 29,
     "14": 10,
     "15": 17,
     "16": 8,
     "18": 5
    },
    "sum_delay": 20187592.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 3,
     "5": 5,
     "6": 10,
     "7": 21,
     "8": 21,
     "9": 30,
     "10": 52,
     "11": 67,
     "12": 88,
     "13": 118,
     "14": 152,
     "15": 175,
     "16": 233,
     "17": 275,
     "18": 329,
     "19": 395,
     "20": 459,
     "21": 558,
     "22": 596,
     "23": 718,
     "24": 796,
     "25": 886,
     "26": 957,
     "27": 1107,
     "28": 1173,
     "29": 1332,
     "30": 1439,
     "31": 1643,
     "32": 1624,
     "33": 1739,
     "34": 1887,
     "35": 1952,
     "36": 2127,
     "37": 2237,
     "38": 2325,
     "39": 2474,
     "40": 2559,
     "41": 2711,
     "42": 2643,
     "43": 2796,
     "44": 3023,
     "45": 2924,
     "46": 3016,
     "47": 3274,
     "48": 3227,
     "49": 3218,
     "50": 3233,
     "51": 3358,
     "52": 3325,
     "53": 3326,
     "54": 3366,
     "55": 3516,
     "56": 3548,
     "57": 3533,
     "58": 3509,
     "59": 3435,
     "60": 3401,
     "61": 3529,
     "62": 3483,
     "63": 3610,
     "64": 3566,
     "65": 3476,
     "66": 3441,
     "67": 3398,
     "68": 3350,
     "69": 3293,
     "70": 3306,
     "71": 3310,
     "72": 3271,
     "73": 3144,
     "74": 3077,
     "75": 3026,
     "76": 2940,
     "77": 2814,
     "78": 2793,
     "79": 2788,
     "80": 2765,
     "81": 2832,
     "82": 2669,
     "83": 2674,
     "84": 2666,
     "85": 2519,
     "86": 2470,
     "87": 2522,
     "88": 2427,
     "89": 2381,
     "90": 2373,
     "91": 2232,
     "92": 2192,
     "93": 2075,
     "94": 1981,
     "95": 1892,
     "96": 1876,
     "97": 1795,
     "98": 1760,
     "99": 1766,
     "100": 1722,
     "101": 1635,
     "102": 1625,
     "103": 1524,
     "104": 1535,
     "105": 1467,
     "106": 1437,
     "107": 1419,
     "108": 1336,
     "109": 1269,
     "110": 1294,
     "111": 1251,
     "112": 1209,
     "113": 1223,
     "114": 1203,
     "115": 1156,
     "116": 1159,
     "117": 1088,
     "118": 1100,
     "119": 972,
     "120": 977,
     "121": 1008,
     "122": 962,
     "123": 887,
     "124": 894,
     "125": 860,
     "126": 841,
     "127": 788,
     "128": 723,
     "129": 780,
     "130": 730,
     "131": 725,
     "132": 689,
     "133": 652,
     "134": 652,
     "135": 619,
     "136": 596,
     "137": 599,
     "138": 584,
     "139": 553,
     "140": 544,
     "141": 539,
     "142": 465,
     "143": 479,
     "144": 508,
     "145": 445,
     "146": 454,
     "147": 430,
     "148": 403,
     "149": 399,
     "150": 391,
     "151": 359,
     "152": 335,
     "153": 379,
     "154": 324,
     "155": 349,
     "156": 293,
     "157": 311,
     "158": 297,
     "159": 272,
     "160": 277,
     "161": 263,
     "162": 262,
     "163": 234,
     "164": 223,
     "165": 238,
     "166": 215,
     "167": 213,
     "168": 197,
     "169": 199,
     "170": 195,
     "171": 180,
     "172": 190,
     "173": 162,
     "174": 161,
     "175": 172,
     "176": 158,
     "177": 162,
     "178": 151,
     "179": 177,
     "180": 133,
     "181": 150,
     "182": 137,
     "183": 121,
     "184": 131,
     "185": 107,
     "186": 130,
     "187": 99,
     "188": 105,
     "189": 102,
     "190": 97,
     "191": 87,
     "192": 108,
     "193": 79,
     "194": 91,
     "195": 75,
     "196": 79,
     "197": 76,
     "198": 62,
     "199": 62,
     "200": 60,
     "201": 60,
     "202": 53,
     "203": 53,
     "204": 61,
     "205": 43,
     "206": 44,
     "207": 53,
     "208": 44,
     "209": 31,
     "210": 50,
     "211": 40,
     "212": 31,
     "213": 38,
     "214": 44,
     "215": 28,
     "216": 42,
     "217": 43,
     "218": 34,
     "219": 33,
     "220": 34,
     "221": 27,
     "222": 35,
     "223": 28,
     "224": 20,
     "225": 24,
     "226": 29,
     "227": 20,
     "228": 23,
     "229": 24,
     "230": 20,
     "231": 27,
     "232": 25,
     "233": 21,
     "234": 24,
     "235": 20,
     "236": 20,
     "237": 23,
     "238": 15,
     "239": 19,
     "240": 11,
     "241": 15,
     "242": 9,
     "243": 14,
     "244": 20,
     "245": 16,
     "246": 19,
     "247": 18,
     "248": 20,
     "249": 18,
     "250": 15,
     "251": 16,
     "252": 21,
     "253": 19,
     "254": 17,
     "255": 19,
     "256": 20,
     "257": 13,
     "258": 15,
     "259": 15,
     "260": 13,
     "261": 15,
     "262": 11,
     "263": 11,
     "264": 8,
     "265": 10,
     "266": 9,
     "267": 8,
     "268": 8,
     "269": 8,
     "270": 6,
     "271": 8,
     "272": 5,
     "273": 6,
     "274": 7,
     "275": 4,
     "276": 6,
     "277": 5,
     "278": 3,
     "279": 5,
     "280": 3,
     "281": 4,
     "282": 7,
     "283": 4,
     "284": 4,
     "285": 3,
     "286": 2,
     "287": 3,
     "288": 2,
     "289": 4,
     "290": 2,
     "291": 2,
     "292": 3,
     "293": 1,
     "294": 2,
     "296": 3,
     "297": 2,
     "298": 1,
     "300": 2,
     "301": 1,
     "302": 2,
     "305": 1,
     "308": 1,
     "310": 1,
     "311": 1,
     "314": 1,
     "316": 2,
     "318": 2,
     "319": 1,
     "320": 2,
     "321": 1,
     "322": 1,
     "323": 4,
     "324": 1,
     "325": 1,
     "326": 1,
     "327": 1,
     "328": 2,
     "330": 1,
     "331": 2,
     "334": 1,
     "336": 1,
     "337": 1,
     "340": 1
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 294912.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -472350.9487762699,
    "glide_hist": {
     "1": 229376,
     "2": 32768
    },
    "glide_odd_steps_hist": {
     "0": 262144
    },
    "peak_excess_bits_hist": {
     "0": 240299,
     "1": 21845
    },
    "sum_delay": 18152774.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "1": 3,
     "3": 12,
     "4": 6,
     "5": 28,
     "6": 34,
     "7": 52,
     "8": 70,
     "9": 94,
     "10": 137,
     "11": 170,
     "12": 221,
     "13": 276,
     "14": 334,
     "15": 402,
     "16": 462,
     "17": 522,
     "18": 652,
     "19": 706,
     "20": 840,
     "21": 948,
     "22": 1063,
     "23": 1193,
     "24": 1329,
     "25": 1434,
     "26": 1572,
     "27": 1652,
     "28": 1753,
     "29": 2004,
     "30": 2123,
     "31": 2332,
     "32": 2472,
     "33": 2535,
     "34": 2630,
     "35": 2684,
     "36": 2798,
     "37": 2949,
     "38": 3123,
     "39": 3187,
     "40": 3383,
     "41": 3389,
     "42": 3432,
     "43": 3492,
     "44": 3539,
     "45": 3641,
     "46": 3762,
     "47": 3722,
     "48": 3891,
     "49": 3756,
     "50": 3848,
     "51": 3639,
     "52": 3648,
     "53": 3583,
     "54": 3770,
     "55": 3793,
     "56": 3830,
     "57": 3845,
     "58": 3740,
     "59": 3655,
     "60": 3646,
     "61": 3556,
     "62": 3537,
     "63": 3607,
     "64": 3475,
     "65": 3529,
     "66": 3479,
     "67": 3299,
     "68": 3271,
     "69": 3162,
     "70": 3144,
     "71": 3075,
     "72": 3038,
     "73": 2986,
     "74": 2955,
     "75": 2830,
     "76": 2636,
     "77": 2613,
     "78": 2616,
     "79": 2492,
     "80": 2473,
     "81": 2462,
     "82": 2416,
     "83": 2291,
     "84": 2213,
     "85": 2231,
     "86": 2162,
     "87": 2089,
     "88": 2064,
     "89": 2112,
     "90": 2003,
     "91": 1842,
     "92": 1812,
     "93": 1757,
     "94": 1628,
     "95": 1544,
     "96": 1525,
     "97": 1463,
     "98": 1401,
     "99": 1385,
     "100": 1355,
     "101": 1355,
     "102": 1228,
     "103": 1210,
     "104": 1256,
     "105": 1173,
     "106": 1177,
     "107": 1169,
     "108": 1104,
     "109": 1069,
     "110": 1016,
     "111": 954,
     "112": 931,
     "113": 893,
     "114": 909,
     "115": 846,
     "116": 842,
     "117": 839,
     "118": 807,
     "119": 836,
     "120": 734,
     "121": 722,
     "122": 725,
     "123": 675,
     "124": 654,
     "125": 613,
     "126": 626,
     "127": 547,
     "128": 529,
     "129": 520,
     "130": 489,
     "131": 515,
     "132": 488,
     "133": 508,
     "134": 455,
     "135": 445,
     "136": 440,
     "137": 434,
     "138": 400,
     "139": 401,
     "140": 366,
     "141": 378,
     "142": 371,
     "143": 347,
     "144": 338,
     "145": 337,
     "146": 293,
     "147": 272,
     "148": 299,
     "149": 259,
     "150": 258,
     "151": 239,
     "152": 235,
     "153": 234,
     "154": 198,
     "155": 189,
     "156": 176,
     "157": 165,
     "158": 176,
     "159": 187,
     "160": 179,
     "161": 165,
     "162": 156,
     "163": 155,
     "164": 162,
     "165": 146,
     "166": 139,
     "167": 135,
     "168": 135,
     "169": 129,
     "170": 127,
     "171": 113,
     "172": 118,
     "173": 129,
     "174": 110,
     "175": 111,
     "176": 114,
     "177": 89,
     "178": 96,
     "179": 75,
     "180": 86,
     "181": 88,
     "182": 96,
     "183": 89,
     "184": 73,
     "185": 84,
     "186": 90,
     "187": 72,
     "188": 74,
     "189": 67,
     "190": 58,
     "191": 68,
     "192": 56,
     "193": 59,
     "194": 66,
     "195": 49,
     "196": 48,
     "197": 37,
     "198": 33,
     "199": 28,
     "200": 37,
     "201": 34,
     "202": 33,
     "203": 21,
     "204": 25,
     "205": 25,
     "206": 18,
     "207": 29,
     "208": 16,
     "209": 25,
     "210": 19,
     "211": 15,
     "212": 20,
     "213": 15,
     "214": 15,
     "215": 12,
     "216": 12,
     "217": 11,
     "218": 14,
     "219": 20,
     "220": 19,
     "221": 13,
     "222": 12,
     "223": 11,
     "224": 12,
     "225": 12,
     "226": 10,
     "227": 15,
     "228": 13,
     "229": 16,
     "230": 16,
     "231": 16,
     "232": 17,
     "233": 21,
     "234": 14,
     "235": 18,
     "236": 20,
     "237": 16,
     "238": 13,
     "239": 11,
     "240": 14,
     "241": 10,
     "242": 12,
     "243": 18,
     "244": 13,
     "245": 17,
     "246": 14,
     "247": 9,
     "248": 12,
     "249": 15,
     "250": 14,
     "251": 13,
     "252": 17,
     "253": 9,
     "254": 14,
     "255": 11,
     "256": 6,
     "257": 12,
     "258": 11,
     "259": 8,
     "260": 7,
     "261": 7,
     "262": 6,
     "263": 3,
     "264": 4,
     "265": 5,
     "266": 3,
     "267": 3,
     "268": 2,
     "269": 3,
     "270": 3,
     "271": 4,
     "272": 2,
     "276": 1,
     "277": 1,
     "278": 2,
     "279": 1,
     "280": 1,
     "281": 2,
     "283": 1,
     "284": 3,
     "285": 3,
     "286": 3,
     "287": 2,
     "288": 1,
     "289": 4,
     "290": 2,
     "291": 4,
     "292": 1,
     "294": 2,
     "303": 1,
     "313": 1,
     "318": 1,
     "319": 1,
     "321": 1,
     "322": 1,
     "324": 2,
     "325": 1
    }
   },
   "max_glide": [
    268,
    806335
   ],
   "max_peak": {
    "bits": 38,
    "top64": "18232100550134988800",
    "n": 530203
   },
   "has_delay": true,
   "max_delay": [
    340,
    762183
   ],
   "basins": {
    "0": 160489,
    "1": 140982,
    "2": 222817
   },
   "mean_glide_odd_n": 6.387931823730469,
   "mean_glide_odd_steps_odd_n": 4.086997985839844,
   "measured_drift_bits_per_odd_step": -0.31677187702631293
  },
  "21": {
   "k": 21,
   "range": [
    1048576,
    2097152
   ],
   "next_n": 2097152,
   "complete": true,
   "odd": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3349699.0,
    "sum_glide_odd_steps": 2143858.0,
    "sum_log2_drop": -678872.79297336,
    "glide_hist": {
     "2": 229376,
     "3": 81920,
     "4": 40960,
     "5": 32768,
     "6": 18432,
     "7": 21504,
     "8": 13568,
     "9": 7040,
     "10": 4688,
     "11": 6800,
     "12": 6950,
     "13": 5091,
     "14": 5436,
     "15": 4440,
     "16": 2843,
     "17": 2223,
     "18": 2684,
     "19": 2853,
     "20": 2441,
     "21": 2398,
     "22": 2297,
     "23": 1992,
     "24": 1812,
     "25": 1520,
     "26": 1167,
     "27": 1071,
     "28": 1172,
     "29": 1222,
     "30": 1099,
     "31": 1007,
     "32": 826,
     "33": 666,
     "34": 623,
     "35": 711,
     "36": 681,
     "37": 666,
     "38": 672,
     "39": 597,
     "40": 598,
     "41": 494,
     "42": 466,
     "43": 382,
     "44": 377,
     "45": 372,
     "46": 383,
     "47": 329,
     "48": 295,
     "49": 275,
     "50": 236,
     "51": 237,
     "52": 245,
     "53": 250,
     "54": 261,
     "55": 252,
     "56": 251,
     "57": 202,
     "58": 194,
     "59": 157,
     "60": 155,
     "61": 163,
     "62": 146,
     "63": 117,
     "64": 145,
     "65": 113,
     "66": 119,
     "67": 116,
     "68": 95,
     "69": 94,
     "70": 107,
     "71": 105,
     "72": 79,
     "73": 94,
     "74": 79,
     "75": 53,
     "76": 70,
     "77": 63,
     "78": 84,
     "79": 62,
     "80": 72,
     "81": 59,
     "82": 72,
     "83": 62,
     "84": 53,
     "85": 45,
     "86": 60,
     "87": 60,
     "88": 44,
     "89": 39,
     "90": 48,
     "91": 40,
     "92": 37,
     "93": 35,
     "94": 36,
     "95": 31,
     "96": 43,
     "97": 43,
     "98": 23,
     "99": 38,
     "100": 40,
     "101": 32,
     "102": 39,
     "103": 31,
     "104": 28,
     "105": 37,
     "106": 31,
     "107": 23,
     "108": 18,
     "109": 28,
     "110": 21,
     "111": 14,
     "112": 25,
     "113": 15,
     "114": 18,
     "115": 8,
     "116": 15,
     "117": 13,
     "118": 10,
     "119": 13,
     "120": 17,
     "121": 8,
     "122": 15,
     "123": 11,
     "124": 11,
     "125": 10,
     "126": 11,
     "127": 11,
     "128": 9,
     "129": 11,
     "130": 5,
     "131": 5,
     "132": 10,
     "133": 4,
     "134": 5,
     "135": 7,
     "136": 3,
     "137": 8,
     "138": 7,
     "139": 12,
     "140": 7,
     "141": 4,
     "142": 8,
     "143": 7,
     "144": 6,
     "145": 2,
     "146": 11,
     "147": 3,
     "148": 4,
     "149": 8,
     "150": 5,
     "151": 6,
     "152": 3,
     "153": 3,
     "154": 2,
     "155": 3,
     "156": 2,
     "157": 1,
     "158": 4,
     "159": 4,
     "160": 1,
     "162": 2,
     "163": 1,
     "164": 2,
     "165": 1,
     "166": 2,
     "167": 6,
     "168": 1,
     "169": 1,
     "170": 3,
     "171": 3,
     "172": 1,
     "173": 2,
     "174": 2,
     "175": 1,
     "176": 1,
     "177": 3,
     "178": 2,
     "182": 1,
     "183": 3,
     "184": 1,
     "187": 1,
     "188": 1,
     "189": 1,
     "190": 1,
     "191": 2,
     "192": 2,
     "194": 3,
     "195": 1,
     "197": 1,
     "203": 1,
     "204": 1,
     "205": 1,
     "207": 2,
     "208": 2,
     "209": 2,
     "210": 1,
     "212": 2,
     "213": 1,
     "215": 1,
     "217": 1,
     "219": 1,
     "221": 1,
     "223": 1,
     "224": 1,
     "226": 1,
     "227": 2,
     "245": 1,
     "248": 1,
     "257": 1,
     "258": 2,
     "259": 1,
     "261": 1,
     "267": 1,
     "282": 1,
     "298": 1
    },
    "glide_odd_steps_hist": {
     "1": 262144,
     "2": 65536,
     "3": 57344,
     "4": 24576,
     "5": 25088,
     "6": 10368,
     "7": 9376,
     "8": 10060,
     "9": 7206,
     "10": 6776,
     "11": 3974,
     "12": 3933,
     "13": 4043,
     "14": 3349,
     "15": 3340,
     "16": 2612,
     "17": 2311,
     "18": 1683,
     "19": 1713,
     "20": 1694,
     "21": 1414,
     "22": 1230,
     "23": 1010,
     "24": 1014,
     "25": 1016,
     "26": 868,
     "27": 890,
     "28": 769,
     "29": 643,
     "30": 539,
     "31": 498,
     "32": 559,
     "33": 442,
     "34": 357,
     "35": 325,
     "36": 376,
     "37": 349,
     "38": 327,
     "39": 315,
     "40": 283,
     "41": 232,
     "42": 229,
     "43": 230,
     "44": 182,
     "45": 168,
     "46": 148,
     "47": 160,
     "48": 147,
     "49": 120,
     "50": 129,
     "51": 111,
     "52": 106,
     "53": 108,
     "54": 109,
     "55": 86,
     "56": 94,
     "57": 89,
     "58": 64,
     "59": 71,
     "60": 75,
     "61": 73,
     "62": 63,
     "63": 51,
     "64": 61,
     "65": 54,
     "66": 60,
     "67": 50,
     "68": 46,
     "69": 61,
     "70": 44,
     "71": 41,
     "72": 42,
     "73": 39,
     "74": 30,
     "75": 25,
     "76": 39,
     "77": 29,
     "78": 26,
     "79": 25,
     "80": 28,
     "81": 31,
     "82": 21,
     "83": 19,
     "84": 16,
     "85": 18,
     "86": 21,
     "87": 12,
     "88": 12,
     "89": 9,
     "90": 8,
     "91": 4,
     "92": 8,
     "93": 9,
     "94": 6,
     "95": 11,
     "96": 16,
     "97": 11,
     "98": 8,
     "99": 8,
     "100": 12,
     "101": 6,
     "102": 8,
     "103": 4,
     "104": 9,
     "105": 3,
     "106": 8,
     "107": 1,
     "108": 4,
     "109": 1,
     "110": 1,
     "111": 4,
     "112": 3,
     "113": 2,
     "114": 4,
     "115": 3,
     "116": 4,
     "117": 5,
     "118": 2,
     "119": 4,
     "121": 3,
     "122": 1,
     "123": 2,
     "124": 1,
     "125": 3,
     "126": 1,
     "128": 3,
     "129": 1,
     "130": 2,
     "131": 2,
     "132": 2,
     "133": 1,
     "134": 3,
     "136": 1,
     "137": 1,
     "138": 2,
     "139": 1,
     "140": 1,
     "143": 1,
     "144": 2,
     "145": 3,
     "147": 1,
     "148": 1,
     "149": 1,
     "151": 1,
     "152": 1,
     "154": 1,
     "155": 1,
     "157": 2,
     "158": 1,
     "165": 1,
     "174": 1,
     "176": 1,
     "178": 2,
     "181": 1,
     "182": 1,
     "183": 1,
     "197": 1,
     "201": 1
    },
    "peak_excess_bits_hist": {
     "0": 76458,
     "1": 258111,
     "2": 107806,
     "3": 40881,
     "4": 19083,
     "5": 10097,
     "6": 5510,
     "7": 2777,
     "8": 1633,
     "9": 814,
     "10": 532,
     "11": 244,
     "12": 146,
     "13": 97,
     "14": 50,
     "15": 33,
     "16": 5,
     "17": 10,
     "18": 1
    },
    "sum_delay": 42914756.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "2": 1,
     "4": 5,
     "5": 2,
     "6": 14,
     "7": 18,
     "8": 26,
     "9": 45,
     "10": 62,
     "11": 71,
     "12": 117,
     "13": 145,
     "14": 189,
     "15": 258,
     "16": 312,
     "17": 350,
     "18": 463,
     "19": 553,
     "20": 653,
     "21": 746,
     "22": 906,
     "23": 967,
     "24": 1113,
     "25": 1274,
     "26": 1445,
     "27": 1590,
     "28": 1712,
     "29": 1980,
     "30": 2219,
     "31": 2383,
     "32": 2613,
     "33": 2775,
     "34": 3003,
     "35": 3111,
     "36": 3312,
     "37": 3604,
     "38": 3853,
     "39": 4067,
     "40": 4235,
     "41": 4453,
     "42": 4581,
     "43": 4797,
     "44": 4845,
     "45": 5244,
     "46": 5557,
     "47": 5546,
     "48": 5722,
     "49": 5852,
     "50": 5820,
     "51": 5978,
     "52": 5912,
     "53": 6059,
     "54": 6338,
     "55": 6395,
     "56": 6521,
     "57": 6643,
     "58": 6611,
     "59": 6555,
     "60": 6586,
     "61": 6577,
     "62": 6631,
     "63": 6696,
     "64": 6782,
     "65": 6731,
     "66": 6784,
     "67": 6659,
     "68": 6491,
     "69": 6568,
     "70": 6484,
     "71": 6576,
     "72": 6412,
     "73": 6434,
     "74": 6371,
     "75": 6209,
     "76": 5972,
     "77": 5848,
     "78": 5847,
     "79": 5812,
     "80": 5808,
     "81": 5698,
     "82": 5637,
     "83": 5710,
     "84": 5455,
     "85": 5371,
     "86": 5409,
     "87": 5241,
     "88": 5310,
     "89": 5290,
     "90": 5053,
     "91": 4923,
     "92": 4720,
     "93": 4543,
     "94": 4235,
     "95": 4248,
     "96": 4194,
     "97": 4069,
     "98": 4086,
     "99": 3987,
     "100": 3825,
     "101": 3836,
     "102": 3679,
     "103": 3555,
     "104": 3547,
     "105": 3479,
     "106": 3306,
     "107": 3232,
     "108": 3056,
     "109": 3041,
     "110": 2832,
     "111": 2846,
     "112": 2856,
     "113": 2691,
     "114": 2681,
     "115": 2646,
     "116": 2566,
     "117": 2540,
     "118": 2393,
     "119": 2363,
     "120": 2320,
     "121": 2204,
     "122": 2226,
     "123": 2127,
     "124": 2067,
     "125": 2050,
     "126": 1914,
     "127": 1876,
     "128": 1826,
     "129": 1768,
     "130": 1656,
     "131": 1715,
     "132": 1657,
     "133": 1547,
     "134": 1586,
     "135": 1483,
     "136": 1465,
     "137": 1377,
     "138": 1333,
     "139": 1411,
     "140": 1304,
     "141": 1259,
     "142": 1269,
     "143": 1261,
     "144": 1157,
     "145": 1201,
     "146": 1041,
     "147": 1067,
     "148": 1031,
     "149": 970,
     "150": 934,
     "151": 929,
     "152": 891,
     "153": 889,
     "154": 815,
     "155": 802,
     "156": 750,
     "157": 759,
     "158": 771,
     "159": 692,
     "160": 701,
     "161": 680,
     "162": 618,
     "163": 583,
     "164": 603,
     "165": 582,
     "166": 531,
     "167": 523,
     "168": 535,
     "169": 487,
     "170": 484,
     "171": 459,
     "172": 462,
     "173": 427,
     "174": 426,
     "175": 422,
     "176": 418,
     "177": 393,
     "178": 398,
     "179": 405,
     "180": 395,
     "181": 359,
     "182": 332,
     "183": 347,
     "184": 325,
     "185": 311,
     "186": 285,
     "187": 295,
     "188": 259,
     "189": 256,
     "190": 250,
     "191": 257,
     "192": 239,
     "193": 236,
     "194": 233,
     "195": 242,
     "196": 223,
     "197": 201,
     "198": 198,
     "199": 179,
     "200": 163,
     "201": 173,
     "202": 150,
     "203": 145,
     "204": 159,
     "205": 141,
     "206": 143,
     "207": 141,
     "208": 115,
     "209": 116,
     "210": 118,
     "211": 119,
     "212": 124,
     "213": 112,
     "214": 106,
     "215": 107,
     "216": 105,
     "217": 89,
     "218": 96,
     "219": 91,
     "220": 82,
     "221": 73,
     "222": 72,
     "223": 67,
     "224": 58,
     "225": 78,
     "226": 74,
     "227": 69,
     "228": 65,
     "229": 58,
     "230": 72,
     "231": 53,
     "232": 62,
     "233": 51,
     "234": 59,
     "235": 48,
     "236": 55,
     "237": 54,
     "238": 56,
     "239": 51,
     "240": 50,
     "241": 48,
     "242": 51,
     "243": 44,
     "244": 42,
     "245": 43,
     "246": 51,
     "247": 41,
     "248": 52,
     "249": 42,
     "250": 37,
     "251": 44,
     "252": 35,
     "253": 38,
     "254": 40,
     "255": 35,
     "256": 33,
     "257": 35,
     "258": 38,
     "259": 32,
     "260": 25,
     "261": 33,
     "262": 29,
     "263": 28,
     "264": 23,
     "265": 24,
     "266": 21,
     "267": 24,
     "268": 33,
     "269": 12,
     "270": 24,
     "271": 20,
     "272": 17,
     "273": 21,
     "274": 18,
     "275": 17,
     "276": 20,
     "277": 12,
     "278": 9,
     "279": 11,
     "280": 15,
     "281": 11,
     "282": 9,
     "283": 11,
     "284": 8,
     "285": 8,
     "286": 7,
     "287": 10,
     "288": 7,
     "289": 9,
     "290": 5,
     "291": 5,
     "292": 9,
     "293": 8,
     "294": 5,
     "295": 6,
     "296": 5,
     "297": 3,
     "298": 3,
     "299": 1,
     "300": 3,
     "301": 4,
     "302": 2,
     "303": 4,
     "304": 4,
     "305": 1,
     "306": 2,
     "307": 2,
     "308": 3,
     "309": 3,
     "310": 3,
     "311": 3,
     "312": 3,
     "313": 3,
     "314": 4,
     "315": 2,
     "316": 5,
     "317": 2,
     "318": 5,
     "319": 2,
     "320": 5,
     "321": 3,
     "322": 5,
     "323": 1,
     "324": 1,
     "325": 5,
     "326": 2,
     "327": 2,
     "328": 3,
     "329": 2,
     "330": 4,
     "331": 3,
     "332": 3,
     "333": 2,
     "334": 1,
     "335": 1,
     "336": 1,
     "338": 1,
     "339": 1,
     "354": 1,
     "361": 1,
     "362": 1,
     "363": 1,
     "365": 1,
     "385": 1,
     "387": 1,
     "398": 1
    }
   },
   "even": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 589824.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -944702.8975525151,
    "glide_hist": {
     "1": 458752,
     "2": 65536
    },
    "glide_odd_steps_hist": {
     "0": 524288
    },
    "peak_excess_bits_hist": {
     "0": 480597,
     "1": 43691
    },
    "sum_delay": 38905388.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "1": 3,
     "3": 13,
     "4": 7,
     "5": 30,
     "6": 38,
     "7": 55,
     "8": 90,
     "9": 125,
     "10": 167,
     "11": 214,
     "12": 288,
     "13": 359,
     "14": 429,
     "15": 519,
     "16": 622,
     "17": 753,
     "18": 890,
     "19": 999,
     "20": 1203,
     "21": 1359,
     "22": 1588,
     "23": 1728,
     "24": 1969,
     "25": 2162,
     "26": 2358,
     "27": 2579,
     "28": 2765,
     "29": 3103,
     "30": 3414,
     "31": 3640,
     "32": 4062,
     "33": 4015,
     "34": 4228,
     "35": 4425,
     "36": 4655,
     "37": 4927,
     "38": 5192,
     "39": 5504,
     "40": 5600,
     "41": 5879,
     "42": 6085,
     "43": 6120,
     "44": 6246,
     "45": 6481,
     "46": 6601,
     "47": 6694,
     "48": 7001,
     "49": 6976,
     "50": 7001,
     "51": 6780,
     "52": 6906,
     "53": 6930,
     "54": 7008,
     "55": 7058,
     "56": 7281,
     "57": 7244,
     "58": 7218,
     "59": 7134,
     "60": 7026,
     "61": 6904,
     "62": 7119,
     "63": 7055,
     "64": 6974,
     "65": 7062,
     "66": 6859,
     "67": 6741,
     "68": 6671,
     "69": 6514,
     "70": 6417,
     "71": 6427,
     "72": 6376,
     "73": 6272,
     "74": 6176,
     "75": 5923,
     "76": 5721,
     "77": 5589,
     "78": 5433,
     "79": 5352,
     "80": 5341,
     "81": 5243,
     "82": 5271,
     "83": 5097,
     "84": 4944,
     "85": 4909,
     "86": 4695,
     "87": 4561,
     "88": 4700,
     "89": 4564,
     "90": 4382,
     "91": 4264,
     "92": 4144,
     "93": 3982,
     "94": 3754,
     "95": 3609,
     "96": 3468,
     "97": 3415,
     "98": 3240,
     "99": 3185,
     "100": 3198,
     "101": 3089,
     "102": 2970,
     "103": 2937,
     "104": 2816,
     "105": 2761,
     "106": 2685,
     "107": 2626,
     "108": 2533,
     "109": 2441,
     "110": 2324,
     "111": 2233,
     "112": 2206,
     "113": 2184,
     "114": 2168,
     "115": 2118,
     "116": 2096,
     "117": 2055,
     "118": 1926,
     "119": 1926,
     "120": 1763,
     "121": 1737,
     "122": 1766,
     "123": 1682,
     "124": 1575,
     "125": 1562,
     "126": 1486,
     "127": 1416,
     "128": 1388,
     "129": 1284,
     "130": 1302,
     "131": 1248,
     "132": 1269,
     "133": 1212,
     "134": 1132,
     "135": 1131,
     "136": 1097,
     "137": 1056,
     "138": 1019,
     "139": 1001,
     "140": 961,
     "141": 955,
     "142": 917,
     "143": 864,
     "144": 838,
     "145": 843,
     "146": 787,
     "147": 751,
     "148": 729,
     "149": 690,
     "150": 692,
     "151": 681,
     "152": 630,
     "153": 576,
     "154": 597,
     "155": 546,
     "156": 553,
     "157": 502,
     "158": 500,
     "159": 497,
     "160": 460,
     "161": 453,
     "162": 437,
     "163": 433,
     "164": 411,
     "165": 382,
     "166": 393,
     "167": 373,
     "168": 375,
     "169": 345,
     "170": 337,
     "171": 320,
     "172": 307,
     "173": 310,
     "174": 287,
     "175": 279,
     "176": 282,
     "177": 261,
     "178": 275,
     "179": 242,
     "180": 277,
     "181": 226,
     "182": 248,
     "183": 227,
     "184": 217,
     "185": 214,
     "186": 186,
     "187": 194,
     "188": 170,
     "189": 172,
     "190": 174,
     "191": 165,
     "192": 147,
     "193": 161,
     "194": 145,
     "195": 148,
     "196": 128,
     "197": 120,
     "198": 111,
     "199": 97,
     "200": 105,
     "201": 96,
     "202": 94,
     "203": 81,
     "204": 81,
     "205": 90,
     "206": 65,
     "207": 77,
     "208": 75,
     "209": 70,
     "210": 51,
     "211": 62,
     "212": 61,
     "213": 53,
     "214": 53,
     "215": 55,
     "216": 45,
     "217": 58,
     "218": 63,
     "219": 55,
     "220": 55,
     "221": 51,
     "222": 44,
     "223": 48,
     "224": 37,
     "225": 34,
     "226": 37,
     "227": 45,
     "228": 33,
     "229": 35,
     "230": 45,
     "231": 41,
     "232": 40,
     "233": 49,
     "234": 44,
     "235": 41,
     "236": 39,
     "237": 36,
     "238": 33,
     "239": 28,
     "240": 28,
     "241": 29,
     "242": 31,
     "243": 24,
     "244": 24,
     "245": 36,
     "246": 26,
     "247": 30,
     "248": 31,
     "249": 33,
     "250": 29,
     "251": 31,
     "252": 30,
     "253": 30,
     "254": 32,
     "255": 30,
     "256": 30,
     "257": 29,
     "258": 23,
     "259": 23,
     "260": 26,
     "261": 18,
     "262": 21,
     "263": 17,
     "264": 18,
     "265": 12,
     "266": 12,
     "267": 12,
     "268": 13,
     "269": 14,
     "270": 11,
     "271": 10,
     "272": 9,
     "273": 7,
     "274": 6,
     "275": 10,
     "276": 5,
     "277": 8,
     "278": 8,
     "279": 3,
     "280": 7,
     "281": 6,
     "282": 5,
     "283": 9,
     "284": 9,
     "285": 7,
     "286": 7,
     "287": 5,
     "288": 4,
     "289": 5,
     "290": 6,
     "291": 4,
     "292": 2,
     "293": 3,
     "294": 4,
     "295": 4,
     "297": 3,
     "298": 2,
     "299": 2,
     "301": 2,
     "302": 2,
     "303": 3,
     "304": 1,
     "306": 1,
     "307": 1,
     "309": 1,
     "311": 1,
     "312": 1,
     "313": 1,
     "315": 1,
     "317": 2,
     "318": 1,
     "319": 3,
     "320": 1,
     "321": 4,
     "322": 2,
     "323": 2,
     "324": 6,
     "325": 3,
     "326": 2,
     "327": 2,
     "328": 1,
     "329": 2,
     "331": 1,
     "332": 2,
     "335": 1,
     "337": 1,
     "338": 1,
     "339": 1,
     "341": 1,
     "342": 1
    }
   },
   "max_glide": [
    298,
    1994779
   ],
   "max_peak": {
    "bits": 39,
    "top64": "14404165527893180416",
    "n": 1936767
   },
   "has_delay": true,
   "max_delay": [
    398,
    1994779
   ],
   "basins": {
    "0": 320414,
    "1": 281822,
    "2": 446340
   },
   "mean_glide_odd_n": 6.389043807983398,
   "mean_glide_odd_steps_odd_n": 4.089084625244141,
   "measured_drift_bits_per_odd_step": -0.3166594023360503
  },
  "22": {
   "k": 22,
   "range": [
    2097152,
    4194304
   ],
   "next_n": 4194304,
   "complete": true,
   "odd": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6713446.0,
    "sum_glide_odd_steps": 4296691.0,
    "sum_log2_drop": -1357220.0679834567,
    "glide_hist": {
     "2": 458752,
     "3": 163840,
     "4": 81920,
     "5": 65536,
     "6": 36864,
     "7": 43008,
     "8": 27136,
     "9": 14080,
     "10": 9376,
     "11": 13600,
     "12": 13900,
     "13": 10182,
     "14": 10875,
     "15": 8868,
     "16": 5703,
     "17": 4530,
     "18": 5334,
     "19": 5679,
     "20": 4897,
     "21": 4844,
     "22": 4472,
     "23": 4042,
     "24": 3751,
     "25": 2978,
     "26": 2233,
     "27": 2064,
     "28": 2281,
     "29": 2330,
     "30": 2194,
     "31": 2021,
     "32": 1700,
     "33": 1327,
     "34": 1251,
     "35": 1391,
     "36": 1361,
     "37": 1353,
     "38": 1339,
     "39": 1269,
     "40": 1153,
     "41": 1043,
     "42": 817,
     "43": 728,
     "44": 749,
     "45": 747,
     "46": 715,
     "47": 683,
     "48": 608,
     "49": 529,
     "50": 504,
     "51": 499,
     "52": 518,
     "53": 520,
     "54": 530,
     "55": 507,
     "56": 440,
     "57": 397,
     "58": 385,
     "59": 318,
     "60": 307,
     "61": 329,
     "62": 308,
     "63": 291,
     "64": 253,
     "65": 275,
     "66": 241,
     "67": 224,
     "68": 224,
     "69": 222,
     "70": 221,
     "71": 195,
     "72": 176,
     "73": 183,
     "74": 176,
     "75": 173,
     "76": 147,
     "77": 170,
     "78": 190,
     "79": 165,
     "80": 117,
     "81": 144,
     "82": 117,
     "83": 112,
     "84": 119,
     "85": 111,
     "86": 124,
     "87": 86,
     "88": 101,
     "89": 89,
     "90": 73,
     "91": 69,
     "92": 75,
     "93": 73,
     "94": 76,
     "95": 77,
     "96": 85,
     "97": 57,
     "98": 70,
     "99": 59,
     "100": 48,
     "101": 60,
     "102": 69,
     "103": 49,
     "104": 59,
     "105": 53,
     "106": 39,
     "107": 51,
     "108": 40,
     "109": 34,
     "110": 34,
     "111": 39,
     "112": 38,
     "113": 32,
     "114": 27,
     "115": 25,
     "116": 35,
     "117": 36,
     "118": 25,
     "119": 29,
     "120": 26,
     "121": 24,
     "122": 17,
     "123": 22,
     "124": 17,
     "125": 22,
     "126": 13,
     "127": 22,
     "128": 26,
     "129": 17,
     "130": 25,
     "131": 15,
     "132": 18,
     "133": 19,
     "134": 16,
     "135": 13,
     "136": 11,
     "137": 15,
     "138": 11,
     "139": 9,
     "140": 14,
     "141": 17,
     "142": 13,
     "143": 12,
     "144": 10,
     "145": 9,
     "146": 12,
     "147": 11,
     "148": 12,
     "149": 10,
     "150": 9,
     "151": 9,
     "152": 7,
     "153": 9,
     "154": 11,
     "155": 6,
     "156": 8,
     "157": 4,
     "158": 8,
     "159": 7,
     "160": 5,
     "161": 5,
     "162": 3,
     "163": 7,
     "164": 5,
     "165": 2,
     "166": 9,
     "167": 4,
     "168": 6,
     "169": 7,
     "170": 4,
     "171": 7,
     "172": 5,
     "173": 4,
     "174": 7,
     "176": 2,
     "177": 5,
     "178": 1,
     "179": 6,
     "180": 4,
     "181": 3,
     "182": 3,
     "183": 5,
     "184": 5,
     "185": 2,
     "186": 6,
     "187": 2,
     "188": 4,
     "189": 4,
     "190": 2,
     "191": 2,
     "192": 2,
     "193": 1,
     "194": 2,
     "195": 1,
     "196": 4,
     "197": 4,
     "198": 1,
     "199": 2,
     "200": 1,
     "201": 3,
     "203": 3,
     "204": 2,
     "205": 2,
     "206": 2,
     "207": 3,
     "208": 3,
     "209": 2,
     "210": 1,
     "211": 2,
     "212": 1,
     "213": 1,
     "214": 3,
     "216": 1,
     "220": 1,
     "221": 1,
     "222": 1,
     "223": 2,
     "224": 2,
     "225": 1,
     "226": 1,
     "228": 1,
     "231": 1,
     "234": 1,
     "237": 1,
     "239": 1,
     "243": 1,
     "246": 1,
     "247": 1,
     "248": 1,
     "249": 1,
     "251": 1,
     "252": 1,
     "254": 2,
     "255": 2,
     "256": 2,
     "257": 2,
     "258": 1,
     "260": 1,
     "261": 1,
     "263": 2,
     "264": 1,
     "273": 1,
     "278": 1,
     "280": 1,
     "294": 1,
     "295": 1
    },
    "glide_odd_steps_hist": {
     "1": 524288,
     "2": 131072,
     "3": 114688,
     "4": 49152,
     "5": 50176,
     "6": 20736,
     "7": 18752,
     "8": 20120,
     "9": 14412,
     "10": 13550,
     "11": 7985,
     "12": 7901,
     "13": 8166,
     "14": 6704,
     "15": 6629,
     "16": 5225,
     "17": 4566,
     "18": 3217,
     "19": 3337,
     "20": 3345,
     "21": 2883,
     "22": 2491,
     "23": 1989,
     "24": 1984,
     "25": 1994,
     "26": 1787,
     "27": 1730,
     "28": 1503,
     "29": 1231,
     "30": 1061,
     "31": 1083,
     "32": 1022,
     "33": 848,
     "34": 780,
     "35": 762,
     "36": 732,
     "37": 727,
     "38": 695,
     "39": 622,
     "40": 538,
     "41": 505,
     "42": 425,
     "43": 445,
     "44": 381,
     "45": 353,
     "46": 358,
     "47": 315,
     "48": 306,
     "49": 270,
     "50": 239,
     "51": 264,
     "52": 260,
     "53": 251,
     "54": 240,
     "55": 209,
     "56": 174,
     "57": 163,
     "58": 153,
     "59": 149,
     "60": 144,
     "61": 135,
     "62": 126,
     "63": 117,
     "64": 105,
     "65": 117,
     "66": 112,
     "67": 98,
     "68": 100,
     "69": 77,
     "70": 75,
     "71": 81,
     "72": 61,
     "73": 66,
     "74": 58,
     "75": 50,
     "76": 61,
     "77": 44,
     "78": 53,
     "79": 43,
     "80": 50,
     "81": 43,
     "82": 38,
     "83": 36,
     "84": 33,
     "85": 38,
     "86": 32,
     "87": 24,
     "88": 35,
     "89": 24,
     "90": 18,
     "91": 30,
     "92": 21,
     "93": 20,
     "94": 22,
     "95": 25,
     "96": 21,
     "97": 12,
     "98": 13,
     "99": 22,
     "100": 13,
     "101": 25,
     "102": 9,
     "103": 11,
     "104": 15,
     "105": 10,
     "106": 10,
     "107": 12,
     "108": 9,
     "109": 8,
     "110": 11,
     "111": 8,
     "112": 9,
     "113": 8,
     "114": 13,
     "115": 8,
     "116": 9,
     "117": 7,
     "118": 6,
     "119": 4,
     "120": 6,
     "121": 5,
     "122": 10,
     "123": 5,
     "124": 5,
     "125": 6,
     "126": 6,
     "127": 4,
     "128": 6,
     "129": 5,
     "130": 3,
     "131": 1,
     "132": 4,
     "133": 4,
     "134": 3,
     "135": 3,
     "136": 6,
     "137": 3,
     "138": 4,
     "139": 4,
     "140": 1,
     "141": 2,
     "143": 4,
     "144": 4,
     "146": 2,
     "147": 1,
     "149": 1,
     "150": 3,
     "151": 2,
     "152": 2,
     "153": 2,
     "154": 2,
     "158": 1,
     "165": 1,
     "166": 1,
     "168": 1,
     "169": 1,
     "170": 1,
     "171": 1,
     "173": 2,
     "174": 2,
     "175": 1,
     "176": 4,
     "177": 1,
     "179": 1,
     "180": 1,
     "181": 2,
     "182": 1,
     "183": 1,
     "185": 1,
     "187": 1,
     "194": 1,
     "196": 1,
     "198": 1,
     "199": 1
    },
    "peak_excess_bits_hist": {
     "0": 152917,
     "1": 516226,
     "2": 215610,
     "3": 81561,
     "4": 38429,
     "5": 20144,
     "6": 10575,
     "7": 5947,
     "8": 3118,
     "9": 1792,
     "10": 926,
     "11": 558,
     "12": 360,
     "13": 201,
     "14": 121,
     "15": 47,
     "16": 34,
     "17": 6,
     "18": 2,
     "19": 1,
     "20": 1
    },
    "sum_delay": 91036959.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "2": 1,
     "4": 5,
     "5": 5,
     "6": 18,
     "7": 13,
     "8": 35,
     "9": 49,
     "10": 63,
     "11": 115,
     "12": 138,
     "13": 188,
     "14": 258,
     "15": 289,
     "16": 379,
     "17": 528,
     "18": 570,
     "19": 722,
     "20": 897,
     "21": 1053,
     "22": 1224,
     "23": 1433,
     "24": 1632,
     "25": 1871,
     "26": 2046,
     "27": 2348,
     "28": 2653,
     "29": 2920,
     "30": 3304,
     "31": 3751,
     "32": 4055,
     "33": 4313,
     "34": 4492,
     "35": 4838,
     "36": 5401,
     "37": 5726,
     "38": 6185,
     "39": 6543,
     "40": 7012,
     "41": 7280,
     "42": 7551,
     "43": 7906,
     "44": 8269,
     "45": 8757,
     "46": 9102,
     "47": 9559,
     "48": 10049,
     "49": 10186,
     "50": 10333,
     "51": 10366,
     "52": 10637,
     "53": 10857,
     "54": 11183,
     "55": 11514,
     "56": 12038,
     "57": 12028,
     "58": 12115,
     "59": 12161,
     "60": 12172,
     "61": 12238,
     "62": 12376,
     "63": 12569,
     "64": 12691,
     "65": 12958,
     "66": 12825,
     "67": 12775,
     "68": 12670,
     "69": 12686,
     "70": 12753,
     "71": 12733,
     "72": 13006,
     "73": 12563,
     "74": 12448,
     "75": 12300,
     "76": 12135,
     "77": 11857,
     "78": 11965,
     "79": 11771,
     "80": 11831,
     "81": 11704,
     "82": 11673,
     "83": 11394,
     "84": 11148,
     "85": 11043,
     "86": 11070,
     "87": 11060,
     "88": 11121,
     "89": 10783,
     "90": 10788,
     "91": 10447,
     "92": 9948,
     "93": 9714,
     "94": 9516,
     "95": 9377,
     "96": 9012,
     "97": 9006,
     "98": 8886,
     "99": 8652,
     "100": 8625,
     "101": 8347,
     "102": 8081,
     "103": 8120,
     "104": 7885,
     "105": 7668,
     "106": 7537,
     "107": 7398,
     "108": 7143,
     "109": 6631,
     "110": 6476,
     "111": 6434,
     "112": 6138,
     "113": 6053,
     "114": 6048,
     "115": 5938,
     "116": 5735,
     "117": 5677,
     "118": 5548,
     "119": 5365,
     "120": 5312,
     "121": 5162,
     "122": 5034,
     "123": 4927,
     "124": 4782,
     "125": 4606,
     "126": 4548,
     "127": 4417,
     "128": 4160,
     "129": 4108,
     "130": 4175,
     "131": 3957,
     "132": 3836,
     "133": 3791,
     "134": 3629,
     "135": 3513,
     "136": 3479,
     "137": 3348,
     "138": 3335,
     "139": 3175,
     "140": 3114,
     "141": 3072,
     "142": 2969,
     "143": 2902,
     "144": 2841,
     "145": 2730,
     "146": 2670,
     "147": 2603,
     "148": 2474,
     "149": 2371,
     "150": 2270,
     "151": 2245,
     "152": 2231,
     "153": 2116,
     "154": 2010,
     "155": 1927,
     "156": 1895,
     "157": 1873,
     "158": 1796,
     "159": 1799,
     "160": 1723,
     "161": 1651,
     "162": 1585,
     "163": 1565,
     "164": 1483,
     "165": 1411,
     "166": 1456,
     "167": 1337,
     "168": 1326,
     "169": 1280,
     "170": 1213,
     "171": 1144,
     "172": 1131,
     "173": 1144,
     "174": 1029,
     "175": 1089,
     "176": 1059,
     "177": 967,
     "178": 1048,
     "179": 948,
     "180": 905,
     "181": 887,
     "182": 850,
     "183": 842,
     "184": 754,
     "185": 797,
     "186": 767,
     "187": 777,
     "188": 663,
     "189": 670,
     "190": 712,
     "191": 670,
     "192": 633,
     "193": 635,
     "194": 613,
     "195": 572,
     "196": 557,
     "197": 542,
     "198": 501,
     "199": 498,
     "200": 491,
     "201": 451,
     "202": 444,
     "203": 419,
     "204": 417,
     "205": 411,
     "206": 380,
     "207": 365,
     "208": 324,
     "209": 325,
     "210": 317,
     "211": 314,
     "212": 314,
     "213": 286,
     "214": 305,
     "215": 296,
     "216": 257,
     "217": 248,
     "218": 249,
     "219": 218,
     "220": 222,
     "221": 227,
     "222": 205,
     "223": 203,
     "224": 191,
     "225": 194,
     "226": 187,
     "227": 163,
     "228": 194,
     "229": 160,
     "230": 163,
     "231": 165,
     "232": 145,
     "233": 132,
     "234": 137,
     "235": 141,
     "236": 141,
     "237": 148,
     "238": 144,
     "239": 130,
     "240": 131,
     "241": 127,
     "242": 120,
     "243": 121,
     "244": 129,
     "245": 122,
     "246": 112,
     "247": 116,
     "248": 121,
     "249": 100,
     "250": 93,
     "251": 110,
     "252": 92,
     "253": 89,
     "254": 109,
     "255": 97,
     "256": 92,
     "257": 102,
     "258": 85,
     "259": 79,
     "260": 90,
     "261": 79,
     "262": 78,
     "263": 69,
     "264": 76,
     "265": 70,
     "266": 72,
     "267": 66,
     "268": 53,
     "269": 61,
     "270": 62,
     "271": 52,
     "272": 48,
     "273": 47,
     "274": 43,
     "275": 55,
     "276": 39,
     "277": 36,
     "278": 46,
     "279": 44,
     "280": 46,
     "281": 46,
     "282": 33,
     "283": 26,
     "284": 36,
     "285": 29,
     "286": 27,
     "287": 28,
     "288": 27,
     "289": 25,
     "290": 28,
     "291": 19,
     "292": 25,
     "293": 23,
     "294": 17,
     "295": 20,
     "296": 16,
     "297": 14,
     "298": 9,
     "299": 12,
     "300": 12,
     "301": 11,
     "302": 18,
     "303": 8,
     "304": 10,
     "305": 8,
     "306": 9,
     "307": 15,
     "308": 12,
     "309": 14,
     "310": 9,
     "311": 14,
     "312": 7,
     "313": 5,
     "314": 8,
     "315": 10,
     "316": 8,
     "317": 7,
     "318": 6,
     "319": 9,
     "320": 7,
     "321": 8,
     "322": 5,
     "323": 5,
     "324": 9,
     "325": 5,
     "326": 2,
     "327": 9,
     "328": 9,
     "329": 6,
     "330": 8,
     "331": 6,
     "332": 8,
     "333": 4,
     "334": 4,
     "335": 9,
     "336": 3,
     "337": 5,
     "338": 4,
     "339": 2,
     "340": 3,
     "341": 2,
     "342": 3,
     "343": 2,
     "344": 1,
     "345": 2,
     "346": 1,
     "347": 1,
     "348": 1,
     "350": 2,
     "351": 3,
     "352": 3,
     "353": 3,
     "354": 1,
     "355": 1,
     "356": 3,
     "357": 3,
     "358": 1,
     "360": 2,
     "361": 3,
     "362": 1,
     "363": 4,
     "364": 1,
     "365": 2,
     "367": 2,
     "368": 1,
     "369": 1,
     "370": 1,
     "371": 1,
     "373": 1,
     "374": 1,
     "375": 1,
     "376": 3,
     "377": 2,
     "378": 2,
     "380": 1,
     "381": 1,
     "383": 2,
     "384": 2,
     "385": 1,
     "387": 2,
     "389": 2,
     "390": 1,
     "391": 1,
     "394": 1,
     "395": 1,
     "397": 1,
     "398": 1,
     "400": 1,
     "402": 1,
     "450": 1
    }
   },
   "even": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1179648.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1889406.7951050054,
    "glide_hist": {
     "1": 917504,
     "2": 131072
    },
    "glide_odd_steps_hist": {
     "0": 1048576
    },
    "peak_excess_bits_hist": {
     "0": 961195,
     "1": 87381
    },
    "sum_delay": 82914990.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "1": 3,
     "3": 14,
     "4": 6,
     "5": 36,
     "6": 39,
     "7": 72,
     "8": 109,
     "9": 139,
     "10": 198,
     "11": 277,
     "12": 359,
     "13": 459,
     "14": 572,
     "15": 692,
     "16": 878,
     "17": 1041,
     "18": 1219,
     "19": 1415,
     "20": 1692,
     "21": 1978,
     "22": 2247,
     "23": 2590,
     "24": 2833,
     "25": 3224,
     "26": 3562,
     "27": 3890,
     "28": 4260,
     "29": 4712,
     "30": 5203,
     "31": 5700,
     "32": 6302,
     "33": 6517,
     "34": 6860,
     "35": 7334,
     "36": 7609,
     "37": 8141,
     "38": 8659,
     "39": 9109,
     "40": 9564,
     "41": 9875,
     "42": 10275,
     "43": 10411,
     "44": 10903,
     "45": 11188,
     "46": 11632,
     "47": 11979,
     "48": 12341,
     "49": 12466,
     "50": 12576,
     "51": 12486,
     "52": 12788,
     "53": 12645,
     "54": 12941,
     "55": 13354,
     "56": 13570,
     "57": 13721,
     "58": 13691,
     "59": 13650,
     "60": 13436,
     "61": 13412,
     "62": 13606,
     "63": 13546,
     "64": 13682,
     "65": 13681,
     "66": 13515,
     "67": 13385,
     "68": 13171,
     "69": 12966,
     "70": 12999,
     "71": 12995,
     "72": 12947,
     "73": 12698,
     "74": 12527,
     "75": 12235,
     "76": 12006,
     "77": 11603,
     "78": 11310,
     "79": 11294,
     "80": 11167,
     "81": 11174,
     "82": 10997,
     "83": 10754,
     "84": 10684,
     "85": 10393,
     "86": 10141,
     "87": 10138,
     "88": 9995,
     "89": 9905,
     "90": 9790,
     "91": 9437,
     "92": 9054,
     "93": 8746,
     "94": 8398,
     "95": 7893,
     "96": 7781,
     "97": 7714,
     "98": 7422,
     "99": 7376,
     "100": 7266,
     "101": 7029,
     "102": 6924,
     "103": 6686,
     "104": 6469,
     "105": 6430,
     "106": 6271,
     "107": 6049,
     "108": 5844,
     "109": 5534,
     "110": 5461,
     "111": 5216,
     "112": 5129,
     "113": 5147,
     "114": 4926,
     "115": 4895,
     "116": 4773,
     "117": 4678,
     "118": 4578,
     "119": 4404,
     "120": 4235,
     "121": 4091,
     "122": 4002,
     "123": 3981,
     "124": 3823,
     "125": 3637,
     "126": 3608,
     "127": 3419,
     "128": 3298,
     "129": 3224,
     "130": 3157,
     "131": 2993,
     "132": 2991,
     "133": 2936,
     "134": 2743,
     "135": 2756,
     "136": 2623,
     "137": 2585,
     "138": 2453,
     "139": 2358,
     "140": 2397,
     "141": 2322,
     "142": 2253,
     "143": 2177,
     "144": 2150,
     "145": 2082,
     "146": 2032,
     "147": 1857,
     "148": 1826,
     "149": 1782,
     "150": 1721,
     "151": 1594,
     "152": 1594,
     "153": 1507,
     "154": 1539,
     "155": 1427,
     "156": 1396,
     "157": 1299,
     "158": 1284,
     "159": 1281,
     "160": 1223,
     "161": 1185,
     "162": 1146,
     "163": 1102,
     "164": 1001,
     "165": 1016,
     "166": 999,
     "167": 944,
     "168": 888,
     "169": 903,
     "170": 851,
     "171": 845,
     "172": 785,
     "173": 797,
     "174": 753,
     "175": 722,
     "176": 716,
     "177": 709,
     "178": 676,
     "179": 672,
     "180": 683,
     "181": 664,
     "182": 620,
     "183": 598,
     "184": 576,
     "185": 553,
     "186": 537,
     "187": 509,
     "188": 493,
     "189": 446,
     "190": 436,
     "191": 411,
     "192": 422,
     "193": 421,
     "194": 390,
     "195": 383,
     "196": 371,
     "197": 359,
     "198": 344,
     "199": 298,
     "200": 292,
     "201": 268,
     "202": 271,
     "203": 249,
     "204": 243,
     "205": 247,
     "206": 227,
     "207": 219,
     "208": 231,
     "209": 200,
     "210": 183,
     "211": 198,
     "212": 181,
     "213": 181,
     "214": 177,
     "215": 174,
     "216": 161,
     "217": 170,
     "218": 157,
     "219": 149,
     "220": 153,
     "221": 136,
     "222": 127,
     "223": 124,
     "224": 126,
     "225": 101,
     "226": 112,
     "227": 123,
     "228": 107,
     "229": 111,
     "230": 108,
     "231": 110,
     "232": 105,
     "233": 112,
     "234": 88,
     "235": 104,
     "236": 90,
     "237": 98,
     "238": 97,
     "239": 93,
     "240": 91,
     "241": 83,
     "242": 77,
     "243": 82,
     "244": 73,
     "245": 76,
     "246": 75,
     "247": 77,
     "248": 77,
     "249": 82,
     "250": 75,
     "251": 67,
     "252": 71,
     "253": 63,
     "254": 70,
     "255": 73,
     "256": 63,
     "257": 60,
     "258": 60,
     "259": 67,
     "260": 55,
     "261": 49,
     "262": 60,
     "263": 46,
     "264": 47,
     "265": 42,
     "266": 42,
     "267": 38,
     "268": 34,
     "269": 44,
     "270": 25,
     "271": 34,
     "272": 33,
     "273": 28,
     "274": 28,
     "275": 28,
     "276": 24,
     "277": 30,
     "278": 21,
     "279": 16,
     "280": 19,
     "281": 19,
     "282": 19,
     "283": 19,
     "284": 18,
     "285": 14,
     "286": 16,
     "287": 11,
     "288": 13,
     "289": 10,
     "290": 16,
     "291": 12,
     "292": 9,
     "293": 12,
     "294": 10,
     "295": 8,
     "296": 6,
     "297": 8,
     "298": 7,
     "299": 4,
     "300": 2,
     "301": 5,
     "302": 5,
     "303": 4,
     "304": 4,
     "305": 5,
     "306": 2,
     "307": 2,
     "308": 2,
     "309": 4,
     "310": 3,
     "311": 4,
     "312": 4,
     "313": 3,
     "314": 4,
     "315": 6,
     "316": 4,
     "317": 7,
     "318": 3,
     "319": 7,
     "320": 4,
     "321": 7,
     "322": 4,
     "323": 6,
     "324": 5,
     "325": 3,
     "326": 6,
     "327": 4,
     "328": 4,
     "329": 5,
     "330": 3,
     "331": 6,
     "332": 5,
     "333": 4,
     "334": 4,
     "335": 3,
     "336": 1,
     "337": 2,
     "338": 1,
     "339": 1,
     "340": 1,
     "341": 1,
     "355": 1,
     "362": 1,
     "363": 1,
     "364": 1,
     "366": 1,
     "367": 1,
     "386": 1,
     "388": 1,
     "399": 1
    }
   },
   "max_glide": [
    295,
    2244127
   ],
   "max_peak": {
    "bits": 42,
    "top64": "13289320622409646080",
    "n": 4178527
   },
   "has_delay": true,
   "max_delay": [
    450,
    3228607
   ],
   "basins": {
    "0": 640839,
    "1": 563304,
    "2": 893009
   },
   "mean_glide_odd_n": 6.402441024780273,
   "mean_glide_odd_steps_odd_n": 4.097643852233887,
   "measured_drift_bits_per_odd_step": -0.31587565128222084
  },
  "23": {
   "k": 23,
   "range": [
    4194304,
    8388608
   ],
   "next_n": 8388608,
   "complete": true,
   "odd": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13432417.0,
    "sum_glide_odd_steps": 8597128.0,
    "sum_log2_drop": -2715114.274168019,
    "glide_hist": {
     "2": 917504,
     "3": 327680,
     "4": 163840,
     "5": 131072,
     "6": 73728,
     "7": 86016,
     "8": 54272,
     "9": 28160,
     "10": 18752,
     "11": 27200,
     "12": 27800,
     "13": 20364,
     "14": 21751,
     "15": 17747,
     "16": 11400,
     "17": 8973,
     "18": 10765,
     "19": 11299,
     "20": 9751,
     "21": 9558,
     "22": 8900,
     "23": 7899,
     "24": 7477,
     "25": 6025,
     "26": 4622,
     "27": 4203,
     "28": 4595,
     "29": 4579,
     "30": 4302,
     "31": 3999,
     "32": 3319,
     "33": 2794,
     "34": 2690,
     "35": 2721,
     "36": 2750,
     "37": 2666,
     "38": 2525,
     "39": 2406,
     "40": 2243,
     "41": 1919,
     "42": 1664,
     "43": 1564,
     "44": 1477,
     "45": 1515,
     "46": 1502,
     "47": 1443,
     "48": 1342,
     "49": 1142,
     "50": 1044,
     "51": 1004,
     "52": 997,
     "53": 1015,
     "54": 1053,
     "55": 1015,
     "56": 940,
     "57": 859,
     "58": 736,
     "59": 703,
     "60": 672,
     "61": 630,
     "62": 630,
     "63": 585,
     "64": 549,
     "65": 483,
     "66": 497,
     "67": 463,
     "68": 434,
     "69": 449,
     "70": 384,
     "71": 391,
     "72": 385,
     "73": 373,
     "74": 345,
     "75": 311,
     "76": 359,
     "77": 334,
     "78": 335,
     "79": 315,
     "80": 296,
     "81": 251,
     "82": 225,
     "83": 226,
     "84": 248,
     "85": 225,
     "86": 194,
     "87": 214,
     "88": 208,
     "89": 176,
     "90": 170,
     "91": 173,
     "92": 156,
     "93": 157,
     "94": 171,
     "95": 181,
     "96": 170,
     "97": 154,
     "98": 144,
     "99": 109,
     "100": 118,
     "101": 96,
     "102": 99,
     "103": 100,
     "104": 85,
     "105": 101,
     "106": 85,
     "107": 78,
     "108": 72,
     "109": 87,
     "110": 77,
     "111": 70,
     "112": 80,
     "113": 75,
     "114": 73,
     "115": 54,
     "116": 62,
     "117": 43,
     "118": 58,
     "119": 65,
     "120": 52,
     "121": 51,
     "122": 55,
     "123": 45,
     "124": 59,
     "125": 54,
     "126": 41,
     "127": 38,
     "128": 38,
     "129": 41,
     "130": 37,
     "131": 47,
     "132": 38,
     "133": 32,
     "134": 38,
     "135": 31,
     "136": 28,
     "137": 29,
     "138": 31,
     "139": 18,
     "140": 22,
     "141": 24,
     "142": 25,
     "143": 19,
     "144": 16,
     "145": 11,
     "146": 17,
     "147": 24,
     "148": 11,
     "149": 17,
     "150": 16,
     "151": 12,
     "152": 23,
     "153": 13,
     "154": 6,
     "155": 18,
     "156": 7,
     "157": 14,
     "158": 15,
     "159": 11,
     "160": 9,
     "161": 13,
     "162": 19,
     "163": 13,
     "164": 15,
     "165": 15,
     "166": 13,
     "167": 13,
     "168": 8,
     "169": 12,
     "170": 11,
     "171": 9,
     "172": 11,
     "173": 9,
     "174": 6,
     "175": 6,
     "176": 8,
     "177": 6,
     "178": 6,
     "179": 11,
     "180": 4,
     "181": 3,
     "182": 6,
     "183": 7,
     "184": 1,
     "185": 4,
     "186": 3,
     "187": 3,
     "188": 7,
     "189": 4,
     "190": 5,
     "191": 2,
     "192": 4,
     "193": 3,
     "194": 7,
     "195": 3,
     "196": 4,
     "197": 1,
     "198": 5,
     "199": 3,
     "200": 4,
     "201": 1,
     "202": 1,
     "203": 6,
     "204": 1,
     "205": 2,
     "206": 3,
     "208": 2,
     "209": 1,
     "210": 3,
     "211": 1,
     "212": 3,
     "214": 3,
     "215": 1,
     "216": 3,
     "217": 2,
     "219": 4,
     "220": 2,
     "221": 2,
     "222": 2,
     "223": 1,
     "224": 2,
     "226": 2,
     "228": 1,
     "229": 1,
     "230": 2,
     "232": 1,
     "233": 1,
     "234": 2,
     "235": 2,
     "236": 3,
     "237": 1,
     "238": 2,
     "239": 2,
     "242": 1,
     "243": 2,
     "244": 1,
     "245": 1,
     "246": 3,
     "247": 4,
     "248": 1,
     "250": 1,
     "251": 1,
     "252": 2,
     "256": 1,
     "257": 1,
     "259": 1,
     "260": 2,
     "261": 2,
     "262": 1,
     "270": 1,
     "271": 1,
     "276": 1,
     "282": 1,
     "283": 1,
     "319": 1,
     "396": 1,
     "399": 1,
     "401": 1,
     "404": 1
    },
    "glide_odd_steps_hist": {
     "1": 1048576,
     "2": 262144,
     "3": 229376,
     "4": 98304,
     "5": 100352,
     "6": 41472,
     "7": 37504,
     "8": 40240,
     "9": 28824,
     "10": 27110,
     "11": 15935,
     "12": 15797,
     "13": 16250,
     "14": 13526,
     "15": 12925,
     "16": 10368,
     "17": 9239,
     "18": 6559,
     "19": 6744,
     "20": 6660,
     "21": 5637,
     "22": 5000,
     "23": 3929,
     "24": 3995,
     "25": 3906,
     "26": 3617,
     "27": 3353,
     "28": 2850,
     "29": 2416,
     "30": 2190,
     "31": 2216,
     "32": 2119,
     "33": 1864,
     "34": 1647,
     "35": 1468,
     "36": 1539,
     "37": 1509,
     "38": 1368,
     "39": 1289,
     "40": 1077,
     "41": 976,
     "42": 906,
     "43": 893,
     "44": 806,
     "45": 700,
     "46": 651,
     "47": 623,
     "48": 625,
     "49": 576,
     "50": 503,
     "51": 507,
     "52": 500,
     "53": 505,
     "54": 440,
     "55": 388,
     "56": 371,
     "57": 377,
     "58": 293,
     "59": 304,
     "60": 283,
     "61": 289,
     "62": 259,
     "63": 259,
     "64": 259,
     "65": 245,
     "66": 231,
     "67": 204,
     "68": 166,
     "69": 181,
     "70": 134,
     "71": 157,
     "72": 117,
     "73": 125,
     "74": 116,
     "75": 117,
     "76": 96,
     "77": 111,
     "78": 113,
     "79": 94,
     "80": 102,
     "81": 79,
     "82": 63,
     "83": 82,
     "84": 75,
     "85": 69,
     "86": 70,
     "87": 68,
     "88": 74,
     "89": 46,
     "90": 60,
     "91": 53,
     "92": 54,
     "93": 54,
     "94": 42,
     "95": 45,
     "96": 34,
     "97": 29,
     "98": 29,
     "99": 29,
     "100": 33,
     "101": 21,
     "102": 19,
     "103": 17,
     "104": 20,
     "105": 20,
     "106": 16,
     "107": 24,
     "108": 13,
     "109": 16,
     "110": 17,
     "111": 18,
     "112": 23,
     "113": 19,
     "114": 24,
     "115": 18,
     "116": 13,
     "117": 16,
     "118": 12,
     "119": 15,
     "120": 17,
     "121": 15,
     "122": 9,
     "123": 12,
     "124": 7,
     "125": 5,
     "126": 7,
     "127": 4,
     "128": 3,
     "129": 4,
     "130": 3,
     "131": 5,
     "132": 5,
     "133": 5,
     "134": 5,
     "135": 7,
     "136": 7,
     "137": 6,
     "138": 5,
     "139": 2,
     "142": 4,
     "143": 5,
     "144": 2,
     "145": 3,
     "146": 3,
     "147": 3,
     "148": 1,
     "149": 5,
     "150": 2,
     "151": 2,
     "152": 2,
     "153": 2,
     "154": 4,
     "155": 1,
     "156": 2,
     "158": 3,
     "159": 1,
     "160": 3,
     "161": 4,
     "162": 1,
     "163": 2,
     "164": 3,
     "165": 1,
     "166": 2,
     "167": 1,
     "168": 2,
     "170": 6,
     "171": 2,
     "172": 1,
     "173": 2,
     "174": 1,
     "177": 3,
     "180": 2,
     "183": 2,
     "184": 1,
     "186": 1,
     "187": 1,
     "190": 2,
     "191": 1,
     "221": 1,
     "273": 1,
     "275": 1,
     "277": 1,
     "279": 1
    },
    "peak_excess_bits_hist": {
     "0": 305834,
     "1": 1032436,
     "2": 431124,
     "3": 163332,
     "4": 76483,
     "5": 40121,
     "6": 21661,
     "7": 11514,
     "8": 6554,
     "9": 3606,
     "10": 1951,
     "11": 1145,
     "12": 664,
     "13": 360,
     "14": 181,
     "15": 99,
     "16": 42,
     "17": 17,
     "18": 12,
     "19": 6,
     "20": 3,
     "21": 1,
     "22": 1,
     "24": 1,
     "32": 4
    },
    "sum_delay": 192465818.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "2": 1,
     "4": 6,
     "5": 4,
     "6": 14,
     "7": 22,
     "8": 45,
     "9": 56,
     "10": 85,
     "11": 131,
     "12": 183,
     "13": 230,
     "14": 317,
     "15": 408,
     "16": 522,
     "17": 658,
     "18": 758,
     "19": 1013,
     "20": 1209,
     "21": 1443,
     "22": 1725,
     "23": 1977,
     "24": 2329,
     "25": 2663,
     "26": 2988,
     "27": 3401,
     "28": 3809,
     "29": 4361,
     "30": 4982,
     "31": 5548,
     "32": 6082,
     "33": 6540,
     "34": 7045,
     "35": 7693,
     "36": 8304,
     "37": 9045,
     "38": 9952,
     "39": 10588,
     "40": 11270,
     "41": 11786,
     "42": 12615,
     "43": 12960,
     "44": 13668,
     "45": 14620,
     "46": 15251,
     "47": 16269,
     "48": 16879,
     "49": 17309,
     "50": 17756,
     "51": 17981,
     "52": 18460,
     "53": 19080,
     "54": 19560,
     "55": 20682,
     "56": 21156,
     "57": 21564,
     "58": 21838,
     "59": 21973,
     "60": 22245,
     "61": 22324,
     "62": 23007,
     "63": 23481,
     "64": 23869,
     "65": 24141,
     "66": 24389,
     "67": 24093,
     "68": 23914,
     "69": 24375,
     "70": 24284,
     "71": 24803,
     "72": 24745,
     "73": 24763,
     "74": 24832,
     "75": 24341,
     "76": 23674,
     "77": 23691,
     "78": 23467,
     "79": 23561,
     "80": 23464,
     "81": 23741,
     "82": 23629,
     "83": 22942,
     "84": 22950,
     "85": 22540,
     "86": 22416,
     "87": 22462,
     "88": 22484,
     "89": 22564,
     "90": 22023,
     "91": 21398,
     "92": 20925,
     "93": 20343,
     "94": 19737,
     "95": 19373,
     "96": 19361,
     "97": 18996,
     "98": 18739,
     "99": 18677,
     "100": 18170,
     "101": 18052,
     "102": 17793,
     "103": 17429,
     "104": 17034,
     "105": 16862,
     "106": 16400,
     "107": 15938,
     "108": 15460,
     "109": 14949,
     "110": 14390,
     "111": 14170,
     "112": 13584,
     "113": 13519,
     "114": 13283,
     "115": 13212,
     "116": 12884,
     "117": 12653,
     "118": 12338,
     "119": 12180,
     "120": 11857,
     "121": 11589,
     "122": 11439,
     "123": 11099,
     "124": 10851,
     "125": 10578,
     "126": 10206,
     "127": 9851,
     "128": 9657,
     "129": 9495,
     "130": 9354,
     "131": 8994,
     "132": 9035,
     "133": 8743,
     "134": 8531,
     "135": 8237,
     "136": 8003,
     "137": 7807,
     "138": 7662,
     "139": 7255,
     "140": 7332,
     "141": 7098,
     "142": 7026,
     "143": 6919,
     "144": 6600,
     "145": 6510,
     "146": 6272,
     "147": 6083,
     "148": 5909,
     "149": 5748,
     "150": 5666,
     "151": 5423,
     "152": 5224,
     "153": 5070,
     "154": 4780,
     "155": 4697,
     "156": 4657,
     "157": 4396,
     "158": 4298,
     "159": 4291,
     "160": 4103,
     "161": 4055,
     "162": 3924,
     "163": 3798,
     "164": 3814,
     "165": 3631,
     "166": 3502,
     "167": 3290,
     "168": 3343,
     "169": 3146,
     "170": 2999,
     "171": 2900,
     "172": 2916,
     "173": 2779,
     "174": 2637,
     "175": 2687,
     "176": 2519,
     "177": 2548,
     "178": 2398,
     "179": 2353,
     "180": 2347,
     "181": 2261,
     "182": 2115,
     "183": 2037,
     "184": 2065,
     "185": 1936,
     "186": 1886,
     "187": 1854,
     "188": 1727,
     "189": 1749,
     "190": 1675,
     "191": 1623,
     "192": 1605,
     "193": 1571,
     "194": 1527,
     "195": 1437,
     "196": 1391,
     "197": 1333,
     "198": 1319,
     "199": 1287,
     "200": 1200,
     "201": 1251,
     "202": 1183,
     "203": 1073,
     "204": 1089,
     "205": 1051,
     "206": 1050,
     "207": 950,
     "208": 999,
     "209": 909,
     "210": 902,
     "211": 819,
     "212": 849,
     "213": 733,
     "214": 792,
     "215": 704,
     "216": 687,
     "217": 674,
     "218": 692,
     "219": 647,
     "220": 616,
     "221": 634,
     "222": 575,
     "223": 584,
     "224": 514,
     "225": 523,
     "226": 490,
     "227": 466,
     "228": 473,
     "229": 474,
     "230": 450,
     "231": 415,
     "232": 405,
     "233": 417,
     "234": 394,
     "235": 396,
     "236": 391,
     "237": 409,
     "238": 372,
     "239": 351,
     "240": 374,
     "241": 318,
     "242": 316,
     "243": 324,
     "244": 321,
     "245": 246,
     "246": 286,
     "247": 268,
     "248": 270,
     "249": 284,
     "250": 265,
     "251": 267,
     "252": 234,
     "253": 267,
     "254": 246,
     "255": 230,
     "256": 233,
     "257": 214,
     "258": 210,
     "259": 203,
     "260": 199,
     "261": 191,
     "262": 204,
     "263": 200,
     "264": 195,
     "265": 176,
     "266": 170,
     "267": 162,
     "268": 165,
     "269": 178,
     "270": 143,
     "271": 148,
     "272": 147,
     "273": 131,
     "274": 134,
     "275": 118,
     "276": 114,
     "277": 131,
     "278": 124,
     "279": 112,
     "280": 117,
     "281": 114,
     "282": 97,
     "283": 106,
     "284": 103,
     "285": 85,
     "286": 86,
     "287": 83,
     "288": 69,
     "289": 80,
     "290": 60,
     "291": 78,
     "292": 70,
     "293": 63,
     "294": 66,
     "295": 73,
     "296": 52,
     "297": 47,
     "298": 52,
     "299": 47,
     "300": 46,
     "301": 54,
     "302": 42,
     "303": 35,
     "304": 52,
     "305": 39,
     "306": 30,
     "307": 32,
     "308": 32,
     "309": 36,
     "310": 21,
     "311": 28,
     "312": 28,
     "313": 28,
     "314": 22,
     "315": 26,
     "316": 20,
     "317": 25,
     "318": 21,
     "319": 26,
     "320": 18,
     "321": 18,
     "322": 21,
     "323": 13,
     "324": 19,
     "325": 14,
     "326": 19,
     "327": 19,
     "328": 16,
     "329": 18,
     "330": 19,
     "331": 18,
     "332": 15,
     "333": 12,
     "334": 13,
     "335": 13,
     "336": 7,
     "337": 8,
     "338": 12,
     "339": 14,
     "340": 9,
     "341": 10,
     "342": 10,
     "343": 8,
     "344": 10,
     "345": 11,
     "346": 9,
     "347": 8,
     "348": 6,
     "349": 5,
     "350": 4,
     "351": 11,
     "352": 8,
     "353": 4,
     "354": 10,
     "355": 8,
     "356": 3,
     "357": 3,
     "358": 3,
     "359": 4,
     "360": 6,
     "361": 4,
     "362": 4,
     "363": 6,
     "364": 4,
     "365": 4,
     "366": 4,
     "367": 5,
     "368": 3,
     "369": 3,
     "370": 3,
     "371": 4,
     "372": 3,
     "373": 3,
     "374": 3,
     "375": 5,
     "376": 5,
     "377": 6,
     "378": 4,
     "379": 3,
     "380": 3,
     "381": 4,
     "382": 4,
     "383": 3,
     "384": 2,
     "385": 5,
     "386": 6,
     "387": 2,
     "388": 2,
     "389": 3,
     "390": 5,
     "391": 2,
     "392": 4,
     "393": 4,
     "394": 1,
     "395": 4,
     "396": 2,
     "397": 3,
     "398": 2,
     "399": 1,
     "400": 2,
     "401": 4,
     "404": 1,
     "405": 1,
     "406": 1,
     "407": 2,
     "409": 1,
     "410": 1,
     "411": 1,
     "413": 1,
     "414": 1,
     "416": 1,
     "421": 1,
     "429": 1,
     "431": 1,
     "434": 2,
     "438": 1,
     "448": 1,
     "449": 1,
     "450": 1,
     "452": 1,
     "454": 2,
     "456": 1,
     "457": 1,
     "463": 1,
     "466": 1,
     "469": 2,
     "470": 1,
     "474": 1,
     "477": 1,
     "484": 1,
     "491": 1
    }
   },
   "even": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2359296.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3778814.5902099856,
    "glide_hist": {
     "1": 1835008,
     "2": 262144
    },
    "glide_odd_steps_hist": {
     "0": 2097152
    },
    "peak_excess_bits_hist": {
     "0": 1922389,
     "1": 174763
    },
    "sum_delay": 176139687.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "1": 3,
     "3": 15,
     "4": 7,
     "5": 42,
     "6": 44,
     "7": 88,
     "8": 111,
     "9": 178,
     "10": 256,
     "11": 325,
     "12": 453,
     "13": 590,
     "14": 735,
     "15": 935,
     "16": 1117,
     "17": 1369,
     "18": 1684,
     "19": 1932,
     "20": 2374,
     "21": 2791,
     "22": 3217,
     "23": 3681,
     "24": 4189,
     "25": 4692,
     "26": 5253,
     "27": 5780,
     "28": 6401,
     "29": 7193,
     "30": 7939,
     "31": 8817,
     "32": 9659,
     "33": 10322,
     "34": 10938,
     "35": 11484,
     "36": 12124,
     "37": 13124,
     "38": 14034,
     "39": 14985,
     "40": 15801,
     "41": 16572,
     "42": 17141,
     "43": 17687,
     "44": 18390,
     "45": 18958,
     "46": 20176,
     "47": 20905,
     "48": 21531,
     "49": 22226,
     "50": 22543,
     "51": 22430,
     "52": 22705,
     "53": 22823,
     "54": 23572,
     "55": 24200,
     "56": 24846,
     "57": 25427,
     "58": 25525,
     "59": 25534,
     "60": 25458,
     "61": 25429,
     "62": 25577,
     "63": 25731,
     "64": 25865,
     "65": 26289,
     "66": 26449,
     "67": 26123,
     "68": 25866,
     "69": 25506,
     "70": 25607,
     "71": 25541,
     "72": 25508,
     "73": 25706,
     "74": 25206,
     "75": 24750,
     "76": 24197,
     "77": 23695,
     "78": 23312,
     "79": 23310,
     "80": 22963,
     "81": 23048,
     "82": 22724,
     "83": 22420,
     "84": 22082,
     "85": 21492,
     "86": 21230,
     "87": 21267,
     "88": 21159,
     "89": 21288,
     "90": 20689,
     "91": 20346,
     "92": 19669,
     "93": 18862,
     "94": 18215,
     "95": 17535,
     "96": 17341,
     "97": 16892,
     "98": 16666,
     "99": 16477,
     "100": 16082,
     "101": 15826,
     "102": 15391,
     "103": 14964,
     "104": 14878,
     "105": 14462,
     "106": 14166,
     "107": 13806,
     "108": 13524,
     "109": 12921,
     "110": 12338,
     "111": 11790,
     "112": 11628,
     "113": 11403,
     "114": 11074,
     "115": 10958,
     "116": 10889,
     "117": 10524,
     "118": 10435,
     "119": 10071,
     "120": 9816,
     "121": 9638,
     "122": 9354,
     "123": 9116,
     "124": 8883,
     "125": 8596,
     "126": 8351,
     "127": 8056,
     "128": 7910,
     "129": 7512,
     "130": 7302,
     "131": 7242,
     "132": 7119,
     "133": 6876,
     "134": 6654,
     "135": 6582,
     "136": 6258,
     "137": 6125,
     "138": 5883,
     "139": 5818,
     "140": 5767,
     "141": 5507,
     "142": 5386,
     "143": 5298,
     "144": 5178,
     "145": 4998,
     "146": 4880,
     "147": 4617,
     "148": 4581,
     "149": 4361,
     "150": 4165,
     "151": 3958,
     "152": 3923,
     "153": 3859,
     "154": 3707,
     "155": 3495,
     "156": 3354,
     "157": 3263,
     "158": 3214,
     "159": 3197,
     "160": 3070,
     "161": 2981,
     "162": 2893,
     "163": 2740,
     "164": 2665,
     "165": 2578,
     "166": 2443,
     "167": 2415,
     "168": 2313,
     "169": 2288,
     "170": 2185,
     "171": 2091,
     "172": 2003,
     "173": 2005,
     "174": 1933,
     "175": 1809,
     "176": 1870,
     "177": 1819,
     "178": 1691,
     "179": 1731,
     "180": 1656,
     "181": 1616,
     "182": 1541,
     "183": 1499,
     "184": 1455,
     "185": 1336,
     "186": 1381,
     "187": 1286,
     "188": 1325,
     "189": 1171,
     "190": 1108,
     "191": 1167,
     "192": 1131,
     "193": 1083,
     "194": 1068,
     "195": 1035,
     "196": 984,
     "197": 935,
     "198": 904,
     "199": 839,
     "200": 821,
     "201": 797,
     "202": 758,
     "203": 731,
     "204": 676,
     "205": 682,
     "206": 667,
     "207": 633,
     "208": 606,
     "209": 534,
     "210": 527,
     "211": 522,
     "212": 529,
     "213": 529,
     "214": 477,
     "215": 489,
     "216": 473,
     "217": 437,
     "218": 402,
     "219": 418,
     "220": 374,
     "221": 364,
     "222": 368,
     "223": 331,
     "224": 327,
     "225": 299,
     "226": 311,
     "227": 323,
     "228": 285,
     "229": 312,
     "230": 280,
     "231": 290,
     "232": 276,
     "233": 258,
     "234": 240,
     "235": 242,
     "236": 239,
     "237": 241,
     "238": 241,
     "239": 248,
     "240": 234,
     "241": 230,
     "242": 214,
     "243": 212,
     "244": 211,
     "245": 213,
     "246": 211,
     "247": 191,
     "248": 194,
     "249": 212,
     "250": 193,
     "251": 175,
     "252": 193,
     "253": 159,
     "254": 163,
     "255": 179,
     "256": 150,
     "257": 158,
     "258": 166,
     "259": 155,
     "260": 140,
     "261": 134,
     "262": 137,
     "263": 129,
     "264": 118,
     "265": 118,
     "266": 108,
     "267": 108,
     "268": 109,
     "269": 100,
     "270": 95,
     "271": 97,
     "272": 91,
     "273": 74,
     "274": 75,
     "275": 67,
     "276": 85,
     "277": 69,
     "278": 57,
     "279": 64,
     "280": 67,
     "281": 68,
     "282": 68,
     "283": 56,
     "284": 48,
     "285": 55,
     "286": 45,
     "287": 46,
     "288": 42,
     "289": 45,
     "290": 41,
     "291": 42,
     "292": 28,
     "293": 38,
     "294": 39,
     "295": 29,
     "296": 28,
     "297": 23,
     "298": 24,
     "299": 17,
     "300": 14,
     "301": 17,
     "302": 19,
     "303": 22,
     "304": 13,
     "305": 17,
     "306": 13,
     "307": 12,
     "308": 17,
     "309": 15,
     "310": 22,
     "311": 12,
     "312": 20,
     "313": 14,
     "314": 10,
     "315": 13,
     "316": 13,
     "317": 13,
     "318": 13,
     "319": 13,
     "320": 13,
     "321": 13,
     "322": 17,
     "323": 11,
     "324": 9,
     "325": 12,
     "326": 13,
     "327": 5,
     "328": 12,
     "329": 13,
     "330": 9,
     "331": 12,
     "332": 12,
     "333": 13,
     "334": 9,
     "335": 5,
     "336": 11,
     "337": 8,
     "338": 6,
     "339": 5,
     "340": 4,
     "341": 4,
     "342": 3,
     "343": 3,
     "344": 3,
     "345": 1,
     "346": 2,
     "347": 1,
     "348": 1,
     "349": 2,
     "351": 2,
     "352": 3,
     "353": 5,
     "354": 3,
     "355": 2,
     "356": 2,
     "357": 3,
     "358": 3,
     "359": 3,
     "361": 2,
     "362": 4,
     "363": 2,
     "364": 5,
     "365": 3,
     "366": 4,
     "367": 1,
     "368": 2,
     "369": 1,
     "370": 2,
     "371": 1,
     "372": 1,
     "374": 1,
     "375": 1,
     "376": 1,
     "377": 3,
     "378": 2,
     "379": 2,
     "380": 1,
     "381": 1,
     "382": 1,
     "384": 2,
     "385": 2,
     "386": 2,
     "387": 1,
     "388": 3,
     "390": 2,
     "391": 1,
     "392": 1,
     "395": 1,
     "396": 1,
     "398": 1,
     "399": 2,
     "401": 1,
     "403": 1,
     "451": 1
    }
   },
   "max_glide": [
    404,
    6631675
   ],
   "max_peak": {
    "bits": 55,
    "top64": "10734248079608624128",
    "n": 4196607
   },
   "has_delay": true,
   "max_delay": [
    491,
    7360215
   ],
   "basins": {
    "0": 1281357,
    "1": 1127115,
    "2": 1785832
   },
   "mean_glide_odd_n": 6.405075550079346,
   "mean_glide_odd_steps_odd_n": 4.099430084228516,
   "measured_drift_bits_per_odd_step": -0.3158164301110812
  },
  "24": {
   "k": 24,
   "range": [
    8388608,
    16777216
   ],
   "next_n": 16777216,
   "complete": true,
   "odd": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 26805852.0,
    "sum_glide_odd_steps": 17153785.0,
    "sum_log2_drop": -5428459.990789525,
    "glide_hist": {
     "2": 1835008,
     "3": 655360,
     "4": 327680,
     "5": 262144,
     "6": 147456,
     "7": 172032,
     "8": 108544,
     "9": 56320,
     "10": 37504,
     "11": 54400,
     "12": 55600,
     "13": 40728,
     "14": 43502,
     "15": 35492,
     "16": 22803,
     "17": 17993,
     "18": 21335,
     "19": 22672,
     "20": 19674,
     "21": 19530,
     "22": 18083,
     "23": 15799,
     "24": 15171,
     "25": 12105,
     "26": 9202,
     "27": 8354,
     "28": 9052,
     "29": 9215,
     "30": 8599,
     "31": 8028,
     "32": 6675,
     "33": 5540,
     "34": 5237,
     "35": 5469,
     "36": 5511,
     "37": 5289,
     "38": 5155,
     "39": 4788,
     "40": 4549,
     "41": 4160,
     "42": 3379,
     "43": 2996,
     "44": 3027,
     "45": 3028,
     "46": 2964,
     "47": 2812,
     "48": 2581,
     "49": 2318,
     "50": 2006,
     "51": 1976,
     "52": 2007,
     "53": 2049,
     "54": 2081,
     "55": 1922,
     "56": 1868,
     "57": 1701,
     "58": 1480,
     "59": 1305,
     "60": 1272,
     "61": 1265,
     "62": 1251,
     "63": 1179,
     "64": 1038,
     "65": 970,
     "66": 925,
     "67": 847,
     "68": 860,
     "69": 844,
     "70": 858,
     "71": 823,
     "72": 722,
     "73": 693,
     "74": 666,
     "75": 680,
     "76": 644,
     "77": 678,
     "78": 621,
     "79": 597,
     "80": 560,
     "81": 508,
     "82": 468,
     "83": 446,
     "84": 470,
     "85": 421,
     "86": 446,
     "87": 455,
     "88": 402,
     "89": 381,
     "90": 352,
     "91": 358,
     "92": 315,
     "93": 336,
     "94": 315,
     "95": 317,
     "96": 282,
     "97": 280,
     "98": 231,
     "99": 230,
     "100": 217,
     "101": 224,
     "102": 197,
     "103": 189,
     "104": 184,
     "105": 165,
     "106": 192,
     "107": 151,
     "108": 168,
     "109": 171,
     "110": 174,
     "111": 159,
     "112": 148,
     "113": 155,
     "114": 124,
     "115": 133,
     "116": 109,
     "117": 118,
     "118": 121,
     "119": 98,
     "120": 115,
     "121": 103,
     "122": 94,
     "123": 96,
     "124": 90,
     "125": 95,
     "126": 90,
     "127": 64,
     "128": 74,
     "129": 69,
     "130": 71,
     "131": 76,
     "132": 60,
     "133": 47,
     "134": 61,
     "135": 70,
     "136": 54,
     "137": 54,
     "138": 42,
     "139": 38,
     "140": 32,
     "141": 43,
     "142": 47,
     "143": 33,
     "144": 37,
     "145": 41,
     "146": 39,
     "147": 26,
     "148": 38,
     "149": 28,
     "150": 34,
     "151": 25,
     "152": 28,
     "153": 27,
     "154": 28,
     "155": 29,
     "156": 36,
     "157": 22,
     "158": 29,
     "159": 33,
     "160": 20,
     "161": 26,
     "162": 26,
     "163": 17,
     "164": 21,
     "165": 18,
     "166": 28,
     "167": 24,
     "168": 16,
     "169": 16,
     "170": 21,
     "171": 21,
     "172": 13,
     "173": 12,
     "174": 14,
     "175": 9,
     "176": 11,
     "177": 15,
     "178": 10,
     "179": 13,
     "180": 19,
     "181": 8,
     "182": 10,
     "183": 7,
     "184": 7,
     "185": 7,
     "186": 9,
     "187": 9,
     "188": 8,
     "189": 12,
     "190": 4,
     "191": 11,
     "192": 8,
     "193": 8,
     "194": 3,
     "195": 4,
     "196": 4,
     "197": 2,
     "198": 5,
     "199": 6,
     "200": 11,
     "201": 9,
     "202": 7,
     "203": 9,
     "204": 5,
     "205": 2,
     "206": 9,
     "207": 6,
     "208": 4,
     "209": 8,
     "210": 3,
     "211": 4,
     "213": 5,
     "214": 4,
     "215": 4,
     "216": 7,
     "217": 3,
     "218": 1,
     "219": 4,
     "220": 3,
     "221": 4,
     "222": 3,
     "223": 3,
     "224": 4,
     "225": 3,
     "226": 4,
     "227": 3,
     "228": 2,
     "229": 2,
     "230": 2,
     "231": 1,
     "233": 3,
     "234": 2,
     "235": 4,
     "236": 2,
     "237": 4,
     "238": 3,
     "239": 3,
     "240": 3,
     "241": 2,
     "242": 3,
     "243": 3,
     "244": 3,
     "245": 1,
     "246": 4,
     "247": 3,
     "249": 2,
     "250": 3,
     "251": 1,
     "253": 2,
     "255": 1,
     "260": 2,
     "261": 1,
     "262": 1,
     "264": 2,
     "266": 1,
     "268": 1,
     "269": 2,
     "271": 1,
     "272": 1,
     "275": 1,
     "276": 1,
     "283": 1,
     "284": 1,
     "286": 1,
     "299": 1,
     "306": 1,
     "314": 1,
     "317": 1,
     "318": 1,
     "319": 1,
     "340": 1,
     "360": 1,
     "375": 1,
     "377": 1,
     "380": 1,
     "389": 1,
     "392": 1,
     "395": 1,
     "398": 1
    },
    "glide_odd_steps_hist": {
     "1": 2097152,
     "2": 524288,
     "3": 458752,
     "4": 196608,
     "5": 200704,
     "6": 82944,
     "7": 75008,
     "8": 80480,
     "9": 57648,
     "10": 54209,
     "11": 31909,
     "12": 31529,
     "13": 32663,
     "14": 27042,
     "15": 26330,
     "16": 21058,
     "17": 18361,
     "18": 13228,
     "19": 13610,
     "20": 13151,
     "21": 11375,
     "22": 9743,
     "23": 7846,
     "24": 8029,
     "25": 7976,
     "26": 7151,
     "27": 6858,
     "28": 5797,
     "29": 5007,
     "30": 4294,
     "31": 4470,
     "32": 4182,
     "33": 3694,
     "34": 3280,
     "35": 2931,
     "36": 2944,
     "37": 2887,
     "38": 2787,
     "39": 2438,
     "40": 2193,
     "41": 1939,
     "42": 1762,
     "43": 1710,
     "44": 1554,
     "45": 1326,
     "46": 1300,
     "47": 1223,
     "48": 1247,
     "49": 1140,
     "50": 1002,
     "51": 946,
     "52": 956,
     "53": 915,
     "54": 913,
     "55": 847,
     "56": 704,
     "57": 687,
     "58": 631,
     "59": 637,
     "60": 601,
     "61": 571,
     "62": 518,
     "63": 509,
     "64": 480,
     "65": 432,
     "66": 419,
     "67": 403,
     "68": 330,
     "69": 306,
     "70": 303,
     "71": 265,
     "72": 271,
     "73": 265,
     "74": 259,
     "75": 230,
     "76": 254,
     "77": 242,
     "78": 203,
     "79": 158,
     "80": 152,
     "81": 162,
     "82": 153,
     "83": 141,
     "84": 144,
     "85": 141,
     "86": 120,
     "87": 135,
     "88": 127,
     "89": 104,
     "90": 103,
     "91": 91,
     "92": 74,
     "93": 75,
     "94": 79,
     "95": 79,
     "96": 71,
     "97": 45,
     "98": 59,
     "99": 49,
     "100": 42,
     "101": 53,
     "102": 58,
     "103": 42,
     "104": 48,
     "105": 39,
     "106": 35,
     "107": 38,
     "108": 49,
     "109": 43,
     "110": 30,
     "111": 37,
     "112": 37,
     "113": 34,
     "114": 35,
     "115": 24,
     "116": 28,
     "117": 29,
     "118": 29,
     "119": 18,
     "120": 24,
     "121": 19,
     "122": 23,
     "123": 17,
     "124": 16,
     "125": 11,
     "126": 12,
     "127": 13,
     "128": 10,
     "129": 8,
     "130": 9,
     "131": 8,
     "132": 12,
     "133": 6,
     "134": 11,
     "135": 8,
     "136": 8,
     "137": 8,
     "138": 9,
     "139": 5,
     "140": 11,
     "141": 12,
     "142": 8,
     "143": 6,
     "144": 8,
     "145": 8,
     "146": 8,
     "147": 3,
     "148": 5,
     "149": 5,
     "150": 3,
     "151": 6,
     "152": 5,
     "153": 6,
     "154": 5,
     "155": 2,
     "156": 5,
     "157": 7,
     "158": 2,
     "159": 7,
     "160": 2,
     "161": 6,
     "162": 4,
     "163": 2,
     "164": 3,
     "165": 1,
     "166": 5,
     "167": 3,
     "168": 4,
     "169": 5,
     "170": 2,
     "171": 4,
     "172": 1,
     "173": 3,
     "174": 1,
     "177": 1,
     "179": 1,
     "181": 1,
     "182": 3,
     "183": 2,
     "184": 1,
     "185": 2,
     "186": 1,
     "187": 1,
     "189": 1,
     "190": 1,
     "196": 2,
     "198": 1,
     "204": 1,
     "216": 1,
     "219": 1,
     "220": 1,
     "221": 2,
     "227": 1,
     "247": 1,
     "258": 1,
     "260": 1,
     "262": 1,
     "268": 1,
     "270": 1,
     "272": 1,
     "275": 1
    },
    "peak_excess_bits_hist": {
     "0": 611669,
     "1": 2064872,
     "2": 862302,
     "3": 326624,
     "4": 153043,
     "5": 80860,
     "6": 42922,
     "7": 23377,
     "8": 12871,
     "9": 7019,
     "10": 3990,
     "11": 2184,
     "12": 1164,
     "13": 640,
     "14": 370,
     "15": 170,
     "16": 108,
     "17": 47,
     "18": 35,
     "19": 16,
     "20": 6,
     "21": 5,
     "23": 5,
     "24": 1,
     "31": 4
    },
    "sum_delay": 405653514.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "2": 1,
     "4": 6,
     "5": 6,
     "6": 21,
     "7": 22,
     "8": 41,
     "9": 68,
     "10": 103,
     "11": 148,
     "12": 211,
     "13": 292,
     "14": 394,
     "15": 508,
     "16": 619,
     "17": 854,
     "18": 1049,
     "19": 1296,
     "20": 1600,
     "21": 1978,
     "22": 2333,
     "23": 2797,
     "24": 3338,
     "25": 3646,
     "26": 4237,
     "27": 4951,
     "28": 5559,
     "29": 6565,
     "30": 7371,
     "31": 8357,
     "32": 9106,
     "33": 9995,
     "34": 10744,
     "35": 11910,
     "36": 13000,
     "37": 14034,
     "38": 15435,
     "39": 16912,
     "40": 17852,
     "41": 19141,
     "42": 20050,
     "43": 21211,
     "44": 22657,
     "45": 23739,
     "46": 25356,
     "47": 27081,
     "48": 28260,
     "49": 29361,
     "50": 30178,
     "51": 30942,
     "52": 31722,
     "53": 32972,
     "54": 34193,
     "55": 35782,
     "56": 37272,
     "57": 38312,
     "58": 39029,
     "59": 39665,
     "60": 39763,
     "61": 40540,
     "62": 41369,
     "63": 42706,
     "64": 43714,
     "65": 44547,
     "66": 44679,
     "67": 44950,
     "68": 45063,
     "69": 45100,
     "70": 45700,
     "71": 46391,
     "72": 46718,
     "73": 47523,
     "74": 47551,
     "75": 46832,
     "76": 46457,
     "77": 46144,
     "78": 45799,
     "79": 45973,
     "80": 46382,
     "81": 46602,
     "82": 45960,
     "83": 45905,
     "84": 45644,
     "85": 44999,
     "86": 44769,
     "87": 45100,
     "88": 45147,
     "89": 45384,
     "90": 44813,
     "91": 44052,
     "92": 43247,
     "93": 41888,
     "94": 41015,
     "95": 40510,
     "96": 39816,
     "97": 39514,
     "98": 39216,
     "99": 39014,
     "100": 38406,
     "101": 38424,
     "102": 37097,
     "103": 36887,
     "104": 36780,
     "105": 36066,
     "106": 35264,
     "107": 34736,
     "108": 33873,
     "109": 32591,
     "110": 31610,
     "111": 30834,
     "112": 29928,
     "113": 29918,
     "114": 28997,
     "115": 28737,
     "116": 28283,
     "117": 27844,
     "118": 27325,
     "119": 27041,
     "120": 26183,
     "121": 25870,
     "122": 25426,
     "123": 24745,
     "124": 24291,
     "125": 23540,
     "126": 22910,
     "127": 22267,
     "128": 21715,
     "129": 21329,
     "130": 20854,
     "131": 20564,
     "132": 20086,
     "133": 19590,
     "134": 19271,
     "135": 18595,
     "136": 18399,
     "137": 17699,
     "138": 17301,
     "139": 16937,
     "140": 16628,
     "141": 16274,
     "142": 16036,
     "143": 15582,
     "144": 15383,
     "145": 14843,
     "146": 14437,
     "147": 14299,
     "148": 13765,
     "149": 13375,
     "150": 12863,
     "151": 12611,
     "152": 12177,
     "153": 11952,
     "154": 11521,
     "155": 11156,
     "156": 10949,
     "157": 10616,
     "158": 10327,
     "159": 10177,
     "160": 9978,
     "161": 9568,
     "162": 9526,
     "163": 9301,
     "164": 8916,
     "165": 8761,
     "166": 8254,
     "167": 8057,
     "168": 7733,
     "169": 7637,
     "170": 7205,
     "171": 7094,
     "172": 6903,
     "173": 6650,
     "174": 6686,
     "175": 6512,
     "176": 6278,
     "177": 6196,
     "178": 5930,
     "179": 5977,
     "180": 5589,
     "181": 5434,
     "182": 5326,
     "183": 5104,
     "184": 4886,
     "185": 4706,
     "186": 4664,
     "187": 4468,
     "188": 4464,
     "189": 4279,
     "190": 4141,
     "191": 4118,
     "192": 3964,
     "193": 3836,
     "194": 3802,
     "195": 3523,
     "196": 3573,
     "197": 3457,
     "198": 3250,
     "199": 3250,
     "200": 3063,
     "201": 3048,
     "202": 2897,
     "203": 2845,
     "204": 2781,
     "205": 2570,
     "206": 2640,
     "207": 2554,
     "208": 2374,
     "209": 2335,
     "210": 2260,
     "211": 2211,
     "212": 2121,
     "213": 2020,
     "214": 2028,
     "215": 1872,
     "216": 1848,
     "217": 1810,
     "218": 1774,
     "219": 1663,
     "220": 1697,
     "221": 1649,
     "222": 1513,
     "223": 1491,
     "224": 1403,
     "225": 1332,
     "226": 1334,
     "227": 1265,
     "228": 1239,
     "229": 1196,
     "230": 1140,
     "231": 1154,
     "232": 1152,
     "233": 1059,
     "234": 1015,
     "235": 1036,
     "236": 994,
     "237": 979,
     "238": 886,
     "239": 894,
     "240": 898,
     "241": 861,
     "242": 869,
     "243": 798,
     "244": 758,
     "245": 764,
     "246": 765,
     "247": 673,
     "248": 728,
     "249": 694,
     "250": 681,
     "251": 706,
     "252": 643,
     "253": 628,
     "254": 608,
     "255": 600,
     "256": 580,
     "257": 554,
     "258": 554,
     "259": 472,
     "260": 527,
     "261": 516,
     "262": 514,
     "263": 482,
     "264": 482,
     "265": 474,
     "266": 458,
     "267": 439,
     "268": 461,
     "269": 428,
     "270": 406,
     "271": 393,
     "272": 380,
     "273": 367,
     "274": 357,
     "275": 347,
     "276": 323,
     "277": 321,
     "278": 299,
     "279": 283,
     "280": 290,
     "281": 288,
     "282": 283,
     "283": 269,
     "284": 251,
     "285": 249,
     "286": 231,
     "287": 220,
     "288": 213,
     "289": 210,
     "290": 196,
     "291": 197,
     "292": 202,
     "293": 194,
     "294": 181,
     "295": 163,
     "296": 175,
     "297": 149,
     "298": 157,
     "299": 123,
     "300": 149,
     "301": 142,
     "302": 121,
     "303": 133,
     "304": 125,
     "305": 98,
     "306": 116,
     "307": 100,
     "308": 105,
     "309": 98,
     "310": 78,
     "311": 106,
     "312": 81,
     "313": 85,
     "314": 83,
     "315": 86,
     "316": 63,
     "317": 73,
     "318": 71,
     "319": 63,
     "320": 74,
     "321": 58,
     "322": 50,
     "323": 64,
     "324": 70,
     "325": 44,
     "326": 62,
     "327": 44,
     "328": 49,
     "329": 54,
     "330": 43,
     "331": 41,
     "332": 41,
     "333": 35,
     "334": 35,
     "335": 34,
     "336": 36,
     "337": 34,
     "338": 35,
     "339": 30,
     "340": 25,
     "341": 31,
     "342": 28,
     "343": 35,
     "344": 31,
     "345": 24,
     "346": 26,
     "347": 17,
     "348": 24,
     "349": 14,
     "350": 28,
     "351": 20,
     "352": 16,
     "353": 27,
     "354": 22,
     "355": 21,
     "356": 12,
     "357": 21,
     "358": 15,
     "359": 12,
     "360": 21,
     "361": 12,
     "362": 19,
     "363": 15,
     "364": 13,
     "365": 13,
     "366": 13,
     "367": 10,
     "368": 10,
     "369": 13,
     "370": 11,
     "371": 8,
     "372": 9,
     "373": 9,
     "374": 12,
     "375": 8,
     "376": 6,
     "377": 10,
     "378": 10,
     "379": 11,
     "380": 11,
     "381": 10,
     "382": 8,
     "383": 6,
     "384": 7,
     "385": 10,
     "386": 7,
     "387": 2,
     "388": 10,
     "389": 9,
     "390": 6,
     "391": 7,
     "392": 5,
     "393": 5,
     "394": 6,
     "395": 7,
     "396": 3,
     "397": 5,
     "398": 4,
     "399": 4,
     "400": 5,
     "401": 5,
     "402": 5,
     "403": 6,
     "404": 4,
     "405": 3,
     "406": 6,
     "407": 4,
     "408": 3,
     "409": 4,
     "410": 7,
     "411": 4,
     "412": 4,
     "413": 3,
     "414": 2,
     "415": 5,
     "416": 2,
     "417": 1,
     "419": 3,
     "420": 4,
     "421": 1,
     "423": 2,
     "426": 1,
     "427": 1,
     "428": 2,
     "429": 2,
     "431": 2,
     "432": 2,
     "433": 3,
     "434": 3,
     "435": 2,
     "436": 2,
     "437": 2,
     "438": 2,
     "440": 1,
     "441": 2,
     "442": 1,
     "443": 1,
     "445": 1,
     "446": 1,
     "447": 1,
     "448": 2,
     "449": 1,
     "451": 1,
     "452": 1,
     "453": 1,
     "455": 2,
     "456": 1,
     "458": 1,
     "459": 1,
     "460": 1,
     "462": 1,
     "465": 1,
     "466": 1,
     "467": 1,
     "468": 2,
     "469": 1,
     "470": 1,
     "471": 1,
     "473": 2,
     "474": 1,
     "476": 1,
     "477": 1,
     "479": 1,
     "482": 1,
     "483": 1,
     "486": 1,
     "487": 1,
     "489": 1,
     "490": 1,
     "546": 1
    }
   },
   "even": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4718592.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -7557630.180528596,
    "glide_hist": {
     "1": 3670016,
     "2": 524288
    },
    "glide_odd_steps_hist": {
     "0": 4194304
    },
    "peak_excess_bits_hist": {
     "0": 3844779,
     "1": 349525
    },
    "sum_delay": 373036777.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "1": 3,
     "3": 16,
     "4": 8,
     "5": 46,
     "6": 51,
     "7": 98,
     "8": 140,
     "9": 216,
     "10": 300,
     "11": 406,
     "12": 583,
     "13": 766,
     "14": 944,
     "15": 1225,
     "16": 1491,
     "17": 1826,
     "18": 2301,
     "19": 2624,
     "20": 3263,
     "21": 3885,
     "22": 4550,
     "23": 5245,
     "24": 6035,
     "25": 6899,
     "26": 7705,
     "27": 8528,
     "28": 9570,
     "29": 10804,
     "30": 11987,
     "31": 13428,
     "32": 15025,
     "33": 15902,
     "34": 17022,
     "35": 17982,
     "36": 19415,
     "37": 21028,
     "38": 22581,
     "39": 24319,
     "40": 25830,
     "41": 27229,
     "42": 28376,
     "43": 29688,
     "44": 30610,
     "45": 32139,
     "46": 33950,
     "47": 35095,
     "48": 37160,
     "49": 38489,
     "50": 39129,
     "51": 39579,
     "52": 39988,
     "53": 40832,
     "54": 41977,
     "55": 43076,
     "56": 44756,
     "57": 46116,
     "58": 46519,
     "59": 46581,
     "60": 46923,
     "61": 47065,
     "62": 47473,
     "63": 48273,
     "64": 49125,
     "65": 49909,
     "66": 50196,
     "67": 50005,
     "68": 49756,
     "69": 49154,
     "70": 49538,
     "71": 49649,
     "72": 50173,
     "73": 50255,
     "74": 49798,
     "75": 49265,
     "76": 48374,
     "77": 47321,
     "78": 46840,
     "79": 46600,
     "80": 46549,
     "81": 46466,
     "82": 46509,
     "83": 46107,
     "84": 45038,
     "85": 44699,
     "86": 43896,
     "87": 43525,
     "88": 43778,
     "89": 43701,
     "90": 43365,
     "91": 42491,
     "92": 41184,
     "93": 39917,
     "94": 38859,
     "95": 37703,
     "96": 36972,
     "97": 36384,
     "98": 35842,
     "99": 35480,
     "100": 35017,
     "101": 34332,
     "102": 33770,
     "103": 33101,
     "104": 32603,
     "105": 31936,
     "106": 31305,
     "107": 30607,
     "108": 29713,
     "109": 28788,
     "110": 27446,
     "111": 26613,
     "112": 26120,
     "113": 25178,
     "114": 25026,
     "115": 24585,
     "116": 24340,
     "117": 23785,
     "118": 23384,
     "119": 22838,
     "120": 22150,
     "121": 21689,
     "122": 21251,
     "123": 20893,
     "124": 20192,
     "125": 19753,
     "126": 19195,
     "127": 18530,
     "128": 17995,
     "129": 17420,
     "130": 17162,
     "131": 16958,
     "132": 16492,
     "133": 16210,
     "134": 15721,
     "135": 15245,
     "136": 14743,
     "137": 14481,
     "138": 13945,
     "139": 13709,
     "140": 13166,
     "141": 13070,
     "142": 12707,
     "143": 12487,
     "144": 12211,
     "145": 11880,
     "146": 11572,
     "147": 11132,
     "148": 10824,
     "149": 10460,
     "150": 10155,
     "151": 9898,
     "152": 9596,
     "153": 9233,
     "154": 8909,
     "155": 8499,
     "156": 8216,
     "157": 8088,
     "158": 7851,
     "159": 7575,
     "160": 7560,
     "161": 7285,
     "162": 7100,
     "163": 6832,
     "164": 6644,
     "165": 6534,
     "166": 6275,
     "167": 6155,
     "168": 5754,
     "169": 5760,
     "170": 5482,
     "171": 5271,
     "172": 5007,
     "173": 5037,
     "174": 4859,
     "175": 4607,
     "176": 4650,
     "177": 4437,
     "178": 4362,
     "179": 4219,
     "180": 4104,
     "181": 3995,
     "182": 3927,
     "183": 3710,
     "184": 3525,
     "185": 3530,
     "186": 3387,
     "187": 3281,
     "188": 3209,
     "189": 2986,
     "190": 2990,
     "191": 2942,
     "192": 2864,
     "193": 2756,
     "194": 2707,
     "195": 2622,
     "196": 2483,
     "197": 2388,
     "198": 2269,
     "199": 2213,
     "200": 2197,
     "201": 2066,
     "202": 2064,
     "203": 1973,
     "204": 1841,
     "205": 1845,
     "206": 1754,
     "207": 1738,
     "208": 1616,
     "209": 1632,
     "210": 1487,
     "211": 1461,
     "212": 1381,
     "213": 1390,
     "214": 1249,
     "215": 1313,
     "216": 1207,
     "217": 1147,
     "218": 1143,
     "219": 1151,
     "220": 1067,
     "221": 1049,
     "222": 1042,
     "223": 959,
     "224": 950,
     "225": 863,
     "226": 859,
     "227": 838,
     "228": 752,
     "229": 794,
     "230": 786,
     "231": 736,
     "232": 718,
     "233": 681,
     "234": 682,
     "235": 654,
     "236": 663,
     "237": 665,
     "238": 670,
     "239": 617,
     "240": 592,
     "241": 596,
     "242": 542,
     "243": 539,
     "244": 538,
     "245": 560,
     "246": 466,
     "247": 488,
     "248": 481,
     "249": 474,
     "250": 475,
     "251": 445,
     "252": 462,
     "253": 416,
     "254": 444,
     "255": 436,
     "256": 408,
     "257": 414,
     "258": 392,
     "259": 367,
     "260": 354,
     "261": 342,
     "262": 324,
     "263": 332,
     "264": 329,
     "265": 329,
     "266": 306,
     "267": 293,
     "268": 276,
     "269": 272,
     "270": 294,
     "271": 260,
     "272": 239,
     "273": 235,
     "274": 216,
     "275": 219,
     "276": 198,
     "277": 199,
     "278": 204,
     "279": 198,
     "280": 189,
     "281": 186,
     "282": 188,
     "283": 167,
     "284": 160,
     "285": 169,
     "286": 144,
     "287": 136,
     "288": 138,
     "289": 123,
     "290": 125,
     "291": 116,
     "292": 110,
     "293": 115,
     "294": 107,
     "295": 99,
     "296": 108,
     "297": 84,
     "298": 76,
     "299": 77,
     "300": 67,
     "301": 72,
     "302": 73,
     "303": 69,
     "304": 58,
     "305": 72,
     "306": 55,
     "307": 48,
     "308": 52,
     "309": 49,
     "310": 57,
     "311": 41,
     "312": 49,
     "313": 42,
     "314": 38,
     "315": 34,
     "316": 40,
     "317": 34,
     "318": 37,
     "319": 36,
     "320": 42,
     "321": 33,
     "322": 31,
     "323": 30,
     "324": 32,
     "325": 35,
     "326": 26,
     "327": 26,
     "328": 32,
     "329": 29,
     "330": 27,
     "331": 30,
     "332": 30,
     "333": 30,
     "334": 17,
     "335": 20,
     "336": 27,
     "337": 13,
     "338": 17,
     "339": 19,
     "340": 18,
     "341": 13,
     "342": 14,
     "343": 16,
     "344": 12,
     "345": 13,
     "346": 15,
     "347": 12,
     "348": 12,
     "349": 9,
     "350": 6,
     "351": 6,
     "352": 15,
     "353": 12,
     "354": 8,
     "355": 12,
     "356": 13,
     "357": 6,
     "358": 7,
     "359": 5,
     "360": 5,
     "361": 9,
     "362": 7,
     "363": 7,
     "364": 10,
     "365": 7,
     "366": 6,
     "367": 4,
     "368": 8,
     "369": 7,
     "370": 5,
     "371": 5,
     "372": 5,
     "373": 5,
     "374": 5,
     "375": 5,
     "376": 6,
     "377": 9,
     "378": 10,
     "379": 6,
     "380": 5,
     "381": 5,
     "382": 5,
     "383": 5,
     "384": 7,
     "385": 5,
     "386": 6,
     "387": 6,
     "388": 5,
     "389": 3,
     "390": 5,
     "391": 7,
     "392": 4,
     "393": 5,
     "394": 5,
     "395": 2,
     "396": 5,
     "397": 3,
     "398": 4,
     "399": 3,
     "400": 2,
     "401": 3,
     "402": 5,
     "403": 3,
     "404": 1,
     "405": 1,
     "406": 1,
     "407": 1,
     "408": 2,
     "410": 1,
     "411": 1,
     "412": 2,
     "414": 1,
     "415": 1,
     "417": 1,
     "422": 1,
     "423": 1,
     "430": 1,
     "432": 1,
     "435": 2,
     "439": 1,
     "449": 1,
     "450": 1,
     "451": 2,
     "453": 1,
     "455": 2,
     "457": 1,
     "458": 1,
     "459": 1,
     "464": 1,
     "467": 1,
     "470": 2,
     "471": 1,
     "472": 1,
     "475": 1,
     "478": 1,
     "485": 1,
     "492": 1
    }
   },
   "max_glide": [
    398,
    8393215
   ],
   "max_peak": {
    "bits": 55,
    "top64": "10734248079608624128",
    "n": 8393215
   },
   "has_delay": true,
   "max_delay": [
    546,
    12960495
   ],
   "basins": {
    "0": 2563728,
    "1": 2254862,
    "2": 3570018
   },
   "mean_glide_odd_n": 6.391013145446777,
   "mean_glide_odd_steps_odd_n": 4.089781045913696,
   "measured_drift_bits_per_odd_step": -0.31645843706153043
  },
  "25": {
   "k": 25,
   "range": [
    16777216,
    33554432
   ],
   "next_n": 33554432,
   "complete": true,
   "odd": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 53633949.0,
    "sum_glide_odd_steps": 34323110.0,
    "sum_log2_drop": -10853625.31261972,
    "glide_hist": {
     "2": 3670016,
     "3": 1310720,
     "4": 655360,
     "5": 524288,
     "6": 294912,
     "7": 344064,
     "8": 217088,
     "9": 112640,
     "10": 75008,
     "11": 108800,
     "12": 111200,
     "13": 81456,
     "14": 87004,
     "15": 70985,
     "16": 45616,
     "17": 35911,
     "18": 42825,
     "19": 45247,
     "20": 39175,
     "21": 38970,
     "22": 36140,
     "23": 31733,
     "24": 29975,
     "25": 24295,
     "26": 18258,
     "27": 16737,
     "28": 18343,
     "29": 18582,
     "30": 17251,
     "31": 15885,
     "32": 13561,
     "33": 11207,
     "34": 10502,
     "35": 10749,
     "36": 11021,
     "37": 10848,
     "38": 10449,
     "39": 9838,
     "40": 9259,
     "41": 8044,
     "42": 6802,
     "43": 6166,
     "44": 5952,
     "45": 5809,
     "46": 5783,
     "47": 5607,
     "48": 5083,
     "49": 4446,
     "50": 4029,
     "51": 3901,
     "52": 4039,
     "53": 4143,
     "54": 4041,
     "55": 3806,
     "56": 3654,
     "57": 3310,
     "58": 2948,
     "59": 2684,
     "60": 2455,
     "61": 2414,
     "62": 2405,
     "63": 2391,
     "64": 2253,
     "65": 2068,
     "66": 1937,
     "67": 1780,
     "68": 1766,
     "69": 1666,
     "70": 1728,
     "71": 1603,
     "72": 1519,
     "73": 1357,
     "74": 1334,
     "75": 1305,
     "76": 1290,
     "77": 1337,
     "78": 1260,
     "79": 1231,
     "80": 1170,
     "81": 1048,
     "82": 995,
     "83": 900,
     "84": 860,
     "85": 872,
     "86": 859,
     "87": 820,
     "88": 771,
     "89": 700,
     "90": 717,
     "91": 645,
     "92": 640,
     "93": 641,
     "94": 641,
     "95": 610,
     "96": 599,
     "97": 521,
     "98": 479,
     "99": 459,
     "100": 443,
     "101": 445,
     "102": 407,
     "103": 418,
     "104": 379,
     "105": 362,
     "106": 383,
     "107": 321,
     "108": 338,
     "109": 324,
     "110": 314,
     "111": 301,
     "112": 322,
     "113": 293,
     "114": 277,
     "115": 263,
     "116": 243,
     "117": 243,
     "118": 208,
     "119": 225,
     "120": 220,
     "121": 169,
     "122": 174,
     "123": 184,
     "124": 169,
     "125": 179,
     "126": 180,
     "127": 176,
     "128": 154,
     "129": 152,
     "130": 163,
     "131": 129,
     "132": 129,
     "133": 134,
     "134": 105,
     "135": 111,
     "136": 113,
     "137": 101,
     "138": 101,
     "139": 102,
     "140": 100,
     "141": 101,
     "142": 97,
     "143": 81,
     "144": 77,
     "145": 68,
     "146": 61,
     "147": 64,
     "148": 70,
     "149": 61,
     "150": 62,
     "151": 59,
     "152": 73,
     "153": 63,
     "154": 68,
     "155": 61,
     "156": 67,
     "157": 57,
     "158": 53,
     "159": 53,
     "160": 56,
     "161": 50,
     "162": 52,
     "163": 42,
     "164": 28,
     "165": 54,
     "166": 43,
     "167": 50,
     "168": 37,
     "169": 41,
     "170": 32,
     "171": 30,
     "172": 31,
     "173": 33,
     "174": 33,
     "175": 28,
     "176": 30,
     "177": 29,
     "178": 29,
     "179": 19,
     "180": 20,
     "181": 24,
     "182": 25,
     "183": 17,
     "184": 30,
     "185": 19,
     "186": 18,
     "187": 29,
     "188": 22,
     "189": 17,
     "190": 15,
     "191": 17,
     "192": 14,
     "193": 11,
     "194": 15,
     "195": 19,
     "196": 13,
     "197": 12,
     "198": 19,
     "199": 16,
     "200": 14,
     "201": 17,
     "202": 13,
     "203": 19,
     "204": 16,
     "205": 12,
     "206": 13,
     "207": 14,
     "208": 11,
     "209": 11,
     "210": 12,
     "211": 11,
     "212": 9,
     "213": 10,
     "214": 8,
     "215": 9,
     "216": 9,
     "217": 11,
     "218": 2,
     "219": 6,
     "220": 5,
     "221": 3,
     "222": 5,
     "223": 7,
     "224": 5,
     "225": 3,
     "226": 8,
     "227": 9,
     "228": 7,
     "229": 6,
     "230": 7,
     "231": 5,
     "232": 2,
     "233": 6,
     "234": 7,
     "235": 4,
     "236": 7,
     "237": 3,
     "238": 7,
     "239": 2,
     "240": 3,
     "241": 1,
     "242": 3,
     "243": 2,
     "244": 3,
     "245": 4,
     "246": 3,
     "247": 1,
     "248": 1,
     "249": 3,
     "250": 3,
     "252": 1,
     "253": 1,
     "255": 1,
     "256": 1,
     "258": 4,
     "259": 1,
     "260": 1,
     "261": 2,
     "262": 2,
     "263": 1,
     "264": 4,
     "266": 1,
     "267": 2,
     "268": 1,
     "269": 1,
     "270": 1,
     "271": 1,
     "272": 1,
     "274": 1,
     "278": 2,
     "279": 1,
     "280": 1,
     "281": 1,
     "282": 1,
     "283": 2,
     "284": 3,
     "288": 1,
     "305": 2,
     "306": 1,
     "310": 2,
     "312": 1,
     "313": 1,
     "316": 1,
     "317": 1,
     "318": 1,
     "326": 1,
     "328": 1,
     "337": 1,
     "339": 1,
     "340": 1,
     "341": 1,
     "342": 1,
     "365": 1,
     "368": 2,
     "371": 1,
     "377": 1,
     "378": 1,
     "382": 1,
     "383": 1,
     "397": 1
    },
    "glide_odd_steps_hist": {
     "1": 4194304,
     "2": 1048576,
     "3": 917504,
     "4": 393216,
     "5": 401408,
     "6": 165888,
     "7": 150016,
     "8": 160960,
     "9": 115296,
     "10": 108418,
     "11": 63820,
     "12": 63061,
     "13": 65077,
     "14": 54020,
     "15": 52488,
     "16": 42339,
     "17": 36999,
     "18": 26263,
     "19": 26792,
     "20": 26488,
     "21": 22568,
     "22": 19808,
     "23": 15795,
     "24": 16349,
     "25": 16023,
     "26": 14618,
     "27": 13672,
     "28": 11644,
     "29": 9945,
     "30": 8710,
     "31": 8777,
     "32": 8356,
     "33": 7194,
     "34": 6327,
     "35": 5704,
     "36": 6050,
     "37": 5711,
     "38": 5408,
     "39": 4816,
     "40": 4207,
     "41": 3702,
     "42": 3447,
     "43": 3536,
     "44": 3190,
     "45": 2906,
     "46": 2595,
     "47": 2540,
     "48": 2505,
     "49": 2240,
     "50": 2042,
     "51": 1971,
     "52": 1977,
     "53": 1832,
     "54": 1838,
     "55": 1634,
     "56": 1519,
     "57": 1374,
     "58": 1259,
     "59": 1220,
     "60": 1189,
     "61": 1064,
     "62": 954,
     "63": 918,
     "64": 911,
     "65": 882,
     "66": 861,
     "67": 834,
     "68": 682,
     "69": 615,
     "70": 617,
     "71": 605,
     "72": 555,
     "73": 529,
     "74": 508,
     "75": 473,
     "76": 434,
     "77": 433,
     "78": 412,
     "79": 378,
     "80": 321,
     "81": 330,
     "82": 293,
     "83": 319,
     "84": 280,
     "85": 267,
     "86": 247,
     "87": 216,
     "88": 239,
     "89": 248,
     "90": 199,
     "91": 190,
     "92": 188,
     "93": 167,
     "94": 161,
     "95": 146,
     "96": 126,
     "97": 138,
     "98": 103,
     "99": 136,
     "100": 110,
     "101": 107,
     "102": 98,
     "103": 97,
     "104": 85,
     "105": 83,
     "106": 86,
     "107": 106,
     "108": 95,
     "109": 85,
     "110": 68,
     "111": 88,
     "112": 56,
     "113": 66,
     "114": 63,
     "115": 57,
     "116": 54,
     "117": 48,
     "118": 48,
     "119": 54,
     "120": 42,
     "121": 40,
     "122": 35,
     "123": 35,
     "124": 22,
     "125": 36,
     "126": 39,
     "127": 32,
     "128": 28,
     "129": 26,
     "130": 28,
     "131": 28,
     "132": 25,
     "133": 26,
     "134": 21,
     "135": 21,
     "136": 19,
     "137": 17,
     "138": 36,
     "139": 19,
     "140": 21,
     "141": 10,
     "142": 18,
     "143": 16,
     "144": 12,
     "145": 15,
     "146": 11,
     "147": 18,
     "148": 9,
     "149": 12,
     "150": 11,
     "151": 8,
     "152": 11,
     "153": 13,
     "154": 4,
     "155": 11,
     "156": 10,
     "157": 12,
     "158": 6,
     "159": 8,
     "160": 8,
     "161": 6,
     "162": 3,
     "163": 4,
     "164": 7,
     "165": 6,
     "166": 8,
     "167": 3,
     "168": 4,
     "169": 5,
     "170": 7,
     "171": 2,
     "172": 3,
     "173": 2,
     "175": 3,
     "176": 1,
     "177": 2,
     "178": 1,
     "179": 3,
     "181": 3,
     "182": 1,
     "183": 3,
     "184": 3,
     "185": 2,
     "186": 3,
     "187": 1,
     "189": 1,
     "191": 1,
     "192": 1,
     "193": 2,
     "194": 1,
     "195": 1,
     "196": 1,
     "197": 2,
     "198": 1,
     "199": 1,
     "201": 1,
     "203": 1,
     "204": 1,
     "207": 1,
     "209": 1,
     "213": 1,
     "215": 1,
     "216": 1,
     "218": 1,
     "219": 1,
     "220": 2,
     "222": 1,
     "226": 1,
     "230": 1,
     "232": 1,
     "233": 1,
     "234": 1,
     "251": 1,
     "253": 1,
     "254": 1,
     "257": 1,
     "260": 1,
     "262": 1,
     "264": 1,
     "265": 1,
     "273": 1
    },
    "peak_excess_bits_hist": {
     "0": 1223338,
     "1": 4129741,
     "2": 1724683,
     "3": 653367,
     "4": 306364,
     "5": 161498,
     "6": 86121,
     "7": 46495,
     "8": 25598,
     "9": 14151,
     "10": 7714,
     "11": 4299,
     "12": 2315,
     "13": 1340,
     "14": 687,
     "15": 420,
     "16": 215,
     "17": 134,
     "18": 54,
     "19": 31,
     "20": 16,
     "22": 16,
     "23": 4,
     "30": 7
    },
    "sum_delay": 852649735.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 7,
     "5": 7,
     "6": 17,
     "7": 23,
     "8": 58,
     "9": 77,
     "10": 110,
     "11": 194,
     "12": 249,
     "13": 372,
     "14": 464,
     "15": 630,
     "16": 858,
     "17": 1056,
     "18": 1349,
     "19": 1770,
     "20": 2139,
     "21": 2685,
     "22": 3185,
     "23": 3777,
     "24": 4471,
     "25": 5273,
     "26": 6134,
     "27": 6920,
     "28": 8075,
     "29": 9357,
     "30": 10844,
     "31": 12178,
     "32": 13682,
     "33": 15063,
     "34": 16243,
     "35": 18106,
     "36": 19527,
     "37": 21780,
     "38": 23962,
     "39": 26233,
     "40": 28284,
     "41": 30123,
     "42": 32223,
     "43": 34127,
     "44": 35977,
     "45": 38838,
     "46": 41851,
     "47": 44107,
     "48": 46770,
     "49": 49304,
     "50": 50766,
     "51": 52668,
     "52": 54266,
     "53": 56482,
     "54": 58859,
     "55": 61794,
     "56": 64770,
     "57": 66994,
     "58": 68760,
     "59": 69440,
     "60": 70542,
     "61": 72498,
     "62": 73967,
     "63": 76717,
     "64": 78466,
     "65": 80401,
     "66": 81884,
     "67": 82447,
     "68": 82785,
     "69": 83545,
     "70": 84868,
     "71": 86844,
     "72": 87441,
     "73": 89169,
     "74": 89572,
     "75": 88971,
     "76": 88184,
     "77": 88249,
     "78": 88101,
     "79": 88585,
     "80": 89440,
     "81": 90074,
     "82": 90452,
     "83": 90177,
     "84": 89213,
     "85": 89222,
     "86": 88862,
     "87": 88884,
     "88": 90013,
     "89": 89994,
     "90": 89967,
     "91": 88827,
     "92": 86792,
     "93": 85062,
     "94": 83277,
     "95": 82598,
     "96": 81566,
     "97": 81331,
     "98": 80805,
     "99": 80261,
     "100": 79965,
     "101": 78634,
     "102": 77818,
     "103": 77095,
     "104": 76223,
     "105": 75066,
     "106": 74899,
     "107": 73405,
     "108": 71500,
     "109": 69524,
     "110": 67746,
     "111": 66050,
     "112": 64448,
     "113": 63353,
     "114": 62397,
     "115": 62058,
     "116": 61142,
     "117": 60402,
     "118": 59385,
     "119": 58299,
     "120": 57221,
     "121": 55911,
     "122": 55431,
     "123": 54543,
     "124": 53474,
     "125": 52050,
     "126": 50754,
     "127": 49076,
     "128": 48101,
     "129": 47061,
     "130": 46700,
     "131": 45675,
     "132": 44928,
     "133": 44149,
     "134": 43180,
     "135": 41992,
     "136": 40951,
     "137": 39667,
     "138": 39304,
     "139": 38376,
     "140": 37493,
     "141": 37023,
     "142": 36215,
     "143": 35259,
     "144": 34522,
     "145": 33820,
     "146": 33383,
     "147": 32420,
     "148": 31404,
     "149": 30906,
     "150": 29984,
     "151": 29191,
     "152": 28151,
     "153": 27629,
     "154": 26543,
     "155": 26069,
     "156": 25282,
     "157": 24647,
     "158": 24074,
     "159": 23739,
     "160": 23230,
     "161": 22842,
     "162": 22220,
     "163": 21630,
     "164": 20885,
     "165": 20414,
     "166": 19798,
     "167": 19122,
     "168": 18703,
     "169": 18035,
     "170": 17330,
     "171": 16978,
     "172": 16300,
     "173": 16094,
     "174": 15645,
     "175": 15364,
     "176": 14995,
     "177": 14631,
     "178": 14242,
     "179": 13881,
     "180": 13444,
     "181": 13259,
     "182": 12686,
     "183": 12148,
     "184": 11985,
     "185": 11546,
     "186": 11320,
     "187": 10937,
     "188": 10647,
     "189": 10349,
     "190": 9953,
     "191": 9926,
     "192": 9571,
     "193": 9542,
     "194": 9177,
     "195": 8824,
     "196": 8859,
     "197": 8351,
     "198": 8140,
     "199": 8036,
     "200": 7687,
     "201": 7562,
     "202": 7225,
     "203": 7084,
     "204": 6813,
     "205": 6660,
     "206": 6565,
     "207": 6185,
     "208": 6021,
     "209": 5893,
     "210": 5732,
     "211": 5546,
     "212": 5372,
     "213": 5187,
     "214": 4945,
     "215": 4754,
     "216": 4693,
     "217": 4578,
     "218": 4382,
     "219": 4283,
     "220": 4187,
     "221": 4046,
     "222": 3847,
     "223": 3805,
     "224": 3670,
     "225": 3550,
     "226": 3378,
     "227": 3321,
     "228": 3129,
     "229": 3084,
     "230": 2997,
     "231": 2905,
     "232": 2796,
     "233": 2816,
     "234": 2612,
     "235": 2609,
     "236": 2561,
     "237": 2456,
     "238": 2470,
     "239": 2297,
     "240": 2273,
     "241": 2234,
     "242": 2063,
     "243": 2092,
     "244": 2021,
     "245": 1978,
     "246": 1852,
     "247": 1870,
     "248": 1847,
     "249": 1786,
     "250": 1709,
     "251": 1676,
     "252": 1604,
     "253": 1639,
     "254": 1560,
     "255": 1472,
     "256": 1443,
     "257": 1427,
     "258": 1367,
     "259": 1326,
     "260": 1309,
     "261": 1278,
     "262": 1207,
     "263": 1261,
     "264": 1189,
     "265": 1203,
     "266": 1156,
     "267": 1097,
     "268": 1073,
     "269": 1073,
     "270": 1007,
     "271": 1026,
     "272": 975,
     "273": 919,
     "274": 874,
     "275": 843,
     "276": 857,
     "277": 839,
     "278": 800,
     "279": 798,
     "280": 747,
     "281": 760,
     "282": 710,
     "283": 706,
     "284": 687,
     "285": 644,
     "286": 608,
     "287": 625,
     "288": 598,
     "289": 552,
     "290": 550,
     "291": 538,
     "292": 529,
     "293": 476,
     "294": 485,
     "295": 473,
     "296": 458,
     "297": 408,
     "298": 387,
     "299": 428,
     "300": 360,
     "301": 349,
     "302": 379,
     "303": 329,
     "304": 309,
     "305": 337,
     "306": 297,
     "307": 283,
     "308": 287,
     "309": 284,
     "310": 301,
     "311": 263,
     "312": 274,
     "313": 274,
     "314": 227,
     "315": 213,
     "316": 217,
     "317": 215,
     "318": 201,
     "319": 193,
     "320": 200,
     "321": 181,
     "322": 169,
     "323": 186,
     "324": 161,
     "325": 167,
     "326": 166,
     "327": 157,
     "328": 159,
     "329": 143,
     "330": 138,
     "331": 124,
     "332": 132,
     "333": 134,
     "334": 106,
     "335": 114,
     "336": 110,
     "337": 115,
     "338": 99,
     "339": 92,
     "340": 90,
     "341": 103,
     "342": 87,
     "343": 99,
     "344": 80,
     "345": 78,
     "346": 86,
     "347": 58,
     "348": 68,
     "349": 59,
     "350": 65,
     "351": 50,
     "352": 56,
     "353": 70,
     "354": 58,
     "355": 58,
     "356": 57,
     "357": 56,
     "358": 44,
     "359": 51,
     "360": 48,
     "361": 47,
     "362": 42,
     "363": 47,
     "364": 50,
     "365": 33,
     "366": 40,
     "367": 32,
     "368": 36,
     "369": 39,
     "370": 26,
     "371": 35,
     "372": 30,
     "373": 40,
     "374": 34,
     "375": 16,
     "376": 34,
     "377": 23,
     "378": 28,
     "379": 26,
     "380": 27,
     "381": 27,
     "382": 25,
     "383": 24,
     "384": 25,
     "385": 27,
     "386": 22,
     "387": 24,
     "388": 18,
     "389": 21,
     "390": 23,
     "391": 15,
     "392": 24,
     "393": 16,
     "394": 19,
     "395": 16,
     "396": 13,
     "397": 17,
     "398": 16,
     "399": 15,
     "400": 14,
     "401": 20,
     "402": 13,
     "403": 14,
     "404": 19,
     "405": 13,
     "406": 15,
     "407": 9,
     "408": 14,
     "409": 7,
     "410": 14,
     "411": 14,
     "412": 9,
     "413": 8,
     "414": 10,
     "415": 11,
     "416": 12,
     "417": 11,
     "418": 10,
     "419": 8,
     "420": 10,
     "421": 3,
     "422": 7,
     "423": 4,
     "424": 7,
     "425": 11,
     "426": 5,
     "427": 3,
     "428": 5,
     "429": 5,
     "430": 3,
     "431": 5,
     "432": 7,
     "433": 7,
     "434": 8,
     "435": 7,
     "436": 5,
     "437": 4,
     "438": 1,
     "439": 7,
     "440": 6,
     "441": 2,
     "442": 5,
     "443": 4,
     "444": 5,
     "445": 5,
     "446": 2,
     "447": 3,
     "448": 1,
     "449": 3,
     "450": 1,
     "451": 4,
     "452": 3,
     "454": 4,
     "455": 2,
     "456": 2,
     "457": 2,
     "458": 3,
     "460": 2,
     "461": 3,
     "463": 1,
     "464": 2,
     "465": 2,
     "466": 3,
     "467": 2,
     "468": 2,
     "469": 3,
     "470": 3,
     "471": 3,
     "472": 1,
     "473": 4,
     "474": 2,
     "475": 2,
     "476": 2,
     "477": 1,
     "478": 1,
     "479": 2,
     "480": 1,
     "481": 2,
     "483": 1,
     "485": 1,
     "486": 2,
     "487": 2,
     "488": 2,
     "489": 1,
     "490": 2,
     "491": 3,
     "492": 4,
     "493": 1,
     "494": 2,
     "496": 1,
     "497": 2,
     "498": 1,
     "507": 1,
     "525": 1,
     "541": 2,
     "542": 1,
     "544": 2,
     "545": 1,
     "546": 1,
     "557": 1,
     "561": 1
    }
   },
   "even": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 9437184.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -15115261.361192659,
    "glide_hist": {
     "1": 7340032,
     "2": 1048576
    },
    "glide_odd_steps_hist": {
     "0": 8388608
    },
    "peak_excess_bits_hist": {
     "0": 7689557,
     "1": 699051
    },
    "sum_delay": 787561487.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "1": 3,
     "3": 17,
     "4": 7,
     "5": 52,
     "6": 54,
     "7": 118,
     "8": 166,
     "9": 251,
     "10": 363,
     "11": 508,
     "12": 706,
     "13": 938,
     "14": 1215,
     "15": 1568,
     "16": 1984,
     "17": 2436,
     "18": 3039,
     "19": 3609,
     "20": 4507,
     "21": 5361,
     "22": 6347,
     "23": 7408,
     "24": 8539,
     "25": 9911,
     "26": 11069,
     "27": 12456,
     "28": 14093,
     "29": 15835,
     "30": 18136,
     "31": 20345,
     "32": 22665,
     "33": 24482,
     "34": 26302,
     "35": 28233,
     "36": 30573,
     "37": 33260,
     "38": 35822,
     "39": 38865,
     "40": 41819,
     "41": 44076,
     "42": 46625,
     "43": 48671,
     "44": 50915,
     "45": 53710,
     "46": 56620,
     "47": 59603,
     "48": 62988,
     "49": 65165,
     "50": 67150,
     "51": 68282,
     "52": 69920,
     "53": 71167,
     "54": 73865,
     "55": 76052,
     "56": 79579,
     "57": 81871,
     "58": 83610,
     "59": 84546,
     "60": 85406,
     "61": 85650,
     "62": 87052,
     "63": 88762,
     "64": 90882,
     "65": 92577,
     "66": 93639,
     "67": 93877,
     "68": 93824,
     "69": 93420,
     "70": 93991,
     "71": 94521,
     "72": 95914,
     "73": 96261,
     "74": 96743,
     "75": 96544,
     "76": 95031,
     "77": 93391,
     "78": 92674,
     "79": 92018,
     "80": 92326,
     "81": 92580,
     "82": 93207,
     "83": 91803,
     "84": 91124,
     "85": 90168,
     "86": 88896,
     "87": 88366,
     "88": 88782,
     "89": 88975,
     "90": 88807,
     "91": 87344,
     "92": 85390,
     "93": 83447,
     "94": 80659,
     "95": 78652,
     "96": 77465,
     "97": 76656,
     "98": 75709,
     "99": 75037,
     "100": 74417,
     "101": 72959,
     "102": 72601,
     "103": 70855,
     "104": 69882,
     "105": 69130,
     "106": 68090,
     "107": 66357,
     "108": 64616,
     "109": 63151,
     "110": 60926,
     "111": 58910,
     "112": 57518,
     "113": 55891,
     "114": 55365,
     "115": 54373,
     "116": 53693,
     "117": 52696,
     "118": 51816,
     "119": 50516,
     "120": 49901,
     "121": 48552,
     "122": 47677,
     "123": 46857,
     "124": 45582,
     "125": 44574,
     "126": 43369,
     "127": 41933,
     "128": 40729,
     "129": 39771,
     "130": 39037,
     "131": 38163,
     "132": 37465,
     "133": 36852,
     "134": 35747,
     "135": 35042,
     "136": 33866,
     "137": 33338,
     "138": 32243,
     "139": 31491,
     "140": 30592,
     "141": 30247,
     "142": 29532,
     "143": 29007,
     "144": 28431,
     "145": 27729,
     "146": 26863,
     "147": 26009,
     "148": 25531,
     "149": 24740,
     "150": 23956,
     "151": 23189,
     "152": 22560,
     "153": 21801,
     "154": 21364,
     "155": 20466,
     "156": 19828,
     "157": 19396,
     "158": 18811,
     "159": 18346,
     "160": 18036,
     "161": 17623,
     "162": 17010,
     "163": 16702,
     "164": 16237,
     "165": 15865,
     "166": 15371,
     "167": 14622,
     "168": 14156,
     "169": 13754,
     "170": 13442,
     "171": 12744,
     "172": 12424,
     "173": 12199,
     "174": 11743,
     "175": 11559,
     "176": 11451,
     "177": 11063,
     "178": 10828,
     "179": 10381,
     "180": 10427,
     "181": 9897,
     "182": 9607,
     "183": 9211,
     "184": 8900,
     "185": 8660,
     "186": 8264,
     "187": 8112,
     "188": 7821,
     "189": 7672,
     "190": 7418,
     "191": 7171,
     "192": 7087,
     "193": 6926,
     "194": 6676,
     "195": 6612,
     "196": 6164,
     "197": 6127,
     "198": 5918,
     "199": 5660,
     "200": 5524,
     "201": 5244,
     "202": 5266,
     "203": 5004,
     "204": 4791,
     "205": 4762,
     "206": 4442,
     "207": 4482,
     "208": 4308,
     "209": 4080,
     "210": 3972,
     "211": 3871,
     "212": 3780,
     "213": 3592,
     "214": 3409,
     "215": 3429,
     "216": 3184,
     "217": 3128,
     "218": 3057,
     "219": 3032,
     "220": 2858,
     "221": 2834,
     "222": 2765,
     "223": 2611,
     "224": 2514,
     "225": 2333,
     "226": 2293,
     "227": 2231,
     "228": 2146,
     "229": 2125,
     "230": 2064,
     "231": 1977,
     "232": 1923,
     "233": 1928,
     "234": 1834,
     "235": 1779,
     "236": 1729,
     "237": 1710,
     "238": 1679,
     "239": 1586,
     "240": 1527,
     "241": 1550,
     "242": 1454,
     "243": 1449,
     "244": 1417,
     "245": 1342,
     "246": 1260,
     "247": 1312,
     "248": 1182,
     "249": 1215,
     "250": 1208,
     "251": 1165,
     "252": 1204,
     "253": 1098,
     "254": 1111,
     "255": 1058,
     "256": 1029,
     "257": 1001,
     "258": 949,
     "259": 965,
     "260": 850,
     "261": 888,
     "262": 883,
     "263": 869,
     "264": 855,
     "265": 808,
     "266": 794,
     "267": 756,
     "268": 738,
     "269": 771,
     "270": 735,
     "271": 681,
     "272": 657,
     "273": 634,
     "274": 622,
     "275": 597,
     "276": 565,
     "277": 544,
     "278": 543,
     "279": 508,
     "280": 486,
     "281": 486,
     "282": 478,
     "283": 464,
     "284": 448,
     "285": 430,
     "286": 411,
     "287": 382,
     "288": 379,
     "289": 346,
     "290": 339,
     "291": 309,
     "292": 316,
     "293": 324,
     "294": 307,
     "295": 305,
     "296": 274,
     "297": 276,
     "298": 232,
     "299": 245,
     "300": 205,
     "301": 215,
     "302": 225,
     "303": 211,
     "304": 193,
     "305": 206,
     "306": 167,
     "307": 179,
     "308": 156,
     "309": 161,
     "310": 158,
     "311": 126,
     "312": 156,
     "313": 133,
     "314": 138,
     "315": 130,
     "316": 136,
     "317": 106,
     "318": 119,
     "319": 113,
     "320": 102,
     "321": 113,
     "322": 101,
     "323": 88,
     "324": 97,
     "325": 103,
     "326": 74,
     "327": 90,
     "328": 79,
     "329": 86,
     "330": 85,
     "331": 81,
     "332": 76,
     "333": 68,
     "334": 64,
     "335": 60,
     "336": 55,
     "337": 51,
     "338": 49,
     "339": 56,
     "340": 51,
     "341": 43,
     "342": 51,
     "343": 43,
     "344": 49,
     "345": 49,
     "346": 41,
     "347": 41,
     "348": 31,
     "349": 36,
     "350": 21,
     "351": 36,
     "352": 36,
     "353": 29,
     "354": 34,
     "355": 38,
     "356": 35,
     "357": 20,
     "358": 26,
     "359": 22,
     "360": 16,
     "361": 28,
     "362": 18,
     "363": 27,
     "364": 25,
     "365": 20,
     "366": 20,
     "367": 19,
     "368": 18,
     "369": 17,
     "370": 16,
     "371": 17,
     "372": 12,
     "373": 12,
     "374": 15,
     "375": 15,
     "376": 13,
     "377": 15,
     "378": 17,
     "379": 15,
     "380": 17,
     "381": 16,
     "382": 16,
     "383": 13,
     "384": 13,
     "385": 9,
     "386": 16,
     "387": 16,
     "388": 5,
     "389": 14,
     "390": 14,
     "391": 12,
     "392": 10,
     "393": 10,
     "394": 11,
     "395": 8,
     "396": 12,
     "397": 6,
     "398": 10,
     "399": 9,
     "400": 8,
     "401": 7,
     "402": 9,
     "403": 6,
     "404": 6,
     "405": 7,
     "406": 5,
     "407": 8,
     "408": 7,
     "409": 5,
     "410": 6,
     "411": 8,
     "412": 6,
     "413": 5,
     "414": 5,
     "415": 3,
     "416": 6,
     "417": 5,
     "418": 2,
     "420": 3,
     "421": 5,
     "422": 3,
     "424": 2,
     "425": 1,
     "427": 1,
     "428": 1,
     "429": 2,
     "430": 3,
     "431": 2,
     "432": 3,
     "433": 2,
     "434": 3,
     "435": 5,
     "436": 4,
     "437": 2,
     "438": 2,
     "439": 3,
     "440": 2,
     "441": 1,
     "442": 2,
     "443": 1,
     "444": 1,
     "446": 1,
     "447": 1,
     "448": 1,
     "449": 3,
     "450": 2,
     "451": 1,
     "452": 2,
     "453": 2,
     "454": 2,
     "455": 2,
     "456": 2,
     "457": 2,
     "458": 2,
     "459": 1,
     "460": 1,
     "461": 2,
     "463": 1,
     "464": 1,
     "466": 1,
     "467": 2,
     "468": 1,
     "469": 2,
     "470": 3,
     "471": 3,
     "472": 1,
     "474": 2,
     "475": 2,
     "477": 1,
     "478": 2,
     "480": 1,
     "481": 1,
     "483": 1,
     "484": 1,
     "485": 1,
     "487": 1,
     "488": 2,
     "490": 1,
     "491": 1,
     "492": 1,
     "493": 1,
     "547": 1
    }
   },
   "max_glide": [
    397,
    31015899
   ],
   "max_peak": {
    "bits": 55,
    "top64": "10734248079608624128",
    "n": 16786431
   },
   "has_delay": true,
   "max_delay": [
    561,
    28768615
   ],
   "basins": {
    "0": 5123975,
    "1": 4514594,
    "2": 7138647
   },
   "mean_glide_odd_n": 6.3936649560928345,
   "mean_glide_odd_steps_odd_n": 4.091633558273315,
   "measured_drift_bits_per_odd_step": -0.31621916873557554
  },
  "26": {
   "k": 26,
   "range": [
    33554432,
    67108864
   ],
   "next_n": 67108864,
   "complete": true,
   "odd": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 107324676.0,
    "sum_glide_odd_steps": 68686277.0,
    "sum_log2_drop": -21705683.5533671,
    "glide_hist": {
     "2": 7340032,
     "3": 2621440,
     "4": 1310720,
     "5": 1048576,
     "6": 589824,
     "7": 688128,
     "8": 434176,
     "9": 225280,
     "10": 150016,
     "11": 217600,
     "12": 222400,
     "13": 162912,
     "14": 174008,
     "15": 141970,
     "16": 91232,
     "17": 71831,
     "18": 85601,
     "19": 90565,
     "20": 78149,
     "21": 77799,
     "22": 72180,
     "23": 63401,
     "24": 59852,
     "25": 48673,
     "26": 36618,
     "27": 33771,
     "28": 36623,
     "29": 36888,
     "30": 34306,
     "31": 31793,
     "32": 27082,
     "33": 22306,
     "34": 20863,
     "35": 21516,
     "36": 22232,
     "37": 21215,
     "38": 20900,
     "39": 19840,
     "40": 17988,
     "41": 16119,
     "42": 13756,
     "43": 12024,
     "44": 11541,
     "45": 11970,
     "46": 11948,
     "47": 11258,
     "48": 10168,
     "49": 9103,
     "50": 8268,
     "51": 8097,
     "52": 8159,
     "53": 8220,
     "54": 7995,
     "55": 7689,
     "56": 7385,
     "57": 6696,
     "58": 5948,
     "59": 5449,
     "60": 5077,
     "61": 4865,
     "62": 4979,
     "63": 4826,
     "64": 4525,
     "65": 4177,
     "66": 3737,
     "67": 3552,
     "68": 3545,
     "69": 3440,
     "70": 3330,
     "71": 3019,
     "72": 2974,
     "73": 2866,
     "74": 2569,
     "75": 2575,
     "76": 2636,
     "77": 2533,
     "78": 2571,
     "79": 2409,
     "80": 2294,
     "81": 2061,
     "82": 1952,
     "83": 1729,
     "84": 1733,
     "85": 1687,
     "86": 1631,
     "87": 1593,
     "88": 1572,
     "89": 1480,
     "90": 1295,
     "91": 1309,
     "92": 1343,
     "93": 1234,
     "94": 1241,
     "95": 1302,
     "96": 1199,
     "97": 1110,
     "98": 1015,
     "99": 945,
     "100": 886,
     "101": 887,
     "102": 862,
     "103": 824,
     "104": 811,
     "105": 760,
     "106": 639,
     "107": 647,
     "108": 623,
     "109": 656,
     "110": 625,
     "111": 617,
     "112": 607,
     "113": 565,
     "114": 562,
     "115": 520,
     "116": 479,
     "117": 470,
     "118": 465,
     "119": 424,
     "120": 415,
     "121": 410,
     "122": 399,
     "123": 385,
     "124": 348,
     "125": 368,
     "126": 379,
     "127": 306,
     "128": 354,
     "129": 340,
     "130": 324,
     "131": 263,
     "132": 252,
     "133": 274,
     "134": 239,
     "135": 273,
     "136": 252,
     "137": 219,
     "138": 211,
     "139": 203,
     "140": 195,
     "141": 203,
     "142": 172,
     "143": 170,
     "144": 160,
     "145": 141,
     "146": 157,
     "147": 173,
     "148": 148,
     "149": 162,
     "150": 158,
     "151": 163,
     "152": 150,
     "153": 132,
     "154": 125,
     "155": 121,
     "156": 131,
     "157": 125,
     "158": 101,
     "159": 112,
     "160": 96,
     "161": 87,
     "162": 93,
     "163": 83,
     "164": 79,
     "165": 109,
     "166": 77,
     "167": 72,
     "168": 82,
     "169": 80,
     "170": 60,
     "171": 79,
     "172": 76,
     "173": 84,
     "174": 70,
     "175": 59,
     "176": 47,
     "177": 55,
     "178": 48,
     "179": 47,
     "180": 45,
     "181": 50,
     "182": 41,
     "183": 45,
     "184": 37,
     "185": 56,
     "186": 38,
     "187": 42,
     "188": 47,
     "189": 47,
     "190": 36,
     "191": 28,
     "192": 26,
     "193": 25,
     "194": 31,
     "195": 24,
     "196": 20,
     "197": 40,
     "198": 41,
     "199": 26,
     "200": 30,
     "201": 26,
     "202": 24,
     "203": 25,
     "204": 21,
     "205": 21,
     "206": 30,
     "207": 21,
     "208": 15,
     "209": 23,
     "210": 19,
     "211": 10,
     "212": 13,
     "213": 17,
     "214": 19,
     "215": 15,
     "216": 11,
     "217": 18,
     "218": 9,
     "219": 13,
     "220": 17,
     "221": 13,
     "222": 16,
     "223": 10,
     "224": 15,
     "225": 13,
     "226": 8,
     "227": 7,
     "228": 14,
     "229": 8,
     "230": 9,
     "231": 10,
     "232": 11,
     "233": 5,
     "234": 12,
     "235": 13,
     "236": 11,
     "237": 7,
     "238": 8,
     "239": 6,
     "240": 6,
     "241": 8,
     "242": 5,
     "243": 5,
     "244": 2,
     "245": 4,
     "246": 4,
     "247": 3,
     "248": 5,
     "249": 4,
     "250": 4,
     "251": 5,
     "252": 4,
     "253": 3,
     "254": 2,
     "255": 6,
     "256": 1,
     "257": 4,
     "258": 5,
     "259": 4,
     "260": 4,
     "261": 6,
     "262": 5,
     "263": 5,
     "264": 2,
     "265": 2,
     "266": 1,
     "267": 5,
     "268": 3,
     "269": 1,
     "270": 3,
     "271": 4,
     "272": 2,
     "273": 4,
     "274": 3,
     "275": 5,
     "276": 2,
     "277": 1,
     "278": 3,
     "281": 3,
     "282": 2,
     "283": 5,
     "284": 2,
     "287": 1,
     "288": 1,
     "289": 1,
     "290": 1,
     "291": 3,
     "292": 1,
     "294": 2,
     "295": 1,
     "296": 1,
     "297": 2,
     "299": 2,
     "300": 2,
     "302": 2,
     "303": 1,
     "304": 1,
     "306": 3,
     "307": 1,
     "308": 2,
     "309": 2,
     "311": 1,
     "312": 1,
     "313": 2,
     "317": 2,
     "322": 1,
     "323": 1,
     "324": 2,
     "327": 2,
     "329": 1,
     "333": 1,
     "334": 1,
     "336": 1,
     "337": 2,
     "340": 1,
     "341": 1,
     "351": 1,
     "355": 1,
     "357": 1,
     "359": 1,
     "360": 1,
     "367": 2,
     "368": 1,
     "369": 1,
     "381": 1,
     "383": 1,
     "394": 1,
     "399": 1,
     "400": 1,
     "462": 1,
     "469": 1,
     "474": 1
    },
    "glide_odd_steps_hist": {
     "1": 8388608,
     "2": 2097152,
     "3": 1835008,
     "4": 786432,
     "5": 802816,
     "6": 331776,
     "7": 300032,
     "8": 321920,
     "9": 230592,
     "10": 216836,
     "11": 127640,
     "12": 126158,
     "13": 130240,
     "14": 107922,
     "15": 104892,
     "16": 84053,
     "17": 73857,
     "18": 52673,
     "19": 53958,
     "20": 53051,
     "21": 45241,
     "22": 39126,
     "23": 31537,
     "24": 32387,
     "25": 31941,
     "26": 29249,
     "27": 27219,
     "28": 23197,
     "29": 19796,
     "30": 17418,
     "31": 17741,
     "32": 16447,
     "33": 14569,
     "34": 12686,
     "35": 11902,
     "36": 12039,
     "37": 11660,
     "38": 10735,
     "39": 9736,
     "40": 8488,
     "41": 7576,
     "42": 7177,
     "43": 7117,
     "44": 6441,
     "45": 5812,
     "46": 5376,
     "47": 5025,
     "48": 4896,
     "49": 4522,
     "50": 4048,
     "51": 3852,
     "52": 3721,
     "53": 3761,
     "54": 3573,
     "55": 3227,
     "56": 2962,
     "57": 2687,
     "58": 2544,
     "59": 2393,
     "60": 2356,
     "61": 2085,
     "62": 1968,
     "63": 1859,
     "64": 1806,
     "65": 1785,
     "66": 1771,
     "67": 1616,
     "68": 1408,
     "69": 1340,
     "70": 1220,
     "71": 1154,
     "72": 1066,
     "73": 956,
     "74": 950,
     "75": 906,
     "76": 900,
     "77": 888,
     "78": 856,
     "79": 777,
     "80": 692,
     "81": 660,
     "82": 636,
     "83": 595,
     "84": 586,
     "85": 524,
     "86": 503,
     "87": 529,
     "88": 473,
     "89": 442,
     "90": 423,
     "91": 434,
     "92": 358,
     "93": 379,
     "94": 332,
     "95": 313,
     "96": 296,
     "97": 251,
     "98": 273,
     "99": 253,
     "100": 269,
     "101": 224,
     "102": 224,
     "103": 224,
     "104": 233,
     "105": 197,
     "106": 205,
     "107": 187,
     "108": 165,
     "109": 142,
     "110": 133,
     "111": 141,
     "112": 125,
     "113": 133,
     "114": 121,
     "115": 118,
     "116": 118,
     "117": 98,
     "118": 123,
     "119": 102,
     "120": 102,
     "121": 71,
     "122": 71,
     "123": 67,
     "124": 75,
     "125": 67,
     "126": 56,
     "127": 61,
     "128": 62,
     "129": 50,
     "130": 58,
     "131": 58,
     "132": 47,
     "133": 53,
     "134": 46,
     "135": 40,
     "136": 46,
     "137": 40,
     "138": 31,
     "139": 39,
     "140": 35,
     "141": 30,
     "142": 30,
     "143": 20,
     "144": 32,
     "145": 18,
     "146": 24,
     "147": 22,
     "148": 22,
     "149": 25,
     "150": 21,
     "151": 22,
     "152": 24,
     "153": 21,
     "154": 23,
     "155": 21,
     "156": 16,
     "157": 14,
     "158": 15,
     "159": 15,
     "160": 12,
     "161": 10,
     "162": 10,
     "163": 8,
     "164": 15,
     "165": 6,
     "166": 10,
     "167": 8,
     "168": 6,
     "169": 6,
     "170": 7,
     "171": 7,
     "172": 2,
     "173": 4,
     "174": 7,
     "175": 6,
     "176": 6,
     "177": 4,
     "178": 4,
     "179": 7,
     "180": 3,
     "181": 8,
     "182": 8,
     "183": 6,
     "184": 3,
     "185": 4,
     "186": 1,
     "187": 5,
     "188": 5,
     "189": 5,
     "190": 4,
     "191": 4,
     "192": 4,
     "193": 3,
     "194": 2,
     "195": 5,
     "197": 4,
     "198": 2,
     "199": 4,
     "200": 2,
     "201": 1,
     "202": 3,
     "203": 3,
     "204": 2,
     "205": 2,
     "206": 3,
     "208": 1,
     "209": 2,
     "210": 1,
     "211": 3,
     "212": 1,
     "213": 1,
     "215": 2,
     "216": 1,
     "217": 1,
     "218": 1,
     "220": 1,
     "222": 1,
     "225": 1,
     "226": 1,
     "227": 2,
     "229": 1,
     "231": 1,
     "232": 1,
     "233": 2,
     "234": 2,
     "240": 1,
     "244": 1,
     "246": 1,
     "247": 1,
     "248": 1,
     "253": 1,
     "254": 1,
     "255": 1,
     "256": 1,
     "263": 1,
     "265": 1,
     "271": 1,
     "276": 2,
     "317": 1,
     "322": 1,
     "325": 1
    },
    "peak_excess_bits_hist": {
     "0": 2446677,
     "1": 8259475,
     "2": 3449396,
     "3": 1306720,
     "4": 611928,
     "5": 323132,
     "6": 172030,
     "7": 93592,
     "8": 51022,
     "9": 28324,
     "10": 15613,
     "11": 8646,
     "12": 4839,
     "13": 2649,
     "14": 1484,
     "15": 733,
     "16": 439,
     "17": 209,
     "18": 150,
     "19": 71,
     "20": 27,
     "21": 35,
     "22": 11,
     "23": 1,
     "24": 3,
     "25": 3,
     "26": 1,
     "29": 6
    },
    "sum_delay": 1788547252.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "2": 1,
     "3": 1,
     "4": 6,
     "5": 6,
     "6": 21,
     "7": 32,
     "8": 55,
     "9": 89,
     "10": 144,
     "11": 212,
     "12": 305,
     "13": 411,
     "14": 629,
     "15": 759,
     "16": 1035,
     "17": 1433,
     "18": 1789,
     "19": 2206,
     "20": 2843,
     "21": 3618,
     "22": 4285,
     "23": 5250,
     "24": 6253,
     "25": 7242,
     "26": 8553,
     "27": 9891,
     "28": 11616,
     "29": 13285,
     "30": 15689,
     "31": 18061,
     "32": 20095,
     "33": 22307,
     "34": 24491,
     "35": 27083,
     "36": 29948,
     "37": 33341,
     "38": 37046,
     "39": 40393,
     "40": 44003,
     "41": 47588,
     "42": 50580,
     "43": 54135,
     "44": 58276,
     "45": 62481,
     "46": 66996,
     "47": 71680,
     "48": 77187,
     "49": 80997,
     "50": 84350,
     "51": 88009,
     "52": 90948,
     "53": 94795,
     "54": 99873,
     "55": 105342,
     "56": 110413,
     "57": 115325,
     "58": 118556,
     "59": 120948,
     "60": 124137,
     "61": 127004,
     "62": 130640,
     "63": 134853,
     "64": 140237,
     "65": 143701,
     "66": 147048,
     "67": 148665,
     "68": 150892,
     "69": 152426,
     "70": 155211,
     "71": 157971,
     "72": 162085,
     "73": 164944,
     "74": 166152,
     "75": 167122,
     "76": 166394,
     "77": 166379,
     "78": 166601,
     "79": 168721,
     "80": 170352,
     "81": 173113,
     "82": 173844,
     "83": 173417,
     "84": 173413,
     "85": 173247,
     "86": 172457,
     "87": 173828,
     "88": 175857,
     "89": 176683,
     "90": 177057,
     "91": 175887,
     "92": 172354,
     "93": 170290,
     "94": 166677,
     "95": 164681,
     "96": 163518,
     "97": 163238,
     "98": 163374,
     "99": 163183,
     "100": 161869,
     "101": 160593,
     "102": 159302,
     "103": 158172,
     "104": 157569,
     "105": 156075,
     "106": 155496,
     "107": 152630,
     "108": 149986,
     "109": 146417,
     "110": 142252,
     "111": 138899,
     "112": 136020,
     "113": 133839,
     "114": 133177,
     "115": 131061,
     "116": 130287,
     "117": 128434,
     "118": 126535,
     "119": 124756,
     "120": 122572,
     "121": 121266,
     "122": 119819,
     "123": 117631,
     "124": 115389,
     "125": 112953,
     "126": 109824,
     "127": 107895,
     "128": 104454,
     "129": 103338,
     "130": 101783,
     "131": 100360,
     "132": 98815,
     "133": 97396,
     "134": 95440,
     "135": 92797,
     "136": 90788,
     "137": 88979,
     "138": 87512,
     "139": 85190,
     "140": 83717,
     "141": 82519,
     "142": 80523,
     "143": 78557,
     "144": 77515,
     "145": 76064,
     "146": 74445,
     "147": 72323,
     "148": 71163,
     "149": 69773,
     "150": 67603,
     "151": 65575,
     "152": 64279,
     "153": 62500,
     "154": 60854,
     "155": 59049,
     "156": 57845,
     "157": 56814,
     "158": 55622,
     "159": 54434,
     "160": 53257,
     "161": 52795,
     "162": 51018,
     "163": 50030,
     "164": 48932,
     "165": 47570,
     "166": 46172,
     "167": 44781,
     "168": 43272,
     "169": 42117,
     "170": 40910,
     "171": 39549,
     "172": 38772,
     "173": 37722,
     "174": 36709,
     "175": 36260,
     "176": 35486,
     "177": 34707,
     "178": 33991,
     "179": 32994,
     "180": 32195,
     "181": 31213,
     "182": 30179,
     "183": 29271,
     "184": 28358,
     "185": 27615,
     "186": 26808,
     "187": 26156,
     "188": 25487,
     "189": 24764,
     "190": 24132,
     "191": 23847,
     "192": 23026,
     "193": 22869,
     "194": 22112,
     "195": 21642,
     "196": 20871,
     "197": 20174,
     "198": 19623,
     "199": 19137,
     "200": 18722,
     "201": 18113,
     "202": 17665,
     "203": 17331,
     "204": 16853,
     "205": 16229,
     "206": 15809,
     "207": 15291,
     "208": 14995,
     "209": 14398,
     "210": 13948,
     "211": 13658,
     "212": 13343,
     "213": 12816,
     "214": 12326,
     "215": 12115,
     "216": 11744,
     "217": 11388,
     "218": 11111,
     "219": 10820,
     "220": 10393,
     "221": 10167,
     "222": 9857,
     "223": 9626,
     "224": 9242,
     "225": 8888,
     "226": 8617,
     "227": 8436,
     "228": 7959,
     "229": 7905,
     "230": 7747,
     "231": 7481,
     "232": 7352,
     "233": 6999,
     "234": 6841,
     "235": 6731,
     "236": 6502,
     "237": 6332,
     "238": 6221,
     "239": 5905,
     "240": 5647,
     "241": 5582,
     "242": 5285,
     "243": 5319,
     "244": 5086,
     "245": 4932,
     "246": 4811,
     "247": 4790,
     "248": 4543,
     "249": 4513,
     "250": 4294,
     "251": 4186,
     "252": 4259,
     "253": 4082,
     "254": 3887,
     "255": 3876,
     "256": 3760,
     "257": 3634,
     "258": 3515,
     "259": 3393,
     "260": 3243,
     "261": 3274,
     "262": 3156,
     "263": 3053,
     "264": 3045,
     "265": 3007,
     "266": 2875,
     "267": 2773,
     "268": 2732,
     "269": 2692,
     "270": 2599,
     "271": 2503,
     "272": 2404,
     "273": 2342,
     "274": 2246,
     "275": 2239,
     "276": 2156,
     "277": 2194,
     "278": 2027,
     "279": 2037,
     "280": 1954,
     "281": 1886,
     "282": 1826,
     "283": 1781,
     "284": 1717,
     "285": 1710,
     "286": 1616,
     "287": 1556,
     "288": 1456,
     "289": 1510,
     "290": 1431,
     "291": 1349,
     "292": 1319,
     "293": 1301,
     "294": 1315,
     "295": 1233,
     "296": 1162,
     "297": 1163,
     "298": 1081,
     "299": 1085,
     "300": 1019,
     "301": 1024,
     "302": 957,
     "303": 911,
     "304": 882,
     "305": 853,
     "306": 791,
     "307": 812,
     "308": 804,
     "309": 778,
     "310": 748,
     "311": 695,
     "312": 728,
     "313": 652,
     "314": 648,
     "315": 651,
     "316": 590,
     "317": 590,
     "318": 528,
     "319": 569,
     "320": 523,
     "321": 461,
     "322": 509,
     "323": 468,
     "324": 459,
     "325": 450,
     "326": 429,
     "327": 436,
     "328": 393,
     "329": 388,
     "330": 387,
     "331": 375,
     "332": 362,
     "333": 341,
     "334": 333,
     "335": 356,
     "336": 303,
     "337": 310,
     "338": 293,
     "339": 274,
     "340": 272,
     "341": 264,
     "342": 244,
     "343": 242,
     "344": 272,
     "345": 235,
     "346": 238,
     "347": 206,
     "348": 210,
     "349": 193,
     "350": 190,
     "351": 174,
     "352": 186,
     "353": 170,
     "354": 183,
     "355": 177,
     "356": 149,
     "357": 166,
     "358": 150,
     "359": 156,
     "360": 134,
     "361": 139,
     "362": 137,
     "363": 129,
     "364": 125,
     "365": 118,
     "366": 110,
     "367": 107,
     "368": 117,
     "369": 110,
     "370": 94,
     "371": 105,
     "372": 102,
     "373": 109,
     "374": 87,
     "375": 96,
     "376": 101,
     "377": 87,
     "378": 81,
     "379": 86,
     "380": 74,
     "381": 81,
     "382": 71,
     "383": 70,
     "384": 79,
     "385": 61,
     "386": 69,
     "387": 65,
     "388": 64,
     "389": 71,
     "390": 59,
     "391": 56,
     "392": 64,
     "393": 57,
     "394": 48,
     "395": 60,
     "396": 59,
     "397": 63,
     "398": 45,
     "399": 49,
     "400": 47,
     "401": 41,
     "402": 39,
     "403": 42,
     "404": 49,
     "405": 34,
     "406": 39,
     "407": 33,
     "408": 39,
     "409": 32,
     "410": 42,
     "411": 33,
     "412": 23,
     "413": 25,
     "414": 26,
     "415": 30,
     "416": 27,
     "417": 27,
     "418": 32,
     "419": 27,
     "420": 29,
     "421": 21,
     "422": 23,
     "423": 24,
     "424": 19,
     "425": 25,
     "426": 18,
     "427": 21,
     "428": 21,
     "429": 13,
     "430": 15,
     "431": 21,
     "432": 17,
     "433": 16,
     "434": 16,
     "435": 10,
     "436": 9,
     "437": 16,
     "438": 12,
     "439": 12,
     "440": 11,
     "441": 11,
     "442": 16,
     "443": 11,
     "444": 10,
     "445": 7,
     "446": 11,
     "447": 6,
     "448": 4,
     "449": 9,
     "450": 6,
     "451": 8,
     "452": 5,
     "453": 6,
     "454": 5,
     "455": 7,
     "456": 9,
     "457": 7,
     "458": 7,
     "459": 7,
     "460": 12,
     "461": 3,
     "462": 5,
     "463": 7,
     "464": 6,
     "465": 5,
     "466": 6,
     "467": 6,
     "468": 5,
     "469": 5,
     "470": 4,
     "471": 6,
     "472": 6,
     "473": 6,
     "474": 8,
     "475": 7,
     "476": 7,
     "477": 3,
     "478": 4,
     "479": 5,
     "480": 4,
     "481": 5,
     "482": 4,
     "483": 4,
     "484": 5,
     "485": 3,
     "486": 3,
     "487": 2,
     "488": 8,
     "489": 5,
     "490": 7,
     "491": 5,
     "492": 3,
     "493": 4,
     "494": 8,
     "495": 2,
     "496": 3,
     "497": 6,
     "498": 2,
     "499": 1,
     "500": 2,
     "501": 2,
     "502": 1,
     "503": 1,
     "504": 1,
     "505": 1,
     "506": 2,
     "510": 1,
     "511": 1,
     "512": 2,
     "514": 2,
     "515": 2,
     "516": 2,
     "517": 1,
     "518": 1,
     "521": 1,
     "523": 2,
     "524": 1,
     "525": 1,
     "527": 1,
     "528": 1,
     "529": 1,
     "530": 2,
     "532": 1,
     "533": 1,
     "537": 1,
     "539": 1,
     "540": 2,
     "541": 2,
     "542": 1,
     "543": 3,
     "544": 3,
     "545": 2,
     "546": 2,
     "547": 2,
     "548": 1,
     "550": 2,
     "551": 1,
     "552": 2,
     "555": 1,
     "556": 1,
     "557": 1,
     "558": 1,
     "559": 2,
     "560": 1,
     "561": 1,
     "563": 1
    }
   },
   "even": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 18874368.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -30230523.720782407,
    "glide_hist": {
     "1": 14680064,
     "2": 2097152
    },
    "glide_odd_steps_hist": {
     "0": 16777216
    },
    "peak_excess_bits_hist": {
     "0": 15379115,
     "1": 1398101
    },
    "sum_delay": 1657777787.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "1": 3,
     "3": 18,
     "4": 8,
     "5": 58,
     "6": 62,
     "7": 138,
     "8": 180,
     "9": 296,
     "10": 441,
     "11": 599,
     "12": 878,
     "13": 1163,
     "14": 1551,
     "15": 1995,
     "16": 2525,
     "17": 3174,
     "18": 4036,
     "19": 4845,
     "20": 6016,
     "21": 7329,
     "22": 8805,
     "23": 10321,
     "24": 11967,
     "25": 13992,
     "26": 15940,
     "27": 18057,
     "28": 20525,
     "29": 23428,
     "30": 26710,
     "31": 30326,
     "32": 34065,
     "33": 37133,
     "34": 40503,
     "35": 43286,
     "36": 47588,
     "37": 51407,
     "38": 56092,
     "39": 61276,
     "40": 66423,
     "41": 70655,
     "42": 74804,
     "43": 79056,
     "44": 83196,
     "45": 87779,
     "46": 93380,
     "47": 99417,
     "48": 105002,
     "49": 110026,
     "50": 114422,
     "51": 117053,
     "52": 120343,
     "53": 123406,
     "54": 128035,
     "55": 133130,
     "56": 138925,
     "57": 144689,
     "58": 148344,
     "59": 151365,
     "60": 152667,
     "61": 154173,
     "62": 157574,
     "63": 160623,
     "64": 165368,
     "65": 168984,
     "66": 171981,
     "67": 173681,
     "68": 174676,
     "69": 174613,
     "70": 175677,
     "71": 177884,
     "72": 180946,
     "73": 182464,
     "74": 184460,
     "75": 184627,
     "76": 182772,
     "77": 180701,
     "78": 179865,
     "79": 179489,
     "80": 180029,
     "81": 181494,
     "82": 182193,
     "83": 181606,
     "84": 180922,
     "85": 178775,
     "86": 177786,
     "87": 177226,
     "88": 177629,
     "89": 178871,
     "90": 178483,
     "91": 177237,
     "92": 174490,
     "93": 170269,
     "94": 165974,
     "95": 162327,
     "96": 160579,
     "97": 158544,
     "98": 157406,
     "99": 156303,
     "100": 155363,
     "101": 153611,
     "102": 151936,
     "103": 149042,
     "104": 147464,
     "105": 146424,
     "106": 143629,
     "107": 142258,
     "108": 139537,
     "109": 135701,
     "110": 131167,
     "111": 127401,
     "112": 124464,
     "113": 121590,
     "114": 119670,
     "115": 117791,
     "116": 116606,
     "117": 115028,
     "118": 113154,
     "119": 111276,
     "120": 109012,
     "121": 107113,
     "122": 104748,
     "123": 103412,
     "124": 101408,
     "125": 99140,
     "126": 96673,
     "127": 93883,
     "128": 90837,
     "129": 88863,
     "130": 86990,
     "131": 85924,
     "132": 84445,
     "133": 82541,
     "134": 80759,
     "135": 79376,
     "136": 76755,
     "137": 75389,
     "138": 72870,
     "139": 71645,
     "140": 70237,
     "141": 68555,
     "142": 67369,
     "143": 66088,
     "144": 64312,
     "145": 63131,
     "146": 61540,
     "147": 60240,
     "148": 59078,
     "149": 57144,
     "150": 55544,
     "151": 53917,
     "152": 52592,
     "153": 50840,
     "154": 49766,
     "155": 47904,
     "156": 46746,
     "157": 45343,
     "158": 44413,
     "159": 43291,
     "160": 42676,
     "161": 41617,
     "162": 40763,
     "163": 39807,
     "164": 38672,
     "165": 37273,
     "166": 36340,
     "167": 35213,
     "168": 33983,
     "169": 33130,
     "170": 32082,
     "171": 30787,
     "172": 29979,
     "173": 29057,
     "174": 28433,
     "175": 27798,
     "176": 27414,
     "177": 26514,
     "178": 25985,
     "179": 25308,
     "180": 24775,
     "181": 23724,
     "182": 23306,
     "183": 22435,
     "184": 21618,
     "185": 20898,
     "186": 20266,
     "187": 19832,
     "188": 19227,
     "189": 18692,
     "190": 18291,
     "191": 17676,
     "192": 17441,
     "193": 16787,
     "194": 16642,
     "195": 16124,
     "196": 15415,
     "197": 15285,
     "198": 14650,
     "199": 14145,
     "200": 13915,
     "201": 13274,
     "202": 13027,
     "203": 12513,
     "204": 12321,
     "205": 11855,
     "206": 11376,
     "207": 11310,
     "208": 10776,
     "209": 10362,
     "210": 10113,
     "211": 9793,
     "212": 9516,
     "213": 9252,
     "214": 8915,
     "215": 8602,
     "216": 8214,
     "217": 8063,
     "218": 7841,
     "219": 7536,
     "220": 7327,
     "221": 7182,
     "222": 6934,
     "223": 6606,
     "224": 6463,
     "225": 6189,
     "226": 6022,
     "227": 5786,
     "228": 5672,
     "229": 5398,
     "230": 5223,
     "231": 5105,
     "232": 5003,
     "233": 4880,
     "234": 4739,
     "235": 4503,
     "236": 4432,
     "237": 4396,
     "238": 4214,
     "239": 4134,
     "240": 3968,
     "241": 3868,
     "242": 3821,
     "243": 3619,
     "244": 3552,
     "245": 3463,
     "246": 3377,
     "247": 3240,
     "248": 3135,
     "249": 3195,
     "250": 3089,
     "251": 2961,
     "252": 2951,
     "253": 2822,
     "254": 2783,
     "255": 2712,
     "256": 2589,
     "257": 2531,
     "258": 2478,
     "259": 2375,
     "260": 2231,
     "261": 2241,
     "262": 2249,
     "263": 2146,
     "264": 2163,
     "265": 2036,
     "266": 2043,
     "267": 2017,
     "268": 1891,
     "269": 1877,
     "270": 1815,
     "271": 1772,
     "272": 1732,
     "273": 1637,
     "274": 1555,
     "275": 1528,
     "276": 1455,
     "277": 1442,
     "278": 1397,
     "279": 1352,
     "280": 1309,
     "281": 1290,
     "282": 1279,
     "283": 1232,
     "284": 1190,
     "285": 1119,
     "286": 1115,
     "287": 1016,
     "288": 1034,
     "289": 974,
     "290": 953,
     "291": 906,
     "292": 873,
     "293": 884,
     "294": 832,
     "295": 811,
     "296": 778,
     "297": 767,
     "298": 686,
     "299": 660,
     "300": 658,
     "301": 616,
     "302": 597,
     "303": 604,
     "304": 557,
     "305": 513,
     "306": 517,
     "307": 493,
     "308": 472,
     "309": 468,
     "310": 452,
     "311": 456,
     "312": 443,
     "313": 439,
     "314": 425,
     "315": 378,
     "316": 358,
     "317": 344,
     "318": 337,
     "319": 338,
     "320": 315,
     "321": 325,
     "322": 303,
     "323": 265,
     "324": 297,
     "325": 283,
     "326": 266,
     "327": 266,
     "328": 251,
     "329": 258,
     "330": 242,
     "331": 226,
     "332": 203,
     "333": 205,
     "334": 204,
     "335": 174,
     "336": 182,
     "337": 170,
     "338": 175,
     "339": 160,
     "340": 142,
     "341": 137,
     "342": 156,
     "343": 136,
     "344": 156,
     "345": 137,
     "346": 120,
     "347": 127,
     "348": 97,
     "349": 103,
     "350": 94,
     "351": 101,
     "352": 89,
     "353": 87,
     "354": 112,
     "355": 91,
     "356": 91,
     "357": 89,
     "358": 89,
     "359": 75,
     "360": 71,
     "361": 77,
     "362": 76,
     "363": 74,
     "364": 76,
     "365": 74,
     "366": 60,
     "367": 64,
     "368": 51,
     "369": 55,
     "370": 57,
     "371": 45,
     "372": 51,
     "373": 43,
     "374": 56,
     "375": 53,
     "376": 33,
     "377": 46,
     "378": 41,
     "379": 45,
     "380": 44,
     "381": 47,
     "382": 44,
     "383": 41,
     "384": 35,
     "385": 40,
     "386": 43,
     "387": 32,
     "388": 38,
     "389": 34,
     "390": 36,
     "391": 34,
     "392": 26,
     "393": 33,
     "394": 24,
     "395": 29,
     "396": 29,
     "397": 24,
     "398": 25,
     "399": 24,
     "400": 22,
     "401": 22,
     "402": 26,
     "403": 24,
     "404": 21,
     "405": 24,
     "406": 20,
     "407": 23,
     "408": 14,
     "409": 18,
     "410": 12,
     "411": 21,
     "412": 21,
     "413": 18,
     "414": 12,
     "415": 15,
     "416": 16,
     "417": 16,
     "418": 13,
     "419": 15,
     "420": 13,
     "421": 14,
     "422": 8,
     "423": 7,
     "424": 7,
     "425": 7,
     "426": 13,
     "427": 9,
     "428": 5,
     "429": 7,
     "430": 8,
     "431": 3,
     "432": 8,
     "433": 10,
     "434": 10,
     "435": 13,
     "436": 10,
     "437": 8,
     "438": 7,
     "439": 4,
     "440": 7,
     "441": 7,
     "442": 6,
     "443": 8,
     "444": 5,
     "445": 6,
     "446": 6,
     "447": 5,
     "448": 4,
     "449": 4,
     "450": 6,
     "451": 2,
     "452": 6,
     "453": 4,
     "454": 2,
     "455": 4,
     "456": 5,
     "457": 5,
     "458": 2,
     "459": 4,
     "460": 2,
     "461": 3,
     "462": 3,
     "463": 2,
     "464": 1,
     "465": 2,
     "466": 3,
     "467": 4,
     "468": 4,
     "469": 4,
     "470": 4,
     "471": 4,
     "472": 5,
     "473": 1,
     "474": 6,
     "475": 5,
     "476": 5,
     "477": 3,
     "478": 3,
     "479": 2,
     "480": 3,
     "481": 2,
     "482": 2,
     "483": 3,
     "484": 2,
     "486": 1,
     "487": 3,
     "488": 3,
     "489": 2,
     "490": 3,
     "491": 3,
     "492": 3,
     "493": 4,
     "494": 1,
     "495": 2,
     "497": 1,
     "498": 2,
     "499": 2,
     "508": 1,
     "526": 1,
     "542": 2,
     "543": 1,
     "544": 1,
     "545": 2,
     "546": 1,
     "547": 2,
     "548": 1,
     "558": 1,
     "559": 1,
     "562": 1
    }
   },
   "max_glide": [
    474,
    41570907
   ],
   "max_peak": {
    "bits": 55,
    "top64": "10734248079608624128",
    "n": 34892887
   },
   "has_delay": true,
   "max_delay": [
    563,
    38358153
   ],
   "basins": {
    "0": 10246256,
    "1": 9034661,
    "2": 14273515
   },
   "mean_glide_odd_n": 6.397049188613892,
   "mean_glide_odd_steps_odd_n": 4.094021141529083,
   "measured_drift_bits_per_odd_step": -0.3160119386492167
  },
  "27": {
   "k": 27,
   "range": [
    67108864,
    134217728
   ],
   "next_n": 134217728,
   "complete": true,
   "odd": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 214643582.0,
    "sum_glide_odd_steps": 137368709.0,
    "sum_log2_drop": -43413364.14812143,
    "glide_hist": {
     "2": 14680064,
     "3": 5242880,
     "4": 2621440,
     "5": 2097152,
     "6": 1179648,
     "7": 1376256,
     "8": 868352,
     "9": 450560,
     "10": 300032,
     "11": 435200,
     "12": 444800,
     "13": 325824,
     "14": 348016,
     "15": 283940,
     "16": 182464,
     "17": 143662,
     "18": 171205,
     "19": 181054,
     "20": 156562,
     "21": 155410,
     "22": 144698,
     "23": 126772,
     "24": 120062,
     "25": 97397,
     "26": 73145,
     "27": 67341,
     "28": 73065,
     "29": 73911,
     "30": 68480,
     "31": 63474,
     "32": 54003,
     "33": 44156,
     "34": 41282,
     "35": 43545,
     "36": 44341,
     "37": 42952,
     "38": 41554,
     "39": 39390,
     "40": 35893,
     "41": 32419,
     "42": 27836,
     "43": 24293,
     "44": 23340,
     "45": 24077,
     "46": 24257,
     "47": 22306,
     "48": 20314,
     "49": 18143,
     "50": 16355,
     "51": 15875,
     "52": 16250,
     "53": 16358,
     "54": 15724,
     "55": 15659,
     "56": 14609,
     "57": 13433,
     "58": 12119,
     "59": 10810,
     "60": 10009,
     "61": 9998,
     "62": 9782,
     "63": 9514,
     "64": 9215,
     "65": 8180,
     "66": 7512,
     "67": 7209,
     "68": 7173,
     "69": 6916,
     "70": 6677,
     "71": 6366,
     "72": 5946,
     "73": 5382,
     "74": 5289,
     "75": 5197,
     "76": 5169,
     "77": 5197,
     "78": 5126,
     "79": 4855,
     "80": 4622,
     "81": 4093,
     "82": 3836,
     "83": 3663,
     "84": 3392,
     "85": 3347,
     "86": 3188,
     "87": 3209,
     "88": 3028,
     "89": 2770,
     "90": 2647,
     "91": 2618,
     "92": 2499,
     "93": 2514,
     "94": 2532,
     "95": 2459,
     "96": 2345,
     "97": 2207,
     "98": 2010,
     "99": 1901,
     "100": 1820,
     "101": 1766,
     "102": 1659,
     "103": 1624,
     "104": 1598,
     "105": 1542,
     "106": 1340,
     "107": 1343,
     "108": 1318,
     "109": 1353,
     "110": 1333,
     "111": 1256,
     "112": 1293,
     "113": 1181,
     "114": 1146,
     "115": 1053,
     "116": 970,
     "117": 930,
     "118": 877,
     "119": 851,
     "120": 824,
     "121": 805,
     "122": 818,
     "123": 761,
     "124": 783,
     "125": 686,
     "126": 736,
     "127": 688,
     "128": 685,
     "129": 620,
     "130": 612,
     "131": 584,
     "132": 559,
     "133": 502,
     "134": 488,
     "135": 464,
     "136": 474,
     "137": 437,
     "138": 453,
     "139": 407,
     "140": 392,
     "141": 360,
     "142": 392,
     "143": 352,
     "144": 346,
     "145": 291,
     "146": 308,
     "147": 316,
     "148": 280,
     "149": 311,
     "150": 302,
     "151": 305,
     "152": 310,
     "153": 287,
     "154": 257,
     "155": 224,
     "156": 241,
     "157": 240,
     "158": 210,
     "159": 214,
     "160": 192,
     "161": 183,
     "162": 175,
     "163": 183,
     "164": 173,
     "165": 180,
     "166": 170,
     "167": 149,
     "168": 177,
     "169": 154,
     "170": 135,
     "171": 116,
     "172": 125,
     "173": 111,
     "174": 126,
     "175": 105,
     "176": 95,
     "177": 98,
     "178": 110,
     "179": 104,
     "180": 81,
     "181": 114,
     "182": 108,
     "183": 90,
     "184": 107,
     "185": 83,
     "186": 93,
     "187": 93,
     "188": 97,
     "189": 77,
     "190": 81,
     "191": 71,
     "192": 79,
     "193": 63,
     "194": 53,
     "195": 72,
     "196": 60,
     "197": 51,
     "198": 60,
     "199": 73,
     "200": 60,
     "201": 57,
     "202": 60,
     "203": 50,
     "204": 53,
     "205": 39,
     "206": 37,
     "207": 42,
     "208": 40,
     "209": 39,
     "210": 33,
     "211": 41,
     "212": 32,
     "213": 36,
     "214": 29,
     "215": 35,
     "216": 29,
     "217": 20,
     "218": 27,
     "219": 34,
     "220": 21,
     "221": 26,
     "222": 24,
     "223": 21,
     "224": 25,
     "225": 25,
     "226": 23,
     "227": 29,
     "228": 22,
     "229": 18,
     "230": 19,
     "231": 18,
     "232": 24,
     "233": 19,
     "234": 11,
     "235": 20,
     "236": 20,
     "237": 15,
     "238": 12,
     "239": 3,
     "240": 10,
     "241": 13,
     "242": 16,
     "243": 13,
     "244": 11,
     "245": 14,
     "246": 14,
     "247": 11,
     "248": 4,
     "249": 10,
     "250": 9,
     "251": 6,
     "252": 10,
     "253": 1,
     "254": 8,
     "255": 10,
     "256": 10,
     "257": 8,
     "258": 6,
     "259": 8,
     "260": 11,
     "261": 6,
     "262": 8,
     "263": 4,
     "264": 5,
     "265": 9,
     "266": 3,
     "267": 4,
     "268": 7,
     "269": 5,
     "270": 6,
     "271": 5,
     "272": 9,
     "273": 8,
     "274": 5,
     "275": 3,
     "276": 1,
     "277": 2,
     "278": 5,
     "279": 6,
     "280": 6,
     "281": 4,
     "282": 4,
     "283": 2,
     "284": 2,
     "285": 1,
     "286": 3,
     "287": 4,
     "288": 2,
     "289": 1,
     "290": 5,
     "291": 2,
     "292": 2,
     "293": 3,
     "294": 4,
     "295": 4,
     "296": 2,
     "297": 2,
     "298": 3,
     "299": 2,
     "300": 2,
     "301": 4,
     "304": 3,
     "305": 3,
     "306": 1,
     "307": 2,
     "308": 3,
     "311": 1,
     "312": 1,
     "313": 1,
     "315": 1,
     "316": 2,
     "318": 1,
     "319": 2,
     "320": 1,
     "321": 2,
     "322": 3,
     "323": 1,
     "324": 1,
     "326": 1,
     "327": 1,
     "328": 2,
     "329": 3,
     "331": 3,
     "332": 3,
     "335": 2,
     "339": 2,
     "340": 2,
     "341": 1,
     "343": 1,
     "344": 1,
     "345": 2,
     "346": 1,
     "348": 2,
     "350": 3,
     "351": 1,
     "354": 3,
     "355": 1,
     "358": 1,
     "359": 2,
     "360": 1,
     "364": 1,
     "367": 1,
     "369": 1,
     "372": 1,
     "373": 1,
     "374": 1,
     "378": 1,
     "380": 1,
     "390": 1,
     "430": 1,
     "455": 1,
     "458": 1,
     "461": 1
    },
    "glide_odd_steps_hist": {
     "1": 16777216,
     "2": 4194304,
     "3": 3670016,
     "4": 1572864,
     "5": 1605632,
     "6": 663552,
     "7": 600064,
     "8": 643840,
     "9": 461184,
     "10": 433672,
     "11": 255280,
     "12": 252289,
     "13": 260530,
     "14": 215866,
     "15": 210229,
     "16": 168695,
     "17": 147202,
     "18": 105503,
     "19": 107569,
     "20": 105895,
     "21": 90470,
     "22": 78194,
     "23": 62487,
     "24": 64526,
     "25": 63940,
     "26": 58797,
     "27": 54944,
     "28": 46488,
     "29": 39758,
     "30": 35003,
     "31": 34968,
     "32": 33122,
     "33": 29189,
     "34": 25274,
     "35": 23404,
     "36": 23757,
     "37": 23404,
     "38": 21616,
     "39": 19602,
     "40": 17028,
     "41": 15227,
     "42": 14383,
     "43": 14146,
     "44": 12949,
     "45": 11767,
     "46": 10683,
     "47": 10177,
     "48": 9887,
     "49": 9092,
     "50": 8135,
     "51": 7650,
     "52": 7544,
     "53": 7423,
     "54": 7176,
     "55": 6491,
     "56": 5945,
     "57": 5352,
     "58": 4988,
     "59": 4631,
     "60": 4518,
     "61": 4166,
     "62": 3862,
     "63": 3731,
     "64": 3611,
     "65": 3571,
     "66": 3388,
     "67": 3055,
     "68": 2791,
     "69": 2622,
     "70": 2459,
     "71": 2369,
     "72": 2282,
     "73": 2102,
     "74": 1921,
     "75": 1884,
     "76": 1874,
     "77": 1838,
     "78": 1701,
     "79": 1494,
     "80": 1411,
     "81": 1323,
     "82": 1281,
     "83": 1183,
     "84": 1133,
     "85": 1106,
     "86": 1051,
     "87": 1003,
     "88": 960,
     "89": 910,
     "90": 881,
     "91": 748,
     "92": 775,
     "93": 684,
     "94": 660,
     "95": 660,
     "96": 581,
     "97": 531,
     "98": 530,
     "99": 474,
     "100": 486,
     "101": 475,
     "102": 420,
     "103": 435,
     "104": 423,
     "105": 406,
     "106": 366,
     "107": 376,
     "108": 352,
     "109": 317,
     "110": 300,
     "111": 269,
     "112": 291,
     "113": 263,
     "114": 241,
     "115": 237,
     "116": 215,
     "117": 207,
     "118": 189,
     "119": 183,
     "120": 134,
     "121": 158,
     "122": 151,
     "123": 134,
     "124": 141,
     "125": 152,
     "126": 124,
     "127": 150,
     "128": 140,
     "129": 127,
     "130": 138,
     "131": 122,
     "132": 95,
     "133": 87,
     "134": 91,
     "135": 95,
     "136": 94,
     "137": 80,
     "138": 83,
     "139": 95,
     "140": 68,
     "141": 58,
     "142": 56,
     "143": 58,
     "144": 50,
     "145": 57,
     "146": 50,
     "147": 52,
     "148": 41,
     "149": 46,
     "150": 38,
     "151": 39,
     "152": 46,
     "153": 40,
     "154": 37,
     "155": 37,
     "156": 19,
     "157": 36,
     "158": 26,
     "159": 22,
     "160": 18,
     "161": 28,
     "162": 22,
     "163": 20,
     "164": 15,
     "165": 22,
     "166": 15,
     "167": 21,
     "168": 9,
     "169": 15,
     "170": 13,
     "171": 10,
     "172": 17,
     "173": 13,
     "174": 15,
     "175": 13,
     "176": 15,
     "177": 12,
     "178": 9,
     "179": 10,
     "180": 7,
     "181": 14,
     "182": 12,
     "183": 11,
     "184": 9,
     "185": 11,
     "186": 8,
     "187": 9,
     "188": 6,
     "189": 9,
     "190": 8,
     "191": 6,
     "192": 6,
     "193": 4,
     "194": 3,
     "195": 8,
     "196": 6,
     "197": 3,
     "198": 6,
     "199": 4,
     "200": 3,
     "201": 6,
     "202": 3,
     "203": 3,
     "205": 3,
     "206": 2,
     "207": 4,
     "208": 2,
     "209": 3,
     "210": 2,
     "211": 4,
     "212": 4,
     "213": 2,
     "214": 5,
     "215": 2,
     "216": 1,
     "217": 1,
     "220": 1,
     "222": 1,
     "223": 4,
     "224": 4,
     "225": 1,
     "226": 2,
     "228": 2,
     "229": 2,
     "230": 3,
     "232": 1,
     "233": 2,
     "234": 2,
     "236": 1,
     "238": 1,
     "239": 1,
     "240": 1,
     "241": 3,
     "242": 2,
     "243": 1,
     "244": 3,
     "245": 1,
     "246": 2,
     "247": 2,
     "248": 3,
     "249": 1,
     "250": 1,
     "252": 2,
     "257": 1,
     "259": 1,
     "260": 1,
     "261": 1,
     "272": 1,
     "292": 1,
     "312": 1,
     "314": 1,
     "316": 1
    },
    "peak_excess_bits_hist": {
     "0": 4893354,
     "1": 16518947,
     "2": 6898869,
     "3": 2612998,
     "4": 1223992,
     "5": 646247,
     "6": 344992,
     "7": 186827,
     "8": 101892,
     "9": 56875,
     "10": 31032,
     "11": 17159,
     "12": 9720,
     "13": 5275,
     "14": 2715,
     "15": 1527,
     "16": 860,
     "17": 558,
     "18": 258,
     "19": 149,
     "20": 91,
     "21": 51,
     "22": 10,
     "23": 16,
     "24": 9,
     "25": 6,
     "28": 3
    }
   },
   "even": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 37748736.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -60461048.44336091,
    "glide_hist": {
     "1": 29360128,
     "2": 4194304
    },
    "glide_odd_steps_hist": {
     "0": 33554432
    },
    "peak_excess_bits_hist": {
     "0": 30758229,
     "1": 2796203
    }
   },
   "max_glide": [
    461,
    70150907
   ],
   "max_peak": {
    "bits": 55,
    "top64": "10734248079608624128",
    "n": 80665855
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.396877229213715,
   "mean_glide_odd_steps_odd_n": 4.093906551599503,
   "measured_drift_bits_per_odd_step": -0.31603532175672866
  },
  "28": {
   "k": 28,
   "range": [
    134217728,
    268435456
   ],
   "next_n": 268435456,
   "complete": true,
   "odd": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 429272624.0,
    "sum_glide_odd_steps": 274730317.0,
    "sum_log2_drop": -86821023.81949426,
    "glide_hist": {
     "2": 29360128,
     "3": 10485760,
     "4": 5242880,
     "5": 4194304,
     "6": 2359296,
     "7": 2752512,
     "8": 1736704,
     "9": 901120,
     "10": 600064,
     "11": 870400,
     "12": 889600,
     "13": 651648,
     "14": 696032,
     "15": 567880,
     "16": 364928,
     "17": 287323,
     "18": 342409,
     "19": 362138,
     "20": 313036,
     "21": 310827,
     "22": 289022,
     "23": 253494,
     "24": 239680,
     "25": 194430,
     "26": 145926,
     "27": 134332,
     "28": 147009,
     "29": 148490,
     "30": 136927,
     "31": 127275,
     "32": 107798,
     "33": 88452,
     "34": 83083,
     "35": 86974,
     "36": 88411,
     "37": 85494,
     "38": 82946,
     "39": 78530,
     "40": 72238,
     "41": 64977,
     "42": 55592,
     "43": 48330,
     "44": 47080,
     "45": 48522,
     "46": 47907,
     "47": 45285,
     "48": 40792,
     "49": 35976,
     "50": 32849,
     "51": 31984,
     "52": 32452,
     "53": 32712,
     "54": 32536,
     "55": 31165,
     "56": 29218,
     "57": 27155,
     "58": 23934,
     "59": 21705,
     "60": 19984,
     "61": 19704,
     "62": 19729,
     "63": 18939,
     "64": 17948,
     "65": 16369,
     "66": 15034,
     "67": 14124,
     "68": 13894,
     "69": 13772,
     "70": 13647,
     "71": 12699,
     "72": 11667,
     "73": 10978,
     "74": 10423,
     "75": 10423,
     "76": 10467,
     "77": 10302,
     "78": 10225,
     "79": 9652,
     "80": 9179,
     "81": 8504,
     "82": 7680,
     "83": 7165,
     "84": 6844,
     "85": 6644,
     "86": 6592,
     "87": 6404,
     "88": 6038,
     "89": 5556,
     "90": 5380,
     "91": 5260,
     "92": 4942,
     "93": 5186,
     "94": 5073,
     "95": 5002,
     "96": 4673,
     "97": 4319,
     "98": 4213,
     "99": 3852,
     "100": 3552,
     "101": 3508,
     "102": 3365,
     "103": 3226,
     "104": 3051,
     "105": 2981,
     "106": 2826,
     "107": 2649,
     "108": 2738,
     "109": 2621,
     "110": 2682,
     "111": 2542,
     "112": 2496,
     "113": 2380,
     "114": 2227,
     "115": 2014,
     "116": 1936,
     "117": 1919,
     "118": 1847,
     "119": 1691,
     "120": 1602,
     "121": 1592,
     "122": 1522,
     "123": 1478,
     "124": 1382,
     "125": 1416,
     "126": 1352,
     "127": 1380,
     "128": 1307,
     "129": 1269,
     "130": 1250,
     "131": 1184,
     "132": 1095,
     "133": 1028,
     "134": 972,
     "135": 1023,
     "136": 969,
     "137": 912,
     "138": 868,
     "139": 811,
     "140": 805,
     "141": 771,
     "142": 671,
     "143": 698,
     "144": 712,
     "145": 705,
     "146": 617,
     "147": 625,
     "148": 618,
     "149": 610,
     "150": 582,
     "151": 529,
     "152": 517,
     "153": 520,
     "154": 521,
     "155": 464,
     "156": 465,
     "157": 455,
     "158": 429,
     "159": 387,
     "160": 406,
     "161": 377,
     "162": 348,
     "163": 372,
     "164": 346,
     "165": 315,
     "166": 332,
     "167": 362,
     "168": 304,
     "169": 322,
     "170": 294,
     "171": 278,
     "172": 240,
     "173": 254,
     "174": 239,
     "175": 208,
     "176": 236,
     "177": 210,
     "178": 231,
     "179": 213,
     "180": 200,
     "181": 195,
     "182": 197,
     "183": 223,
     "184": 174,
     "185": 178,
     "186": 185,
     "187": 168,
     "188": 170,
     "189": 156,
     "190": 174,
     "191": 143,
     "192": 122,
     "193": 115,
     "194": 139,
     "195": 118,
     "196": 92,
     "197": 121,
     "198": 124,
     "199": 105,
     "200": 125,
     "201": 124,
     "202": 99,
     "203": 102,
     "204": 95,
     "205": 87,
     "206": 86,
     "207": 83,
     "208": 67,
     "209": 58,
     "210": 79,
     "211": 79,
     "212": 68,
     "213": 69,
     "214": 70,
     "215": 82,
     "216": 73,
     "217": 59,
     "218": 51,
     "219": 61,
     "220": 63,
     "221": 50,
     "222": 42,
     "223": 43,
     "224": 59,
     "225": 42,
     "226": 43,
     "227": 43,
     "228": 35,
     "229": 32,
     "230": 42,
     "231": 48,
     "232": 35,
     "233": 44,
     "234": 32,
     "235": 29,
     "236": 32,
     "237": 26,
     "238": 34,
     "239": 26,
     "240": 25,
     "241": 23,
     "242": 35,
     "243": 21,
     "244": 24,
     "245": 26,
     "246": 29,
     "247": 16,
     "248": 19,
     "249": 22,
     "250": 20,
     "251": 18,
     "252": 16,
     "253": 13,
     "254": 17,
     "255": 19,
     "256": 18,
     "257": 12,
     "258": 14,
     "259": 17,
     "260": 15,
     "261": 17,
     "262": 13,
     "263": 20,
     "264": 17,
     "265": 12,
     "266": 18,
     "267": 10,
     "268": 5,
     "269": 15,
     "270": 9,
     "271": 9,
     "272": 15,
     "273": 16,
     "274": 17,
     "275": 9,
     "276": 13,
     "277": 8,
     "278": 6,
     "279": 10,
     "280": 9,
     "281": 7,
     "282": 8,
     "283": 5,
     "284": 6,
     "285": 5,
     "286": 4,
     "287": 5,
     "288": 4,
     "289": 7,
     "290": 8,
     "291": 10,
     "292": 4,
     "293": 7,
     "294": 4,
     "295": 4,
     "296": 6,
     "297": 5,
     "298": 8,
     "299": 4,
     "300": 6,
     "301": 3,
     "302": 2,
     "303": 2,
     "304": 5,
     "305": 3,
     "306": 2,
     "307": 3,
     "308": 1,
     "309": 3,
     "310": 3,
     "311": 5,
     "312": 5,
     "313": 5,
     "314": 4,
     "315": 6,
     "316": 6,
     "317": 3,
     "318": 3,
     "319": 2,
     "320": 3,
     "321": 4,
     "322": 6,
     "323": 3,
     "324": 1,
     "325": 3,
     "326": 2,
     "327": 2,
     "328": 1,
     "329": 2,
     "330": 4,
     "331": 3,
     "333": 1,
     "334": 1,
     "335": 2,
     "337": 3,
     "338": 3,
     "339": 1,
     "340": 2,
     "341": 1,
     "342": 2,
     "343": 2,
     "344": 2,
     "345": 1,
     "346": 1,
     "347": 1,
     "348": 1,
     "350": 3,
     "353": 1,
     "354": 3,
     "355": 2,
     "357": 1,
     "358": 2,
     "361": 1,
     "366": 1,
     "367": 1,
     "369": 1,
     "375": 1,
     "378": 1,
     "387": 1,
     "389": 1,
     "390": 1,
     "393": 1,
     "398": 1,
     "420": 1,
     "434": 1,
     "443": 1,
     "450": 2,
     "453": 2,
     "454": 1,
     "458": 1
    },
    "glide_odd_steps_hist": {
     "1": 33554432,
     "2": 8388608,
     "3": 7340032,
     "4": 3145728,
     "5": 3211264,
     "6": 1327104,
     "7": 1200128,
     "8": 1287680,
     "9": 922368,
     "10": 867344,
     "11": 510560,
     "12": 504578,
     "13": 521033,
     "14": 431709,
     "15": 420157,
     "16": 337122,
     "17": 293959,
     "18": 210560,
     "19": 215545,
     "20": 212032,
     "21": 181522,
     "22": 156631,
     "23": 125289,
     "24": 129344,
     "25": 127114,
     "26": 117585,
     "27": 108585,
     "28": 93326,
     "29": 79991,
     "30": 69996,
     "31": 70125,
     "32": 66547,
     "33": 58239,
     "34": 51311,
     "35": 46710,
     "36": 48499,
     "37": 46337,
     "38": 43257,
     "39": 39267,
     "40": 34585,
     "41": 30306,
     "42": 28805,
     "43": 28017,
     "44": 25684,
     "45": 23113,
     "46": 21078,
     "47": 20177,
     "48": 19854,
     "49": 17940,
     "50": 16407,
     "51": 15280,
     "52": 15234,
     "53": 14792,
     "54": 14156,
     "55": 13141,
     "56": 11756,
     "57": 10629,
     "58": 9774,
     "59": 9621,
     "60": 9162,
     "61": 8426,
     "62": 7811,
     "63": 7483,
     "64": 7469,
     "65": 7183,
     "66": 6782,
     "67": 6177,
     "68": 5658,
     "69": 5169,
     "70": 4877,
     "71": 4742,
     "72": 4376,
     "73": 4024,
     "74": 4021,
     "75": 3886,
     "76": 3736,
     "77": 3595,
     "78": 3319,
     "79": 3075,
     "80": 2797,
     "81": 2631,
     "82": 2405,
     "83": 2378,
     "84": 2216,
     "85": 2217,
     "86": 1964,
     "87": 1995,
     "88": 1914,
     "89": 1756,
     "90": 1734,
     "91": 1592,
     "92": 1460,
     "93": 1442,
     "94": 1371,
     "95": 1271,
     "96": 1222,
     "97": 1133,
     "98": 1079,
     "99": 984,
     "100": 922,
     "101": 897,
     "102": 858,
     "103": 844,
     "104": 784,
     "105": 785,
     "106": 759,
     "107": 708,
     "108": 652,
     "109": 572,
     "110": 599,
     "111": 571,
     "112": 518,
     "113": 463,
     "114": 491,
     "115": 481,
     "116": 443,
     "117": 407,
     "118": 381,
     "119": 382,
     "120": 368,
     "121": 321,
     "122": 312,
     "123": 309,
     "124": 270,
     "125": 295,
     "126": 293,
     "127": 283,
     "128": 263,
     "129": 255,
     "130": 227,
     "131": 223,
     "132": 214,
     "133": 197,
     "134": 179,
     "135": 177,
     "136": 166,
     "137": 170,
     "138": 156,
     "139": 153,
     "140": 138,
     "141": 122,
     "142": 128,
     "143": 120,
     "144": 116,
     "145": 115,
     "146": 119,
     "147": 106,
     "148": 101,
     "149": 83,
     "150": 78,
     "151": 79,
     "152": 83,
     "153": 71,
     "154": 60,
     "155": 57,
     "156": 72,
     "157": 42,
     "158": 53,
     "159": 57,
     "160": 42,
     "161": 46,
     "162": 46,
     "163": 47,
     "164": 45,
     "165": 47,
     "166": 38,
     "167": 40,
     "168": 35,
     "169": 44,
     "170": 29,
     "171": 42,
     "172": 25,
     "173": 31,
     "174": 30,
     "175": 27,
     "176": 20,
     "177": 29,
     "178": 23,
     "179": 20,
     "180": 28,
     "181": 13,
     "182": 16,
     "183": 28,
     "184": 21,
     "185": 20,
     "186": 13,
     "187": 16,
     "188": 13,
     "189": 9,
     "190": 12,
     "191": 14,
     "192": 15,
     "193": 9,
     "194": 19,
     "195": 15,
     "196": 5,
     "197": 12,
     "198": 10,
     "199": 8,
     "200": 7,
     "201": 6,
     "202": 9,
     "203": 5,
     "204": 6,
     "205": 13,
     "206": 9,
     "207": 4,
     "208": 4,
     "209": 12,
     "210": 7,
     "211": 3,
     "212": 4,
     "213": 10,
     "214": 4,
     "215": 4,
     "216": 4,
     "217": 5,
     "218": 6,
     "219": 4,
     "220": 2,
     "221": 5,
     "222": 3,
     "223": 3,
     "224": 1,
     "225": 2,
     "226": 2,
     "227": 5,
     "228": 4,
     "229": 4,
     "230": 2,
     "231": 3,
     "232": 3,
     "233": 3,
     "234": 2,
     "235": 1,
     "236": 1,
     "237": 3,
     "238": 1,
     "239": 1,
     "240": 3,
     "241": 5,
     "242": 3,
     "243": 1,
     "245": 4,
     "248": 2,
     "249": 1,
     "250": 1,
     "251": 2,
     "252": 1,
     "254": 1,
     "263": 1,
     "268": 2,
     "270": 1,
     "274": 1,
     "285": 1,
     "296": 1,
     "307": 1,
     "312": 1,
     "314": 2,
     "315": 1,
     "316": 1,
     "318": 1
    },
    "peak_excess_bits_hist": {
     "0": 9786709,
     "1": 33037899,
     "2": 13797502,
     "3": 5226703,
     "4": 2448623,
     "5": 1291330,
     "6": 690939,
     "7": 372233,
     "8": 204505,
     "9": 112850,
     "10": 62449,
     "11": 34693,
     "12": 19115,
     "13": 10414,
     "14": 5751,
     "15": 3069,
     "16": 1850,
     "17": 955,
     "18": 548,
     "19": 326,
     "20": 190,
     "21": 94,
     "22": 65,
     "23": 29,
     "24": 11,
     "25": 6,
     "27": 5,
     "28": 1
    }
   },
   "even": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 75497472.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -120922097.88672213,
    "glide_hist": {
     "1": 58720256,
     "2": 8388608
    },
    "glide_odd_steps_hist": {
     "0": 67108864
    },
    "peak_excess_bits_hist": {
     "0": 61516459,
     "1": 5592405
    }
   },
   "max_glide": [
    458,
    159366759
   ],
   "max_peak": {
    "bits": 56,
    "top64": "16860643532111741952",
    "n": 257403391
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.396660566329956,
   "mean_glide_odd_steps_odd_n": 4.093800738453865,
   "measured_drift_bits_per_odd_step": -0.3160227264597604
  },
  "29": {
   "k": 29,
   "range": [
    268435456,
    536870912
   ],
   "next_n": 536870912,
   "complete": true,
   "odd": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 858634119.0,
    "sum_glide_odd_steps": 549526037.0,
    "sum_log2_drop": -173653062.46175197,
    "glide_hist": {
     "2": 58720256,
     "3": 20971520,
     "4": 10485760,
     "5": 8388608,
     "6": 4718592,
     "7": 5505024,
     "8": 3473408,
     "9": 1802240,
     "10": 1200128,
     "11": 1740800,
     "12": 1779200,
     "13": 1303296,
     "14": 1392064,
     "15": 1135760,
     "16": 729856,
     "17": 574646,
     "18": 684818,
     "19": 724273,
     "20": 626096,
     "21": 621767,
     "22": 577675,
     "23": 507159,
     "24": 479423,
     "25": 388867,
     "26": 292729,
     "27": 269535,
     "28": 293180,
     "29": 294824,
     "30": 274863,
     "31": 254232,
     "32": 216170,
     "33": 177362,
     "34": 165910,
     "35": 174388,
     "36": 177361,
     "37": 171112,
     "38": 165696,
     "39": 158388,
     "40": 144514,
     "41": 129383,
     "42": 111842,
     "43": 97177,
     "44": 94051,
     "45": 96618,
     "46": 95677,
     "47": 90005,
     "48": 81313,
     "49": 72153,
     "50": 65528,
     "51": 63713,
     "52": 64642,
     "53": 65350,
     "54": 64167,
     "55": 62421,
     "56": 58718,
     "57": 53948,
     "58": 48029,
     "59": 43477,
     "60": 40030,
     "61": 39397,
     "62": 39543,
     "63": 38038,
     "64": 35984,
     "65": 32635,
     "66": 29757,
     "67": 28195,
     "68": 27435,
     "69": 27861,
     "70": 26957,
     "71": 25191,
     "72": 23614,
     "73": 21771,
     "74": 20722,
     "75": 20467,
     "76": 20352,
     "77": 20796,
     "78": 20109,
     "79": 19205,
     "80": 18342,
     "81": 16964,
     "82": 15533,
     "83": 14407,
     "84": 13757,
     "85": 13640,
     "86": 13304,
     "87": 12702,
     "88": 11974,
     "89": 11308,
     "90": 10477,
     "91": 10245,
     "92": 10046,
     "93": 9905,
     "94": 10150,
     "95": 9798,
     "96": 9159,
     "97": 8792,
     "98": 8246,
     "99": 7535,
     "100": 7279,
     "101": 6821,
     "102": 6834,
     "103": 6588,
     "104": 6327,
     "105": 5918,
     "106": 5717,
     "107": 5487,
     "108": 5392,
     "109": 5250,
     "110": 5311,
     "111": 5275,
     "112": 4984,
     "113": 4609,
     "114": 4417,
     "115": 4184,
     "116": 3827,
     "117": 3742,
     "118": 3670,
     "119": 3516,
     "120": 3418,
     "121": 3168,
     "122": 3087,
     "123": 2965,
     "124": 2773,
     "125": 2810,
     "126": 2866,
     "127": 2788,
     "128": 2684,
     "129": 2495,
     "130": 2415,
     "131": 2381,
     "132": 2230,
     "133": 2067,
     "134": 2065,
     "135": 2027,
     "136": 1937,
     "137": 1803,
     "138": 1744,
     "139": 1611,
     "140": 1653,
     "141": 1514,
     "142": 1417,
     "143": 1510,
     "144": 1385,
     "145": 1365,
     "146": 1271,
     "147": 1194,
     "148": 1261,
     "149": 1234,
     "150": 1225,
     "151": 1153,
     "152": 1149,
     "153": 1113,
     "154": 1017,
     "155": 953,
     "156": 924,
     "157": 909,
     "158": 925,
     "159": 812,
     "160": 820,
     "161": 761,
     "162": 705,
     "163": 781,
     "164": 662,
     "165": 665,
     "166": 643,
     "167": 653,
     "168": 676,
     "169": 624,
     "170": 627,
     "171": 560,
     "172": 523,
     "173": 542,
     "174": 471,
     "175": 480,
     "176": 479,
     "177": 423,
     "178": 465,
     "179": 407,
     "180": 427,
     "181": 451,
     "182": 393,
     "183": 367,
     "184": 407,
     "185": 380,
     "186": 365,
     "187": 377,
     "188": 330,
     "189": 293,
     "190": 322,
     "191": 278,
     "192": 282,
     "193": 269,
     "194": 234,
     "195": 256,
     "196": 226,
     "197": 253,
     "198": 240,
     "199": 231,
     "200": 227,
     "201": 231,
     "202": 218,
     "203": 198,
     "204": 209,
     "205": 175,
     "206": 189,
     "207": 170,
     "208": 170,
     "209": 165,
     "210": 143,
     "211": 158,
     "212": 137,
     "213": 142,
     "214": 131,
     "215": 123,
     "216": 148,
     "217": 124,
     "218": 125,
     "219": 103,
     "220": 121,
     "221": 101,
     "222": 94,
     "223": 103,
     "224": 108,
     "225": 91,
     "226": 101,
     "227": 85,
     "228": 72,
     "229": 71,
     "230": 80,
     "231": 72,
     "232": 90,
     "233": 81,
     "234": 74,
     "235": 65,
     "236": 50,
     "237": 58,
     "238": 59,
     "239": 60,
     "240": 48,
     "241": 40,
     "242": 54,
     "243": 59,
     "244": 54,
     "245": 61,
     "246": 44,
     "247": 56,
     "248": 37,
     "249": 35,
     "250": 35,
     "251": 35,
     "252": 43,
     "253": 32,
     "254": 39,
     "255": 38,
     "256": 34,
     "257": 41,
     "258": 34,
     "259": 38,
     "260": 24,
     "261": 29,
     "262": 29,
     "263": 31,
     "264": 34,
     "265": 30,
     "266": 26,
     "267": 19,
     "268": 27,
     "269": 18,
     "270": 23,
     "271": 22,
     "272": 18,
     "273": 30,
     "274": 24,
     "275": 22,
     "276": 18,
     "277": 16,
     "278": 17,
     "279": 18,
     "280": 17,
     "281": 22,
     "282": 19,
     "283": 8,
     "284": 15,
     "285": 12,
     "286": 12,
     "287": 13,
     "288": 7,
     "289": 16,
     "290": 18,
     "291": 15,
     "292": 17,
     "293": 6,
     "294": 14,
     "295": 13,
     "296": 8,
     "297": 14,
     "298": 11,
     "299": 9,
     "300": 8,
     "301": 5,
     "302": 7,
     "303": 9,
     "304": 15,
     "305": 9,
     "306": 4,
     "307": 11,
     "308": 9,
     "309": 5,
     "310": 3,
     "311": 9,
     "312": 11,
     "313": 5,
     "314": 9,
     "315": 7,
     "316": 6,
     "317": 4,
     "318": 3,
     "319": 6,
     "320": 5,
     "321": 7,
     "322": 3,
     "323": 7,
     "324": 1,
     "325": 2,
     "326": 6,
     "327": 3,
     "328": 6,
     "329": 3,
     "330": 3,
     "331": 3,
     "332": 4,
     "333": 6,
     "334": 2,
     "335": 1,
     "336": 3,
     "337": 3,
     "338": 2,
     "339": 5,
     "340": 3,
     "341": 4,
     "342": 3,
     "343": 1,
     "344": 3,
     "345": 5,
     "346": 4,
     "347": 3,
     "348": 2,
     "349": 2,
     "350": 3,
     "351": 4,
     "352": 2,
     "353": 2,
     "355": 3,
     "356": 3,
     "357": 2,
     "358": 2,
     "359": 3,
     "360": 2,
     "361": 1,
     "363": 3,
     "364": 3,
     "366": 2,
     "367": 1,
     "368": 1,
     "370": 1,
     "371": 1,
     "372": 1,
     "373": 1,
     "374": 1,
     "375": 2,
     "377": 1,
     "378": 1,
     "379": 1,
     "380": 2,
     "381": 2,
     "382": 1,
     "383": 1,
     "384": 1,
     "386": 2,
     "387": 2,
     "388": 1,
     "390": 1,
     "391": 2,
     "392": 1,
     "393": 1,
     "398": 1,
     "399": 1,
     "401": 1,
     "406": 1,
     "409": 1,
     "410": 2,
     "411": 1,
     "412": 1,
     "413": 2,
     "414": 1,
     "416": 1,
     "419": 1,
     "428": 1,
     "429": 1,
     "432": 1,
     "433": 3,
     "434": 1,
     "435": 1,
     "437": 1,
     "561": 1,
     "566": 1
    },
    "glide_odd_steps_hist": {
     "1": 67108864,
     "2": 16777216,
     "3": 14680064,
     "4": 6291456,
     "5": 6422528,
     "6": 2654208,
     "7": 2400256,
     "8": 2575360,
     "9": 1844736,
     "10": 1734688,
     "11": 1021120,
     "12": 1009156,
     "13": 1042075,
     "14": 863452,
     "15": 840437,
     "16": 673917,
     "17": 588590,
     "18": 421296,
     "19": 431022,
     "20": 423927,
     "21": 362787,
     "22": 312991,
     "23": 251294,
     "24": 259490,
     "25": 254587,
     "26": 233440,
     "27": 218579,
     "28": 187593,
     "29": 159879,
     "30": 139387,
     "31": 140739,
     "32": 132951,
     "33": 116646,
     "34": 101656,
     "35": 93791,
     "36": 95659,
     "37": 92707,
     "38": 86454,
     "39": 78786,
     "40": 68754,
     "41": 61289,
     "42": 56975,
     "43": 56201,
     "44": 51498,
     "45": 45894,
     "46": 41705,
     "47": 40111,
     "48": 39470,
     "49": 36179,
     "50": 32557,
     "51": 30431,
     "52": 29619,
     "53": 29909,
     "54": 28430,
     "55": 26007,
     "56": 23430,
     "57": 21556,
     "58": 20056,
     "59": 19287,
     "60": 18273,
     "61": 16736,
     "62": 15532,
     "63": 14703,
     "64": 14634,
     "65": 14307,
     "66": 13205,
     "67": 12203,
     "68": 11174,
     "69": 10408,
     "70": 9913,
     "71": 9429,
     "72": 8916,
     "73": 8342,
     "74": 8032,
     "75": 7648,
     "76": 7493,
     "77": 7124,
     "78": 6612,
     "79": 6216,
     "80": 5672,
     "81": 5230,
     "82": 5121,
     "83": 4839,
     "84": 4634,
     "85": 4145,
     "86": 4166,
     "87": 3960,
     "88": 3894,
     "89": 3693,
     "90": 3488,
     "91": 3170,
     "92": 2977,
     "93": 2856,
     "94": 2712,
     "95": 2500,
     "96": 2411,
     "97": 2295,
     "98": 2196,
     "99": 2063,
     "100": 1896,
     "101": 1850,
     "102": 1773,
     "103": 1692,
     "104": 1672,
     "105": 1625,
     "106": 1519,
     "107": 1414,
     "108": 1334,
     "109": 1203,
     "110": 1163,
     "111": 1155,
     "112": 1077,
     "113": 1002,
     "114": 976,
     "115": 928,
     "116": 908,
     "117": 838,
     "118": 821,
     "119": 745,
     "120": 754,
     "121": 712,
     "122": 646,
     "123": 637,
     "124": 623,
     "125": 567,
     "126": 554,
     "127": 571,
     "128": 539,
     "129": 500,
     "130": 524,
     "131": 459,
     "132": 418,
     "133": 383,
     "134": 361,
     "135": 323,
     "136": 353,
     "137": 320,
     "138": 322,
     "139": 298,
     "140": 309,
     "141": 285,
     "142": 276,
     "143": 233,
     "144": 242,
     "145": 230,
     "146": 209,
     "147": 194,
     "148": 212,
     "149": 172,
     "150": 149,
     "151": 139,
     "152": 153,
     "153": 143,
     "154": 119,
     "155": 148,
     "156": 128,
     "157": 125,
     "158": 116,
     "159": 133,
     "160": 112,
     "161": 107,
     "162": 111,
     "163": 90,
     "164": 89,
     "165": 64,
     "166": 101,
     "167": 90,
     "168": 77,
     "169": 65,
     "170": 56,
     "171": 59,
     "172": 66,
     "173": 60,
     "174": 54,
     "175": 49,
     "176": 39,
     "177": 51,
     "178": 51,
     "179": 42,
     "180": 51,
     "181": 39,
     "182": 39,
     "183": 41,
     "184": 33,
     "185": 34,
     "186": 42,
     "187": 38,
     "188": 33,
     "189": 33,
     "190": 25,
     "191": 33,
     "192": 27,
     "193": 22,
     "194": 33,
     "195": 20,
     "196": 25,
     "197": 11,
     "198": 16,
     "199": 21,
     "200": 14,
     "201": 10,
     "202": 17,
     "203": 13,
     "204": 20,
     "205": 18,
     "206": 13,
     "207": 15,
     "208": 13,
     "209": 11,
     "210": 15,
     "211": 13,
     "212": 10,
     "213": 16,
     "214": 13,
     "215": 7,
     "216": 7,
     "217": 7,
     "218": 6,
     "219": 7,
     "220": 4,
     "221": 1,
     "222": 5,
     "223": 6,
     "224": 9,
     "225": 7,
     "226": 11,
     "227": 10,
     "228": 9,
     "229": 2,
     "230": 5,
     "231": 4,
     "232": 5,
     "233": 3,
     "234": 1,
     "235": 4,
     "236": 2,
     "237": 5,
     "238": 6,
     "239": 4,
     "240": 3,
     "241": 3,
     "242": 3,
     "243": 5,
     "244": 4,
     "245": 4,
     "246": 3,
     "247": 4,
     "248": 3,
     "249": 3,
     "250": 2,
     "251": 2,
     "252": 1,
     "253": 1,
     "254": 1,
     "255": 1,
     "256": 2,
     "257": 3,
     "259": 2,
     "260": 2,
     "261": 2,
     "262": 6,
     "263": 2,
     "264": 2,
     "265": 4,
     "268": 1,
     "269": 4,
     "270": 1,
     "273": 1,
     "277": 1,
     "279": 1,
     "280": 1,
     "281": 2,
     "282": 2,
     "283": 1,
     "287": 2,
     "293": 1,
     "295": 2,
     "296": 1,
     "299": 1,
     "300": 2,
     "302": 1,
     "303": 1,
     "305": 1,
     "391": 1,
     "394": 1
    },
    "peak_excess_bits_hist": {
     "0": 19573418,
     "1": 66075798,
     "2": 27595318,
     "3": 10452236,
     "4": 4896675,
     "5": 2584941,
     "6": 1379352,
     "7": 745833,
     "8": 408582,
     "9": 225750,
     "10": 125358,
     "11": 68643,
     "12": 38828,
     "13": 20893,
     "14": 11299,
     "15": 6548,
     "16": 3727,
     "17": 2047,
     "18": 1116,
     "19": 608,
     "20": 320,
     "21": 208,
     "22": 116,
     "23": 38,
     "24": 24,
     "25": 25,
     "26": 14,
     "27": 4,
     "28": 2,
     "29": 1,
     "33": 6
    }
   },
   "even": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 150994944.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -241844196.77344468,
    "glide_hist": {
     "1": 117440512,
     "2": 16777216
    },
    "glide_odd_steps_hist": {
     "0": 134217728
    },
    "peak_excess_bits_hist": {
     "0": 123032917,
     "1": 11184811
    }
   },
   "max_glide": [
    566,
    303830103
   ],
   "max_peak": {
    "bits": 62,
    "top64": "14514503896232778920",
    "n": 299478871
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.397322706878185,
   "mean_glide_odd_steps_odd_n": 4.094288028776646,
   "measured_drift_bits_per_odd_step": -0.31600515857222605
  },
  "30": {
   "k": 30,
   "range": [
    536870912,
    1073741824
   ],
   "next_n": 1073741824,
   "complete": true,
   "odd": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1717398945.0,
    "sum_glide_odd_steps": 1099135950.0,
    "sum_log2_drop": -347310393.633088,
    "glide_hist": {
     "2": 117440512,
     "3": 41943040,
     "4": 20971520,
     "5": 16777216,
     "6": 9437184,
     "7": 11010048,
     "8": 6946816,
     "9": 3604480,
     "10": 2400256,
     "11": 3481600,
     "12": 3558400,
     "13": 2606592,
     "14": 2784128,
     "15": 2271520,
     "16": 1459712,
     "17": 1149292,
     "18": 1369636,
     "19": 1448550,
     "20": 1252193,
     "21": 1243488,
     "22": 1155743,
     "23": 1014059,
     "24": 958911,
     "25": 776843,
     "26": 585333,
     "27": 537797,
     "28": 585833,
     "29": 591059,
     "30": 549643,
     "31": 508527,
     "32": 432465,
     "33": 354603,
     "34": 332070,
     "35": 347585,
     "36": 354460,
     "37": 342934,
     "38": 332287,
     "39": 315904,
     "40": 290108,
     "41": 259097,
     "42": 222302,
     "43": 194160,
     "44": 188110,
     "45": 193095,
     "46": 191209,
     "47": 179681,
     "48": 163715,
     "49": 144793,
     "50": 130685,
     "51": 127359,
     "52": 129625,
     "53": 130964,
     "54": 128797,
     "55": 124365,
     "56": 117448,
     "57": 107271,
     "58": 96044,
     "59": 86259,
     "60": 80517,
     "61": 78803,
     "62": 78499,
     "63": 76722,
     "64": 71591,
     "65": 65528,
     "66": 60088,
     "67": 56516,
     "68": 55805,
     "69": 55050,
     "70": 53882,
     "71": 50951,
     "72": 46793,
     "73": 42945,
     "74": 41529,
     "75": 40935,
     "76": 40961,
     "77": 41232,
     "78": 40654,
     "79": 38959,
     "80": 36462,
     "81": 33703,
     "82": 30713,
     "83": 28984,
     "84": 27628,
     "85": 26838,
     "86": 26330,
     "87": 25419,
     "88": 23948,
     "89": 22097,
     "90": 21103,
     "91": 20515,
     "92": 20296,
     "93": 20259,
     "94": 20294,
     "95": 19547,
     "96": 18928,
     "97": 17718,
     "98": 16285,
     "99": 15473,
     "100": 14598,
     "101": 14029,
     "102": 13590,
     "103": 13054,
     "104": 12547,
     "105": 11787,
     "106": 11252,
     "107": 10961,
     "108": 10594,
     "109": 10565,
     "110": 10513,
     "111": 10395,
     "112": 10083,
     "113": 9537,
     "114": 8976,
     "115": 8388,
     "116": 7856,
     "117": 7381,
     "118": 7094,
     "119": 6982,
     "120": 6647,
     "121": 6592,
     "122": 6184,
     "123": 5840,
     "124": 5881,
     "125": 5711,
     "126": 5629,
     "127": 5594,
     "128": 5291,
     "129": 5202,
     "130": 4967,
     "131": 4779,
     "132": 4339,
     "133": 4351,
     "134": 3975,
     "135": 3895,
     "136": 3804,
     "137": 3568,
     "138": 3446,
     "139": 3305,
     "140": 3103,
     "141": 3086,
     "142": 2985,
     "143": 2900,
     "144": 2771,
     "145": 2580,
     "146": 2467,
     "147": 2438,
     "148": 2497,
     "149": 2424,
     "150": 2398,
     "151": 2354,
     "152": 2316,
     "153": 2267,
     "154": 2049,
     "155": 1933,
     "156": 1859,
     "157": 1813,
     "158": 1792,
     "159": 1634,
     "160": 1579,
     "161": 1556,
     "162": 1439,
     "163": 1432,
     "164": 1407,
     "165": 1378,
     "166": 1299,
     "167": 1318,
     "168": 1327,
     "169": 1266,
     "170": 1213,
     "171": 1140,
     "172": 1131,
     "173": 1043,
     "174": 1023,
     "175": 992,
     "176": 964,
     "177": 923,
     "178": 848,
     "179": 872,
     "180": 784,
     "181": 785,
     "182": 790,
     "183": 802,
     "184": 762,
     "185": 781,
     "186": 737,
     "187": 705,
     "188": 671,
     "189": 644,
     "190": 622,
     "191": 573,
     "192": 566,
     "193": 561,
     "194": 531,
     "195": 507,
     "196": 525,
     "197": 517,
     "198": 497,
     "199": 477,
     "200": 470,
     "201": 446,
     "202": 451,
     "203": 445,
     "204": 403,
     "205": 360,
     "206": 326,
     "207": 346,
     "208": 327,
     "209": 320,
     "210": 303,
     "211": 305,
     "212": 283,
     "213": 263,
     "214": 266,
     "215": 254,
     "216": 237,
     "217": 235,
     "218": 206,
     "219": 217,
     "220": 230,
     "221": 203,
     "222": 222,
     "223": 193,
     "224": 217,
     "225": 195,
     "226": 171,
     "227": 177,
     "228": 191,
     "229": 144,
     "230": 149,
     "231": 147,
     "232": 121,
     "233": 134,
     "234": 157,
     "235": 123,
     "236": 134,
     "237": 134,
     "238": 119,
     "239": 101,
     "240": 126,
     "241": 124,
     "242": 104,
     "243": 114,
     "244": 126,
     "245": 94,
     "246": 98,
     "247": 76,
     "248": 79,
     "249": 95,
     "250": 76,
     "251": 88,
     "252": 86,
     "253": 83,
     "254": 77,
     "255": 85,
     "256": 73,
     "257": 52,
     "258": 60,
     "259": 66,
     "260": 65,
     "261": 54,
     "262": 56,
     "263": 60,
     "264": 68,
     "265": 56,
     "266": 43,
     "267": 40,
     "268": 61,
     "269": 38,
     "270": 42,
     "271": 51,
     "272": 57,
     "273": 46,
     "274": 41,
     "275": 48,
     "276": 39,
     "277": 42,
     "278": 54,
     "279": 42,
     "280": 34,
     "281": 34,
     "282": 38,
     "283": 43,
     "284": 33,
     "285": 31,
     "286": 34,
     "287": 28,
     "288": 25,
     "289": 30,
     "290": 28,
     "291": 25,
     "292": 25,
     "293": 36,
     "294": 21,
     "295": 29,
     "296": 18,
     "297": 21,
     "298": 15,
     "299": 19,
     "300": 22,
     "301": 25,
     "302": 24,
     "303": 29,
     "304": 14,
     "305": 16,
     "306": 17,
     "307": 18,
     "308": 12,
     "309": 13,
     "310": 25,
     "311": 16,
     "312": 9,
     "313": 6,
     "314": 6,
     "315": 9,
     "316": 12,
     "317": 14,
     "318": 16,
     "319": 10,
     "320": 13,
     "321": 11,
     "322": 9,
     "323": 10,
     "324": 10,
     "325": 8,
     "326": 8,
     "327": 9,
     "328": 5,
     "329": 3,
     "330": 5,
     "331": 6,
     "332": 12,
     "333": 5,
     "334": 3,
     "335": 5,
     "336": 4,
     "337": 7,
     "338": 11,
     "339": 6,
     "340": 5,
     "341": 3,
     "342": 8,
     "343": 5,
     "344": 8,
     "345": 7,
     "346": 5,
     "347": 5,
     "348": 7,
     "349": 6,
     "350": 11,
     "351": 8,
     "352": 6,
     "353": 3,
     "354": 4,
     "355": 3,
     "356": 3,
     "357": 5,
     "358": 6,
     "359": 5,
     "360": 4,
     "361": 4,
     "362": 4,
     "363": 6,
     "364": 1,
     "365": 1,
     "366": 2,
     "367": 3,
     "368": 3,
     "369": 3,
     "370": 3,
     "371": 4,
     "372": 2,
     "373": 3,
     "374": 3,
     "375": 2,
     "376": 1,
     "377": 4,
     "378": 4,
     "379": 1,
     "380": 5,
     "381": 1,
     "383": 5,
     "384": 4,
     "385": 1,
     "386": 1,
     "387": 4,
     "388": 1,
     "389": 3,
     "391": 2,
     "392": 2,
     "393": 2,
     "394": 2,
     "395": 2,
     "396": 2,
     "397": 2,
     "398": 2,
     "400": 3,
     "401": 3,
     "403": 1,
     "404": 1,
     "405": 1,
     "408": 1,
     "409": 1,
     "412": 3,
     "413": 1,
     "414": 1,
     "415": 1,
     "418": 1,
     "419": 2,
     "420": 1,
     "424": 1,
     "425": 2,
     "426": 1,
     "430": 1,
     "432": 1,
     "433": 1,
     "434": 1,
     "440": 1,
     "448": 1,
     "465": 1,
     "466": 1,
     "469": 2,
     "472": 1,
     "479": 1,
     "482": 1,
     "540": 1,
     "543": 1,
     "559": 1,
     "560": 1,
     "561": 1
    },
    "glide_odd_steps_hist": {
     "1": 134217728,
     "2": 33554432,
     "3": 29360128,
     "4": 12582912,
     "5": 12845056,
     "6": 5308416,
     "7": 4800512,
     "8": 5150720,
     "9": 3689472,
     "10": 3469376,
     "11": 2042240,
     "12": 2018312,
     "13": 2084148,
     "14": 1726878,
     "15": 1680603,
     "16": 1348464,
     "17": 1175797,
     "18": 843774,
     "19": 861593,
     "20": 847845,
     "21": 724892,
     "22": 625153,
     "23": 502292,
     "24": 517779,
     "25": 510306,
     "26": 469068,
     "27": 437396,
     "28": 373890,
     "29": 320187,
     "30": 278138,
     "31": 281412,
     "32": 265845,
     "33": 232729,
     "34": 204124,
     "35": 187314,
     "36": 191166,
     "37": 185760,
     "38": 173342,
     "39": 157819,
     "40": 136360,
     "41": 121950,
     "42": 114339,
     "43": 112166,
     "44": 103546,
     "45": 91911,
     "46": 83755,
     "47": 81119,
     "48": 78239,
     "49": 72306,
     "50": 65250,
     "51": 60664,
     "52": 59846,
     "53": 59362,
     "54": 56767,
     "55": 52276,
     "56": 47407,
     "57": 42556,
     "58": 39714,
     "59": 38489,
     "60": 36416,
     "61": 33283,
     "62": 30991,
     "63": 29715,
     "64": 29245,
     "65": 28304,
     "66": 27015,
     "67": 24948,
     "68": 22674,
     "69": 20945,
     "70": 19809,
     "71": 18839,
     "72": 17980,
     "73": 16702,
     "74": 15829,
     "75": 15057,
     "76": 15053,
     "77": 14451,
     "78": 13417,
     "79": 12447,
     "80": 11216,
     "81": 10632,
     "82": 10188,
     "83": 9555,
     "84": 9051,
     "85": 8328,
     "86": 8348,
     "87": 8002,
     "88": 7931,
     "89": 7454,
     "90": 6922,
     "91": 6423,
     "92": 5881,
     "93": 5631,
     "94": 5422,
     "95": 5052,
     "96": 4767,
     "97": 4435,
     "98": 4211,
     "99": 4026,
     "100": 3851,
     "101": 3690,
     "102": 3576,
     "103": 3381,
     "104": 3386,
     "105": 3193,
     "106": 3094,
     "107": 2784,
     "108": 2652,
     "109": 2418,
     "110": 2441,
     "111": 2211,
     "112": 2104,
     "113": 1974,
     "114": 1932,
     "115": 1956,
     "116": 1833,
     "117": 1754,
     "118": 1584,
     "119": 1562,
     "120": 1521,
     "121": 1460,
     "122": 1350,
     "123": 1261,
     "124": 1228,
     "125": 1141,
     "126": 1138,
     "127": 1131,
     "128": 1075,
     "129": 1056,
     "130": 947,
     "131": 903,
     "132": 803,
     "133": 811,
     "134": 752,
     "135": 777,
     "136": 699,
     "137": 686,
     "138": 637,
     "139": 610,
     "140": 593,
     "141": 532,
     "142": 474,
     "143": 487,
     "144": 444,
     "145": 431,
     "146": 397,
     "147": 432,
     "148": 366,
     "149": 347,
     "150": 348,
     "151": 290,
     "152": 333,
     "153": 302,
     "154": 285,
     "155": 256,
     "156": 257,
     "157": 299,
     "158": 232,
     "159": 237,
     "160": 210,
     "161": 224,
     "162": 181,
     "163": 177,
     "164": 179,
     "165": 181,
     "166": 184,
     "167": 164,
     "168": 152,
     "169": 138,
     "170": 126,
     "171": 110,
     "172": 111,
     "173": 137,
     "174": 106,
     "175": 98,
     "176": 108,
     "177": 96,
     "178": 90,
     "179": 103,
     "180": 88,
     "181": 98,
     "182": 93,
     "183": 84,
     "184": 86,
     "185": 82,
     "186": 68,
     "187": 65,
     "188": 61,
     "189": 63,
     "190": 57,
     "191": 66,
     "192": 46,
     "193": 63,
     "194": 52,
     "195": 55,
     "196": 33,
     "197": 44,
     "198": 37,
     "199": 39,
     "200": 42,
     "201": 56,
     "202": 45,
     "203": 28,
     "204": 35,
     "205": 32,
     "206": 23,
     "207": 32,
     "208": 25,
     "209": 23,
     "210": 30,
     "211": 24,
     "212": 25,
     "213": 22,
     "214": 20,
     "215": 21,
     "216": 17,
     "217": 18,
     "218": 15,
     "219": 14,
     "220": 11,
     "221": 15,
     "222": 13,
     "223": 10,
     "224": 18,
     "225": 11,
     "226": 18,
     "227": 14,
     "228": 4,
     "229": 10,
     "230": 12,
     "231": 10,
     "232": 12,
     "233": 7,
     "234": 5,
     "235": 8,
     "236": 10,
     "237": 6,
     "238": 9,
     "239": 3,
     "240": 6,
     "241": 8,
     "242": 11,
     "243": 9,
     "244": 8,
     "245": 5,
     "246": 7,
     "247": 10,
     "248": 5,
     "249": 8,
     "250": 3,
     "251": 4,
     "252": 2,
     "253": 6,
     "254": 5,
     "255": 4,
     "256": 5,
     "257": 4,
     "258": 1,
     "259": 3,
     "260": 3,
     "261": 7,
     "262": 4,
     "263": 4,
     "264": 6,
     "265": 6,
     "266": 2,
     "267": 2,
     "268": 2,
     "270": 2,
     "271": 3,
     "272": 1,
     "273": 4,
     "274": 3,
     "275": 4,
     "276": 3,
     "277": 3,
     "278": 1,
     "279": 2,
     "280": 2,
     "281": 1,
     "282": 2,
     "285": 2,
     "289": 2,
     "290": 1,
     "292": 2,
     "293": 1,
     "294": 2,
     "295": 1,
     "298": 1,
     "299": 1,
     "300": 1,
     "301": 1,
     "306": 1,
     "310": 1,
     "311": 1,
     "313": 1,
     "324": 1,
     "326": 1,
     "331": 1,
     "333": 1,
     "377": 1,
     "379": 1,
     "389": 1,
     "390": 1,
     "391": 1
    },
    "peak_excess_bits_hist": {
     "0": 39146837,
     "1": 132151595,
     "2": 55190474,
     "3": 20905113,
     "4": 9794503,
     "5": 5169483,
     "6": 2757802,
     "7": 1489505,
     "8": 817890,
     "9": 453220,
     "10": 248841,
     "11": 138766,
     "12": 76551,
     "13": 42033,
     "14": 23510,
     "15": 13217,
     "16": 7221,
     "17": 4043,
     "18": 2206,
     "19": 1126,
     "20": 709,
     "21": 378,
     "22": 171,
     "23": 103,
     "24": 91,
     "25": 34,
     "26": 13,
     "27": 9,
     "28": 7,
     "32": 5
    }
   },
   "even": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 301989888.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -483688394.54688305,
    "glide_hist": {
     "1": 234881024,
     "2": 33554432
    },
    "glide_odd_steps_hist": {
     "0": 268435456
    },
    "peak_excess_bits_hist": {
     "0": 246065835,
     "1": 22369621
    }
   },
   "max_glide": [
    561,
    769069951
   ],
   "max_peak": {
    "bits": 62,
    "top64": "14514503896232778920",
    "n": 639609663
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.397809628397226,
   "mean_glide_odd_steps_odd_n": 4.0946004912257195,
   "measured_drift_bits_per_odd_step": -0.31598492764529085
  },
  "31": {
   "k": 31,
   "range": [
    1073741824,
    2147483648
   ],
   "next_n": 2147483648,
   "complete": true,
   "odd": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3434732653.0,
    "sum_glide_odd_steps": 2198240076.0,
    "sum_log2_drop": -694606870.4832877,
    "glide_hist": {
     "2": 234881024,
     "3": 83886080,
     "4": 41943040,
     "5": 33554432,
     "6": 18874368,
     "7": 22020096,
     "8": 13893632,
     "9": 7208960,
     "10": 4800512,
     "11": 6963200,
     "12": 7116800,
     "13": 5213184,
     "14": 5568256,
     "15": 4543040,
     "16": 2919424,
     "17": 2298584,
     "18": 2739272,
     "19": 2897099,
     "20": 2504398,
     "21": 2486986,
     "22": 2311505,
     "23": 2028424,
     "24": 1918002,
     "25": 1554241,
     "26": 1171660,
     "27": 1074873,
     "28": 1171415,
     "29": 1181519,
     "30": 1098606,
     "31": 1016077,
     "32": 864817,
     "33": 709058,
     "34": 665678,
     "35": 696014,
     "36": 708401,
     "37": 685621,
     "38": 666065,
     "39": 630568,
     "40": 579600,
     "41": 519685,
     "42": 444429,
     "43": 389083,
     "44": 376912,
     "45": 385462,
     "46": 382804,
     "47": 361317,
     "48": 326692,
     "49": 288175,
     "50": 261308,
     "51": 254000,
     "52": 257911,
     "53": 260840,
     "54": 257207,
     "55": 247576,
     "56": 234593,
     "57": 215247,
     "58": 192840,
     "59": 172349,
     "60": 160835,
     "61": 157170,
     "62": 156779,
     "63": 152701,
     "64": 143447,
     "65": 131664,
     "66": 120094,
     "67": 113593,
     "68": 111359,
     "69": 111185,
     "70": 107544,
     "71": 102030,
     "72": 93316,
     "73": 86356,
     "74": 82993,
     "75": 81774,
     "76": 82150,
     "77": 82329,
     "78": 81169,
     "79": 78183,
     "80": 73152,
     "81": 67366,
     "82": 62012,
     "83": 57766,
     "84": 55079,
     "85": 53832,
     "86": 52777,
     "87": 50932,
     "88": 47667,
     "89": 44810,
     "90": 42554,
     "91": 41179,
     "92": 40771,
     "93": 41204,
     "94": 40510,
     "95": 39333,
     "96": 37646,
     "97": 35740,
     "98": 32619,
     "99": 30490,
     "100": 29141,
     "101": 28098,
     "102": 26892,
     "103": 25904,
     "104": 24947,
     "105": 23985,
     "106": 22546,
     "107": 21975,
     "108": 21312,
     "109": 21062,
     "110": 20912,
     "111": 20742,
     "112": 20140,
     "113": 19255,
     "114": 17804,
     "115": 16923,
     "116": 15627,
     "117": 14881,
     "118": 14308,
     "119": 13961,
     "120": 13501,
     "121": 13082,
     "122": 12268,
     "123": 11887,
     "124": 11601,
     "125": 11312,
     "126": 11128,
     "127": 11060,
     "128": 10754,
     "129": 10478,
     "130": 9890,
     "131": 9334,
     "132": 8833,
     "133": 8331,
     "134": 7969,
     "135": 7794,
     "136": 7472,
     "137": 7278,
     "138": 6885,
     "139": 6465,
     "140": 6183,
     "141": 6125,
     "142": 5910,
     "143": 5709,
     "144": 5508,
     "145": 5234,
     "146": 5066,
     "147": 4989,
     "148": 4883,
     "149": 4892,
     "150": 4701,
     "151": 4631,
     "152": 4629,
     "153": 4299,
     "154": 4029,
     "155": 3903,
     "156": 3635,
     "157": 3558,
     "158": 3372,
     "159": 3325,
     "160": 3177,
     "161": 3105,
     "162": 3005,
     "163": 2883,
     "164": 2845,
     "165": 2785,
     "166": 2692,
     "167": 2750,
     "168": 2655,
     "169": 2569,
     "170": 2446,
     "171": 2333,
     "172": 2218,
     "173": 2120,
     "174": 2037,
     "175": 1975,
     "176": 1961,
     "177": 1787,
     "178": 1773,
     "179": 1692,
     "180": 1617,
     "181": 1670,
     "182": 1543,
     "183": 1470,
     "184": 1558,
     "185": 1399,
     "186": 1499,
     "187": 1362,
     "188": 1269,
     "189": 1242,
     "190": 1254,
     "191": 1170,
     "192": 1146,
     "193": 1046,
     "194": 1004,
     "195": 1004,
     "196": 964,
     "197": 954,
     "198": 955,
     "199": 900,
     "200": 859,
     "201": 878,
     "202": 850,
     "203": 765,
     "204": 795,
     "205": 753,
     "206": 690,
     "207": 685,
     "208": 625,
     "209": 645,
     "210": 631,
     "211": 567,
     "212": 561,
     "213": 571,
     "214": 500,
     "215": 481,
     "216": 483,
     "217": 484,
     "218": 501,
     "219": 472,
     "220": 464,
     "221": 456,
     "222": 402,
     "223": 462,
     "224": 424,
     "225": 385,
     "226": 370,
     "227": 369,
     "228": 378,
     "229": 326,
     "230": 277,
     "231": 308,
     "232": 295,
     "233": 287,
     "234": 302,
     "235": 257,
     "236": 244,
     "237": 254,
     "238": 233,
     "239": 234,
     "240": 249,
     "241": 247,
     "242": 248,
     "243": 202,
     "244": 209,
     "245": 191,
     "246": 192,
     "247": 194,
     "248": 188,
     "249": 179,
     "250": 175,
     "251": 152,
     "252": 179,
     "253": 175,
     "254": 156,
     "255": 133,
     "256": 157,
     "257": 154,
     "258": 133,
     "259": 144,
     "260": 134,
     "261": 110,
     "262": 140,
     "263": 127,
     "264": 119,
     "265": 110,
     "266": 95,
     "267": 110,
     "268": 113,
     "269": 113,
     "270": 83,
     "271": 94,
     "272": 93,
     "273": 89,
     "274": 84,
     "275": 108,
     "276": 92,
     "277": 83,
     "278": 86,
     "279": 75,
     "280": 57,
     "281": 59,
     "282": 63,
     "283": 59,
     "284": 48,
     "285": 61,
     "286": 60,
     "287": 52,
     "288": 61,
     "289": 60,
     "290": 58,
     "291": 49,
     "292": 47,
     "293": 54,
     "294": 41,
     "295": 44,
     "296": 41,
     "297": 41,
     "298": 47,
     "299": 48,
     "300": 40,
     "301": 43,
     "302": 43,
     "303": 40,
     "304": 33,
     "305": 33,
     "306": 35,
     "307": 36,
     "308": 28,
     "309": 36,
     "310": 33,
     "311": 24,
     "312": 21,
     "313": 23,
     "314": 22,
     "315": 25,
     "316": 31,
     "317": 30,
     "318": 17,
     "319": 18,
     "320": 24,
     "321": 26,
     "322": 19,
     "323": 14,
     "324": 16,
     "325": 21,
     "326": 18,
     "327": 14,
     "328": 16,
     "329": 15,
     "330": 20,
     "331": 22,
     "332": 18,
     "333": 6,
     "334": 17,
     "335": 14,
     "336": 17,
     "337": 16,
     "338": 18,
     "339": 16,
     "340": 10,
     "341": 9,
     "342": 10,
     "343": 12,
     "344": 12,
     "345": 6,
     "346": 9,
     "347": 8,
     "348": 14,
     "349": 9,
     "350": 10,
     "351": 9,
     "352": 13,
     "353": 8,
     "354": 9,
     "355": 15,
     "356": 7,
     "357": 9,
     "358": 5,
     "359": 9,
     "360": 5,
     "361": 6,
     "362": 9,
     "363": 11,
     "364": 6,
     "365": 2,
     "366": 7,
     "367": 5,
     "368": 2,
     "369": 7,
     "370": 9,
     "371": 4,
     "372": 4,
     "373": 5,
     "374": 4,
     "375": 5,
     "376": 7,
     "377": 3,
     "378": 4,
     "379": 5,
     "380": 4,
     "381": 2,
     "382": 1,
     "383": 3,
     "384": 4,
     "385": 4,
     "386": 5,
     "387": 2,
     "388": 5,
     "389": 4,
     "390": 2,
     "391": 2,
     "392": 4,
     "393": 5,
     "395": 4,
     "397": 2,
     "398": 3,
     "399": 2,
     "400": 4,
     "401": 5,
     "402": 2,
     "403": 3,
     "404": 2,
     "405": 1,
     "406": 3,
     "407": 3,
     "408": 2,
     "409": 1,
     "410": 3,
     "411": 2,
     "412": 4,
     "413": 2,
     "416": 2,
     "417": 1,
     "418": 1,
     "421": 1,
     "427": 2,
     "428": 1,
     "430": 1,
     "433": 2,
     "434": 1,
     "438": 1,
     "439": 2,
     "440": 1,
     "442": 1,
     "443": 2,
     "447": 1,
     "448": 1,
     "451": 1,
     "452": 1,
     "454": 2,
     "457": 1,
     "458": 1,
     "461": 1,
     "463": 1,
     "464": 1,
     "465": 1,
     "466": 1,
     "469": 1,
     "472": 1,
     "474": 1,
     "475": 1,
     "477": 1,
     "478": 1,
     "501": 1,
     "504": 1,
     "519": 1,
     "539": 1,
     "540": 1,
     "558": 1,
     "560": 1
    },
    "glide_odd_steps_hist": {
     "1": 268435456,
     "2": 67108864,
     "3": 58720256,
     "4": 25165824,
     "5": 25690112,
     "6": 10616832,
     "7": 9601024,
     "8": 10301440,
     "9": 7378944,
     "10": 6938752,
     "11": 4084480,
     "12": 4036624,
     "13": 4168296,
     "14": 3453813,
     "15": 3361282,
     "16": 2696081,
     "17": 2353530,
     "18": 1685276,
     "19": 1722337,
     "20": 1695852,
     "21": 1448801,
     "22": 1253588,
     "23": 1004245,
     "24": 1036170,
     "25": 1019439,
     "26": 939981,
     "27": 874243,
     "28": 746936,
     "29": 639534,
     "30": 557716,
     "31": 564204,
     "32": 531590,
     "33": 465581,
     "34": 407375,
     "35": 374860,
     "36": 381545,
     "37": 370329,
     "38": 345264,
     "39": 314649,
     "40": 273588,
     "41": 243577,
     "42": 228157,
     "43": 224589,
     "44": 206665,
     "45": 184424,
     "46": 168503,
     "47": 161492,
     "48": 157666,
     "49": 145040,
     "50": 130106,
     "51": 122241,
     "52": 119277,
     "53": 119367,
     "54": 113220,
     "55": 104568,
     "56": 94103,
     "57": 84964,
     "58": 79664,
     "59": 76774,
     "60": 73314,
     "61": 67235,
     "62": 61520,
     "63": 59632,
     "64": 59275,
     "65": 57750,
     "66": 53791,
     "67": 49960,
     "68": 44887,
     "69": 41808,
     "70": 39784,
     "71": 37762,
     "72": 35876,
     "73": 33157,
     "74": 31609,
     "75": 30497,
     "76": 30021,
     "77": 28625,
     "78": 27029,
     "79": 24575,
     "80": 22693,
     "81": 21450,
     "82": 20323,
     "83": 19175,
     "84": 18276,
     "85": 17075,
     "86": 16498,
     "87": 16048,
     "88": 15435,
     "89": 14770,
     "90": 13794,
     "91": 12546,
     "92": 11779,
     "93": 11185,
     "94": 10843,
     "95": 9963,
     "96": 9572,
     "97": 8876,
     "98": 8498,
     "99": 8137,
     "100": 7765,
     "101": 7272,
     "102": 7017,
     "103": 6798,
     "104": 6682,
     "105": 6317,
     "106": 5922,
     "107": 5579,
     "108": 5077,
     "109": 4877,
     "110": 4687,
     "111": 4487,
     "112": 4324,
     "113": 4126,
     "114": 3953,
     "115": 3878,
     "116": 3786,
     "117": 3505,
     "118": 3328,
     "119": 3204,
     "120": 2983,
     "121": 2860,
     "122": 2698,
     "123": 2540,
     "124": 2419,
     "125": 2312,
     "126": 2210,
     "127": 2140,
     "128": 2106,
     "129": 1964,
     "130": 1845,
     "131": 1724,
     "132": 1576,
     "133": 1577,
     "134": 1540,
     "135": 1393,
     "136": 1298,
     "137": 1286,
     "138": 1316,
     "139": 1208,
     "140": 1108,
     "141": 1089,
     "142": 988,
     "143": 937,
     "144": 911,
     "145": 866,
     "146": 832,
     "147": 788,
     "148": 739,
     "149": 746,
     "150": 701,
     "151": 686,
     "152": 700,
     "153": 618,
     "154": 612,
     "155": 593,
     "156": 541,
     "157": 496,
     "158": 542,
     "159": 490,
     "160": 412,
     "161": 433,
     "162": 327,
     "163": 359,
     "164": 375,
     "165": 356,
     "166": 348,
     "167": 330,
     "168": 276,
     "169": 267,
     "170": 253,
     "171": 269,
     "172": 269,
     "173": 245,
     "174": 261,
     "175": 207,
     "176": 224,
     "177": 207,
     "178": 217,
     "179": 205,
     "180": 174,
     "181": 183,
     "182": 167,
     "183": 164,
     "184": 155,
     "185": 139,
     "186": 137,
     "187": 139,
     "188": 133,
     "189": 141,
     "190": 127,
     "191": 124,
     "192": 101,
     "193": 105,
     "194": 88,
     "195": 77,
     "196": 82,
     "197": 87,
     "198": 79,
     "199": 81,
     "200": 71,
     "201": 88,
     "202": 76,
     "203": 67,
     "204": 73,
     "205": 52,
     "206": 63,
     "207": 49,
     "208": 64,
     "209": 44,
     "210": 52,
     "211": 44,
     "212": 34,
     "213": 58,
     "214": 38,
     "215": 32,
     "216": 47,
     "217": 39,
     "218": 48,
     "219": 22,
     "220": 31,
     "221": 35,
     "222": 24,
     "223": 35,
     "224": 28,
     "225": 26,
     "226": 22,
     "227": 22,
     "228": 19,
     "229": 27,
     "230": 22,
     "231": 22,
     "232": 18,
     "233": 18,
     "234": 21,
     "235": 15,
     "236": 16,
     "237": 18,
     "238": 17,
     "239": 8,
     "240": 13,
     "241": 25,
     "242": 22,
     "243": 15,
     "244": 11,
     "245": 15,
     "246": 10,
     "247": 12,
     "248": 12,
     "249": 5,
     "250": 9,
     "251": 7,
     "252": 9,
     "253": 4,
     "254": 5,
     "255": 8,
     "256": 8,
     "257": 8,
     "258": 6,
     "259": 10,
     "260": 4,
     "261": 7,
     "262": 10,
     "263": 4,
     "264": 5,
     "265": 6,
     "266": 6,
     "267": 3,
     "268": 4,
     "269": 5,
     "270": 5,
     "271": 6,
     "272": 2,
     "273": 2,
     "274": 5,
     "275": 3,
     "276": 4,
     "277": 4,
     "278": 3,
     "279": 3,
     "280": 3,
     "281": 4,
     "282": 1,
     "283": 4,
     "284": 3,
     "285": 3,
     "286": 1,
     "287": 3,
     "288": 1,
     "290": 2,
     "291": 1,
     "292": 1,
     "293": 3,
     "294": 1,
     "295": 2,
     "296": 1,
     "302": 2,
     "305": 1,
     "306": 1,
     "307": 1,
     "308": 1,
     "309": 1,
     "310": 1,
     "311": 1,
     "312": 2,
     "314": 1,
     "315": 2,
     "316": 1,
     "317": 1,
     "319": 1,
     "324": 1,
     "326": 2,
     "328": 2,
     "330": 1,
     "342": 1,
     "344": 1,
     "362": 1,
     "376": 1,
     "377": 1,
     "388": 1,
     "390": 1
    },
    "peak_excess_bits_hist": {
     "0": 78293674,
     "1": 264303192,
     "2": 110380663,
     "3": 41810849,
     "4": 19586460,
     "5": 10337682,
     "6": 5515290,
     "7": 2981115,
     "8": 1640706,
     "9": 902114,
     "10": 499565,
     "11": 276704,
     "12": 152873,
     "13": 84415,
     "14": 47425,
     "15": 25887,
     "16": 14696,
     "17": 7942,
     "18": 4409,
     "19": 2383,
     "20": 1317,
     "21": 641,
     "22": 444,
     "23": 234,
     "24": 98,
     "25": 56,
     "26": 36,
     "27": 26,
     "28": 7,
     "29": 1,
     "30": 1,
     "31": 5,
     "32": 2
    }
   },
   "even": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 603979776.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -967376790.0937581,
    "glide_hist": {
     "1": 469762048,
     "2": 67108864
    },
    "glide_odd_steps_hist": {
     "0": 536870912
    },
    "peak_excess_bits_hist": {
     "0": 492131669,
     "1": 44739243
    }
   },
   "max_glide": [
    560,
    1153604927
   ],
   "max_peak": {
    "bits": 63,
    "top64": "12260730209477124292",
    "n": 1595726319
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.397688115015626,
   "mean_glide_odd_steps_odd_n": 4.09454121440649,
   "measured_drift_bits_per_odd_step": -0.31598317129547576
  },
  "32": {
   "k": 32,
   "range": [
    2147483648,
    4294967296
   ],
   "next_n": 4294967296,
   "complete": true,
   "odd": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 6869479531.0,
    "sum_glide_odd_steps": 4396484554.0,
    "sum_log2_drop": -1389237558.3610294,
    "glide_hist": {
     "2": 469762048,
     "3": 167772160,
     "4": 83886080,
     "5": 67108864,
     "6": 37748736,
     "7": 44040192,
     "8": 27787264,
     "9": 14417920,
     "10": 9601024,
     "11": 13926400,
     "12": 14233600,
     "13": 10426368,
     "14": 11136512,
     "15": 9086080,
     "16": 5838848,
     "17": 4597168,
     "18": 5478544,
     "19": 5794198,
     "20": 5008795,
     "21": 4973978,
     "22": 4623002,
     "23": 4056826,
     "24": 3835865,
     "25": 3108727,
     "26": 2343167,
     "27": 2150121,
     "28": 2342934,
     "29": 2363749,
     "30": 2196983,
     "31": 2034704,
     "32": 1727105,
     "33": 1417128,
     "34": 1324966,
     "35": 1392586,
     "36": 1417595,
     "37": 1374155,
     "38": 1330732,
     "39": 1262559,
     "40": 1162063,
     "41": 1037589,
     "42": 888995,
     "43": 776940,
     "44": 752980,
     "45": 771687,
     "46": 764407,
     "47": 720231,
     "48": 653362,
     "49": 575842,
     "50": 522063,
     "51": 508570,
     "52": 517420,
     "53": 522889,
     "54": 513811,
     "55": 495816,
     "56": 468788,
     "57": 430843,
     "58": 385770,
     "59": 344357,
     "60": 321135,
     "61": 314786,
     "62": 314523,
     "63": 306677,
     "64": 288139,
     "65": 262600,
     "66": 240461,
     "67": 227752,
     "68": 222817,
     "69": 221695,
     "70": 215457,
     "71": 203136,
     "72": 187259,
     "73": 173837,
     "74": 165765,
     "75": 164588,
     "76": 165400,
     "77": 165154,
     "78": 162023,
     "79": 156390,
     "80": 145859,
     "81": 134511,
     "82": 123729,
     "83": 114882,
     "84": 110326,
     "85": 107704,
     "86": 106190,
     "87": 101825,
     "88": 96132,
     "89": 89906,
     "90": 84757,
     "91": 82536,
     "92": 82150,
     "93": 82042,
     "94": 81177,
     "95": 78352,
     "96": 75183,
     "97": 70371,
     "98": 65453,
     "99": 60928,
     "100": 57631,
     "101": 55445,
     "102": 54294,
     "103": 52683,
     "104": 50422,
     "105": 48086,
     "106": 45092,
     "107": 43160,
     "108": 42573,
     "109": 42097,
     "110": 41962,
     "111": 41252,
     "112": 39835,
     "113": 37828,
     "114": 35518,
     "115": 32895,
     "116": 31355,
     "117": 29765,
     "118": 29034,
     "119": 28255,
     "120": 27000,
     "121": 26123,
     "122": 24887,
     "123": 23734,
     "124": 22998,
     "125": 22729,
     "126": 22669,
     "127": 22120,
     "128": 21584,
     "129": 20914,
     "130": 19628,
     "131": 18685,
     "132": 17523,
     "133": 16712,
     "134": 15912,
     "135": 15359,
     "136": 14991,
     "137": 14382,
     "138": 13714,
     "139": 13133,
     "140": 12451,
     "141": 12163,
     "142": 11656,
     "143": 11459,
     "144": 11384,
     "145": 10662,
     "146": 10253,
     "147": 9888,
     "148": 9849,
     "149": 9741,
     "150": 9501,
     "151": 9300,
     "152": 9037,
     "153": 8614,
     "154": 8183,
     "155": 7844,
     "156": 7446,
     "157": 7077,
     "158": 6907,
     "159": 6656,
     "160": 6439,
     "161": 6141,
     "162": 5991,
     "163": 5875,
     "164": 5614,
     "165": 5641,
     "166": 5458,
     "167": 5373,
     "168": 5337,
     "169": 5031,
     "170": 4775,
     "171": 4579,
     "172": 4318,
     "173": 4221,
     "174": 4082,
     "175": 3826,
     "176": 3670,
     "177": 3691,
     "178": 3487,
     "179": 3496,
     "180": 3439,
     "181": 3063,
     "182": 3053,
     "183": 3030,
     "184": 3052,
     "185": 2977,
     "186": 2764,
     "187": 2742,
     "188": 2504,
     "189": 2419,
     "190": 2384,
     "191": 2215,
     "192": 2140,
     "193": 2075,
     "194": 1963,
     "195": 2012,
     "196": 1959,
     "197": 1932,
     "198": 1795,
     "199": 1791,
     "200": 1798,
     "201": 1780,
     "202": 1665,
     "203": 1607,
     "204": 1550,
     "205": 1501,
     "206": 1382,
     "207": 1379,
     "208": 1300,
     "209": 1288,
     "210": 1251,
     "211": 1175,
     "212": 1140,
     "213": 1075,
     "214": 1081,
     "215": 1021,
     "216": 1036,
     "217": 1013,
     "218": 941,
     "219": 896,
     "220": 897,
     "221": 878,
     "222": 849,
     "223": 805,
     "224": 829,
     "225": 753,
     "226": 761,
     "227": 715,
     "228": 664,
     "229": 630,
     "230": 649,
     "231": 581,
     "232": 582,
     "233": 613,
     "234": 582,
     "235": 536,
     "236": 538,
     "237": 524,
     "238": 512,
     "239": 536,
     "240": 523,
     "241": 499,
     "242": 461,
     "243": 464,
     "244": 452,
     "245": 426,
     "246": 382,
     "247": 404,
     "248": 393,
     "249": 344,
     "250": 322,
     "251": 356,
     "252": 317,
     "253": 332,
     "254": 343,
     "255": 303,
     "256": 295,
     "257": 298,
     "258": 279,
     "259": 271,
     "260": 253,
     "261": 272,
     "262": 267,
     "263": 269,
     "264": 220,
     "265": 222,
     "266": 221,
     "267": 202,
     "268": 195,
     "269": 179,
     "270": 177,
     "271": 193,
     "272": 199,
     "273": 167,
     "274": 181,
     "275": 160,
     "276": 186,
     "277": 152,
     "278": 143,
     "279": 157,
     "280": 135,
     "281": 145,
     "282": 135,
     "283": 131,
     "284": 149,
     "285": 117,
     "286": 118,
     "287": 105,
     "288": 108,
     "289": 116,
     "290": 96,
     "291": 109,
     "292": 100,
     "293": 84,
     "294": 92,
     "295": 95,
     "296": 90,
     "297": 85,
     "298": 89,
     "299": 74,
     "300": 80,
     "301": 70,
     "302": 69,
     "303": 74,
     "304": 75,
     "305": 70,
     "306": 57,
     "307": 72,
     "308": 56,
     "309": 47,
     "310": 54,
     "311": 57,
     "312": 55,
     "313": 48,
     "314": 42,
     "315": 51,
     "316": 50,
     "317": 40,
     "318": 51,
     "319": 40,
     "320": 46,
     "321": 42,
     "322": 35,
     "323": 36,
     "324": 38,
     "325": 35,
     "326": 36,
     "327": 37,
     "328": 42,
     "329": 35,
     "330": 38,
     "331": 35,
     "332": 27,
     "333": 31,
     "334": 35,
     "335": 37,
     "336": 40,
     "337": 33,
     "338": 27,
     "339": 23,
     "340": 27,
     "341": 21,
     "342": 16,
     "343": 21,
     "344": 24,
     "345": 19,
     "346": 27,
     "347": 29,
     "348": 19,
     "349": 29,
     "350": 23,
     "351": 21,
     "352": 25,
     "353": 22,
     "354": 21,
     "355": 22,
     "356": 20,
     "357": 8,
     "358": 8,
     "359": 12,
     "360": 14,
     "361": 13,
     "362": 13,
     "363": 14,
     "364": 10,
     "365": 15,
     "366": 11,
     "367": 17,
     "368": 14,
     "369": 11,
     "370": 14,
     "371": 12,
     "372": 6,
     "373": 8,
     "374": 11,
     "375": 6,
     "376": 9,
     "377": 12,
     "378": 6,
     "379": 6,
     "380": 6,
     "381": 9,
     "382": 6,
     "383": 1,
     "384": 8,
     "385": 6,
     "386": 6,
     "387": 9,
     "388": 5,
     "389": 5,
     "390": 10,
     "391": 4,
     "392": 5,
     "393": 5,
     "394": 1,
     "395": 2,
     "396": 5,
     "397": 2,
     "398": 3,
     "399": 3,
     "400": 6,
     "401": 2,
     "402": 2,
     "403": 4,
     "404": 4,
     "405": 2,
     "406": 2,
     "407": 6,
     "408": 5,
     "409": 3,
     "410": 3,
     "411": 3,
     "412": 1,
     "413": 2,
     "414": 3,
     "415": 3,
     "416": 2,
     "418": 3,
     "419": 2,
     "420": 1,
     "421": 4,
     "422": 1,
     "423": 2,
     "424": 2,
     "425": 2,
     "426": 3,
     "427": 1,
     "428": 4,
     "429": 2,
     "431": 1,
     "432": 2,
     "433": 1,
     "436": 1,
     "437": 2,
     "438": 1,
     "439": 2,
     "440": 3,
     "441": 2,
     "442": 1,
     "443": 1,
     "445": 1,
     "446": 2,
     "447": 2,
     "448": 2,
     "450": 1,
     "452": 1,
     "453": 1,
     "454": 2,
     "455": 1,
     "457": 1,
     "458": 1,
     "459": 2,
     "462": 1,
     "463": 2,
     "464": 1,
     "465": 1,
     "466": 2,
     "470": 1,
     "471": 1,
     "473": 1,
     "476": 1,
     "482": 1,
     "502": 1,
     "507": 1,
     "516": 1,
     "517": 1,
     "518": 1,
     "519": 1,
     "523": 1,
     "531": 1,
     "534": 2,
     "537": 1,
     "538": 1,
     "539": 1
    },
    "glide_odd_steps_hist": {
     "1": 536870912,
     "2": 134217728,
     "3": 117440512,
     "4": 50331648,
     "5": 51380224,
     "6": 21233664,
     "7": 19202048,
     "8": 20602880,
     "9": 14757888,
     "10": 13877504,
     "11": 8168960,
     "12": 8073248,
     "13": 8336592,
     "14": 6907587,
     "15": 6722677,
     "16": 5392613,
     "17": 4706461,
     "18": 3370373,
     "19": 3447477,
     "20": 3390543,
     "21": 2899678,
     "22": 2504274,
     "23": 2006377,
     "24": 2071541,
     "25": 2040863,
     "26": 1876638,
     "27": 1747318,
     "28": 1496963,
     "29": 1279354,
     "30": 1113427,
     "31": 1126885,
     "32": 1062579,
     "33": 932656,
     "34": 815679,
     "35": 749493,
     "36": 763827,
     "37": 740906,
     "38": 689942,
     "39": 627723,
     "40": 547404,
     "41": 486157,
     "42": 458696,
     "43": 450377,
     "44": 415363,
     "45": 369472,
     "46": 337523,
     "47": 323378,
     "48": 314047,
     "49": 289511,
     "50": 261920,
     "51": 242891,
     "52": 238792,
     "53": 237773,
     "54": 226324,
     "55": 209228,
     "56": 188937,
     "57": 171229,
     "58": 159752,
     "59": 154151,
     "60": 145880,
     "61": 134506,
     "62": 124475,
     "63": 119204,
     "64": 118456,
     "65": 114664,
     "66": 107608,
     "67": 99246,
     "68": 89730,
     "69": 83129,
     "70": 79578,
     "71": 75969,
     "72": 71682,
     "73": 66104,
     "74": 62680,
     "75": 61071,
     "76": 59810,
     "77": 57129,
     "78": 53606,
     "79": 49298,
     "80": 45284,
     "81": 42723,
     "82": 40881,
     "83": 38582,
     "84": 36399,
     "85": 34064,
     "86": 32744,
     "87": 32136,
     "88": 30768,
     "89": 29496,
     "90": 27461,
     "91": 25669,
     "92": 23604,
     "93": 22477,
     "94": 21437,
     "95": 20212,
     "96": 18804,
     "97": 17736,
     "98": 16964,
     "99": 16448,
     "100": 15356,
     "101": 14900,
     "102": 14157,
     "103": 13777,
     "104": 13308,
     "105": 12733,
     "106": 12154,
     "107": 11001,
     "108": 10502,
     "109": 10059,
     "110": 9351,
     "111": 8932,
     "112": 8545,
     "113": 8112,
     "114": 7928,
     "115": 7786,
     "116": 7677,
     "117": 7050,
     "118": 6641,
     "119": 6109,
     "120": 5839,
     "121": 5569,
     "122": 5244,
     "123": 4924,
     "124": 4696,
     "125": 4612,
     "126": 4454,
     "127": 4301,
     "128": 4088,
     "129": 3763,
     "130": 3631,
     "131": 3346,
     "132": 3276,
     "133": 3103,
     "134": 2965,
     "135": 2784,
     "136": 2732,
     "137": 2582,
     "138": 2550,
     "139": 2414,
     "140": 2349,
     "141": 2157,
     "142": 2034,
     "143": 1965,
     "144": 1809,
     "145": 1851,
     "146": 1659,
     "147": 1571,
     "148": 1531,
     "149": 1402,
     "150": 1451,
     "151": 1329,
     "152": 1309,
     "153": 1210,
     "154": 1226,
     "155": 1081,
     "156": 1095,
     "157": 1027,
     "158": 929,
     "159": 898,
     "160": 801,
     "161": 804,
     "162": 798,
     "163": 776,
     "164": 738,
     "165": 752,
     "166": 694,
     "167": 659,
     "168": 649,
     "169": 626,
     "170": 589,
     "171": 541,
     "172": 514,
     "173": 497,
     "174": 453,
     "175": 448,
     "176": 448,
     "177": 428,
     "178": 418,
     "179": 386,
     "180": 388,
     "181": 346,
     "182": 324,
     "183": 300,
     "184": 329,
     "185": 283,
     "186": 272,
     "187": 264,
     "188": 276,
     "189": 265,
     "190": 258,
     "191": 233,
     "192": 239,
     "193": 203,
     "194": 193,
     "195": 178,
     "196": 168,
     "197": 185,
     "198": 167,
     "199": 140,
     "200": 145,
     "201": 143,
     "202": 136,
     "203": 147,
     "204": 121,
     "205": 117,
     "206": 129,
     "207": 104,
     "208": 111,
     "209": 96,
     "210": 95,
     "211": 101,
     "212": 82,
     "213": 88,
     "214": 70,
     "215": 70,
     "216": 70,
     "217": 73,
     "218": 64,
     "219": 66,
     "220": 56,
     "221": 73,
     "222": 44,
     "223": 55,
     "224": 56,
     "225": 56,
     "226": 48,
     "227": 47,
     "228": 48,
     "229": 51,
     "230": 47,
     "231": 41,
     "232": 37,
     "233": 49,
     "234": 48,
     "235": 45,
     "236": 40,
     "237": 32,
     "238": 39,
     "239": 16,
     "240": 39,
     "241": 24,
     "242": 37,
     "243": 22,
     "244": 39,
     "245": 26,
     "246": 25,
     "247": 26,
     "248": 22,
     "249": 18,
     "250": 27,
     "251": 20,
     "252": 19,
     "253": 11,
     "254": 22,
     "255": 19,
     "256": 14,
     "257": 9,
     "258": 9,
     "259": 13,
     "260": 7,
     "261": 7,
     "262": 12,
     "263": 14,
     "264": 13,
     "265": 10,
     "266": 10,
     "267": 9,
     "268": 6,
     "269": 8,
     "270": 7,
     "271": 9,
     "272": 5,
     "273": 7,
     "274": 3,
     "275": 4,
     "276": 2,
     "277": 5,
     "278": 6,
     "279": 3,
     "280": 3,
     "281": 3,
     "282": 1,
     "283": 4,
     "284": 2,
     "285": 4,
     "286": 5,
     "287": 2,
     "288": 3,
     "289": 4,
     "290": 4,
     "291": 4,
     "292": 7,
     "293": 7,
     "294": 1,
     "295": 3,
     "296": 1,
     "297": 2,
     "299": 2,
     "300": 4,
     "301": 1,
     "302": 2,
     "303": 2,
     "304": 4,
     "305": 1,
     "306": 1,
     "307": 2,
     "308": 2,
     "309": 3,
     "310": 1,
     "313": 1,
     "314": 1,
     "315": 3,
     "316": 1,
     "317": 1,
     "318": 1,
     "320": 2,
     "323": 2,
     "324": 1,
     "325": 2,
     "332": 2,
     "343": 1,
     "345": 1,
     "356": 1,
     "360": 1,
     "361": 2,
     "362": 1,
     "364": 1,
     "366": 1,
     "372": 1,
     "374": 1,
     "375": 1,
     "376": 1
    },
    "peak_excess_bits_hist": {
     "0": 156587349,
     "1": 528606368,
     "2": 220761572,
     "3": 83620331,
     "4": 39174148,
     "5": 20670510,
     "6": 11032867,
     "7": 5971794,
     "8": 3273203,
     "9": 1806562,
     "10": 998592,
     "11": 551786,
     "12": 305986,
     "13": 169468,
     "14": 94272,
     "15": 52443,
     "16": 28664,
     "17": 16293,
     "18": 8792,
     "19": 4872,
     "20": 2492,
     "21": 1625,
     "22": 804,
     "23": 426,
     "24": 252,
     "25": 147,
     "26": 110,
     "27": 44,
     "28": 23,
     "29": 10,
     "30": 6,
     "31": 11,
     "32": 1,
     "34": 1
    }
   },
   "even": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1207959552.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1934753581.187508,
    "glide_hist": {
     "1": 939524096,
     "2": 134217728
    },
    "glide_odd_steps_hist": {
     "0": 1073741824
    },
    "peak_excess_bits_hist": {
     "0": 984263339,
     "1": 89478485
    }
   },
   "max_glide": [
    539,
    2959901663
   ],
   "max_peak": {
    "bits": 66,
    "top64": "10215722666542143462",
    "n": 4259427711
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.39770136307925,
   "mean_glide_odd_steps_odd_n": 4.094545314088464,
   "measured_drift_bits_per_odd_step": -0.31598827228838466
  },
  "33": {
   "k": 33,
   "range": [
    4294967296,
    8589934592
   ],
   "next_n": 8589934592,
   "complete": true,
   "odd": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13738916256.0,
    "sum_glide_odd_steps": 8792901601.0,
    "sum_log2_drop": -2778442154.9233923,
    "glide_hist": {
     "2": 939524096,
     "3": 335544320,
     "4": 167772160,
     "5": 134217728,
     "6": 75497472,
     "7": 88080384,
     "8": 55574528,
     "9": 28835840,
     "10": 19202048,
     "11": 27852800,
     "12": 28467200,
     "13": 20852736,
     "14": 22273024,
     "15": 18172160,
     "16": 11677696,
     "17": 9194336,
     "18": 10957088,
     "19": 11588396,
     "20": 10017590,
     "21": 9947960,
     "22": 9245992,
     "23": 8113605,
     "24": 7671650,
     "25": 6217499,
     "26": 4685624,
     "27": 4300968,
     "28": 4686776,
     "29": 4727335,
     "30": 4391044,
     "31": 4071663,
     "32": 3456190,
     "33": 2834922,
     "34": 2653675,
     "35": 2783787,
     "36": 2837269,
     "37": 2747698,
     "38": 2660644,
     "39": 2523574,
     "40": 2320404,
     "41": 2076123,
     "42": 1773717,
     "43": 1552101,
     "44": 1505498,
     "45": 1542597,
     "46": 1529450,
     "47": 1442169,
     "48": 1308048,
     "49": 1154511,
     "50": 1046113,
     "51": 1018621,
     "52": 1037956,
     "53": 1046399,
     "54": 1024605,
     "55": 991956,
     "56": 937867,
     "57": 860885,
     "58": 771483,
     "59": 691060,
     "60": 641262,
     "61": 630952,
     "62": 628856,
     "63": 612129,
     "64": 573782,
     "65": 524996,
     "66": 479798,
     "67": 453641,
     "68": 445741,
     "69": 443785,
     "70": 431403,
     "71": 407154,
     "72": 374338,
     "73": 346753,
     "74": 331895,
     "75": 328642,
     "76": 329297,
     "77": 329054,
     "78": 323424,
     "79": 311105,
     "80": 293065,
     "81": 270155,
     "82": 247535,
     "83": 230652,
     "84": 221538,
     "85": 216560,
     "86": 212504,
     "87": 203720,
     "88": 191974,
     "89": 179475,
     "90": 170409,
     "91": 165101,
     "92": 163532,
     "93": 162817,
     "94": 161755,
     "95": 157414,
     "96": 150143,
     "97": 141098,
     "98": 131732,
     "99": 121528,
     "100": 114916,
     "101": 111560,
     "102": 108688,
     "103": 104726,
     "104": 100513,
     "105": 95120,
     "106": 89710,
     "107": 86961,
     "108": 85278,
     "109": 84355,
     "110": 84059,
     "111": 82130,
     "112": 79610,
     "113": 75768,
     "114": 70661,
     "115": 66469,
     "116": 62646,
     "117": 59987,
     "118": 57670,
     "119": 56661,
     "120": 54397,
     "121": 51748,
     "122": 49585,
     "123": 47327,
     "124": 45998,
     "125": 45791,
     "126": 44910,
     "127": 44016,
     "128": 43170,
     "129": 41480,
     "130": 39306,
     "131": 36909,
     "132": 34962,
     "133": 33187,
     "134": 32225,
     "135": 31135,
     "136": 29816,
     "137": 28599,
     "138": 27043,
     "139": 26408,
     "140": 25320,
     "141": 24308,
     "142": 23802,
     "143": 23169,
     "144": 22370,
     "145": 21540,
     "146": 20523,
     "147": 20043,
     "148": 19539,
     "149": 19375,
     "150": 19146,
     "151": 18723,
     "152": 18107,
     "153": 17390,
     "154": 16657,
     "155": 15632,
     "156": 15016,
     "157": 14522,
     "158": 14080,
     "159": 13333,
     "160": 12767,
     "161": 12497,
     "162": 12037,
     "163": 11649,
     "164": 11224,
     "165": 11204,
     "166": 10788,
     "167": 10684,
     "168": 10254,
     "169": 9857,
     "170": 9517,
     "171": 9156,
     "172": 8711,
     "173": 8450,
     "174": 8034,
     "175": 7746,
     "176": 7645,
     "177": 7179,
     "178": 7005,
     "179": 6754,
     "180": 6407,
     "181": 6341,
     "182": 6224,
     "183": 6180,
     "184": 6152,
     "185": 5850,
     "186": 5544,
     "187": 5310,
     "188": 5109,
     "189": 5075,
     "190": 4721,
     "191": 4437,
     "192": 4332,
     "193": 4200,
     "194": 4220,
     "195": 3982,
     "196": 3928,
     "197": 3824,
     "198": 3761,
     "199": 3703,
     "200": 3596,
     "201": 3405,
     "202": 3346,
     "203": 3235,
     "204": 3079,
     "205": 2837,
     "206": 2861,
     "207": 2752,
     "208": 2625,
     "209": 2543,
     "210": 2446,
     "211": 2423,
     "212": 2361,
     "213": 2209,
     "214": 2155,
     "215": 2098,
     "216": 2025,
     "217": 1927,
     "218": 1896,
     "219": 1825,
     "220": 1795,
     "221": 1704,
     "222": 1639,
     "223": 1637,
     "224": 1565,
     "225": 1603,
     "226": 1494,
     "227": 1502,
     "228": 1417,
     "229": 1380,
     "230": 1280,
     "231": 1278,
     "232": 1237,
     "233": 1161,
     "234": 1174,
     "235": 1125,
     "236": 1086,
     "237": 1016,
     "238": 1119,
     "239": 1007,
     "240": 973,
     "241": 980,
     "242": 949,
     "243": 885,
     "244": 858,
     "245": 844,
     "246": 760,
     "247": 755,
     "248": 821,
     "249": 705,
     "250": 657,
     "251": 719,
     "252": 661,
     "253": 629,
     "254": 649,
     "255": 601,
     "256": 622,
     "257": 578,
     "258": 585,
     "259": 582,
     "260": 538,
     "261": 538,
     "262": 487,
     "263": 496,
     "264": 440,
     "265": 393,
     "266": 426,
     "267": 403,
     "268": 444,
     "269": 384,
     "270": 398,
     "271": 345,
     "272": 381,
     "273": 348,
     "274": 367,
     "275": 342,
     "276": 305,
     "277": 321,
     "278": 310,
     "279": 315,
     "280": 276,
     "281": 263,
     "282": 257,
     "283": 259,
     "284": 230,
     "285": 235,
     "286": 247,
     "287": 237,
     "288": 229,
     "289": 207,
     "290": 199,
     "291": 202,
     "292": 189,
     "293": 195,
     "294": 185,
     "295": 183,
     "296": 161,
     "297": 166,
     "298": 179,
     "299": 157,
     "300": 160,
     "301": 154,
     "302": 158,
     "303": 150,
     "304": 160,
     "305": 122,
     "306": 127,
     "307": 139,
     "308": 129,
     "309": 119,
     "310": 104,
     "311": 98,
     "312": 113,
     "313": 114,
     "314": 106,
     "315": 101,
     "316": 94,
     "317": 77,
     "318": 115,
     "319": 93,
     "320": 100,
     "321": 76,
     "322": 82,
     "323": 98,
     "324": 102,
     "325": 78,
     "326": 85,
     "327": 87,
     "328": 80,
     "329": 61,
     "330": 59,
     "331": 62,
     "332": 52,
     "333": 59,
     "334": 77,
     "335": 64,
     "336": 48,
     "337": 51,
     "338": 61,
     "339": 52,
     "340": 47,
     "341": 46,
     "342": 45,
     "343": 48,
     "344": 39,
     "345": 40,
     "346": 40,
     "347": 28,
     "348": 43,
     "349": 40,
     "350": 35,
     "351": 29,
     "352": 28,
     "353": 26,
     "354": 29,
     "355": 30,
     "356": 25,
     "357": 22,
     "358": 34,
     "359": 23,
     "360": 14,
     "361": 24,
     "362": 30,
     "363": 24,
     "364": 21,
     "365": 19,
     "366": 19,
     "367": 25,
     "368": 28,
     "369": 17,
     "370": 23,
     "371": 21,
     "372": 18,
     "373": 22,
     "374": 15,
     "375": 24,
     "376": 14,
     "377": 18,
     "378": 20,
     "379": 15,
     "380": 18,
     "381": 16,
     "382": 14,
     "383": 12,
     "384": 14,
     "385": 12,
     "386": 17,
     "387": 9,
     "388": 7,
     "389": 8,
     "390": 14,
     "391": 8,
     "392": 6,
     "393": 6,
     "394": 8,
     "395": 4,
     "396": 3,
     "397": 5,
     "398": 8,
     "399": 9,
     "400": 6,
     "401": 4,
     "402": 8,
     "403": 7,
     "404": 5,
     "405": 7,
     "406": 8,
     "407": 9,
     "408": 5,
     "409": 4,
     "410": 3,
     "411": 4,
     "412": 6,
     "413": 4,
     "414": 7,
     "415": 5,
     "416": 6,
     "417": 3,
     "418": 5,
     "419": 7,
     "420": 3,
     "421": 4,
     "422": 2,
     "423": 1,
     "424": 5,
     "425": 3,
     "426": 4,
     "427": 3,
     "428": 2,
     "429": 4,
     "430": 5,
     "431": 2,
     "432": 1,
     "433": 3,
     "434": 1,
     "435": 2,
     "436": 1,
     "437": 3,
     "438": 2,
     "439": 1,
     "440": 2,
     "441": 4,
     "442": 1,
     "443": 1,
     "444": 6,
     "445": 2,
     "446": 2,
     "447": 3,
     "448": 3,
     "450": 2,
     "452": 4,
     "453": 6,
     "454": 2,
     "455": 2,
     "456": 2,
     "458": 2,
     "459": 2,
     "460": 1,
     "463": 3,
     "464": 1,
     "465": 1,
     "468": 1,
     "469": 1,
     "470": 2,
     "473": 2,
     "475": 1,
     "476": 2,
     "480": 2,
     "481": 3,
     "482": 1,
     "488": 1,
     "490": 1,
     "496": 1,
     "497": 1,
     "498": 1,
     "506": 1,
     "508": 2,
     "509": 1,
     "512": 1,
     "513": 3,
     "514": 1,
     "515": 2,
     "517": 1,
     "526": 1,
     "535": 1,
     "560": 1,
     "561": 1,
     "700": 1,
     "712": 1
    },
    "glide_odd_steps_hist": {
     "1": 1073741824,
     "2": 268435456,
     "3": 234881024,
     "4": 100663296,
     "5": 102760448,
     "6": 42467328,
     "7": 38404096,
     "8": 41205760,
     "9": 29515776,
     "10": 27755008,
     "11": 16337920,
     "12": 16146496,
     "13": 16673184,
     "14": 13815174,
     "15": 13445266,
     "16": 10785146,
     "17": 9413449,
     "18": 6743605,
     "19": 6888824,
     "20": 6782361,
     "21": 5798911,
     "22": 5009753,
     "23": 4013960,
     "24": 4143477,
     "25": 4084138,
     "26": 3755033,
     "27": 3495452,
     "28": 2990508,
     "29": 2557717,
     "30": 2224932,
     "31": 2256460,
     "32": 2127692,
     "33": 1865470,
     "34": 1630855,
     "35": 1498341,
     "36": 1528201,
     "37": 1480674,
     "38": 1381191,
     "39": 1256484,
     "40": 1094051,
     "41": 973770,
     "42": 916729,
     "43": 898421,
     "44": 830038,
     "45": 740130,
     "46": 673268,
     "47": 645676,
     "48": 628844,
     "49": 578401,
     "50": 521008,
     "51": 486783,
     "52": 478194,
     "53": 475285,
     "54": 453731,
     "55": 418676,
     "56": 378445,
     "57": 341973,
     "58": 320272,
     "59": 307756,
     "60": 292365,
     "61": 268540,
     "62": 248830,
     "63": 238581,
     "64": 235671,
     "65": 229203,
     "66": 215831,
     "67": 198380,
     "68": 180296,
     "69": 167237,
     "70": 158464,
     "71": 151468,
     "72": 142874,
     "73": 131881,
     "74": 125159,
     "75": 121432,
     "76": 119220,
     "77": 115052,
     "78": 107044,
     "79": 98730,
     "80": 90341,
     "81": 85119,
     "82": 81595,
     "83": 77322,
     "84": 72368,
     "85": 68281,
     "86": 65858,
     "87": 64240,
     "88": 61995,
     "89": 59551,
     "90": 54941,
     "91": 50125,
     "92": 47214,
     "93": 44777,
     "94": 42401,
     "95": 40203,
     "96": 37574,
     "97": 36106,
     "98": 34378,
     "99": 32863,
     "100": 31089,
     "101": 29563,
     "102": 28619,
     "103": 27660,
     "104": 26723,
     "105": 25810,
     "106": 23960,
     "107": 22445,
     "108": 21014,
     "109": 19778,
     "110": 19074,
     "111": 18004,
     "112": 17092,
     "113": 16602,
     "114": 15949,
     "115": 15328,
     "116": 14682,
     "117": 13995,
     "118": 13151,
     "119": 12230,
     "120": 11590,
     "121": 10947,
     "122": 10357,
     "123": 9891,
     "124": 9332,
     "125": 9211,
     "126": 8871,
     "127": 8541,
     "128": 8271,
     "129": 7747,
     "130": 7215,
     "131": 6842,
     "132": 6585,
     "133": 6172,
     "134": 5965,
     "135": 5718,
     "136": 5442,
     "137": 5245,
     "138": 5129,
     "139": 4901,
     "140": 4638,
     "141": 4325,
     "142": 4103,
     "143": 3981,
     "144": 3699,
     "145": 3575,
     "146": 3270,
     "147": 3243,
     "148": 2953,
     "149": 2911,
     "150": 2799,
     "151": 2650,
     "152": 2528,
     "153": 2414,
     "154": 2387,
     "155": 2373,
     "156": 2202,
     "157": 2121,
     "158": 1976,
     "159": 1839,
     "160": 1708,
     "161": 1595,
     "162": 1589,
     "163": 1504,
     "164": 1514,
     "165": 1399,
     "166": 1383,
     "167": 1410,
     "168": 1265,
     "169": 1209,
     "170": 1147,
     "171": 1086,
     "172": 1050,
     "173": 1002,
     "174": 976,
     "175": 924,
     "176": 875,
     "177": 850,
     "178": 765,
     "179": 768,
     "180": 731,
     "181": 726,
     "182": 661,
     "183": 634,
     "184": 642,
     "185": 591,
     "186": 543,
     "187": 585,
     "188": 531,
     "189": 501,
     "190": 484,
     "191": 500,
     "192": 402,
     "193": 407,
     "194": 390,
     "195": 377,
     "196": 350,
     "197": 342,
     "198": 296,
     "199": 332,
     "200": 278,
     "201": 299,
     "202": 284,
     "203": 290,
     "204": 245,
     "205": 243,
     "206": 224,
     "207": 229,
     "208": 215,
     "209": 208,
     "210": 187,
     "211": 182,
     "212": 168,
     "213": 171,
     "214": 161,
     "215": 154,
     "216": 171,
     "217": 152,
     "218": 156,
     "219": 139,
     "220": 126,
     "221": 124,
     "222": 107,
     "223": 105,
     "224": 130,
     "225": 100,
     "226": 96,
     "227": 103,
     "228": 97,
     "229": 102,
     "230": 86,
     "231": 95,
     "232": 100,
     "233": 78,
     "234": 72,
     "235": 75,
     "236": 57,
     "237": 66,
     "238": 45,
     "239": 63,
     "240": 54,
     "241": 54,
     "242": 65,
     "243": 44,
     "244": 47,
     "245": 48,
     "246": 42,
     "247": 41,
     "248": 32,
     "249": 41,
     "250": 33,
     "251": 32,
     "252": 30,
     "253": 35,
     "254": 24,
     "255": 27,
     "256": 21,
     "257": 17,
     "258": 29,
     "259": 23,
     "260": 23,
     "261": 23,
     "262": 28,
     "263": 19,
     "264": 26,
     "265": 18,
     "266": 14,
     "267": 20,
     "268": 11,
     "269": 10,
     "270": 13,
     "271": 11,
     "272": 7,
     "273": 11,
     "274": 10,
     "275": 13,
     "276": 7,
     "277": 12,
     "278": 9,
     "279": 4,
     "280": 9,
     "281": 4,
     "282": 8,
     "283": 7,
     "284": 7,
     "285": 10,
     "286": 7,
     "287": 12,
     "288": 7,
     "289": 7,
     "290": 7,
     "291": 4,
     "292": 4,
     "293": 6,
     "294": 4,
     "295": 3,
     "296": 5,
     "297": 2,
     "298": 3,
     "299": 2,
     "300": 1,
     "301": 3,
     "302": 6,
     "303": 6,
     "304": 3,
     "305": 1,
     "306": 2,
     "307": 5,
     "308": 4,
     "309": 2,
     "310": 2,
     "311": 3,
     "312": 4,
     "313": 2,
     "314": 3,
     "315": 3,
     "316": 5,
     "319": 4,
     "320": 1,
     "321": 2,
     "322": 1,
     "323": 2,
     "325": 2,
     "329": 1,
     "330": 2,
     "331": 2,
     "332": 1,
     "333": 1,
     "336": 1,
     "337": 2,
     "338": 1,
     "344": 1,
     "347": 1,
     "348": 1,
     "351": 1,
     "353": 1,
     "354": 1,
     "355": 1,
     "356": 2,
     "357": 2,
     "358": 1,
     "359": 1,
     "361": 1,
     "373": 1,
     "391": 1,
     "392": 1,
     "482": 1,
     "490": 1
    },
    "peak_excess_bits_hist": {
     "0": 313174698,
     "1": 1057212759,
     "2": 441523214,
     "3": 167240999,
     "4": 78347163,
     "5": 41346471,
     "6": 22072170,
     "7": 11930742,
     "8": 6549977,
     "9": 3614239,
     "10": 1992988,
     "11": 1104746,
     "12": 611804,
     "13": 339010,
     "14": 188330,
     "15": 103890,
     "16": 58537,
     "17": 32092,
     "18": 17891,
     "19": 9606,
     "20": 5744,
     "21": 2886,
     "22": 1537,
     "23": 965,
     "24": 511,
     "25": 339,
     "26": 170,
     "27": 84,
     "28": 24,
     "29": 22,
     "30": 28,
     "31": 5,
     "32": 4,
     "33": 3
    }
   },
   "even": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2415919104.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3869507163.375008,
    "glide_hist": {
     "1": 1879048192,
     "2": 268435456
    },
    "glide_odd_steps_hist": {
     "0": 2147483648
    },
    "peak_excess_bits_hist": {
     "0": 1968526677,
     "1": 178956971
    }
   },
   "max_glide": [
    712,
    5899290535
   ],
   "max_peak": {
    "bits": 66,
    "top64": "13631684952136209594",
    "n": 5121112479
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.397681429982185,
   "mean_glide_odd_steps_odd_n": 4.0945138786919415,
   "measured_drift_bits_per_odd_step": -0.31598694958754064
  },
  "34": {
   "k": 34,
   "range": [
    8589934592,
    17179869184
   ],
   "next_n": 17179869184,
   "complete": true,
   "odd": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 27478225591.0,
    "sum_glide_odd_steps": 17586090107.0,
    "sum_log2_drop": -5556850724.483912,
    "glide_hist": {
     "2": 1879048192,
     "3": 671088640,
     "4": 335544320,
     "5": 268435456,
     "6": 150994944,
     "7": 176160768,
     "8": 111149056,
     "9": 57671680,
     "10": 38404096,
     "11": 55705600,
     "12": 56934400,
     "13": 41705472,
     "14": 44546048,
     "15": 36344320,
     "16": 23355392,
     "17": 18388672,
     "18": 21914176,
     "19": 23176792,
     "20": 20035180,
     "21": 19895919,
     "22": 18491974,
     "23": 16227243,
     "24": 15343628,
     "25": 12434486,
     "26": 9370565,
     "27": 8603473,
     "28": 9374033,
     "29": 9450850,
     "30": 8786020,
     "31": 8139804,
     "32": 6913628,
     "33": 5667486,
     "34": 5305424,
     "35": 5568016,
     "36": 5677912,
     "37": 5497436,
     "38": 5319802,
     "39": 5045226,
     "40": 4643246,
     "41": 4149190,
     "42": 3548785,
     "43": 3107670,
     "44": 3014107,
     "45": 3080709,
     "46": 3060478,
     "47": 2887550,
     "48": 2612909,
     "49": 2307990,
     "50": 2090741,
     "51": 2035289,
     "52": 2073472,
     "53": 2087696,
     "54": 2054220,
     "55": 1983934,
     "56": 1872997,
     "57": 1722910,
     "58": 1542380,
     "59": 1380431,
     "60": 1284464,
     "61": 1258719,
     "62": 1258540,
     "63": 1224854,
     "64": 1149252,
     "65": 1049179,
     "66": 960875,
     "67": 907713,
     "68": 893135,
     "69": 888343,
     "70": 864678,
     "71": 812398,
     "72": 749570,
     "73": 694834,
     "74": 663654,
     "75": 656605,
     "76": 660288,
     "77": 659485,
     "78": 648588,
     "79": 622838,
     "80": 585284,
     "81": 538862,
     "82": 495216,
     "83": 462431,
     "84": 442380,
     "85": 432728,
     "86": 423748,
     "87": 408408,
     "88": 382930,
     "89": 357983,
     "90": 338575,
     "91": 328587,
     "92": 327083,
     "93": 326712,
     "94": 323705,
     "95": 314869,
     "96": 300327,
     "97": 281992,
     "98": 260983,
     "99": 243137,
     "100": 230302,
     "101": 222494,
     "102": 217535,
     "103": 211007,
     "104": 201452,
     "105": 190412,
     "106": 179469,
     "107": 173647,
     "108": 169961,
     "109": 169087,
     "110": 167918,
     "111": 164729,
     "112": 159443,
     "113": 151800,
     "114": 141981,
     "115": 133069,
     "116": 125659,
     "117": 120226,
     "118": 116445,
     "119": 112311,
     "120": 108886,
     "121": 103618,
     "122": 98255,
     "123": 94875,
     "124": 92394,
     "125": 90903,
     "126": 89814,
     "127": 88611,
     "128": 86294,
     "129": 83224,
     "130": 78543,
     "131": 74124,
     "132": 70065,
     "133": 66498,
     "134": 64147,
     "135": 62154,
     "136": 59747,
     "137": 57441,
     "138": 55038,
     "139": 52706,
     "140": 50192,
     "141": 48845,
     "142": 47486,
     "143": 45931,
     "144": 44435,
     "145": 42970,
     "146": 41378,
     "147": 40284,
     "148": 39145,
     "149": 39078,
     "150": 38654,
     "151": 37274,
     "152": 36618,
     "153": 34894,
     "154": 33105,
     "155": 31457,
     "156": 29819,
     "157": 28836,
     "158": 27564,
     "159": 26624,
     "160": 25982,
     "161": 25062,
     "162": 24010,
     "163": 23053,
     "164": 22403,
     "165": 22073,
     "166": 21787,
     "167": 21397,
     "168": 20515,
     "169": 20015,
     "170": 19345,
     "171": 18337,
     "172": 17499,
     "173": 16824,
     "174": 16098,
     "175": 15608,
     "176": 14808,
     "177": 14663,
     "178": 14022,
     "179": 13582,
     "180": 13071,
     "181": 12661,
     "182": 12629,
     "183": 12613,
     "184": 11918,
     "185": 11611,
     "186": 11123,
     "187": 10742,
     "188": 10333,
     "189": 9845,
     "190": 9353,
     "191": 9264,
     "192": 8781,
     "193": 8514,
     "194": 8356,
     "195": 8059,
     "196": 7825,
     "197": 7703,
     "198": 7445,
     "199": 7423,
     "200": 7236,
     "201": 6851,
     "202": 6782,
     "203": 6572,
     "204": 6176,
     "205": 5985,
     "206": 5691,
     "207": 5453,
     "208": 5262,
     "209": 5087,
     "210": 4987,
     "211": 4831,
     "212": 4576,
     "213": 4390,
     "214": 4239,
     "215": 4246,
     "216": 4065,
     "217": 3898,
     "218": 3893,
     "219": 3675,
     "220": 3592,
     "221": 3524,
     "222": 3489,
     "223": 3279,
     "224": 3282,
     "225": 3298,
     "226": 3060,
     "227": 2986,
     "228": 2863,
     "229": 2760,
     "230": 2711,
     "231": 2632,
     "232": 2420,
     "233": 2312,
     "234": 2363,
     "235": 2228,
     "236": 2138,
     "237": 2208,
     "238": 2130,
     "239": 1961,
     "240": 2011,
     "241": 1977,
     "242": 1873,
     "243": 1820,
     "244": 1773,
     "245": 1686,
     "246": 1635,
     "247": 1582,
     "248": 1444,
     "249": 1466,
     "250": 1404,
     "251": 1388,
     "252": 1288,
     "253": 1271,
     "254": 1256,
     "255": 1215,
     "256": 1179,
     "257": 1173,
     "258": 1142,
     "259": 1104,
     "260": 1032,
     "261": 976,
     "262": 926,
     "263": 932,
     "264": 879,
     "265": 873,
     "266": 867,
     "267": 808,
     "268": 845,
     "269": 775,
     "270": 713,
     "271": 741,
     "272": 689,
     "273": 643,
     "274": 673,
     "275": 690,
     "276": 648,
     "277": 618,
     "278": 607,
     "279": 586,
     "280": 533,
     "281": 547,
     "282": 530,
     "283": 486,
     "284": 480,
     "285": 473,
     "286": 443,
     "287": 417,
     "288": 436,
     "289": 423,
     "290": 373,
     "291": 384,
     "292": 362,
     "293": 366,
     "294": 364,
     "295": 333,
     "296": 340,
     "297": 373,
     "298": 329,
     "299": 313,
     "300": 339,
     "301": 307,
     "302": 279,
     "303": 271,
     "304": 259,
     "305": 275,
     "306": 261,
     "307": 255,
     "308": 221,
     "309": 240,
     "310": 225,
     "311": 219,
     "312": 234,
     "313": 215,
     "314": 195,
     "315": 204,
     "316": 218,
     "317": 192,
     "318": 173,
     "319": 174,
     "320": 168,
     "321": 164,
     "322": 166,
     "323": 155,
     "324": 163,
     "325": 153,
     "326": 138,
     "327": 120,
     "328": 136,
     "329": 135,
     "330": 135,
     "331": 126,
     "332": 114,
     "333": 111,
     "334": 125,
     "335": 110,
     "336": 108,
     "337": 114,
     "338": 114,
     "339": 87,
     "340": 88,
     "341": 89,
     "342": 74,
     "343": 72,
     "344": 76,
     "345": 77,
     "346": 80,
     "347": 77,
     "348": 75,
     "349": 69,
     "350": 69,
     "351": 70,
     "352": 55,
     "353": 47,
     "354": 62,
     "355": 58,
     "356": 61,
     "357": 52,
     "358": 59,
     "359": 50,
     "360": 63,
     "361": 47,
     "362": 49,
     "363": 47,
     "364": 52,
     "365": 50,
     "366": 51,
     "367": 37,
     "368": 45,
     "369": 35,
     "370": 39,
     "371": 40,
     "372": 43,
     "373": 40,
     "374": 44,
     "375": 47,
     "376": 33,
     "377": 23,
     "378": 33,
     "379": 31,
     "380": 24,
     "381": 29,
     "382": 19,
     "383": 31,
     "384": 37,
     "385": 26,
     "386": 21,
     "387": 22,
     "388": 26,
     "389": 23,
     "390": 23,
     "391": 23,
     "392": 17,
     "393": 16,
     "394": 13,
     "395": 21,
     "396": 17,
     "397": 18,
     "398": 15,
     "399": 23,
     "400": 21,
     "401": 20,
     "402": 20,
     "403": 11,
     "404": 16,
     "405": 16,
     "406": 10,
     "407": 14,
     "408": 9,
     "409": 8,
     "410": 13,
     "411": 15,
     "412": 15,
     "413": 13,
     "414": 11,
     "415": 12,
     "416": 11,
     "417": 10,
     "418": 10,
     "419": 14,
     "420": 12,
     "421": 9,
     "422": 6,
     "423": 6,
     "424": 7,
     "425": 7,
     "426": 9,
     "427": 12,
     "428": 8,
     "429": 4,
     "430": 3,
     "431": 8,
     "432": 4,
     "433": 7,
     "434": 7,
     "435": 3,
     "436": 9,
     "437": 4,
     "438": 4,
     "439": 7,
     "440": 2,
     "441": 4,
     "442": 2,
     "443": 9,
     "444": 9,
     "445": 7,
     "446": 4,
     "447": 5,
     "448": 1,
     "449": 4,
     "450": 4,
     "451": 4,
     "452": 4,
     "453": 3,
     "454": 4,
     "455": 3,
     "456": 3,
     "457": 2,
     "458": 4,
     "459": 8,
     "460": 4,
     "461": 2,
     "462": 3,
     "463": 3,
     "464": 3,
     "465": 1,
     "467": 2,
     "468": 2,
     "469": 3,
     "470": 2,
     "471": 1,
     "472": 1,
     "473": 3,
     "474": 3,
     "475": 2,
     "476": 1,
     "478": 2,
     "479": 3,
     "480": 3,
     "481": 4,
     "482": 2,
     "483": 3,
     "484": 3,
     "485": 1,
     "487": 1,
     "488": 1,
     "489": 2,
     "490": 1,
     "491": 2,
     "492": 2,
     "493": 1,
     "494": 2,
     "495": 2,
     "497": 2,
     "498": 2,
     "501": 1,
     "504": 2,
     "505": 1,
     "507": 1,
     "509": 3,
     "510": 1,
     "511": 1,
     "516": 1,
     "518": 1,
     "519": 2,
     "525": 1,
     "530": 1,
     "532": 1,
     "533": 1,
     "545": 1,
     "574": 1,
     "584": 1,
     "684": 1,
     "688": 1,
     "690": 1,
     "691": 1
    },
    "glide_odd_steps_hist": {
     "1": 2147483648,
     "2": 536870912,
     "3": 469762048,
     "4": 201326592,
     "5": 205520896,
     "6": 84934656,
     "7": 76808192,
     "8": 82411520,
     "9": 59031552,
     "10": 55510016,
     "11": 32675840,
     "12": 32292992,
     "13": 33346368,
     "14": 27630348,
     "15": 26890509,
     "16": 21570735,
     "17": 18826306,
     "18": 13483940,
     "19": 13784106,
     "20": 13562141,
     "21": 11596034,
     "22": 10018313,
     "23": 8028201,
     "24": 8287595,
     "25": 8167892,
     "26": 7508911,
     "27": 6991667,
     "28": 5982979,
     "29": 5114816,
     "30": 4451516,
     "31": 4507077,
     "32": 4254008,
     "33": 3728982,
     "34": 3265929,
     "35": 3003393,
     "36": 3048270,
     "37": 2958603,
     "38": 2761666,
     "39": 2512535,
     "40": 2190634,
     "41": 1947039,
     "42": 1833480,
     "43": 1800097,
     "44": 1658505,
     "45": 1477520,
     "46": 1348316,
     "47": 1292473,
     "48": 1257327,
     "49": 1157614,
     "50": 1043378,
     "51": 975523,
     "52": 957122,
     "53": 951584,
     "54": 906752,
     "55": 838013,
     "56": 756507,
     "57": 683058,
     "58": 639216,
     "59": 616200,
     "60": 584747,
     "61": 537690,
     "62": 497785,
     "63": 476678,
     "64": 470516,
     "65": 458968,
     "66": 431701,
     "67": 397020,
     "68": 360686,
     "69": 332213,
     "70": 317364,
     "71": 302737,
     "72": 284433,
     "73": 263853,
     "74": 250136,
     "75": 244844,
     "76": 238662,
     "77": 230096,
     "78": 213914,
     "79": 196755,
     "80": 181686,
     "81": 170720,
     "82": 163073,
     "83": 154534,
     "84": 144530,
     "85": 136830,
     "86": 132063,
     "87": 128474,
     "88": 124332,
     "89": 117675,
     "90": 109567,
     "91": 101267,
     "92": 94847,
     "93": 89608,
     "94": 85403,
     "95": 80366,
     "96": 76153,
     "97": 71722,
     "98": 68444,
     "99": 65031,
     "100": 62235,
     "101": 59299,
     "102": 56741,
     "103": 55610,
     "104": 53895,
     "105": 51343,
     "106": 48105,
     "107": 45082,
     "108": 42111,
     "109": 39581,
     "110": 37722,
     "111": 36207,
     "112": 34410,
     "113": 32974,
     "114": 31864,
     "115": 30686,
     "116": 29491,
     "117": 27893,
     "118": 26122,
     "119": 24420,
     "120": 22917,
     "121": 22031,
     "122": 20769,
     "123": 20087,
     "124": 19131,
     "125": 18654,
     "126": 17762,
     "127": 17486,
     "128": 16390,
     "129": 15348,
     "130": 14792,
     "131": 13623,
     "132": 12981,
     "133": 12439,
     "134": 11923,
     "135": 11581,
     "136": 10917,
     "137": 10629,
     "138": 10311,
     "139": 9791,
     "140": 9399,
     "141": 8734,
     "142": 8292,
     "143": 7708,
     "144": 7362,
     "145": 7108,
     "146": 6737,
     "147": 6321,
     "148": 6093,
     "149": 5786,
     "150": 5708,
     "151": 5338,
     "152": 5209,
     "153": 5106,
     "154": 4891,
     "155": 4621,
     "156": 4378,
     "157": 4158,
     "158": 3999,
     "159": 3749,
     "160": 3523,
     "161": 3482,
     "162": 3161,
     "163": 3037,
     "164": 3048,
     "165": 2902,
     "166": 2822,
     "167": 2708,
     "168": 2548,
     "169": 2419,
     "170": 2232,
     "171": 2181,
     "172": 2142,
     "173": 2011,
     "174": 1822,
     "175": 1802,
     "176": 1773,
     "177": 1638,
     "178": 1636,
     "179": 1523,
     "180": 1495,
     "181": 1332,
     "182": 1342,
     "183": 1255,
     "184": 1198,
     "185": 1187,
     "186": 1083,
     "187": 1065,
     "188": 1065,
     "189": 938,
     "190": 951,
     "191": 842,
     "192": 835,
     "193": 789,
     "194": 741,
     "195": 713,
     "196": 685,
     "197": 648,
     "198": 623,
     "199": 627,
     "200": 585,
     "201": 560,
     "202": 537,
     "203": 503,
     "204": 537,
     "205": 489,
     "206": 455,
     "207": 440,
     "208": 388,
     "209": 402,
     "210": 378,
     "211": 385,
     "212": 344,
     "213": 335,
     "214": 331,
     "215": 345,
     "216": 303,
     "217": 319,
     "218": 258,
     "219": 260,
     "220": 249,
     "221": 229,
     "222": 225,
     "223": 221,
     "224": 212,
     "225": 211,
     "226": 203,
     "227": 210,
     "228": 181,
     "229": 181,
     "230": 162,
     "231": 181,
     "232": 156,
     "233": 132,
     "234": 127,
     "235": 139,
     "236": 117,
     "237": 119,
     "238": 118,
     "239": 115,
     "240": 101,
     "241": 105,
     "242": 102,
     "243": 86,
     "244": 94,
     "245": 70,
     "246": 72,
     "247": 72,
     "248": 86,
     "249": 65,
     "250": 58,
     "251": 68,
     "252": 80,
     "253": 72,
     "254": 65,
     "255": 53,
     "256": 57,
     "257": 51,
     "258": 51,
     "259": 48,
     "260": 46,
     "261": 46,
     "262": 44,
     "263": 60,
     "264": 42,
     "265": 32,
     "266": 40,
     "267": 36,
     "268": 31,
     "269": 26,
     "270": 28,
     "271": 22,
     "272": 23,
     "273": 26,
     "274": 31,
     "275": 24,
     "276": 21,
     "277": 23,
     "278": 21,
     "279": 19,
     "280": 17,
     "281": 25,
     "282": 13,
     "283": 17,
     "284": 13,
     "285": 20,
     "286": 21,
     "287": 11,
     "288": 11,
     "289": 25,
     "290": 16,
     "291": 12,
     "292": 11,
     "293": 13,
     "294": 12,
     "295": 13,
     "296": 3,
     "297": 9,
     "298": 10,
     "299": 8,
     "300": 11,
     "301": 11,
     "302": 9,
     "303": 7,
     "304": 4,
     "305": 11,
     "306": 5,
     "307": 7,
     "308": 5,
     "309": 5,
     "310": 10,
     "311": 7,
     "312": 6,
     "313": 6,
     "314": 2,
     "315": 5,
     "316": 3,
     "317": 5,
     "318": 7,
     "319": 3,
     "320": 4,
     "321": 2,
     "322": 4,
     "323": 5,
     "324": 2,
     "325": 3,
     "326": 2,
     "327": 2,
     "328": 4,
     "329": 4,
     "330": 3,
     "331": 4,
     "332": 4,
     "333": 1,
     "334": 1,
     "335": 1,
     "336": 1,
     "337": 1,
     "338": 2,
     "339": 1,
     "340": 2,
     "342": 1,
     "343": 2,
     "345": 3,
     "346": 2,
     "347": 3,
     "349": 1,
     "350": 1,
     "351": 3,
     "354": 3,
     "355": 1,
     "356": 1,
     "357": 1,
     "358": 2,
     "360": 1,
     "361": 1,
     "365": 1,
     "366": 1,
     "369": 1,
     "374": 1,
     "386": 1,
     "392": 1,
     "471": 1,
     "474": 1,
     "476": 2
    },
    "peak_excess_bits_hist": {
     "0": 626349397,
     "1": 2114425498,
     "2": 883046749,
     "3": 334480139,
     "4": 156701172,
     "5": 82694330,
     "6": 44132747,
     "7": 23862073,
     "8": 13096658,
     "9": 7224452,
     "10": 3994687,
     "11": 2212036,
     "12": 1223865,
     "13": 677894,
     "14": 376643,
     "15": 208688,
     "16": 115826,
     "17": 65108,
     "18": 35204,
     "19": 19833,
     "20": 10770,
     "21": 5770,
     "22": 3475,
     "23": 1910,
     "24": 1115,
     "25": 576,
     "26": 311,
     "27": 124,
     "28": 95,
     "29": 73,
     "30": 25,
     "31": 32,
     "32": 18,
     "33": 1,
     "34": 2
    }
   },
   "even": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4831838208.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -7739014327.750009,
    "glide_hist": {
     "1": 3758096384,
     "2": 536870912
    },
    "glide_odd_steps_hist": {
     "0": 4294967296
    },
    "peak_excess_bits_hist": {
     "0": 3937053355,
     "1": 357913941
    }
   },
   "max_glide": [
    691,
    12599363675
   ],
   "max_peak": {
    "bits": 68,
    "top64": "12361132496278591058",
    "n": 15886636263
   },
   "has_delay": false,
   "mean_glide_odd_n": 6.397772950818762,
   "mean_glide_odd_steps_odd_n": 4.094580678967759,
   "measured_drift_bits_per_odd_step": -0.3159798847085432
  }
 },
 "records": {
  "glide": [
   [
    2,
    1
   ],
   [
    5,
    3
   ],
   [
    7,
    6
   ],
   [
    39,
    15
   ],
   [
    111,
    29
   ],
   [
    127,
    30
   ],
   [
    155,
    36
   ],
   [
    559,
    39
   ],
   [
    871,
    44
   ],
   [
    1023,
    55
   ],
   [
    2287,
    82
   ],
   [
    6303,
    94
   ],
   [
    6471,
    112
   ],
   [
    17151,
    136
   ],
   [
    22527,
    203
   ],
   [
    35655,
    206
   ],
   [
    37503,
    215
   ],
   [
    60415,
    252
   ],
   [
    806335,
    268
   ],
   [
    1936767,
    282
   ],
   [
    1994779,
    298
   ],
   [
    4196607,
    399
   ],
   [
    6631675,
    404
   ],
   [
    41570907,
    474
   ],
   [
    303830103,
    566
   ],
   [
    5899290535,
    712
   ]
  ],
  "peak": [
   [
    1,
    2
   ],
   [
    3,
    4
   ],
   [
    7,
    5
   ],
   [
    15,
    7
   ],
   [
    27,
    13
   ],
   [
    447,
    15
   ],
   [
    559,
    16
   ],
   [
    703,
    16
   ],
   [
    871,
    17
   ],
   [
    1023,
    20
   ],
   [
    4591,
    23
   ],
   [
    6303,
    27
   ],
   [
    28519,
    29
   ],
   [
    60415,
    30
   ],
   [
    64231,
    32
   ],
   [
    154623,
    33
   ],
   [
    159487,
    35
   ],
   [
    307303,
    35
   ],
   [
    471291,
    38
   ],
   [
    1936767,
    39
   ],
   [
    2938255,
    41
   ],
   [
    4178527,
    42
   ],
   [
    4196607,
    55
   ],
   [
    257403391,
    56
   ],
   [
    299478871,
    62
   ],
   [
    1595726319,
    63
   ],
   [
    3820601535,
    64
   ],
   [
    4259427711,
    66
   ],
   [
    5121112479,
    66
   ],
   [
    12327829503,
    66
   ],
   [
    12837121183,
    66
   ],
   [
    15689559535,
    67
   ],
   [
    15886636263,
    68
   ]
  ],
  "delay": [
   [
    2,
    1
   ],
   [
    5,
    3
   ],
   [
    7,
    9
   ],
   [
    9,
    11
   ],
   [
    18,
    12
   ],
   [
    24,
    13
   ],
   [
    27,
    14
   ],
   [
    33,
    15
   ],
   [
    39,
    20
   ],
   [
    63,
    24
   ],
   [
    87,
    34
   ],
   [
    127,
    49
   ],
   [
    169,
    51
   ],
   [
    225,
    53
   ],
   [
    303,
    56
   ],
   [
    606,
    57
   ],
   [
    703,
    79
   ],
   [
    937,
    81
   ],
   [
    1023,
    112
   ],
   [
    1819,
    116
   ],
   [
    1915,
    124
   ],
   [
    2553,
    126
   ],
   [
    4191,
    156
   ],
   [
    8382,
    157
   ],
   [
    10239,
    168
   ],
   [
    12135,
    172
   ],
   [
    16551,
    173
   ],
   [
    21573,
    175
   ],
   [
    22527,
    229
   ],
   [
    29979,
    234
   ],
   [
    35655,
    248
   ],
   [
    60415,
    259
   ],
   [
    80553,
    261
   ],
   [
    108159,
    285
   ],
   [
    192283,
    288
   ],
   [
    256377,
    290
   ],
   [
    298843,
    321
   ],
   [
    398457,
    323
   ],
   [
    515055,
    324
   ],
   [
    610435,
    328
   ],
   [
    623295,
    337
   ],
   [
    762183,
    340
   ],
   [
    1151647,
    363
   ],
   [
    1514863,
    385
   ],
   [
    1994779,
    398
   ],
   [
    2659705,
    400
   ],
   [
    3228607,
    450
   ],
   [
    4196607,
    470
   ],
   [
    6631675,
    477
   ],
   [
    6986455,
    484
   ],
   [
    7360215,
    491
   ],
   [
    12960495,
    546
   ],
   [
    24273519,
    557
   ],
   [
    28768615,
    561
   ],
   [
    38358153,
    563
   ]
  ],
  "running": {
   "glide": 712,
   "peak_bits": 68,
   "peak_top": "12361132496278591058",
   "delay": 563
  }
 },
 "events": {
  "examples": []
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1811.765625,
   "sumsq_delay_per_bit": 8834.152099609375,
   "sum_odd_per_bit": 1152.578125,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -13178.783868658329,
   "drift_t": 40769.0,
   "drift_dSdS": 435046.33191072894,
   "drift_tt": 4856013.0,
   "drift_dSt": -1343983.159995595,
   "M_hist": [
    20311,
    10332,
    5070,
    2509,
    1275,
    670,
    295,
    158,
    89,
    30,
    13,
    11,
    3,
    2,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "1": 125,
    "0": 120,
    "2": 73,
    "5": 6,
    "3": 36,
    "6": 6,
    "9": 3,
    "4": 21,
    "7": 7,
    "11": 1,
    "8": 1,
    "12": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 4.5294140625,
   "sd_delay_per_bit": 1.252912007864353,
   "mean_odd_steps_per_bit": 2.8814453125,
   "drift_bits_per_odd_step": -0.32325501897663245,
   "drift_standard_error": 0.006653088709015357,
   "M_frequencies": [
    0.4981971596065638,
    0.2534278495916015,
    0.12435919448600652,
    0.061541857784100665,
    0.0312737619269543,
    0.016434055287105398,
    0.00723589001447178,
    0.0038754936348696315,
    0.0021830312247050456,
    0.0007358532218106895,
    0.0003188697294512988,
    0.0002698128479972528
   ],
   "cycle_counts_by_id": {
    "2": 171,
    "1": 112,
    "0": 117
   },
   "seconds": 0.24007964134216309
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1921.1640625,
   "sumsq_delay_per_bit": 9403.135986328125,
   "sum_odd_per_bit": 1228.05078125,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -51584.01375069431,
   "drift_t": 162337.0,
   "drift_dSdS": 6653218.427465102,
   "drift_tt": 68668061.0,
   "drift_dSt": -20934550.00816001,
   "M_hist": [
    81324,
    40404,
    20512,
    10008,
    5012,
    2517,
    1265,
    680,
    289,
    160,
    79,
    41,
    20,
    17,
    4,
    2,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "4": 25,
    "1": 109,
    "0": 128,
    "3": 51,
    "2": 58,
    "6": 11,
    "15": 1,
    "7": 6,
    "5": 8,
    "8": 3
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 4.80291015625,
   "sd_delay_per_bit": 0.6632450503478429,
   "mean_odd_steps_per_bit": 3.070126953125,
   "drift_bits_per_odd_step": -0.31775882116026727,
   "drift_standard_error": 0.0032735336951205964,
   "M_frequencies": [
    0.5009578839081663,
    0.24888965546979433,
    0.12635443552609696,
    0.06164953153008864,
    0.03087404596610754,
    0.015504783259515698,
    0.007792431793121716,
    0.0041888170903737285,
    0.0017802472634088347,
    0.0009856040212644069,
    0.0004866419854993008,
    0.0002525610304490042
   ],
   "cycle_counts_by_id": {
    "2": 163,
    "0": 113,
    "1": 124
   },
   "seconds": 0.38741016387939453
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1970.8916015625,
   "sumsq_delay_per_bit": 9756.073493003845,
   "sum_odd_per_bit": 1260.5947265625,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -205231.5454167116,
   "drift_t": 647080.0,
   "drift_dSdS": 105300976.21894102,
   "drift_tt": 1056674928.0,
   "drift_dSt": -331995387.82722765,
   "M_hist": [
    323174,
    162292,
    80738,
    40391,
    20321,
    9952,
    5185,
    2506,
    1232,
    647,
    311,
    163,
    87,
    46,
    16,
    8,
    5,
    4,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "2": 88,
    "0": 127,
    "1": 109,
    "3": 34,
    "4": 25,
    "7": 2,
    "5": 8,
    "6": 4,
    "10": 2,
    "8": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 4.92722900390625,
   "sd_delay_per_bit": 0.3355563672091989,
   "mean_odd_steps_per_bit": 3.15148681640625,
   "drift_bits_per_odd_step": -0.31716564476836184,
   "drift_standard_error": 0.0015462693738173931,
   "M_frequencies": [
    0.49943438214749336,
    0.25080670087160783,
    0.12477282561661618,
    0.06242041169561723,
    0.03140415404586759,
    0.015379860295481239,
    0.008012919577177475,
    0.0038727823453050627,
    0.0019039376893119863,
    0.0009998763676825123,
    0.0004806206342337887,
    0.0002519008468813748
   ],
   "cycle_counts_by_id": {
    "0": 114,
    "1": 111,
    "2": 175
   },
   "seconds": 1.097672939300537
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1980.6748046875,
   "sumsq_delay_per_bit": 9820.587396144867,
   "sum_odd_per_bit": 1267.518798828125,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -819645.6721700097,
   "drift_t": 2600574.0,
   "drift_dSdS": 1679548478.241467,
   "drift_tt": 16951827012.0,
   "drift_dSt": -5328890109.346568,
   "M_hist": [
    1300312,
    651671,
    323939,
    162315,
    81100,
    40729,
    20228,
    10169,
    5039,
    2645,
    1256,
    629,
    248,
    152,
    75,
    24,
    26,
    11,
    2,
    2,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "1": 112,
    "6": 8,
    "0": 119,
    "5": 12,
    "2": 74,
    "4": 25,
    "3": 45,
    "7": 2,
    "16": 1,
    "8": 2
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 4.95168701171875,
   "sd_delay_per_bit": 0.1796224605610449,
   "mean_odd_steps_per_bit": 3.1687969970703125,
   "drift_bits_per_odd_step": -0.3151787536789992,
   "drift_standard_error": 0.0008063408910236365,
   "M_frequencies": [
    0.5000096132623029,
    0.2505873703267048,
    0.12456442308505737,
    0.062415066827554225,
    0.031185422910480532,
    0.01566154241332875,
    0.0077782827944907545,
    0.003910290574311671,
    0.001937649149764629,
    0.0010170831516426759,
    0.0004829702980957281,
    0.00024186967953997848
   ],
   "cycle_counts_by_id": {
    "0": 111,
    "2": 185,
    "1": 104
   },
   "seconds": 5.276575088500977
  }
 }
}

==> anc/results/T_S=none.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "none",
  "S_members_up_to_64": [],
  "theory": {
   "E_r": 0.0,
   "threshold_E_r": 0.26185950714291506,
   "regime": "contracting (orbits expected to end in cycles)",
   "drift_bits_per_odd_step": -0.4150374992788439,
   "steps_per_odd_step": 1.5,
   "drift_bits_per_step": -0.27669166618589597,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 1.0,
    "1": 0,
    "2": 0,
    "3": 0,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "predicted_delay_per_bit": 3.6141312594798123
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 1048576,
  "fraction_not_stopped": 0.0,
  "mean_glide_odd_steps_of_stopped": 3.49124,
  "P_glide_odd_steps_greater_than": {
   "1": 0.4997,
   "2": 0.37422,
   "4": 0.203485,
   "8": 0.08984,
   "16": 0.03116,
   "32": 0.005845,
   "64": 0.000465,
   "128": 1e-05,
   "256": 0.0,
   "512": 0.0,
   "1024": 0.0,
   "2048": 0.0,
   "4096": 0.0,
   "8192": 0.0,
   "16384": 0.0,
   "32768": 0.0,
   "65536": 0.0,
   "131072": 0.0,
   "262144": 0.0,
   "524288": 0.0,
   "1048576": 0.0
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.286615,
   "2": 0.111855,
   "3": 0.055175,
   "5": 0.013665,
   "10": 0.00043,
   "20": 0.0,
   "50": 0.0,
   "100": 0.0,
   "200": 0.0,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 34,
  "basin_bits": 26,
  "cap_bits": 4096,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 17179869184,
  "elapsed_seconds": 559.9007551670074
 },
 "cycles": [
  {
   "min": "1",
   "length_steps": 2,
   "odd_steps": 1,
   "max": "2",
   "max_bits": 2,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "1": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 2,
    "top64": "9223372036854775808",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    0,
    0
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 2.0,
    "sum_log2_drop": -1.584962500721156,
    "glide_hist": {
     "3": 1
    },
    "glide_odd_steps_hist": {
     "2": 1
    },
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 3.0,
    "n_delay": 1.0,
    "delay_hist": {
     "3": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1.0,
    "glide_hist": {
     "1": 1
    },
    "glide_odd_steps_hist": {
     "0": 1
    },
    "peak_excess_bits_hist": {
     "0": 1
    },
    "sum_delay": 1.0,
    "n_delay": 1.0,
    "delay_hist": {
     "1": 1
    }
   },
   "max_glide": [
    3,
    3
   ],
   "max_peak": {
    "bits": 4,
    "top64": "9223372036854775808",
    "n": 3
   },
   "has_delay": true,
   "max_delay": [
    3,
    3
   ],
   "basins": {
    "0": 2
   },
   "mean_glide_odd_n": 3.0,
   "mean_glide_odd_steps_odd_n": 2.0,
   "measured_drift_bits_per_odd_step": -0.792481250360578
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 8.0,
    "sum_glide_odd_steps": 5.0,
    "sum_log2_drop": -2.807354922057604,
    "glide_hist": {
     "2": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "2": 1
    },
    "sum_delay": 10.0,
    "n_delay": 2.0,
    "delay_hist": {
     "2": 1,
     "8": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -3.0,
    "glide_hist": {
     "1": 2
    },
    "glide_odd_steps_hist": {
     "0": 2
    },
    "peak_excess_bits_hist": {
     "0": 2
    },
    "sum_delay": 5.0,
    "n_delay": 2.0,
    "delay_hist": {
     "1": 1,
     "4": 1
    }
   },
   "max_glide": [
    6,
    7
   ],
   "max_peak": {
    "bits": 5,
    "top64": "14987979559889010688",
    "n": 7
   },
   "has_delay": true,
   "max_delay": [
    8,
    7
   ],
   "basins": {
    "0": 4
   },
   "mean_glide_odd_n": 4.0,
   "mean_glide_odd_steps_odd_n": 2.5,
   "measured_drift_bits_per_odd_step": -0.5614709844115209
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 14.0,
    "sum_glide_odd_steps": 9.0,
    "sum_log2_drop": -4.46354772710953,
    "glide_hist": {
     "2": 2,
     "5": 2
    },
    "glide_odd_steps_hist": {
     "1": 2,
     "3": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 2,
     "3": 1
    },
    "sum_delay": 28.0,
    "n_delay": 4.0,
    "delay_hist": {
     "4": 1,
     "7": 2,
     "10": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -7.0,
    "glide_hist": {
     "1": 4
    },
    "glide_odd_steps_hist": {
     "0": 4
    },
    "peak_excess_bits_hist": {
     "0": 4
    },
    "sum_delay": 17.0,
    "n_delay": 4.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "4": 1,
     "9": 1
    }
   },
   "max_glide": [
    5,
    11
   ],
   "max_peak": {
    "bits": 7,
    "top64": "11529215046068469760",
    "n": 15
   },
   "has_delay": true,
   "max_delay": [
    10,
    9
   ],
   "basins": {
    "0": 8
   },
   "mean_glide_odd_n": 3.5,
   "mean_glide_odd_steps_odd_n": 2.25,
   "measured_drift_bits_per_odd_step": -0.49594974745661446
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 8,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 116.0,
    "sum_glide_odd_steps": 81.0,
    "sum_log2_drop": -10.225908255121677,
    "glide_hist": {
     "2": 4,
     "3": 1,
     "4": 1,
     "49": 1,
     "52": 1
    },
    "glide_odd_steps_hist": {
     "1": 4,
     "2": 1,
     "3": 1,
     "35": 1,
     "37": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 4,
     "2": 1,
     "8": 2
    },
    "sum_delay": 158.0,
    "n_delay": 8.0,
    "delay_hist": {
     "2": 1,
     "6": 2,
     "9": 1,
     "10": 1,
     "12": 1,
     "55": 1,
     "58": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 8,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 8.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -15.0,
    "glide_hist": {
     "1": 8
    },
    "glide_odd_steps_hist": {
     "0": 8
    },
    "peak_excess_bits_hist": {
     "0": 8
    },
    "sum_delay": 49.0,
    "n_delay": 8.0,
    "delay_hist": {
     "1": 1,
     "3": 1,
     "4": 1,
     "5": 1,
     "8": 2,
     "9": 1,
     "11": 1
    }
   },
   "max_glide": [
    52,
    27
   ],
   "max_peak": {
    "bits": 13,
    "top64": "10394307939971104768",
    "n": 27
   },
   "has_delay": true,
   "max_delay": [
    58,
    27
   ],
   "basins": {
    "0": 16
   },
   "mean_glide_odd_n": 14.5,
   "mean_glide_odd_steps_odd_n": 10.125,
   "measured_drift_bits_per_odd_step": -0.1262457809274281
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 16,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 138.0,
    "sum_glide_odd_steps": 95.0,
    "sum_log2_drop": -18.0505730443125,
    "glide_hist": {
     "2": 8,
     "3": 2,
     "4": 1,
     "5": 1,
     "6": 1,
     "7": 1,
     "46": 1,
     "48": 1
    },
    "glide_odd_steps_hist": {
     "1": 8,
     "2": 2,
     "3": 2,
     "4": 1,
     "5": 1,
     "34": 2
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 8,
     "2": 3,
     "7": 2
    },
    "sum_delay": 361.0,
    "n_delay": 16.0,
    "delay_hist": {
     "4": 1,
     "5": 1,
     "8": 2,
     "10": 1,
     "12": 2,
     "14": 1,
     "15": 1,
     "16": 1,
     "17": 2,
     "54": 2,
     "57": 1,
     "58": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 16,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 16.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -31.0,
    "glide_hist": {
     "1": 16
    },
    "glide_odd_steps_hist": {
     "0": 16
    },
    "peak_excess_bits_hist": {
     "0": 16
    },
    "sum_delay": 215.0,
    "n_delay": 16.0,
    "delay_hist": {
     "1": 1,
     "3": 2,
     "4": 1,
     "5": 1,
     "7": 2,
     "8": 2,
     "9": 1,
     "10": 1,
     "11": 2,
     "13": 1,
     "56": 1,
     "59": 1
    }
   },
   "max_glide": [
    48,
    47
   ],
   "max_peak": {
    "bits": 13,
    "top64": "10394307939971104768",
    "n": 47
   },
   "has_delay": true,
   "max_delay": [
    59,
    54
   ],
   "basins": {
    "0": 32
   },
   "mean_glide_odd_n": 8.625,
   "mean_glide_odd_steps_odd_n": 5.9375,
   "measured_drift_bits_per_odd_step": -0.19000603204539473
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 241.0,
    "sum_glide_odd_steps": 165.0,
    "sum_log2_drop": -45.08800748215251,
    "glide_hist": {
     "2": 16,
     "3": 4,
     "4": 2,
     "5": 2,
     "6": 1,
     "7": 1,
     "8": 1,
     "12": 1,
     "26": 1,
     "36": 1,
     "39": 1,
     "45": 1
    },
    "glide_odd_steps_hist": {
     "1": 16,
     "2": 4,
     "3": 4,
     "5": 3,
     "9": 1,
     "19": 1,
     "26": 1,
     "28": 1,
     "32": 1
    },
    "peak_excess_bits_hist": {
     "0": 5,
     "1": 16,
     "2": 5,
     "3": 1,
     "5": 1,
     "6": 4
    },
    "sum_delay": 875.0,
    "n_delay": 32.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "5": 1,
     "6": 1,
     "7": 1,
     "9": 1,
     "10": 1,
     "11": 2,
     "12": 1,
     "13": 1,
     "14": 2,
     "15": 1,
     "16": 1,
     "17": 2,
     "19": 1,
     "23": 1,
     "24": 1,
     "34": 1,
     "44": 1,
     "47": 1,
     "49": 1,
     "52": 1,
     "53": 2,
     "56": 1,
     "57": 1,
     "59": 1,
     "60": 1,
     "62": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 32,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 32.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -63.0,
    "glide_hist": {
     "1": 32
    },
    "glide_odd_steps_hist": {
     "0": 32
    },
    "peak_excess_bits_hist": {
     "0": 32
    },
    "sum_delay": 592.0,
    "n_delay": 32.0,
    "delay_hist": {
     "1": 1,
     "3": 2,
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 2,
     "9": 3,
     "10": 1,
     "11": 3,
     "13": 3,
     "15": 1,
     "16": 1,
     "17": 1,
     "18": 2,
     "55": 2,
     "56": 1,
     "58": 1,
     "59": 2
    }
   },
   "max_glide": [
    45,
    71
   ],
   "max_peak": {
    "bits": 13,
    "top64": "10394307939971104768",
    "n": 71
   },
   "has_delay": true,
   "max_delay": [
    62,
    97
   ],
   "basins": {
    "0": 64
   },
   "mean_glide_odd_n": 7.53125,
   "mean_glide_odd_steps_odd_n": 5.15625,
   "measured_drift_bits_per_odd_step": -0.2732606514069849
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 349.0,
    "sum_glide_odd_steps": 234.0,
    "sum_log2_drop": -93.76587936395407,
    "glide_hist": {
     "2": 32,
     "3": 8,
     "4": 4,
     "5": 5,
     "6": 2,
     "7": 2,
     "8": 1,
     "9": 1,
     "10": 1,
     "11": 2,
     "17": 1,
     "18": 1,
     "24": 1,
     "25": 1,
     "26": 1,
     "35": 1
    },
    "glide_odd_steps_hist": {
     "1": 32,
     "2": 8,
     "3": 8,
     "4": 3,
     "5": 3,
     "7": 1,
     "8": 3,
     "12": 1,
     "13": 1,
     "17": 1,
     "18": 1,
     "19": 1,
     "25": 1
    },
    "peak_excess_bits_hist": {
     "0": 11,
     "1": 32,
     "2": 11,
     "3": 2,
     "4": 1,
     "5": 7
    },
    "sum_delay": 1974.0,
    "n_delay": 64.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "6": 2,
     "8": 2,
     "9": 1,
     "10": 2,
     "11": 1,
     "12": 1,
     "13": 2,
     "14": 1,
     "15": 1,
     "16": 2,
     "17": 2,
     "18": 1,
     "19": 2,
     "20": 2,
     "21": 2,
     "22": 3,
     "23": 1,
     "24": 2,
     "25": 2,
     "26": 1,
     "27": 2,
     "32": 1,
     "33": 1,
     "34": 1,
     "40": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "46": 1,
     "47": 1,
     "49": 1,
     "51": 2,
     "52": 1,
     "55": 2,
     "57": 1,
     "59": 1,
     "60": 1,
     "61": 3,
     "63": 1,
     "64": 1,
     "65": 1,
     "66": 2
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 64,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 64.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -127.0,
    "glide_hist": {
     "1": 64
    },
    "glide_odd_steps_hist": {
     "0": 64
    },
    "peak_excess_bits_hist": {
     "0": 64
    },
    "sum_delay": 1499.0,
    "n_delay": 64.0,
    "delay_hist": {
     "1": 1,
     "3": 3,
     "4": 1,
     "5": 3,
     "6": 2,
     "7": 3,
     "8": 3,
     "9": 3,
     "10": 2,
     "11": 4,
     "12": 2,
     "13": 4,
     "14": 1,
     "15": 3,
     "16": 2,
     "17": 2,
     "18": 4,
     "20": 1,
     "24": 1,
     "25": 1,
     "35": 1,
     "45": 1,
     "48": 1,
     "50": 1,
     "53": 1,
     "54": 2,
     "55": 2,
     "56": 1,
     "57": 1,
     "58": 2,
     "59": 2,
     "60": 1,
     "61": 1,
     "63": 1
    }
   },
   "max_glide": [
    35,
    155
   ],
   "max_peak": {
    "bits": 13,
    "top64": "14771806777775226880",
    "n": 255
   },
   "has_delay": true,
   "max_delay": [
    66,
    171
   ],
   "basins": {
    "0": 128
   },
   "mean_glide_odd_n": 5.453125,
   "mean_glide_odd_steps_odd_n": 3.65625,
   "measured_drift_bits_per_odd_step": -0.4007088861707439
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 606.0,
    "sum_glide_odd_steps": 399.0,
    "sum_log2_drop": -189.2695814447777,
    "glide_hist": {
     "2": 64,
     "3": 16,
     "4": 8,
     "5": 10,
     "6": 5,
     "7": 4,
     "8": 5,
     "9": 3,
     "10": 1,
     "13": 4,
     "14": 2,
     "17": 1,
     "18": 1,
     "19": 1,
     "21": 1,
     "25": 1,
     "33": 1
    },
    "glide_odd_steps_hist": {
     "1": 64,
     "2": 16,
     "3": 16,
     "4": 6,
     "5": 7,
     "6": 5,
     "7": 2,
     "8": 1,
     "9": 2,
     "10": 2,
     "11": 1,
     "12": 1,
     "13": 2,
     "15": 1,
     "17": 1,
     "25": 1
    },
    "peak_excess_bits_hist": {
     "0": 21,
     "1": 66,
     "2": 24,
     "3": 9,
     "4": 6,
     "6": 2
    },
    "sum_delay": 4189.0,
    "n_delay": 128.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "6": 3,
     "7": 1,
     "8": 2,
     "9": 4,
     "10": 2,
     "11": 3,
     "12": 5,
     "13": 2,
     "14": 2,
     "15": 5,
     "17": 4,
     "18": 3,
     "19": 5,
     "20": 4,
     "21": 6,
     "22": 2,
     "23": 2,
     "24": 5,
     "25": 3,
     "26": 3,
     "27": 3,
     "28": 2,
     "29": 1,
     "30": 3,
     "31": 1,
     "32": 2,
     "33": 1,
     "35": 1,
     "36": 1,
     "38": 1,
     "39": 2,
     "42": 1,
     "43": 1,
     "45": 1,
     "46": 1,
     "48": 1,
     "49": 2,
     "50": 2,
     "53": 1,
     "54": 2,
     "56": 1,
     "57": 1,
     "58": 1,
     "59": 2,
     "60": 4,
     "61": 1,
     "62": 2,
     "63": 2,
     "64": 1,
     "65": 6,
     "67": 2,
     "68": 2,
     "69": 1,
     "70": 1,
     "72": 1,
     "74": 1,
     "75": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 128,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 128.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -255.0,
    "glide_hist": {
     "1": 128
    },
    "glide_odd_steps_hist": {
     "0": 128
    },
    "peak_excess_bits_hist": {
     "0": 128
    },
    "sum_delay": 3537.0,
    "n_delay": 128.0,
    "delay_hist": {
     "1": 1,
     "3": 3,
     "4": 2,
     "5": 5,
     "6": 2,
     "7": 5,
     "8": 3,
     "9": 5,
     "10": 3,
     "11": 6,
     "12": 3,
     "13": 5,
     "14": 3,
     "15": 4,
     "16": 3,
     "17": 4,
     "18": 6,
     "19": 1,
     "20": 3,
     "21": 2,
     "22": 2,
     "23": 3,
     "24": 2,
     "25": 3,
     "26": 2,
     "27": 1,
     "28": 2,
     "33": 1,
     "34": 1,
     "35": 2,
     "41": 1,
     "43": 1,
     "44": 1,
     "45": 2,
     "47": 1,
     "48": 2,
     "50": 2,
     "52": 2,
     "53": 2,
     "54": 2,
     "55": 2,
     "56": 3,
     "57": 1,
     "58": 3,
     "59": 2,
     "60": 2,
     "61": 2,
     "62": 3,
     "63": 1,
     "64": 1,
     "65": 1,
     "66": 1,
     "67": 2
    }
   },
   "max_glide": [
    33,
    447
   ],
   "max_peak": {
    "bits": 15,
    "top64": "11079980983238262784",
    "n": 447
   },
   "has_delay": true,
   "max_delay": [
    75,
    327
   ],
   "basins": {
    "0": 256
   },
   "mean_glide_odd_n": 4.734375,
   "mean_glide_odd_steps_odd_n": 3.1171875,
   "measured_drift_bits_per_odd_step": -0.4743598532450569
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1287.0,
    "sum_glide_odd_steps": 856.0,
    "sum_log2_drop": -367.93992331207994,
    "glide_hist": {
     "2": 128,
     "3": 32,
     "4": 16,
     "5": 20,
     "6": 10,
     "7": 9,
     "8": 8,
     "9": 3,
     "10": 2,
     "11": 4,
     "12": 3,
     "13": 4,
     "14": 1,
     "15": 2,
     "17": 1,
     "18": 3,
     "19": 1,
     "20": 2,
     "22": 1,
     "23": 2,
     "30": 1,
     "32": 2,
     "69": 1
    },
    "glide_odd_steps_hist": {
     "1": 128,
     "2": 32,
     "3": 32,
     "4": 12,
     "5": 14,
     "6": 7,
     "7": 4,
     "8": 6,
     "9": 2,
     "10": 4,
     "11": 1,
     "12": 1,
     "13": 3,
     "14": 1,
     "15": 3,
     "16": 1,
     "17": 1,
     "22": 1,
     "23": 1,
     "24": 1,
     "51": 1
    },
    "peak_excess_bits_hist": {
     "0": 43,
     "1": 131,
     "2": 49,
     "3": 20,
     "4": 6,
     "5": 4,
     "6": 1,
     "7": 2
    },
    "sum_delay": 9406.0,
    "n_delay": 256.0,
    "delay_hist": {
     "4": 2,
     "5": 1,
     "6": 2,
     "7": 2,
     "8": 6,
     "9": 3,
     "10": 4,
     "11": 7,
     "12": 5,
     "13": 6,
     "14": 8,
     "15": 2,
     "16": 9,
     "17": 6,
     "18": 6,
     "19": 6,
     "20": 7,
     "21": 7,
     "22": 4,
     "23": 11,
     "24": 3,
     "25": 3,
     "26": 7,
     "27": 4,
     "28": 4,
     "29": 6,
     "30": 3,
     "31": 2,
     "32": 3,
     "33": 3,
     "34": 4,
     "35": 3,
     "36": 3,
     "37": 4,
     "38": 3,
     "41": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "45": 2,
     "46": 2,
     "47": 1,
     "48": 3,
     "49": 2,
     "50": 4,
     "51": 2,
     "52": 2,
     "53": 1,
     "55": 2,
     "56": 1,
     "57": 2,
     "58": 2,
     "59": 4,
     "60": 2,
     "61": 2,
     "62": 2,
     "63": 4,
     "64": 5,
     "65": 1,
     "66": 5,
     "67": 7,
     "68": 4,
     "69": 6,
     "70": 1,
     "71": 5,
     "72": 3,
     "73": 2,
     "74": 4,
     "76": 3,
     "77": 1,
     "80": 2,
     "82": 1,
     "87": 1,
     "89": 1,
     "92": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 256,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 256.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -511.0,
    "glide_hist": {
     "1": 256
    },
    "glide_odd_steps_hist": {
     "0": 256
    },
    "peak_excess_bits_hist": {
     "0": 256
    },
    "sum_delay": 7854.0,
    "n_delay": 256.0,
    "delay_hist": {
     "1": 1,
     "3": 4,
     "4": 2,
     "5": 6,
     "6": 2,
     "7": 8,
     "8": 4,
     "9": 7,
     "10": 7,
     "11": 8,
     "12": 6,
     "13": 10,
     "14": 5,
     "15": 6,
     "16": 8,
     "17": 4,
     "18": 10,
     "19": 4,
     "20": 8,
     "21": 6,
     "22": 8,
     "23": 5,
     "24": 4,
     "25": 8,
     "26": 5,
     "27": 4,
     "28": 5,
     "29": 2,
     "30": 1,
     "31": 3,
     "32": 1,
     "33": 3,
     "34": 2,
     "35": 2,
     "36": 1,
     "37": 1,
     "39": 1,
     "40": 2,
     "41": 1,
     "43": 2,
     "44": 2,
     "45": 2,
     "46": 1,
     "47": 2,
     "48": 2,
     "49": 1,
     "50": 4,
     "51": 2,
     "52": 2,
     "53": 2,
     "54": 3,
     "55": 4,
     "56": 3,
     "57": 2,
     "58": 4,
     "59": 3,
     "60": 4,
     "61": 6,
     "62": 4,
     "63": 3,
     "64": 3,
     "65": 2,
     "66": 7,
     "67": 2,
     "68": 2,
     "69": 2,
     "70": 1,
     "71": 1,
     "73": 1,
     "75": 1,
     "76": 1
    }
   },
   "max_glide": [
    69,
    703
   ],
   "max_peak": {
    "bits": 17,
    "top64": "17627651891481542656",
    "n": 703
   },
   "has_delay": true,
   "max_delay": [
    92,
    871
   ],
   "basins": {
    "0": 512
   },
   "mean_glide_odd_n": 5.02734375,
   "mean_glide_odd_steps_odd_n": 3.34375,
   "measured_drift_bits_per_odd_step": -0.4298363590094392
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2687.0,
    "sum_glide_odd_steps": 1792.0,
    "sum_log2_drop": -758.4043793032066,
    "glide_hist": {
     "2": 256,
     "3": 64,
     "4": 32,
     "5": 40,
     "6": 20,
     "7": 17,
     "8": 14,
     "9": 9,
     "10": 6,
     "11": 6,
     "12": 8,
     "13": 2,
     "14": 3,
     "15": 5,
     "16": 1,
     "17": 4,
     "18": 2,
     "19": 2,
     "20": 3,
     "21": 4,
     "22": 3,
     "26": 1,
     "29": 2,
     "30": 1,
     "32": 1,
     "36": 1,
     "51": 1,
     "54": 1,
     "67": 1,
     "68": 2
    },
    "glide_odd_steps_hist": {
     "1": 256,
     "2": 64,
     "3": 64,
     "4": 24,
     "5": 28,
     "6": 12,
     "7": 9,
     "8": 11,
     "9": 5,
     "10": 6,
     "11": 4,
     "12": 4,
     "13": 3,
     "14": 4,
     "15": 4,
     "16": 3,
     "19": 1,
     "20": 1,
     "21": 1,
     "22": 1,
     "24": 1,
     "27": 1,
     "36": 1,
     "38": 1,
     "49": 1,
     "50": 1,
     "51": 1
    },
    "peak_excess_bits_hist": {
     "0": 85,
     "1": 263,
     "2": 100,
     "3": 33,
     "4": 13,
     "5": 8,
     "6": 8,
     "9": 2
    },
    "sum_delay": 21077.0,
    "n_delay": 512.0,
    "delay_hist": {
     "2": 1,
     "4": 1,
     "6": 3,
     "7": 4,
     "8": 5,
     "9": 4,
     "10": 8,
     "11": 6,
     "12": 12,
     "13": 8,
     "14": 9,
     "15": 12,
     "16": 11,
     "17": 12,
     "18": 13,
     "19": 8,
     "20": 11,
     "21": 10,
     "22": 13,
     "23": 7,
     "24": 6,
     "25": 15,
     "26": 9,
     "27": 7,
     "28": 15,
     "29": 8,
     "30": 8,
     "31": 9,
     "32": 5,
     "33": 8,
     "34": 7,
     "35": 10,
     "36": 8,
     "37": 2,
     "38": 5,
     "39": 5,
     "40": 6,
     "41": 2,
     "42": 5,
     "43": 3,
     "44": 5,
     "45": 4,
     "46": 1,
     "47": 6,
     "48": 6,
     "49": 7,
     "50": 4,
     "51": 4,
     "52": 5,
     "53": 1,
     "54": 4,
     "56": 5,
     "57": 3,
     "58": 3,
     "59": 6,
     "60": 2,
     "61": 4,
     "62": 4,
     "63": 6,
     "64": 6,
     "65": 6,
     "66": 7,
     "67": 8,
     "68": 12,
     "69": 6,
     "70": 6,
     "71": 8,
     "72": 5,
     "73": 4,
     "74": 5,
     "75": 5,
     "76": 7,
     "77": 2,
     "78": 3,
     "79": 5,
     "80": 3,
     "81": 2,
     "82": 4,
     "83": 5,
     "84": 2,
     "85": 2,
     "86": 3,
     "88": 2,
     "89": 2,
     "90": 2,
     "91": 2,
     "92": 2,
     "93": 2,
     "94": 2,
     "95": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 512,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 512.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1023.0,
    "glide_hist": {
     "1": 512
    },
    "glide_odd_steps_hist": {
     "0": 512
    },
    "peak_excess_bits_hist": {
     "0": 512
    },
    "sum_delay": 17516.0,
    "n_delay": 512.0,
    "delay_hist": {
     "1": 1,
     "3": 4,
     "4": 2,
     "5": 8,
     "6": 3,
     "7": 10,
     "8": 6,
     "9": 13,
     "10": 10,
     "11": 12,
     "12": 13,
     "13": 15,
     "14": 11,
     "15": 14,
     "16": 10,
     "17": 13,
     "18": 16,
     "19": 10,
     "20": 14,
     "21": 13,
     "22": 15,
     "23": 9,
     "24": 15,
     "25": 11,
     "26": 8,
     "27": 11,
     "28": 9,
     "29": 6,
     "30": 7,
     "31": 6,
     "32": 3,
     "33": 6,
     "34": 5,
     "35": 6,
     "36": 4,
     "37": 4,
     "38": 4,
     "39": 4,
     "40": 2,
     "41": 1,
     "42": 1,
     "43": 3,
     "44": 3,
     "45": 3,
     "46": 3,
     "47": 4,
     "48": 3,
     "49": 4,
     "50": 6,
     "51": 6,
     "52": 4,
     "53": 4,
     "54": 4,
     "55": 4,
     "56": 5,
     "57": 3,
     "58": 6,
     "59": 5,
     "60": 8,
     "61": 8,
     "62": 6,
     "63": 5,
     "64": 7,
     "65": 7,
     "66": 8,
     "67": 7,
     "68": 9,
     "69": 6,
     "70": 7,
     "71": 2,
     "72": 5,
     "73": 4,
     "74": 2,
     "75": 5,
     "76": 1,
     "77": 3,
     "78": 1,
     "81": 2,
     "83": 1,
     "88": 1,
     "90": 1,
     "93": 1
    }
   },
   "max_glide": [
    68,
    1055
   ],
   "max_peak": {
    "bits": 20,
    "top64": "11232047839406194688",
    "n": 1819
   },
   "has_delay": true,
   "max_delay": [
    95,
    1695
   ],
   "basins": {
    "0": 1024
   },
   "mean_glide_odd_n": 5.248046875,
   "mean_glide_odd_steps_odd_n": 3.5,
   "measured_drift_bits_per_odd_step": -0.42321672952187867
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5236.0,
    "sum_glide_odd_steps": 3478.0,
    "sum_log2_drop": -1482.157898636019,
    "glide_hist": {
     "2": 512,
     "3": 128,
     "4": 64,
     "5": 80,
     "6": 40,
     "7": 34,
     "8": 28,
     "9": 14,
     "10": 12,
     "11": 14,
     "12": 12,
     "13": 9,
     "14": 9,
     "15": 8,
     "16": 8,
     "17": 6,
     "18": 3,
     "19": 4,
     "20": 3,
     "21": 3,
     "22": 2,
     "23": 3,
     "24": 4,
     "25": 1,
     "26": 1,
     "28": 2,
     "31": 2,
     "32": 2,
     "33": 4,
     "34": 1,
     "36": 1,
     "37": 2,
     "39": 2,
     "40": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "48": 1,
     "67": 1
    },
    "glide_odd_steps_hist": {
     "1": 512,
     "2": 128,
     "3": 128,
     "4": 48,
     "5": 56,
     "6": 24,
     "7": 14,
     "8": 20,
     "9": 16,
     "10": 14,
     "11": 11,
     "12": 8,
     "13": 3,
     "14": 3,
     "15": 5,
     "16": 4,
     "17": 4,
     "18": 3,
     "19": 1,
     "20": 2,
     "21": 1,
     "22": 1,
     "23": 2,
     "24": 2,
     "25": 4,
     "26": 1,
     "27": 3,
     "29": 1,
     "30": 1,
     "31": 1,
     "32": 1,
     "34": 1,
     "50": 1
    },
    "peak_excess_bits_hist": {
     "0": 171,
     "1": 524,
     "2": 189,
     "3": 77,
     "4": 28,
     "5": 24,
     "6": 5,
     "7": 4,
     "8": 2
    },
    "sum_delay": 46215.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "4": 2,
     "5": 2,
     "6": 4,
     "7": 2,
     "8": 6,
     "9": 6,
     "10": 12,
     "11": 5,
     "12": 12,
     "13": 15,
     "14": 12,
     "15": 17,
     "16": 20,
     "17": 14,
     "18": 23,
     "19": 18,
     "20": 20,
     "21": 20,
     "22": 19,
     "23": 16,
     "24": 26,
     "25": 19,
     "26": 17,
     "27": 19,
     "28": 15,
     "29": 18,
     "30": 17,
     "31": 13,
     "32": 13,
     "33": 20,
     "34": 17,
     "35": 15,
     "36": 16,
     "37": 16,
     "38": 11,
     "39": 13,
     "40": 7,
     "41": 11,
     "42": 12,
     "43": 10,
     "44": 8,
     "45": 9,
     "46": 9,
     "47": 9,
     "48": 11,
     "49": 6,
     "50": 10,
     "51": 11,
     "52": 8,
     "53": 11,
     "54": 3,
     "55": 12,
     "56": 7,
     "57": 8,
     "58": 10,
     "59": 11,
     "60": 6,
     "61": 8,
     "62": 9,
     "63": 14,
     "64": 8,
     "65": 11,
     "66": 12,
     "67": 16,
     "68": 14,
     "69": 14,
     "70": 12,
     "71": 17,
     "72": 10,
     "73": 13,
     "74": 13,
     "75": 10,
     "76": 10,
     "77": 11,
     "78": 11,
     "79": 10,
     "80": 10,
     "81": 7,
     "82": 11,
     "83": 5,
     "84": 7,
     "85": 4,
     "86": 6,
     "87": 4,
     "88": 5,
     "89": 4,
     "90": 6,
     "91": 5,
     "92": 5,
     "93": 5,
     "94": 3,
     "95": 3,
     "96": 3,
     "97": 1,
     "98": 1,
     "100": 1,
     "102": 1,
     "103": 1,
     "107": 1,
     "108": 1,
     "112": 1,
     "125": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 1024,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1024.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -2047.0,
    "glide_hist": {
     "1": 1024
    },
    "glide_odd_steps_hist": {
     "0": 1024
    },
    "peak_excess_bits_hist": {
     "0": 1024
    },
    "sum_delay": 39105.0,
    "n_delay": 1024.0,
    "delay_hist": {
     "1": 1,
     "3": 5,
     "4": 2,
     "5": 9,
     "6": 3,
     "7": 13,
     "8": 10,
     "9": 18,
     "10": 14,
     "11": 20,
     "12": 19,
     "13": 27,
     "14": 19,
     "15": 23,
     "16": 22,
     "17": 24,
     "18": 28,
     "19": 23,
     "20": 22,
     "21": 24,
     "22": 25,
     "23": 22,
     "24": 22,
     "25": 17,
     "26": 23,
     "27": 20,
     "28": 16,
     "29": 21,
     "30": 15,
     "31": 14,
     "32": 12,
     "33": 11,
     "34": 13,
     "35": 13,
     "36": 14,
     "37": 12,
     "38": 6,
     "39": 9,
     "40": 7,
     "41": 7,
     "42": 3,
     "43": 8,
     "44": 6,
     "45": 8,
     "46": 7,
     "47": 5,
     "48": 9,
     "49": 10,
     "50": 13,
     "51": 10,
     "52": 8,
     "53": 9,
     "54": 5,
     "55": 8,
     "56": 5,
     "57": 8,
     "58": 9,
     "59": 8,
     "60": 14,
     "61": 10,
     "62": 10,
     "63": 9,
     "64": 13,
     "65": 13,
     "66": 14,
     "67": 14,
     "68": 17,
     "69": 18,
     "70": 13,
     "71": 8,
     "72": 13,
     "73": 9,
     "74": 6,
     "75": 10,
     "76": 6,
     "77": 10,
     "78": 3,
     "79": 3,
     "80": 5,
     "81": 5,
     "82": 2,
     "83": 5,
     "84": 5,
     "85": 2,
     "86": 2,
     "87": 3,
     "88": 1,
     "89": 2,
     "90": 3,
     "91": 2,
     "92": 2,
     "93": 3,
     "94": 2,
     "95": 2,
     "96": 1
    }
   },
   "max_glide": [
    67,
    2111
   ],
   "max_peak": {
    "bits": 20,
    "top64": "11232047839406194688",
    "n": 3071
   },
   "has_delay": true,
   "max_delay": [
    125,
    3711
   ],
   "basins": {
    "0": 2048
   },
   "mean_glide_odd_n": 5.11328125,
   "mean_glide_odd_steps_odd_n": 3.396484375,
   "measured_drift_bits_per_odd_step": -0.4261523572846518
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 10652.0,
    "sum_glide_odd_steps": 7090.0,
    "sum_log2_drop": -2971.2712883596582,
    "glide_hist": {
     "2": 1024,
     "3": 256,
     "4": 128,
     "5": 160,
     "6": 80,
     "7": 68,
     "8": 57,
     "9": 29,
     "10": 22,
     "11": 23,
     "12": 27,
     "13": 19,
     "14": 23,
     "15": 14,
     "16": 13,
     "17": 7,
     "18": 8,
     "19": 9,
     "20": 8,
     "21": 6,
     "22": 5,
     "23": 4,
     "24": 3,
     "25": 2,
     "26": 2,
     "27": 3,
     "28": 4,
     "29": 4,
     "30": 5,
     "31": 2,
     "32": 2,
     "33": 3,
     "34": 1,
     "35": 1,
     "37": 2,
     "38": 5,
     "41": 4,
     "42": 2,
     "44": 2,
     "47": 1,
     "48": 2,
     "51": 1,
     "55": 1,
     "56": 1,
     "57": 1,
     "58": 1,
     "65": 1,
     "66": 1,
     "67": 1
    },
    "glide_odd_steps_hist": {
     "1": 1024,
     "2": 256,
     "3": 256,
     "4": 96,
     "5": 112,
     "6": 48,
     "7": 30,
     "8": 44,
     "9": 19,
     "10": 34,
     "11": 15,
     "12": 14,
     "13": 16,
     "14": 5,
     "15": 14,
     "16": 3,
     "17": 10,
     "18": 2,
     "19": 2,
     "20": 5,
     "21": 1,
     "22": 6,
     "23": 5,
     "24": 1,
     "25": 3,
     "26": 2,
     "27": 5,
     "29": 4,
     "30": 1,
     "31": 4,
     "33": 1,
     "34": 2,
     "36": 1,
     "40": 1,
     "41": 1,
     "43": 1,
     "44": 1,
     "45": 1,
     "46": 1,
     "48": 1
    },
    "peak_excess_bits_hist": {
     "0": 341,
     "1": 1047,
     "2": 376,
     "3": 153,
     "4": 73,
     "5": 23,
     "6": 23,
     "7": 5,
     "8": 1,
     "9": 6
    },
    "sum_delay": 99035.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 1,
     "6": 4,
     "7": 3,
     "8": 9,
     "9": 9,
     "10": 9,
     "11": 13,
     "12": 15,
     "13": 16,
     "14": 20,
     "15": 28,
     "16": 17,
     "17": 37,
     "18": 28,
     "19": 35,
     "20": 34,
     "21": 37,
     "22": 31,
     "23": 33,
     "24": 38,
     "25": 40,
     "26": 39,
     "27": 39,
     "28": 40,
     "29": 38,
     "30": 31,
     "31": 36,
     "32": 29,
     "33": 36,
     "34": 28,
     "35": 43,
     "36": 33,
     "37": 24,
     "38": 28,
     "39": 25,
     "40": 17,
     "41": 28,
     "42": 25,
     "43": 29,
     "44": 15,
     "45": 23,
     "46": 23,
     "47": 15,
     "48": 15,
     "49": 21,
     "50": 20,
     "51": 22,
     "52": 20,
     "53": 19,
     "54": 25,
     "55": 14,
     "56": 17,
     "57": 14,
     "58": 17,
     "59": 21,
     "60": 14,
     "61": 20,
     "62": 21,
     "63": 19,
     "64": 21,
     "65": 24,
     "66": 25,
     "67": 26,
     "68": 23,
     "69": 27,
     "70": 29,
     "71": 17,
     "72": 25,
     "73": 21,
     "74": 23,
     "75": 19,
     "76": 21,
     "77": 18,
     "78": 24,
     "79": 18,
     "80": 20,
     "81": 16,
     "82": 13,
     "83": 14,
     "84": 16,
     "85": 16,
     "86": 17,
     "87": 15,
     "88": 12,
     "89": 11,
     "90": 16,
     "91": 11,
     "92": 10,
     "93": 13,
     "94": 10,
     "95": 7,
     "96": 13,
     "97": 4,
     "98": 6,
     "99": 8,
     "100": 4,
     "101": 4,
     "102": 7,
     "103": 1,
     "104": 2,
     "105": 1,
     "106": 2,
     "107": 1,
     "108": 2,
     "110": 2,
     "111": 1,
     "112": 1,
     "114": 1,
     "117": 1,
     "124": 1,
     "125": 1,
     "128": 1,
     "133": 1,
     "135": 1,
     "138": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 2048,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2048.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -4095.0,
    "glide_hist": {
     "1": 2048
    },
    "glide_odd_steps_hist": {
     "0": 2048
    },
    "peak_excess_bits_hist": {
     "0": 2048
    },
    "sum_delay": 86344.0,
    "n_delay": 2048.0,
    "delay_hist": {
     "1": 1,
     "3": 5,
     "4": 2,
     "5": 11,
     "6": 5,
     "7": 17,
     "8": 12,
     "9": 24,
     "10": 20,
     "11": 32,
     "12": 24,
     "13": 39,
     "14": 34,
     "15": 35,
     "16": 39,
     "17": 44,
     "18": 42,
     "19": 46,
     "20": 40,
     "21": 44,
     "22": 45,
     "23": 41,
     "24": 38,
     "25": 43,
     "26": 42,
     "27": 37,
     "28": 35,
     "29": 36,
     "30": 33,
     "31": 31,
     "32": 25,
     "33": 24,
     "34": 33,
     "35": 30,
     "36": 29,
     "37": 28,
     "38": 22,
     "39": 20,
     "40": 20,
     "41": 14,
     "42": 14,
     "43": 20,
     "44": 16,
     "45": 16,
     "46": 16,
     "47": 14,
     "48": 18,
     "49": 21,
     "50": 19,
     "51": 20,
     "52": 19,
     "53": 17,
     "54": 16,
     "55": 11,
     "56": 17,
     "57": 15,
     "58": 17,
     "59": 18,
     "60": 25,
     "61": 16,
     "62": 18,
     "63": 18,
     "64": 27,
     "65": 21,
     "66": 25,
     "67": 26,
     "68": 33,
     "69": 32,
     "70": 27,
     "71": 20,
     "72": 30,
     "73": 19,
     "74": 19,
     "75": 23,
     "76": 16,
     "77": 20,
     "78": 14,
     "79": 14,
     "80": 15,
     "81": 15,
     "82": 9,
     "83": 16,
     "84": 10,
     "85": 9,
     "86": 6,
     "87": 9,
     "88": 5,
     "89": 7,
     "90": 7,
     "91": 8,
     "92": 7,
     "93": 8,
     "94": 7,
     "95": 5,
     "96": 4,
     "97": 3,
     "98": 1,
     "99": 1,
     "101": 1,
     "103": 1,
     "104": 1,
     "108": 1,
     "109": 1,
     "113": 1,
     "126": 1
    }
   },
   "max_glide": [
    67,
    7527
   ],
   "max_peak": {
    "bits": 22,
    "top64": "17929999996933898240",
    "n": 4591
   },
   "has_delay": true,
   "max_delay": [
    138,
    6171
   ],
   "basins": {
    "0": 4096
   },
   "mean_glide_odd_n": 5.201171875,
   "mean_glide_odd_steps_odd_n": 3.4619140625,
   "measured_drift_bits_per_odd_step": -0.4190791662002339
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 21218.0,
    "sum_glide_odd_steps": 14138.0,
    "sum_log2_drop": -6003.456721098339,
    "glide_hist": {
     "2": 2048,
     "3": 512,
     "4": 256,
     "5": 320,
     "6": 160,
     "7": 136,
     "8": 114,
     "9": 59,
     "10": 43,
     "11": 55,
     "12": 46,
     "13": 40,
     "14": 33,
     "15": 27,
     "16": 24,
     "17": 20,
     "18": 14,
     "19": 12,
     "20": 17,
     "21": 13,
     "22": 16,
     "23": 17,
     "24": 9,
     "25": 10,
     "26": 6,
     "27": 8,
     "28": 12,
     "29": 5,
     "30": 4,
     "31": 3,
     "32": 7,
     "33": 1,
     "34": 4,
     "35": 3,
     "36": 3,
     "37": 2,
     "38": 3,
     "39": 3,
     "40": 4,
     "41": 4,
     "42": 1,
     "43": 1,
     "44": 2,
     "45": 3,
     "46": 1,
     "47": 1,
     "48": 1,
     "49": 1,
     "56": 1,
     "61": 1,
     "62": 1,
     "63": 1,
     "65": 1,
     "66": 1,
     "67": 1,
     "68": 1,
     "69": 1,
     "70": 2,
     "91": 1
    },
    "glide_odd_steps_hist": {
     "1": 2048,
     "2": 512,
     "3": 512,
     "4": 192,
     "5": 224,
     "6": 96,
     "7": 60,
     "8": 85,
     "9": 46,
     "10": 55,
     "11": 32,
     "12": 28,
     "13": 26,
     "14": 14,
     "15": 20,
     "16": 20,
     "17": 20,
     "18": 13,
     "19": 6,
     "20": 11,
     "21": 9,
     "22": 11,
     "23": 3,
     "24": 4,
     "25": 3,
     "26": 4,
     "27": 8,
     "28": 4,
     "29": 2,
     "30": 5,
     "32": 4,
     "33": 2,
     "34": 3,
     "35": 1,
     "36": 1,
     "42": 2,
     "43": 2,
     "45": 1,
     "46": 1,
     "47": 1,
     "49": 2,
     "50": 1,
     "52": 1,
     "66": 1
    },
    "peak_excess_bits_hist": {
     "0": 683,
     "1": 2094,
     "2": 759,
     "3": 302,
     "4": 141,
     "5": 64,
     "6": 23,
     "7": 15,
     "8": 9,
     "9": 4,
     "10": 2
    },
    "sum_delay": 210011.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "5": 2,
     "6": 4,
     "7": 5,
     "8": 8,
     "9": 7,
     "10": 16,
     "11": 14,
     "12": 23,
     "13": 27,
     "14": 28,
     "15": 29,
     "16": 43,
     "17": 34,
     "18": 53,
     "19": 64,
     "20": 62,
     "21": 57,
     "22": 56,
     "23": 69,
     "24": 72,
     "25": 80,
     "26": 71,
     "27": 73,
     "28": 66,
     "29": 77,
     "30": 68,
     "31": 56,
     "32": 70,
     "33": 53,
     "34": 79,
     "35": 64,
     "36": 67,
     "37": 63,
     "38": 54,
     "39": 45,
     "40": 60,
     "41": 61,
     "42": 55,
     "43": 57,
     "44": 54,
     "45": 52,
     "46": 52,
     "47": 37,
     "48": 48,
     "49": 42,
     "50": 42,
     "51": 38,
     "52": 41,
     "53": 42,
     "54": 43,
     "55": 36,
     "56": 34,
     "57": 42,
     "58": 32,
     "59": 34,
     "60": 33,
     "61": 46,
     "62": 33,
     "63": 32,
     "64": 43,
     "65": 36,
     "66": 43,
     "67": 46,
     "68": 44,
     "69": 37,
     "70": 45,
     "71": 48,
     "72": 38,
     "73": 46,
     "74": 50,
     "75": 48,
     "76": 53,
     "77": 46,
     "78": 43,
     "79": 33,
     "80": 43,
     "81": 36,
     "82": 41,
     "83": 38,
     "84": 32,
     "85": 38,
     "86": 26,
     "87": 26,
     "88": 31,
     "89": 28,
     "90": 23,
     "91": 20,
     "92": 28,
     "93": 24,
     "94": 18,
     "95": 26,
     "96": 15,
     "97": 20,
     "98": 23,
     "99": 14,
     "100": 16,
     "101": 14,
     "102": 9,
     "103": 5,
     "104": 11,
     "105": 6,
     "106": 9,
     "107": 4,
     "108": 8,
     "109": 4,
     "110": 3,
     "111": 3,
     "112": 1,
     "113": 3,
     "114": 1,
     "115": 1,
     "116": 3,
     "117": 2,
     "119": 4,
     "120": 1,
     "121": 1,
     "122": 3,
     "123": 1,
     "124": 2,
     "125": 2,
     "126": 2,
     "127": 2,
     "128": 1,
     "129": 2,
     "130": 1,
     "132": 1,
     "133": 2,
     "134": 2,
     "135": 1,
     "136": 1,
     "137": 1,
     "138": 1,
     "139": 2,
     "140": 1,
     "141": 1,
     "147": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 4096,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4096.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -8191.0,
    "glide_hist": {
     "1": 4096
    },
    "glide_odd_steps_hist": {
     "0": 4096
    },
    "peak_excess_bits_hist": {
     "0": 4096
    },
    "sum_delay": 187427.0,
    "n_delay": 4096.0,
    "delay_hist": {
     "1": 1,
     "3": 6,
     "4": 2,
     "5": 13,
     "6": 6,
     "7": 21,
     "8": 15,
     "9": 33,
     "10": 29,
     "11": 41,
     "12": 37,
     "13": 54,
     "14": 50,
     "15": 55,
     "16": 67,
     "17": 61,
     "18": 79,
     "19": 74,
     "20": 75,
     "21": 78,
     "22": 82,
     "23": 72,
     "24": 71,
     "25": 81,
     "26": 82,
     "27": 76,
     "28": 74,
     "29": 76,
     "30": 71,
     "31": 62,
     "32": 61,
     "33": 53,
     "34": 69,
     "35": 58,
     "36": 72,
     "37": 61,
     "38": 46,
     "39": 48,
     "40": 45,
     "41": 31,
     "42": 42,
     "43": 45,
     "44": 45,
     "45": 31,
     "46": 39,
     "47": 37,
     "48": 33,
     "49": 36,
     "50": 40,
     "51": 40,
     "52": 41,
     "53": 37,
     "54": 35,
     "55": 36,
     "56": 31,
     "57": 32,
     "58": 31,
     "59": 35,
     "60": 46,
     "61": 30,
     "62": 38,
     "63": 39,
     "64": 46,
     "65": 42,
     "66": 49,
     "67": 51,
     "68": 59,
     "69": 55,
     "70": 54,
     "71": 49,
     "72": 47,
     "73": 44,
     "74": 40,
     "75": 46,
     "76": 35,
     "77": 41,
     "78": 32,
     "79": 38,
     "80": 33,
     "81": 35,
     "82": 25,
     "83": 29,
     "84": 24,
     "85": 25,
     "86": 22,
     "87": 26,
     "88": 20,
     "89": 19,
     "90": 18,
     "91": 24,
     "92": 18,
     "93": 18,
     "94": 20,
     "95": 15,
     "96": 11,
     "97": 16,
     "98": 5,
     "99": 7,
     "100": 8,
     "101": 5,
     "102": 4,
     "103": 8,
     "104": 2,
     "105": 2,
     "106": 1,
     "107": 2,
     "108": 2,
     "109": 3,
     "111": 2,
     "112": 1,
     "113": 2,
     "115": 1,
     "118": 1,
     "125": 1,
     "126": 2,
     "129": 1,
     "134": 1,
     "136": 1,
     "139": 1
    }
   },
   "max_glide": [
    91,
    10087
   ],
   "max_peak": {
    "bits": 24,
    "top64": "14906312234224320512",
    "n": 9663
   },
   "has_delay": true,
   "max_delay": [
    147,
    13255
   ],
   "basins": {
    "0": 8192
   },
   "mean_glide_odd_n": 5.18017578125,
   "mean_glide_odd_steps_odd_n": 3.45166015625,
   "measured_drift_bits_per_odd_step": -0.42463267230855417
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 42671.0,
    "sum_glide_odd_steps": 28459.0,
    "sum_log2_drop": -11856.208061443975,
    "glide_hist": {
     "2": 4096,
     "3": 1024,
     "4": 512,
     "5": 640,
     "6": 320,
     "7": 272,
     "8": 228,
     "9": 118,
     "10": 86,
     "11": 102,
     "12": 96,
     "13": 77,
     "14": 73,
     "15": 60,
     "16": 36,
     "17": 32,
     "18": 35,
     "19": 37,
     "20": 27,
     "21": 37,
     "22": 24,
     "23": 18,
     "24": 22,
     "25": 21,
     "26": 20,
     "27": 11,
     "28": 15,
     "29": 11,
     "30": 9,
     "31": 8,
     "32": 7,
     "33": 9,
     "34": 4,
     "35": 5,
     "36": 5,
     "37": 7,
     "38": 7,
     "39": 7,
     "40": 6,
     "41": 9,
     "42": 2,
     "43": 2,
     "44": 4,
     "45": 3,
     "46": 3,
     "47": 1,
     "48": 6,
     "49": 2,
     "50": 1,
     "51": 2,
     "52": 2,
     "53": 1,
     "54": 2,
     "55": 4,
     "56": 2,
     "57": 3,
     "58": 4,
     "59": 2,
     "60": 1,
     "61": 4,
     "62": 3,
     "63": 3,
     "64": 1,
     "69": 1
    },
    "glide_odd_steps_hist": {
     "1": 4096,
     "2": 1024,
     "3": 1024,
     "4": 384,
     "5": 448,
     "6": 192,
     "7": 120,
     "8": 170,
     "9": 82,
     "10": 122,
     "11": 61,
     "12": 43,
     "13": 59,
     "14": 36,
     "15": 53,
     "16": 22,
     "17": 41,
     "18": 19,
     "19": 18,
     "20": 19,
     "21": 14,
     "22": 15,
     "23": 9,
     "24": 7,
     "25": 13,
     "26": 9,
     "27": 10,
     "28": 7,
     "29": 7,
     "30": 7,
     "31": 3,
     "32": 7,
     "33": 3,
     "34": 5,
     "35": 2,
     "36": 3,
     "37": 6,
     "38": 2,
     "39": 3,
     "40": 2,
     "41": 4,
     "42": 7,
     "43": 1,
     "44": 4,
     "45": 2,
     "46": 5,
     "47": 1,
     "51": 1
    },
    "peak_excess_bits_hist": {
     "0": 1365,
     "1": 4190,
     "2": 1520,
     "3": 603,
     "4": 271,
     "5": 121,
     "6": 50,
     "7": 41,
     "8": 18,
     "9": 8,
     "10": 3,
     "11": 2
    },
    "sum_delay": 445786.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 1,
     "6": 6,
     "7": 3,
     "8": 13,
     "9": 13,
     "10": 20,
     "11": 24,
     "12": 38,
     "13": 33,
     "14": 42,
     "15": 50,
     "16": 59,
     "17": 66,
     "18": 89,
     "19": 86,
     "20": 91,
     "21": 102,
     "22": 114,
     "23": 111,
     "24": 111,
     "25": 120,
     "26": 124,
     "27": 119,
     "28": 131,
     "29": 135,
     "30": 121,
     "31": 143,
     "32": 126,
     "33": 114,
     "34": 134,
     "35": 135,
     "36": 138,
     "37": 133,
     "38": 118,
     "39": 131,
     "40": 114,
     "41": 104,
     "42": 126,
     "43": 115,
     "44": 119,
     "45": 112,
     "46": 113,
     "47": 88,
     "48": 98,
     "49": 86,
     "50": 98,
     "51": 92,
     "52": 94,
     "53": 86,
     "54": 67,
     "55": 80,
     "56": 89,
     "57": 63,
     "58": 69,
     "59": 74,
     "60": 75,
     "61": 71,
     "62": 72,
     "63": 76,
     "64": 63,
     "65": 70,
     "66": 86,
     "67": 74,
     "68": 92,
     "69": 92,
     "70": 93,
     "71": 66,
     "72": 84,
     "73": 91,
     "74": 95,
     "75": 107,
     "76": 95,
     "77": 90,
     "78": 85,
     "79": 88,
     "80": 77,
     "81": 80,
     "82": 85,
     "83": 76,
     "84": 68,
     "85": 65,
     "86": 65,
     "87": 72,
     "88": 52,
     "89": 63,
     "90": 44,
     "91": 64,
     "92": 50,
     "93": 52,
     "94": 52,
     "95": 50,
     "96": 43,
     "97": 44,
     "98": 42,
     "99": 42,
     "100": 40,
     "101": 30,
     "102": 37,
     "103": 27,
     "104": 22,
     "105": 24,
     "106": 21,
     "107": 21,
     "108": 17,
     "109": 15,
     "110": 12,
     "111": 8,
     "112": 17,
     "113": 5,
     "114": 11,
     "115": 10,
     "116": 8,
     "117": 10,
     "118": 8,
     "119": 7,
     "120": 7,
     "121": 8,
     "122": 4,
     "123": 4,
     "124": 6,
     "125": 4,
     "126": 3,
     "127": 6,
     "128": 8,
     "129": 3,
     "130": 4,
     "131": 6,
     "132": 6,
     "133": 4,
     "134": 2,
     "135": 3,
     "136": 2,
     "137": 3,
     "138": 4,
     "139": 3,
     "140": 2,
     "141": 2,
     "142": 2,
     "143": 3,
     "145": 2,
     "146": 3,
     "149": 1,
     "152": 1,
     "157": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 8192,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 8192.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -16383.0,
    "glide_hist": {
     "1": 8192
    },
    "glide_odd_steps_hist": {
     "0": 8192
    },
    "peak_excess_bits_hist": {
     "0": 8192
    },
    "sum_delay": 401534.0,
    "n_delay": 8192.0,
    "delay_hist": {
     "1": 1,
     "3": 6,
     "4": 3,
     "5": 15,
     "6": 8,
     "7": 25,
     "8": 20,
     "9": 41,
     "10": 36,
     "11": 57,
     "12": 51,
     "13": 77,
     "14": 77,
     "15": 83,
     "16": 96,
     "17": 104,
     "18": 113,
     "19": 127,
     "20": 139,
     "21": 140,
     "22": 139,
     "23": 128,
     "24": 140,
     "25": 153,
     "26": 162,
     "27": 147,
     "28": 147,
     "29": 142,
     "30": 148,
     "31": 130,
     "32": 117,
     "33": 123,
     "34": 122,
     "35": 137,
     "36": 136,
     "37": 128,
     "38": 109,
     "39": 102,
     "40": 90,
     "41": 91,
     "42": 103,
     "43": 100,
     "44": 102,
     "45": 85,
     "46": 91,
     "47": 89,
     "48": 70,
     "49": 84,
     "50": 82,
     "51": 82,
     "52": 79,
     "53": 78,
     "54": 77,
     "55": 79,
     "56": 67,
     "57": 66,
     "58": 73,
     "59": 67,
     "60": 80,
     "61": 63,
     "62": 84,
     "63": 72,
     "64": 78,
     "65": 85,
     "66": 85,
     "67": 94,
     "68": 105,
     "69": 99,
     "70": 91,
     "71": 94,
     "72": 95,
     "73": 82,
     "74": 86,
     "75": 96,
     "76": 83,
     "77": 94,
     "78": 78,
     "79": 81,
     "80": 66,
     "81": 78,
     "82": 61,
     "83": 70,
     "84": 62,
     "85": 57,
     "86": 60,
     "87": 52,
     "88": 46,
     "89": 50,
     "90": 46,
     "91": 47,
     "92": 38,
     "93": 46,
     "94": 44,
     "95": 33,
     "96": 37,
     "97": 31,
     "98": 25,
     "99": 30,
     "100": 22,
     "101": 21,
     "102": 18,
     "103": 17,
     "104": 7,
     "105": 13,
     "106": 7,
     "107": 11,
     "108": 6,
     "109": 11,
     "110": 4,
     "111": 5,
     "112": 4,
     "113": 3,
     "114": 3,
     "115": 2,
     "116": 1,
     "117": 3,
     "118": 3,
     "120": 4,
     "121": 1,
     "122": 1,
     "123": 3,
     "124": 1,
     "125": 3,
     "126": 4,
     "127": 2,
     "128": 2,
     "129": 2,
     "130": 2,
     "131": 1,
     "133": 1,
     "134": 3,
     "135": 2,
     "136": 2,
     "137": 1,
     "138": 1,
     "139": 2,
     "140": 2,
     "141": 1,
     "142": 1,
     "148": 1
    }
   },
   "max_glide": [
    69,
    22559
   ],
   "max_peak": {
    "bits": 26,
    "top64": "16631881384809463808",
    "n": 31911
   },
   "has_delay": true,
   "max_delay": [
    157,
    26623
   ],
   "basins": {
    "0": 16384
   },
   "mean_glide_odd_n": 5.2088623046875,
   "mean_glide_odd_steps_odd_n": 3.4739990234375,
   "measured_drift_bits_per_odd_step": -0.4166066292365851
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 85415.0,
    "sum_glide_odd_steps": 56945.0,
    "sum_log2_drop": -23753.965863610567,
    "glide_hist": {
     "2": 8192,
     "3": 2048,
     "4": 1024,
     "5": 1280,
     "6": 640,
     "7": 544,
     "8": 456,
     "9": 236,
     "10": 173,
     "11": 205,
     "12": 191,
     "13": 153,
     "14": 151,
     "15": 125,
     "16": 74,
     "17": 77,
     "18": 73,
     "19": 67,
     "20": 64,
     "21": 57,
     "22": 50,
     "23": 38,
     "24": 35,
     "25": 37,
     "26": 31,
     "27": 23,
     "28": 29,
     "29": 30,
     "30": 27,
     "31": 11,
     "32": 16,
     "33": 13,
     "34": 12,
     "35": 13,
     "36": 8,
     "37": 20,
     "38": 14,
     "39": 14,
     "40": 12,
     "41": 8,
     "42": 3,
     "43": 4,
     "44": 7,
     "45": 5,
     "46": 7,
     "47": 7,
     "48": 3,
     "49": 7,
     "50": 4,
     "51": 2,
     "52": 3,
     "53": 6,
     "54": 3,
     "55": 3,
     "56": 6,
     "57": 4,
     "58": 4,
     "59": 5,
     "60": 5,
     "61": 4,
     "62": 4,
     "63": 1,
     "64": 1,
     "66": 2,
     "67": 1,
     "71": 1,
     "74": 1,
     "79": 1,
     "80": 1,
     "98": 1,
     "102": 1,
     "105": 1,
     "107": 1,
     "108": 1,
     "109": 1,
     "111": 1,
     "117": 1
    },
    "glide_odd_steps_hist": {
     "1": 8192,
     "2": 2048,
     "3": 2048,
     "4": 768,
     "5": 896,
     "6": 384,
     "7": 240,
     "8": 340,
     "9": 173,
     "10": 239,
     "11": 125,
     "12": 88,
     "13": 137,
     "14": 69,
     "15": 96,
     "16": 49,
     "17": 67,
     "18": 37,
     "19": 24,
     "20": 51,
     "21": 29,
     "22": 41,
     "23": 19,
     "24": 11,
     "25": 26,
     "26": 10,
     "27": 25,
     "28": 15,
     "29": 19,
     "30": 5,
     "31": 7,
     "32": 7,
     "33": 8,
     "34": 7,
     "35": 5,
     "36": 8,
     "37": 7,
     "38": 4,
     "39": 7,
     "40": 5,
     "41": 8,
     "42": 4,
     "43": 6,
     "44": 6,
     "45": 6,
     "46": 1,
     "47": 2,
     "49": 3,
     "52": 1,
     "54": 1,
     "55": 1,
     "58": 1,
     "70": 1,
     "75": 1,
     "77": 1,
     "78": 1,
     "79": 1,
     "80": 1,
     "81": 1,
     "85": 1
    },
    "peak_excess_bits_hist": {
     "0": 2731,
     "1": 8383,
     "2": 3029,
     "3": 1213,
     "4": 531,
     "5": 263,
     "6": 128,
     "7": 52,
     "8": 21,
     "9": 21,
     "10": 10,
     "12": 1,
     "13": 1
    },
    "sum_delay": 954324.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "4": 3,
     "5": 2,
     "6": 7,
     "7": 6,
     "8": 15,
     "9": 13,
     "10": 28,
     "11": 32,
     "12": 36,
     "13": 50,
     "14": 76,
     "15": 65,
     "16": 84,
     "17": 96,
     "18": 105,
     "19": 120,
     "20": 166,
     "21": 163,
     "22": 154,
     "23": 170,
     "24": 190,
     "25": 197,
     "26": 197,
     "27": 231,
     "28": 236,
     "29": 225,
     "30": 264,
     "31": 208,
     "32": 234,
     "33": 237,
     "34": 252,
     "35": 256,
     "36": 261,
     "37": 258,
     "38": 266,
     "39": 233,
     "40": 223,
     "41": 240,
     "42": 228,
     "43": 245,
     "44": 240,
     "45": 214,
     "46": 221,
     "47": 205,
     "48": 195,
     "49": 195,
     "50": 192,
     "51": 186,
     "52": 181,
     "53": 174,
     "54": 195,
     "55": 174,
     "56": 144,
     "57": 156,
     "58": 166,
     "59": 152,
     "60": 164,
     "61": 178,
     "62": 150,
     "63": 160,
     "64": 149,
     "65": 149,
     "66": 140,
     "67": 183,
     "68": 187,
     "69": 166,
     "70": 157,
     "71": 160,
     "72": 180,
     "73": 162,
     "74": 171,
     "75": 205,
     "76": 179,
     "77": 183,
     "78": 171,
     "79": 163,
     "80": 155,
     "81": 166,
     "82": 169,
     "83": 151,
     "84": 156,
     "85": 155,
     "86": 158,
     "87": 139,
     "88": 132,
     "89": 122,
     "90": 120,
     "91": 127,
     "92": 129,
     "93": 125,
     "94": 115,
     "95": 110,
     "96": 98,
     "97": 109,
     "98": 96,
     "99": 106,
     "100": 83,
     "101": 103,
     "102": 79,
     "103": 73,
     "104": 60,
     "105": 62,
     "106": 64,
     "107": 47,
     "108": 52,
     "109": 46,
     "110": 41,
     "111": 47,
     "112": 29,
     "113": 32,
     "114": 41,
     "115": 32,
     "116": 31,
     "117": 30,
     "118": 18,
     "119": 18,
     "120": 17,
     "121": 17,
     "122": 16,
     "123": 14,
     "124": 19,
     "125": 17,
     "126": 15,
     "127": 15,
     "128": 16,
     "129": 8,
     "130": 17,
     "131": 15,
     "132": 14,
     "133": 9,
     "134": 14,
     "135": 12,
     "136": 6,
     "137": 11,
     "138": 8,
     "139": 3,
     "140": 8,
     "141": 5,
     "142": 5,
     "143": 3,
     "144": 6,
     "145": 8,
     "147": 6,
     "148": 5,
     "149": 2,
     "151": 3,
     "152": 3,
     "154": 1,
     "155": 2,
     "156": 3,
     "157": 1,
     "158": 1,
     "159": 3,
     "161": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "167": 1,
     "168": 1,
     "169": 1,
     "170": 1,
     "171": 1,
     "173": 1,
     "175": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 16384,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 16384.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -32767.0,
    "glide_hist": {
     "1": 16384
    },
    "glide_odd_steps_hist": {
     "0": 16384
    },
    "peak_excess_bits_hist": {
     "0": 16384
    },
    "sum_delay": 855512.0,
    "n_delay": 16384.0,
    "delay_hist": {
     "1": 1,
     "3": 7,
     "4": 3,
     "5": 17,
     "6": 9,
     "7": 31,
     "8": 23,
     "9": 54,
     "10": 49,
     "11": 77,
     "12": 75,
     "13": 115,
     "14": 110,
     "15": 125,
     "16": 146,
     "17": 163,
     "18": 179,
     "19": 216,
     "20": 225,
     "21": 231,
     "22": 241,
     "23": 242,
     "24": 251,
     "25": 264,
     "26": 282,
     "27": 271,
     "28": 266,
     "29": 273,
     "30": 283,
     "31": 251,
     "32": 260,
     "33": 249,
     "34": 236,
     "35": 271,
     "36": 271,
     "37": 266,
     "38": 242,
     "39": 220,
     "40": 221,
     "41": 205,
     "42": 207,
     "43": 226,
     "44": 217,
     "45": 204,
     "46": 203,
     "47": 202,
     "48": 158,
     "49": 182,
     "50": 168,
     "51": 180,
     "52": 171,
     "53": 172,
     "54": 163,
     "55": 146,
     "56": 147,
     "57": 155,
     "58": 136,
     "59": 136,
     "60": 154,
     "61": 138,
     "62": 155,
     "63": 144,
     "64": 154,
     "65": 148,
     "66": 155,
     "67": 180,
     "68": 179,
     "69": 191,
     "70": 183,
     "71": 187,
     "72": 161,
     "73": 166,
     "74": 177,
     "75": 191,
     "76": 190,
     "77": 189,
     "78": 168,
     "79": 166,
     "80": 154,
     "81": 155,
     "82": 141,
     "83": 155,
     "84": 138,
     "85": 125,
     "86": 125,
     "87": 117,
     "88": 118,
     "89": 102,
     "90": 109,
     "91": 91,
     "92": 102,
     "93": 96,
     "94": 96,
     "95": 85,
     "96": 87,
     "97": 74,
     "98": 69,
     "99": 72,
     "100": 64,
     "101": 61,
     "102": 48,
     "103": 54,
     "104": 34,
     "105": 35,
     "106": 31,
     "107": 32,
     "108": 27,
     "109": 28,
     "110": 19,
     "111": 17,
     "112": 12,
     "113": 20,
     "114": 8,
     "115": 13,
     "116": 11,
     "117": 11,
     "118": 13,
     "119": 8,
     "120": 11,
     "121": 8,
     "122": 9,
     "123": 7,
     "124": 5,
     "125": 9,
     "126": 8,
     "127": 5,
     "128": 8,
     "129": 10,
     "130": 5,
     "131": 5,
     "132": 6,
     "133": 7,
     "134": 7,
     "135": 4,
     "136": 5,
     "137": 3,
     "138": 4,
     "139": 6,
     "140": 5,
     "141": 3,
     "142": 3,
     "143": 2,
     "144": 3,
     "146": 2,
     "147": 3,
     "148": 1,
     "150": 1,
     "153": 1,
     "158": 1
    }
   },
   "max_glide": [
    117,
    35655
   ],
   "max_peak": {
    "bits": 29,
    "top64": "10192458220954451968",
    "n": 60975
   },
   "has_delay": true,
   "max_delay": [
    175,
    52527
   ],
   "basins": {
    "0": 32768
   },
   "mean_glide_odd_n": 5.21331787109375,
   "mean_glide_odd_steps_odd_n": 3.47564697265625,
   "measured_drift_bits_per_odd_step": -0.41713874551954633
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 170921.0,
    "sum_glide_odd_steps": 113941.0,
    "sum_log2_drop": -47635.442394943064,
    "glide_hist": {
     "2": 16384,
     "3": 4096,
     "4": 2048,
     "5": 2560,
     "6": 1280,
     "7": 1088,
     "8": 912,
     "9": 472,
     "10": 346,
     "11": 411,
     "12": 385,
     "13": 308,
     "14": 286,
     "15": 231,
     "16": 172,
     "17": 141,
     "18": 134,
     "19": 146,
     "20": 112,
     "21": 133,
     "22": 106,
     "23": 103,
     "24": 69,
     "25": 73,
     "26": 46,
     "27": 51,
     "28": 51,
     "29": 58,
     "30": 45,
     "31": 38,
     "32": 35,
     "33": 34,
     "34": 24,
     "35": 29,
     "36": 26,
     "37": 28,
     "38": 20,
     "39": 24,
     "40": 24,
     "41": 10,
     "42": 11,
     "43": 11,
     "44": 8,
     "45": 17,
     "46": 17,
     "47": 12,
     "48": 12,
     "49": 10,
     "50": 7,
     "51": 6,
     "52": 10,
     "53": 4,
     "54": 5,
     "55": 5,
     "56": 5,
     "57": 5,
     "58": 6,
     "59": 9,
     "60": 5,
     "61": 5,
     "63": 1,
     "64": 5,
     "65": 7,
     "67": 2,
     "68": 1,
     "69": 1,
     "70": 1,
     "71": 1,
     "72": 1,
     "73": 2,
     "74": 3,
     "75": 1,
     "76": 2,
     "77": 2,
     "78": 4,
     "79": 3,
     "81": 1,
     "84": 1,
     "85": 1,
     "86": 2,
     "87": 3,
     "89": 2,
     "90": 1,
     "91": 1,
     "92": 2,
     "94": 1,
     "95": 2,
     "99": 2,
     "101": 1,
     "105": 1,
     "107": 1
    },
    "glide_odd_steps_hist": {
     "1": 16384,
     "2": 4096,
     "3": 4096,
     "4": 1536,
     "5": 1792,
     "6": 768,
     "7": 480,
     "8": 680,
     "9": 346,
     "10": 476,
     "11": 251,
     "12": 162,
     "13": 257,
     "14": 140,
     "15": 196,
     "16": 110,
     "17": 151,
     "18": 75,
     "19": 62,
     "20": 84,
     "21": 55,
     "22": 82,
     "23": 40,
     "24": 38,
     "25": 53,
     "26": 27,
     "27": 46,
     "28": 19,
     "29": 30,
     "30": 13,
     "31": 8,
     "32": 24,
     "33": 13,
     "34": 25,
     "35": 14,
     "36": 7,
     "37": 16,
     "38": 6,
     "39": 11,
     "40": 8,
     "41": 6,
     "42": 4,
     "43": 5,
     "44": 12,
     "45": 3,
     "46": 6,
     "47": 3,
     "48": 5,
     "49": 2,
     "50": 2,
     "51": 5,
     "53": 2,
     "54": 4,
     "55": 2,
     "56": 6,
     "57": 1,
     "58": 2,
     "60": 1,
     "61": 2,
     "63": 3,
     "65": 3,
     "66": 3,
     "68": 2,
     "69": 2,
     "71": 1,
     "73": 2,
     "76": 1,
     "78": 1
    },
    "peak_excess_bits_hist": {
     "0": 5461,
     "1": 16767,
     "2": 6066,
     "3": 2424,
     "4": 1059,
     "5": 511,
     "6": 253,
     "7": 112,
     "8": 63,
     "9": 27,
     "10": 14,
     "11": 2,
     "12": 5,
     "13": 3,
     "14": 1
    },
    "sum_delay": 2033119.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "2": 1,
     "4": 2,
     "5": 2,
     "6": 6,
     "7": 8,
     "8": 16,
     "9": 18,
     "10": 30,
     "11": 33,
     "12": 65,
     "13": 67,
     "14": 76,
     "15": 93,
     "16": 121,
     "17": 128,
     "18": 164,
     "19": 180,
     "20": 219,
     "21": 253,
     "22": 259,
     "23": 268,
     "24": 299,
     "25": 301,
     "26": 368,
     "27": 362,
     "28": 386,
     "29": 409,
     "30": 395,
     "31": 434,
     "32": 422,
     "33": 420,
     "34": 458,
     "35": 472,
     "36": 488,
     "37": 488,
     "38": 496,
     "39": 462,
     "40": 460,
     "41": 479,
     "42": 470,
     "43": 476,
     "44": 447,
     "45": 448,
     "46": 424,
     "47": 385,
     "48": 415,
     "49": 375,
     "50": 389,
     "51": 409,
     "52": 392,
     "53": 427,
     "54": 362,
     "55": 332,
     "56": 381,
     "57": 332,
     "58": 326,
     "59": 346,
     "60": 364,
     "61": 330,
     "62": 318,
     "63": 330,
     "64": 311,
     "65": 289,
     "66": 338,
     "67": 347,
     "68": 355,
     "69": 329,
     "70": 336,
     "71": 347,
     "72": 311,
     "73": 329,
     "74": 345,
     "75": 376,
     "76": 338,
     "77": 341,
     "78": 344,
     "79": 335,
     "80": 328,
     "81": 334,
     "82": 313,
     "83": 318,
     "84": 343,
     "85": 317,
     "86": 323,
     "87": 307,
     "88": 298,
     "89": 284,
     "90": 261,
     "91": 300,
     "92": 261,
     "93": 298,
     "94": 262,
     "95": 246,
     "96": 264,
     "97": 226,
     "98": 207,
     "99": 214,
     "100": 241,
     "101": 196,
     "102": 208,
     "103": 191,
     "104": 184,
     "105": 156,
     "106": 145,
     "107": 148,
     "108": 136,
     "109": 130,
     "110": 122,
     "111": 103,
     "112": 111,
     "113": 103,
     "114": 87,
     "115": 95,
     "116": 91,
     "117": 69,
     "118": 67,
     "119": 56,
     "120": 55,
     "121": 53,
     "122": 44,
     "123": 48,
     "124": 55,
     "125": 45,
     "126": 39,
     "127": 33,
     "128": 40,
     "129": 31,
     "130": 22,
     "131": 22,
     "132": 34,
     "133": 25,
     "134": 30,
     "135": 25,
     "136": 27,
     "137": 22,
     "138": 15,
     "139": 22,
     "140": 22,
     "141": 10,
     "142": 12,
     "143": 17,
     "144": 18,
     "145": 10,
     "146": 12,
     "147": 19,
     "148": 10,
     "149": 6,
     "150": 12,
     "151": 9,
     "152": 8,
     "153": 8,
     "154": 8,
     "155": 10,
     "156": 7,
     "157": 7,
     "158": 8,
     "159": 10,
     "160": 3,
     "161": 4,
     "162": 5,
     "163": 5,
     "164": 5,
     "165": 2,
     "166": 3,
     "167": 3,
     "168": 5,
     "169": 3,
     "170": 3,
     "171": 3,
     "172": 1,
     "173": 2,
     "174": 3,
     "176": 1,
     "177": 2,
     "178": 1,
     "179": 1,
     "181": 1,
     "182": 1,
     "190": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 32768,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 32768.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -65535.0,
    "glide_hist": {
     "1": 32768
    },
    "glide_odd_steps_hist": {
     "0": 32768
    },
    "peak_excess_bits_hist": {
     "0": 32768
    },
    "sum_delay": 1826220.0,
    "n_delay": 32768.0,
    "delay_hist": {
     "1": 1,
     "3": 7,
     "4": 3,
     "5": 20,
     "6": 11,
     "7": 38,
     "8": 29,
     "9": 69,
     "10": 62,
     "11": 105,
     "12": 107,
     "13": 151,
     "14": 160,
     "15": 201,
     "16": 211,
     "17": 247,
     "18": 275,
     "19": 321,
     "20": 345,
     "21": 397,
     "22": 404,
     "23": 396,
     "24": 421,
     "25": 454,
     "26": 479,
     "27": 468,
     "28": 497,
     "29": 509,
     "30": 508,
     "31": 515,
     "32": 468,
     "33": 483,
     "34": 473,
     "35": 523,
     "36": 527,
     "37": 527,
     "38": 500,
     "39": 486,
     "40": 454,
     "41": 428,
     "42": 447,
     "43": 454,
     "44": 462,
     "45": 444,
     "46": 417,
     "47": 423,
     "48": 363,
     "49": 377,
     "50": 363,
     "51": 372,
     "52": 357,
     "53": 353,
     "54": 337,
     "55": 341,
     "56": 321,
     "57": 299,
     "58": 292,
     "59": 302,
     "60": 306,
     "61": 302,
     "62": 333,
     "63": 294,
     "64": 314,
     "65": 297,
     "66": 304,
     "67": 320,
     "68": 362,
     "69": 378,
     "70": 349,
     "71": 344,
     "72": 321,
     "73": 346,
     "74": 339,
     "75": 362,
     "76": 395,
     "77": 368,
     "78": 351,
     "79": 337,
     "80": 317,
     "81": 310,
     "82": 307,
     "83": 324,
     "84": 289,
     "85": 281,
     "86": 280,
     "87": 275,
     "88": 257,
     "89": 234,
     "90": 231,
     "91": 211,
     "92": 229,
     "93": 225,
     "94": 221,
     "95": 200,
     "96": 197,
     "97": 172,
     "98": 178,
     "99": 168,
     "100": 170,
     "101": 144,
     "102": 151,
     "103": 133,
     "104": 107,
     "105": 95,
     "106": 93,
     "107": 96,
     "108": 74,
     "109": 80,
     "110": 65,
     "111": 58,
     "112": 59,
     "113": 49,
     "114": 40,
     "115": 54,
     "116": 43,
     "117": 42,
     "118": 43,
     "119": 26,
     "120": 29,
     "121": 25,
     "122": 26,
     "123": 23,
     "124": 19,
     "125": 28,
     "126": 25,
     "127": 20,
     "128": 23,
     "129": 26,
     "130": 13,
     "131": 22,
     "132": 21,
     "133": 21,
     "134": 16,
     "135": 18,
     "136": 17,
     "137": 9,
     "138": 15,
     "139": 14,
     "140": 8,
     "141": 11,
     "142": 8,
     "143": 7,
     "144": 6,
     "145": 6,
     "146": 10,
     "147": 3,
     "148": 7,
     "149": 5,
     "150": 3,
     "152": 3,
     "153": 4,
     "155": 1,
     "156": 2,
     "157": 3,
     "158": 2,
     "159": 1,
     "160": 3,
     "162": 1,
     "164": 1,
     "165": 1,
     "166": 1,
     "168": 1,
     "169": 1,
     "170": 1,
     "171": 1,
     "172": 1,
     "174": 1,
     "176": 1
    }
   },
   "max_glide": [
    107,
    75007
   ],
   "max_peak": {
    "bits": 31,
    "top64": "10660587064690475008",
    "n": 113383
   },
   "has_delay": true,
   "max_delay": [
    190,
    106239
   ],
   "basins": {
    "0": 65536
   },
   "mean_glide_odd_n": 5.216094970703125,
   "mean_glide_odd_steps_odd_n": 3.477203369140625,
   "measured_drift_bits_per_odd_step": -0.41807112799556845
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 342444.0,
    "sum_glide_odd_steps": 228230.0,
    "sum_log2_drop": -94966.66314571683,
    "glide_hist": {
     "2": 32768,
     "3": 8192,
     "4": 4096,
     "5": 5120,
     "6": 2560,
     "7": 2176,
     "8": 1824,
     "9": 944,
     "10": 692,
     "11": 822,
     "12": 768,
     "13": 604,
     "14": 556,
     "15": 471,
     "16": 326,
     "17": 250,
     "18": 302,
     "19": 300,
     "20": 244,
     "21": 222,
     "22": 205,
     "23": 209,
     "24": 157,
     "25": 127,
     "26": 106,
     "27": 110,
     "28": 118,
     "29": 100,
     "30": 93,
     "31": 99,
     "32": 71,
     "33": 53,
     "34": 58,
     "35": 74,
     "36": 57,
     "37": 51,
     "38": 39,
     "39": 38,
     "40": 35,
     "41": 33,
     "42": 28,
     "43": 34,
     "44": 26,
     "45": 27,
     "46": 22,
     "47": 16,
     "48": 18,
     "49": 12,
     "50": 18,
     "51": 14,
     "52": 17,
     "53": 15,
     "54": 15,
     "55": 13,
     "56": 14,
     "57": 13,
     "58": 14,
     "59": 6,
     "60": 9,
     "61": 8,
     "62": 8,
     "63": 6,
     "64": 5,
     "65": 4,
     "66": 6,
     "67": 6,
     "68": 4,
     "69": 6,
     "70": 3,
     "71": 4,
     "72": 2,
     "73": 4,
     "74": 5,
     "75": 1,
     "76": 5,
     "77": 7,
     "78": 4,
     "79": 4,
     "80": 5,
     "81": 2,
     "82": 4,
     "83": 5,
     "84": 1,
     "85": 2,
     "86": 6,
     "87": 3,
     "88": 1,
     "89": 1,
     "90": 1,
     "91": 3,
     "92": 2,
     "93": 1,
     "94": 1,
     "96": 1,
     "97": 2,
     "101": 1,
     "109": 1
    },
    "glide_odd_steps_hist": {
     "1": 32768,
     "2": 8192,
     "3": 8192,
     "4": 3072,
     "5": 3584,
     "6": 1536,
     "7": 960,
     "8": 1360,
     "9": 692,
     "10": 952,
     "11": 460,
     "12": 349,
     "13": 488,
     "14": 279,
     "15": 392,
     "16": 217,
     "17": 298,
     "18": 161,
     "19": 116,
     "20": 190,
     "21": 118,
     "22": 186,
     "23": 80,
     "24": 65,
     "25": 106,
     "26": 51,
     "27": 78,
     "28": 37,
     "29": 74,
     "30": 37,
     "31": 30,
     "32": 44,
     "33": 30,
     "34": 32,
     "35": 19,
     "36": 21,
     "37": 30,
     "38": 14,
     "39": 26,
     "40": 13,
     "41": 17,
     "42": 12,
     "43": 9,
     "44": 16,
     "45": 12,
     "46": 12,
     "47": 7,
     "48": 4,
     "49": 7,
     "50": 5,
     "51": 7,
     "52": 3,
     "53": 3,
     "54": 10,
     "55": 4,
     "56": 9,
     "57": 6,
     "58": 9,
     "59": 6,
     "60": 1,
     "61": 3,
     "62": 3,
     "63": 5,
     "64": 2,
     "66": 6,
     "67": 1,
     "68": 3,
     "69": 1,
     "71": 1,
     "73": 2,
     "78": 1
    },
    "peak_excess_bits_hist": {
     "0": 10923,
     "1": 33534,
     "2": 12159,
     "3": 4837,
     "4": 2102,
     "5": 1012,
     "6": 493,
     "7": 230,
     "8": 115,
     "9": 62,
     "10": 29,
     "11": 19,
     "12": 7,
     "13": 12,
     "16": 2
    },
    "sum_delay": 4302779.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "4": 3,
     "5": 2,
     "6": 8,
     "7": 8,
     "8": 18,
     "9": 19,
     "10": 50,
     "11": 42,
     "12": 73,
     "13": 71,
     "14": 115,
     "15": 137,
     "16": 158,
     "17": 185,
     "18": 211,
     "19": 283,
     "20": 333,
     "21": 368,
     "22": 409,
     "23": 428,
     "24": 478,
     "25": 523,
     "26": 571,
     "27": 524,
     "28": 685,
     "29": 674,
     "30": 728,
     "31": 726,
     "32": 708,
     "33": 749,
     "34": 775,
     "35": 865,
     "36": 875,
     "37": 901,
     "38": 849,
     "39": 859,
     "40": 922,
     "41": 852,
     "42": 882,
     "43": 920,
     "44": 908,
     "45": 874,
     "46": 858,
     "47": 830,
     "48": 801,
     "49": 796,
     "50": 817,
     "51": 807,
     "52": 800,
     "53": 797,
     "54": 814,
     "55": 779,
     "56": 730,
     "57": 661,
     "58": 756,
     "59": 695,
     "60": 705,
     "61": 707,
     "62": 718,
     "63": 697,
     "64": 648,
     "65": 665,
     "66": 691,
     "67": 654,
     "68": 701,
     "69": 672,
     "70": 728,
     "71": 666,
     "72": 661,
     "73": 702,
     "74": 694,
     "75": 704,
     "76": 680,
     "77": 716,
     "78": 712,
     "79": 656,
     "80": 675,
     "81": 648,
     "82": 661,
     "83": 695,
     "84": 625,
     "85": 706,
     "86": 659,
     "87": 644,
     "88": 625,
     "89": 588,
     "90": 615,
     "91": 602,
     "92": 587,
     "93": 602,
     "94": 550,
     "95": 561,
     "96": 500,
     "97": 471,
     "98": 491,
     "99": 519,
     "100": 494,
     "101": 499,
     "102": 456,
     "103": 436,
     "104": 386,
     "105": 355,
     "106": 339,
     "107": 327,
     "108": 319,
     "109": 314,
     "110": 288,
     "111": 303,
     "112": 271,
     "113": 234,
     "114": 228,
     "115": 239,
     "116": 202,
     "117": 204,
     "118": 191,
     "119": 164,
     "120": 154,
     "121": 133,
     "122": 136,
     "123": 133,
     "124": 109,
     "125": 115,
     "126": 129,
     "127": 106,
     "128": 100,
     "129": 88,
     "130": 78,
     "131": 85,
     "132": 81,
     "133": 68,
     "134": 90,
     "135": 67,
     "136": 67,
     "137": 64,
     "138": 65,
     "139": 58,
     "140": 45,
     "141": 41,
     "142": 54,
     "143": 53,
     "144": 32,
     "145": 41,
     "146": 46,
     "147": 24,
     "148": 30,
     "149": 23,
     "150": 34,
     "151": 28,
     "152": 23,
     "153": 31,
     "154": 26,
     "155": 21,
     "156": 16,
     "157": 20,
     "158": 19,
     "159": 16,
     "160": 17,
     "161": 15,
     "162": 12,
     "163": 13,
     "164": 11,
     "165": 11,
     "166": 13,
     "167": 9,
     "168": 11,
     "169": 9,
     "170": 11,
     "171": 9,
     "172": 10,
     "173": 6,
     "174": 5,
     "175": 5,
     "176": 8,
     "177": 6,
     "178": 5,
     "179": 4,
     "180": 2,
     "181": 4,
     "182": 4,
     "183": 3,
     "184": 2,
     "185": 1,
     "186": 2,
     "187": 1,
     "188": 3,
     "189": 3,
     "190": 2,
     "191": 3,
     "192": 2,
     "193": 1,
     "200": 1,
     "201": 1,
     "204": 1,
     "229": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 65536,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 65536.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -131071.0,
    "glide_hist": {
     "1": 65536
    },
    "glide_odd_steps_hist": {
     "0": 65536
    },
    "peak_excess_bits_hist": {
     "0": 65536
    },
    "sum_delay": 3892107.0,
    "n_delay": 65536.0,
    "delay_hist": {
     "1": 1,
     "3": 8,
     "4": 3,
     "5": 22,
     "6": 13,
     "7": 44,
     "8": 37,
     "9": 85,
     "10": 80,
     "11": 135,
     "12": 140,
     "13": 216,
     "14": 227,
     "15": 277,
     "16": 304,
     "17": 368,
     "18": 403,
     "19": 485,
     "20": 525,
     "21": 616,
     "22": 657,
     "23": 655,
     "24": 689,
     "25": 753,
     "26": 780,
     "27": 836,
     "28": 859,
     "29": 895,
     "30": 917,
     "31": 910,
     "32": 902,
     "33": 905,
     "34": 893,
     "35": 981,
     "36": 999,
     "37": 1015,
     "38": 988,
     "39": 982,
     "40": 916,
     "41": 888,
     "42": 926,
     "43": 924,
     "44": 938,
     "45": 891,
     "46": 865,
     "47": 847,
     "48": 748,
     "49": 792,
     "50": 738,
     "51": 761,
     "52": 766,
     "53": 745,
     "54": 764,
     "55": 703,
     "56": 653,
     "57": 680,
     "58": 624,
     "59": 628,
     "60": 652,
     "61": 666,
     "62": 663,
     "63": 612,
     "64": 644,
     "65": 608,
     "66": 593,
     "67": 658,
     "68": 709,
     "69": 733,
     "70": 678,
     "71": 680,
     "72": 668,
     "73": 657,
     "74": 668,
     "75": 707,
     "76": 771,
     "77": 706,
     "78": 692,
     "79": 681,
     "80": 652,
     "81": 638,
     "82": 641,
     "83": 637,
     "84": 607,
     "85": 624,
     "86": 597,
     "87": 598,
     "88": 564,
     "89": 532,
     "90": 515,
     "91": 472,
     "92": 529,
     "93": 486,
     "94": 519,
     "95": 462,
     "96": 443,
     "97": 436,
     "98": 404,
     "99": 375,
     "100": 384,
     "101": 385,
     "102": 347,
     "103": 341,
     "104": 298,
     "105": 279,
     "106": 249,
     "107": 241,
     "108": 222,
     "109": 216,
     "110": 195,
     "111": 180,
     "112": 162,
     "113": 160,
     "114": 143,
     "115": 141,
     "116": 138,
     "117": 133,
     "118": 112,
     "119": 93,
     "120": 85,
     "121": 80,
     "122": 79,
     "123": 67,
     "124": 67,
     "125": 83,
     "126": 70,
     "127": 59,
     "128": 56,
     "129": 66,
     "130": 44,
     "131": 44,
     "132": 43,
     "133": 55,
     "134": 41,
     "135": 48,
     "136": 42,
     "137": 36,
     "138": 37,
     "139": 29,
     "140": 30,
     "141": 33,
     "142": 18,
     "143": 19,
     "144": 23,
     "145": 24,
     "146": 20,
     "147": 15,
     "148": 26,
     "149": 15,
     "150": 9,
     "151": 12,
     "152": 12,
     "153": 12,
     "154": 8,
     "155": 9,
     "156": 12,
     "157": 10,
     "158": 9,
     "159": 9,
     "160": 13,
     "161": 3,
     "162": 5,
     "163": 5,
     "164": 6,
     "165": 6,
     "166": 3,
     "167": 3,
     "168": 4,
     "169": 6,
     "170": 4,
     "171": 4,
     "172": 4,
     "173": 1,
     "174": 3,
     "175": 3,
     "176": 1,
     "177": 1,
     "178": 2,
     "179": 1,
     "180": 1,
     "182": 1,
     "183": 1,
     "191": 1
    }
   },
   "max_glide": [
    109,
    206847
   ],
   "max_peak": {
    "bits": 34,
    "top64": "9235456232284749824",
    "n": 159487
   },
   "has_delay": true,
   "max_delay": [
    229,
    230631
   ],
   "basins": {
    "0": 131072
   },
   "mean_glide_odd_n": 5.22528076171875,
   "mean_glide_odd_steps_odd_n": 3.482513427734375,
   "measured_drift_bits_per_odd_step": -0.41610070168565405
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 686502.0,
    "sum_glide_odd_steps": 457716.0,
    "sum_log2_drop": -190096.95878539444,
    "glide_hist": {
     "2": 65536,
     "3": 16384,
     "4": 8192,
     "5": 10240,
     "6": 5120,
     "7": 4352,
     "8": 3648,
     "9": 1888,
     "10": 1384,
     "11": 1644,
     "12": 1537,
     "13": 1219,
     "14": 1139,
     "15": 932,
     "16": 620,
     "17": 557,
     "18": 580,
     "19": 562,
     "20": 505,
     "21": 456,
     "22": 421,
     "23": 387,
     "24": 353,
     "25": 263,
     "26": 216,
     "27": 222,
     "28": 216,
     "29": 182,
     "30": 186,
     "31": 169,
     "32": 116,
     "33": 110,
     "34": 139,
     "35": 104,
     "36": 92,
     "37": 93,
     "38": 74,
     "39": 91,
     "40": 77,
     "41": 74,
     "42": 70,
     "43": 55,
     "44": 63,
     "45": 66,
     "46": 48,
     "47": 55,
     "48": 35,
     "49": 34,
     "50": 27,
     "51": 31,
     "52": 26,
     "53": 25,
     "54": 30,
     "55": 28,
     "56": 23,
     "57": 30,
     "58": 16,
     "59": 19,
     "60": 17,
     "61": 12,
     "62": 15,
     "63": 15,
     "64": 11,
     "65": 13,
     "66": 14,
     "67": 16,
     "68": 13,
     "69": 10,
     "70": 11,
     "71": 8,
     "72": 5,
     "73": 10,
     "74": 10,
     "75": 6,
     "76": 9,
     "77": 8,
     "78": 7,
     "79": 4,
     "80": 5,
     "81": 3,
     "82": 12,
     "83": 7,
     "84": 4,
     "85": 5,
     "86": 5,
     "87": 4,
     "88": 1,
     "89": 5,
     "90": 2,
     "91": 4,
     "92": 1,
     "93": 3,
     "94": 4,
     "95": 3,
     "96": 4,
     "97": 1,
     "98": 1,
     "99": 1,
     "101": 1,
     "104": 2,
     "105": 2,
     "108": 1,
     "109": 1,
     "112": 1,
     "114": 1,
     "117": 1,
     "118": 2,
     "125": 1,
     "126": 1,
     "129": 2,
     "132": 1,
     "139": 1,
     "140": 1,
     "141": 1,
     "142": 1,
     "146": 1
    },
    "glide_odd_steps_hist": {
     "1": 65536,
     "2": 16384,
     "3": 16384,
     "4": 6144,
     "5": 7168,
     "6": 3072,
     "7": 1920,
     "8": 2720,
     "9": 1384,
     "10": 1904,
     "11": 961,
     "12": 643,
     "13": 1027,
     "14": 551,
     "15": 794,
     "16": 408,
     "17": 591,
     "18": 349,
     "19": 256,
     "20": 366,
     "21": 207,
     "22": 302,
     "23": 182,
     "24": 128,
     "25": 183,
     "26": 102,
     "27": 139,
     "28": 91,
     "29": 150,
     "30": 82,
     "31": 61,
     "32": 99,
     "33": 64,
     "34": 86,
     "35": 55,
     "36": 31,
     "37": 44,
     "38": 31,
     "39": 41,
     "40": 24,
     "41": 43,
     "42": 21,
     "43": 23,
     "44": 37,
     "45": 14,
     "46": 32,
     "47": 15,
     "48": 13,
     "49": 18,
     "50": 10,
     "51": 15,
     "52": 13,
     "53": 12,
     "54": 18,
     "55": 8,
     "56": 11,
     "57": 6,
     "58": 7,
     "59": 7,
     "60": 8,
     "61": 12,
     "62": 6,
     "63": 11,
     "64": 4,
     "66": 3,
     "67": 3,
     "68": 8,
     "69": 3,
     "70": 3,
     "71": 1,
     "72": 1,
     "74": 2,
     "75": 1,
     "76": 3,
     "80": 1,
     "82": 1,
     "83": 1,
     "85": 1,
     "86": 1,
     "87": 1,
     "92": 2,
     "94": 1,
     "96": 1,
     "97": 1,
     "102": 1,
     "103": 1,
     "104": 1,
     "105": 1,
     "109": 1
    },
    "peak_excess_bits_hist": {
     "0": 21845,
     "1": 67067,
     "2": 24322,
     "3": 9612,
     "4": 4197,
     "5": 2064,
     "6": 960,
     "7": 483,
     "8": 266,
     "9": 113,
     "10": 63,
     "11": 37,
     "12": 31,
     "13": 3,
     "15": 9
    },
    "sum_delay": 9079654.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 2,
     "6": 9,
     "7": 8,
     "8": 24,
     "9": 29,
     "10": 46,
     "11": 53,
     "12": 89,
     "13": 107,
     "14": 154,
     "15": 161,
     "16": 223,
     "17": 258,
     "18": 330,
     "19": 407,
     "20": 462,
     "21": 568,
     "22": 587,
     "23": 647,
     "24": 783,
     "25": 783,
     "26": 857,
     "27": 1005,
     "28": 1072,
     "29": 1110,
     "30": 1224,
     "31": 1176,
     "32": 1248,
     "33": 1295,
     "34": 1361,
     "35": 1518,
     "36": 1546,
     "37": 1534,
     "38": 1637,
     "39": 1628,
     "40": 1570,
     "41": 1583,
     "42": 1683,
     "43": 1720,
     "44": 1737,
     "45": 1715,
     "46": 1746,
     "47": 1615,
     "48": 1644,
     "49": 1568,
     "50": 1648,
     "51": 1599,
     "52": 1658,
     "53": 1674,
     "54": 1591,
     "55": 1548,
     "56": 1492,
     "57": 1462,
     "58": 1449,
     "59": 1446,
     "60": 1476,
     "61": 1429,
     "62": 1470,
     "63": 1402,
     "64": 1373,
     "65": 1389,
     "66": 1326,
     "67": 1388,
     "68": 1424,
     "69": 1434,
     "70": 1401,
     "71": 1371,
     "72": 1325,
     "73": 1332,
     "74": 1336,
     "75": 1394,
     "76": 1407,
     "77": 1441,
     "78": 1458,
     "79": 1377,
     "80": 1346,
     "81": 1337,
     "82": 1345,
     "83": 1352,
     "84": 1380,
     "85": 1388,
     "86": 1365,
     "87": 1288,
     "88": 1302,
     "89": 1241,
     "90": 1199,
     "91": 1236,
     "92": 1261,
     "93": 1181,
     "94": 1226,
     "95": 1128,
     "96": 1079,
     "97": 1076,
     "98": 1076,
     "99": 1040,
     "100": 1038,
     "101": 1038,
     "102": 979,
     "103": 958,
     "104": 897,
     "105": 840,
     "106": 783,
     "107": 766,
     "108": 733,
     "109": 735,
     "110": 713,
     "111": 689,
     "112": 620,
     "113": 628,
     "114": 530,
     "115": 533,
     "116": 530,
     "117": 512,
     "118": 468,
     "119": 464,
     "120": 408,
     "121": 369,
     "122": 347,
     "123": 314,
     "124": 284,
     "125": 323,
     "126": 302,
     "127": 297,
     "128": 277,
     "129": 253,
     "130": 245,
     "131": 213,
     "132": 227,
     "133": 229,
     "134": 204,
     "135": 200,
     "136": 204,
     "137": 174,
     "138": 169,
     "139": 159,
     "140": 121,
     "141": 150,
     "142": 147,
     "143": 101,
     "144": 125,
     "145": 111,
     "146": 93,
     "147": 103,
     "148": 96,
     "149": 98,
     "150": 81,
     "151": 88,
     "152": 81,
     "153": 64,
     "154": 58,
     "155": 63,
     "156": 59,
     "157": 50,
     "158": 58,
     "159": 60,
     "160": 45,
     "161": 38,
     "162": 37,
     "163": 44,
     "164": 38,
     "165": 37,
     "166": 30,
     "167": 30,
     "168": 38,
     "169": 22,
     "170": 23,
     "171": 21,
     "172": 22,
     "173": 12,
     "174": 15,
     "175": 24,
     "176": 18,
     "177": 9,
     "178": 19,
     "179": 13,
     "180": 12,
     "181": 13,
     "182": 10,
     "183": 10,
     "184": 12,
     "185": 11,
     "186": 5,
     "187": 4,
     "188": 12,
     "189": 7,
     "190": 10,
     "191": 8,
     "192": 5,
     "193": 5,
     "194": 6,
     "195": 3,
     "196": 5,
     "197": 4,
     "198": 2,
     "199": 5,
     "200": 5,
     "202": 4,
     "203": 3,
     "204": 1,
     "205": 2,
     "206": 1,
     "207": 3,
     "208": 1,
     "209": 1,
     "210": 1,
     "211": 2,
     "212": 1,
     "213": 1,
     "215": 1,
     "217": 1,
     "219": 1,
     "220": 1,
     "222": 1,
     "225": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "232": 1,
     "243": 1
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 131072,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 131072.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -262143.0,
    "glide_hist": {
     "1": 131072
    },
    "glide_odd_steps_hist": {
     "0": 131072
    },
    "peak_excess_bits_hist": {
     "0": 131072
    },
    "sum_delay": 8260422.0,
    "n_delay": 131072.0,
    "delay_hist": {
     "1": 1,
     "3": 8,
     "4": 3,
     "5": 25,
     "6": 15,
     "7": 52,
     "8": 45,
     "9": 103,
     "10": 99,
     "11": 185,
     "12": 182,
     "13": 289,
     "14": 298,
     "15": 392,
     "16": 441,
     "17": 526,
     "18": 588,
     "19": 696,
     "20": 808,
     "21": 949,
     "22": 1025,
     "23": 1064,
     "24": 1117,
     "25": 1231,
     "26": 1303,
     "27": 1407,
     "28": 1383,
     "29": 1580,
     "30": 1591,
     "31": 1638,
     "32": 1628,
     "33": 1613,
     "34": 1642,
     "35": 1756,
     "36": 1864,
     "37": 1890,
     "38": 1889,
     "39": 1831,
     "40": 1775,
     "41": 1810,
     "42": 1778,
     "43": 1806,
     "44": 1858,
     "45": 1799,
     "46": 1739,
     "47": 1705,
     "48": 1578,
     "49": 1593,
     "50": 1534,
     "51": 1578,
     "52": 1573,
     "53": 1545,
     "54": 1561,
     "55": 1517,
     "56": 1432,
     "57": 1410,
     "58": 1285,
     "59": 1384,
     "60": 1347,
     "61": 1371,
     "62": 1370,
     "63": 1330,
     "64": 1341,
     "65": 1256,
     "66": 1258,
     "67": 1349,
     "68": 1363,
     "69": 1434,
     "70": 1350,
     "71": 1408,
     "72": 1334,
     "73": 1318,
     "74": 1370,
     "75": 1401,
     "76": 1475,
     "77": 1386,
     "78": 1408,
     "79": 1393,
     "80": 1308,
     "81": 1313,
     "82": 1289,
     "83": 1298,
     "84": 1302,
     "85": 1249,
     "86": 1303,
     "87": 1257,
     "88": 1208,
     "89": 1157,
     "90": 1103,
     "91": 1087,
     "92": 1131,
     "93": 1073,
     "94": 1121,
     "95": 1012,
     "96": 1004,
     "97": 936,
     "98": 875,
     "99": 866,
     "100": 903,
     "101": 879,
     "102": 846,
     "103": 797,
     "104": 734,
     "105": 665,
     "106": 604,
     "107": 580,
     "108": 549,
     "109": 535,
     "110": 509,
     "111": 468,
     "112": 465,
     "113": 431,
     "114": 377,
     "115": 369,
     "116": 377,
     "117": 335,
     "118": 316,
     "119": 284,
     "120": 249,
     "121": 234,
     "122": 212,
     "123": 203,
     "124": 200,
     "125": 192,
     "126": 185,
     "127": 188,
     "128": 162,
     "129": 166,
     "130": 132,
     "131": 122,
     "132": 128,
     "133": 136,
     "134": 109,
     "135": 138,
     "136": 109,
     "137": 103,
     "138": 101,
     "139": 94,
     "140": 88,
     "141": 78,
     "142": 59,
     "143": 73,
     "144": 76,
     "145": 56,
     "146": 61,
     "147": 61,
     "148": 50,
     "149": 45,
     "150": 32,
     "151": 46,
     "152": 40,
     "153": 35,
     "154": 39,
     "155": 35,
     "156": 33,
     "157": 26,
     "158": 29,
     "159": 28,
     "160": 29,
     "161": 20,
     "162": 20,
     "163": 17,
     "164": 19,
     "165": 17,
     "166": 14,
     "167": 16,
     "168": 13,
     "169": 17,
     "170": 13,
     "171": 15,
     "172": 13,
     "173": 11,
     "174": 9,
     "175": 8,
     "176": 6,
     "177": 9,
     "178": 8,
     "179": 6,
     "180": 5,
     "181": 2,
     "182": 5,
     "183": 5,
     "184": 3,
     "185": 2,
     "186": 1,
     "187": 2,
     "188": 1,
     "189": 3,
     "190": 3,
     "191": 3,
     "192": 3,
     "193": 2,
     "194": 1,
     "201": 1,
     "202": 1,
     "205": 1,
     "230": 1
    }
   },
   "max_glide": [
    146,
    381727
   ],
   "max_peak": {
    "bits": 34,
    "top64": "13232836059072561152",
    "n": 270271
   },
   "has_delay": true,
   "max_delay": [
    243,
    511935
   ],
   "basins": {
    "0": 262144
   },
   "mean_glide_odd_n": 5.2375946044921875,
   "mean_glide_odd_steps_odd_n": 3.492095947265625,
   "measured_drift_bits_per_odd_step": -0.41531639441355434
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1368526.0,
    "sum_glide_odd_steps": 912103.0,
    "sum_log2_drop": -380296.6031741206,
    "glide_hist": {
     "2": 131072,
     "3": 32768,
     "4": 16384,
     "5": 20480,
     "6": 10240,
     "7": 8704,
     "8": 7296,
     "9": 3776,
     "10": 2768,
     "11": 3288,
     "12": 3074,
     "13": 2438,
     "14": 2274,
     "15": 1866,
     "16": 1266,
     "17": 1080,
     "18": 1148,
     "19": 1085,
     "20": 1037,
     "21": 994,
     "22": 848,
     "23": 783,
     "24": 692,
     "25": 563,
     "26": 421,
     "27": 395,
     "28": 423,
     "29": 409,
     "30": 376,
     "31": 311,
     "32": 280,
     "33": 231,
     "34": 231,
     "35": 231,
     "36": 226,
     "37": 221,
     "38": 213,
     "39": 185,
     "40": 142,
     "41": 141,
     "42": 124,
     "43": 116,
     "44": 96,
     "45": 95,
     "46": 90,
     "47": 84,
     "48": 90,
     "49": 54,
     "50": 73,
     "51": 50,
     "52": 55,
     "53": 59,
     "54": 54,
     "55": 46,
     "56": 39,
     "57": 43,
     "58": 34,
     "59": 30,
     "60": 27,
     "61": 27,
     "62": 28,
     "63": 27,
     "64": 23,
     "65": 26,
     "66": 19,
     "67": 23,
     "68": 18,
     "69": 20,
     "70": 18,
     "71": 17,
     "72": 19,
     "73": 19,
     "74": 17,
     "75": 12,
     "76": 13,
     "77": 6,
     "78": 4,
     "79": 9,
     "80": 9,
     "81": 11,
     "82": 9,
     "83": 8,
     "84": 9,
     "85": 5,
     "86": 9,
     "87": 6,
     "88": 7,
     "89": 6,
     "90": 2,
     "91": 5,
     "92": 3,
     "93": 8,
     "94": 7,
     "95": 2,
     "96": 4,
     "97": 2,
     "98": 3,
     "99": 4,
     "100": 4,
     "101": 3,
     "102": 3,
     "103": 3,
     "104": 1,
     "105": 2,
     "106": 1,
     "107": 2,
     "108": 2,
     "109": 5,
     "110": 1,
     "112": 2,
     "113": 1,
     "114": 1,
     "115": 1,
     "116": 1,
     "117": 1,
     "118": 3,
     "119": 1,
     "120": 1,
     "121": 1,
     "124": 1,
     "125": 2,
     "126": 2,
     "127": 1,
     "128": 1,
     "129": 1,
     "130": 1,
     "131": 1,
     "133": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "139": 1,
     "140": 1,
     "141": 1,
     "149": 1,
     "151": 1,
     "152": 1,
     "159": 1
    },
    "glide_odd_steps_hist": {
     "1": 131072,
     "2": 32768,
     "3": 32768,
     "4": 12288,
     "5": 14336,
     "6": 6144,
     "7": 3840,
     "8": 5440,
     "9": 2768,
     "10": 3808,
     "11": 1922,
     "12": 1310,
     "13": 1991,
     "14": 1128,
     "15": 1588,
     "16": 862,
     "17": 1269,
     "18": 678,
     "19": 456,
     "20": 738,
     "21": 400,
     "22": 644,
     "23": 322,
     "24": 251,
     "25": 409,
     "26": 222,
     "27": 381,
     "28": 193,
     "29": 281,
     "30": 165,
     "31": 107,
     "32": 184,
     "33": 105,
     "34": 158,
     "35": 88,
     "36": 68,
     "37": 91,
     "38": 57,
     "39": 97,
     "40": 46,
     "41": 72,
     "42": 39,
     "43": 33,
     "44": 55,
     "45": 33,
     "46": 47,
     "47": 27,
     "48": 24,
     "49": 40,
     "50": 12,
     "51": 40,
     "52": 21,
     "53": 16,
     "54": 20,
     "55": 12,
     "56": 11,
     "57": 9,
     "58": 24,
     "59": 14,
     "60": 9,
     "61": 12,
     "62": 10,
     "63": 11,
     "64": 8,
     "65": 4,
     "66": 10,
     "67": 4,
     "68": 7,
     "69": 6,
     "70": 5,
     "71": 4,
     "72": 3,
     "73": 6,
     "74": 2,
     "75": 3,
     "76": 3,
     "77": 3,
     "78": 3,
     "79": 4,
     "80": 2,
     "81": 1,
     "82": 1,
     "83": 2,
     "85": 4,
     "87": 2,
     "88": 2,
     "90": 1,
     "91": 2,
     "92": 2,
     "94": 1,
     "95": 2,
     "96": 1,
     "97": 1,
     "99": 1,
     "100": 1,
     "102": 3,
     "104": 1,
     "107": 1,
     "109": 1,
     "110": 1,
     "111": 1,
     "115": 1
    },
    "peak_excess_bits_hist": {
     "0": 43691,
     "1": 134131,
     "2": 48647,
     "3": 19276,
     "4": 8397,
     "5": 4085,
     "6": 2009,
     "7": 991,
     "8": 455,
     "9": 222,
     "10": 113,
     "11": 77,
     "12": 25,
     "13": 6,
     "14": 15,
     "15": 3,
     "16": 1
    },
    "sum_delay": 19078949.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "3": 1,
     "4": 3,
     "5": 2,
     "6": 11,
     "7": 11,
     "8": 27,
     "9": 30,
     "10": 55,
     "11": 67,
     "12": 115,
     "13": 138,
     "14": 191,
     "15": 217,
     "16": 322,
     "17": 359,
     "18": 446,
     "19": 554,
     "20": 694,
     "21": 784,
     "22": 876,
     "23": 1010,
     "24": 1118,
     "25": 1223,
     "26": 1442,
     "27": 1467,
     "28": 1736,
     "29": 1849,
     "30": 1965,
     "31": 2010,
     "32": 2153,
     "33": 2191,
     "34": 2390,
     "35": 2558,
     "36": 2676,
     "37": 2907,
     "38": 2830,
     "39": 2869,
     "40": 2914,
     "41": 2935,
     "42": 3036,
     "43": 3206,
     "44": 3339,
     "45": 3252,
     "46": 3268,
     "47": 3208,
     "48": 3137,
     "49": 3151,
     "50": 3175,
     "51": 3124,
     "52": 3278,
     "53": 3294,
     "54": 3213,
     "55": 3234,
     "56": 3033,
     "57": 2890,
     "58": 2972,
     "59": 2877,
     "60": 2879,
     "61": 2991,
     "62": 3044,
     "63": 2886,
     "64": 2873,
     "65": 2815,
     "66": 2756,
     "67": 2899,
     "68": 2878,
     "69": 2909,
     "70": 2810,
     "71": 2806,
     "72": 2669,
     "73": 2653,
     "74": 2687,
     "75": 2758,
     "76": 2844,
     "77": 2841,
     "78": 2800,
     "79": 2800,
     "80": 2704,
     "81": 2736,
     "82": 2691,
     "83": 2710,
     "84": 2758,
     "85": 2747,
     "86": 2758,
     "87": 2669,
     "88": 2616,
     "89": 2451,
     "90": 2540,
     "91": 2498,
     "92": 2523,
     "93": 2567,
     "94": 2494,
     "95": 2473,
     "96": 2322,
     "97": 2265,
     "98": 2246,
     "99": 2184,
     "100": 2208,
     "101": 2198,
     "102": 2164,
     "103": 2095,
     "104": 1998,
     "105": 1860,
     "106": 1740,
     "107": 1710,
     "108": 1669,
     "109": 1645,
     "110": 1613,
     "111": 1569,
     "112": 1512,
     "113": 1351,
     "114": 1305,
     "115": 1268,
     "116": 1280,
     "117": 1205,
     "118": 1181,
     "119": 1048,
     "120": 1001,
     "121": 956,
     "122": 896,
     "123": 820,
     "124": 761,
     "125": 746,
     "126": 750,
     "127": 718,
     "128": 672,
     "129": 653,
     "130": 621,
     "131": 594,
     "132": 577,
     "133": 538,
     "134": 529,
     "135": 511,
     "136": 473,
     "137": 412,
     "138": 452,
     "139": 374,
     "140": 362,
     "141": 353,
     "142": 347,
     "143": 336,
     "144": 324,
     "145": 274,
     "146": 277,
     "147": 263,
     "148": 256,
     "149": 242,
     "150": 226,
     "151": 242,
     "152": 198,
     "153": 174,
     "154": 191,
     "155": 167,
     "156": 142,
     "157": 186,
     "158": 146,
     "159": 137,
     "160": 122,
     "161": 136,
     "162": 127,
     "163": 115,
     "164": 100,
     "165": 115,
     "166": 95,
     "167": 93,
     "168": 78,
     "169": 70,
     "170": 71,
     "171": 67,
     "172": 60,
     "173": 63,
     "174": 69,
     "175": 49,
     "176": 52,
     "177": 49,
     "178": 49,
     "179": 36,
     "180": 43,
     "181": 35,
     "182": 40,
     "183": 32,
     "184": 32,
     "185": 26,
     "186": 18,
     "187": 30,
     "188": 25,
     "189": 22,
     "190": 23,
     "191": 17,
     "192": 21,
     "193": 21,
     "194": 19,
     "195": 21,
     "196": 13,
     "197": 14,
     "198": 15,
     "199": 9,
     "200": 15,
     "201": 9,
     "202": 8,
     "203": 7,
     "204": 6,
     "205": 5,
     "206": 8,
     "207": 5,
     "208": 4,
     "209": 9,
     "210": 2,
     "211": 4,
     "212": 2,
     "213": 1,
     "214": 2,
     "215": 7,
     "216": 3,
     "217": 2,
     "218": 4,
     "219": 4,
     "220": 5,
     "221": 5,
     "222": 4,
     "223": 1,
     "224": 2,
     "225": 2,
     "227": 1,
     "228": 3,
     "229": 2,
     "230": 2,
     "231": 2,
     "232": 2,
     "234": 3,
     "238": 1,
     "242": 1,
     "243": 2,
     "246": 1,
     "248": 1,
     "251": 1,
     "256": 1,
     "264": 1,
     "266": 1,
     "267": 1,
     "276": 1
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 262144,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 262144.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -524287.0,
    "glide_hist": {
     "1": 262144
    },
    "glide_odd_steps_hist": {
     "0": 262144
    },
    "peak_excess_bits_hist": {
     "0": 262144
    },
    "sum_delay": 17471148.0,
    "n_delay": 262144.0,
    "delay_hist": {
     "1": 1,
     "3": 9,
     "4": 3,
     "5": 28,
     "6": 17,
     "7": 61,
     "8": 53,
     "9": 127,
     "10": 128,
     "11": 231,
     "12": 235,
     "13": 378,
     "14": 405,
     "15": 546,
     "16": 602,
     "17": 749,
     "18": 846,
     "19": 1026,
     "20": 1215,
     "21": 1411,
     "22": 1593,
     "23": 1651,
     "24": 1764,
     "25": 2014,
     "26": 2086,
     "27": 2264,
     "28": 2388,
     "29": 2652,
     "30": 2701,
     "31": 2862,
     "32": 2804,
     "33": 2861,
     "34": 2937,
     "35": 3117,
     "36": 3382,
     "37": 3436,
     "38": 3423,
     "39": 3468,
     "40": 3403,
     "41": 3380,
     "42": 3361,
     "43": 3489,
     "44": 3578,
     "45": 3536,
     "46": 3454,
     "47": 3451,
     "48": 3193,
     "49": 3237,
     "50": 3102,
     "51": 3226,
     "52": 3172,
     "53": 3203,
     "54": 3235,
     "55": 3108,
     "56": 2980,
     "57": 2902,
     "58": 2747,
     "59": 2833,
     "60": 2793,
     "61": 2847,
     "62": 2799,
     "63": 2800,
     "64": 2743,
     "65": 2629,
     "66": 2647,
     "67": 2675,
     "68": 2751,
     "69": 2858,
     "70": 2784,
     "71": 2809,
     "72": 2705,
     "73": 2643,
     "74": 2702,
     "75": 2737,
     "76": 2869,
     "77": 2793,
     "78": 2849,
     "79": 2851,
     "80": 2685,
     "81": 2659,
     "82": 2626,
     "83": 2643,
     "84": 2654,
     "85": 2629,
     "86": 2691,
     "87": 2622,
     "88": 2496,
     "89": 2459,
     "90": 2344,
     "91": 2286,
     "92": 2367,
     "93": 2334,
     "94": 2302,
     "95": 2238,
     "96": 2132,
     "97": 2015,
     "98": 1951,
     "99": 1942,
     "100": 1943,
     "101": 1917,
     "102": 1884,
     "103": 1776,
     "104": 1692,
     "105": 1562,
     "106": 1444,
     "107": 1363,
     "108": 1315,
     "109": 1268,
     "110": 1244,
     "111": 1181,
     "112": 1154,
     "113": 1051,
     "114": 1005,
     "115": 899,
     "116": 910,
     "117": 865,
     "118": 828,
     "119": 752,
     "120": 713,
     "121": 642,
     "122": 581,
     "123": 550,
     "124": 514,
     "125": 476,
     "126": 508,
     "127": 490,
     "128": 459,
     "129": 443,
     "130": 385,
     "131": 367,
     "132": 341,
     "133": 363,
     "134": 338,
     "135": 342,
     "136": 309,
     "137": 307,
     "138": 275,
     "139": 263,
     "140": 247,
     "141": 199,
     "142": 209,
     "143": 220,
     "144": 177,
     "145": 181,
     "146": 172,
     "147": 154,
     "148": 153,
     "149": 141,
     "150": 130,
     "151": 127,
     "152": 128,
     "153": 116,
     "154": 103,
     "155": 93,
     "156": 96,
     "157": 85,
     "158": 79,
     "159": 86,
     "160": 89,
     "161": 65,
     "162": 58,
     "163": 54,
     "164": 63,
     "165": 55,
     "166": 51,
     "167": 46,
     "168": 43,
     "169": 55,
     "170": 35,
     "171": 38,
     "172": 34,
     "173": 33,
     "174": 21,
     "175": 23,
     "176": 30,
     "177": 27,
     "178": 17,
     "179": 25,
     "180": 18,
     "181": 14,
     "182": 18,
     "183": 15,
     "184": 13,
     "185": 14,
     "186": 12,
     "187": 7,
     "188": 5,
     "189": 15,
     "190": 10,
     "191": 13,
     "192": 11,
     "193": 7,
     "194": 6,
     "195": 6,
     "196": 3,
     "197": 5,
     "198": 4,
     "199": 2,
     "200": 5,
     "201": 6,
     "202": 1,
     "203": 4,
     "204": 3,
     "205": 2,
     "206": 2,
     "207": 1,
     "208": 3,
     "209": 1,
     "210": 1,
     "211": 1,
     "212": 2,
     "213": 1,
     "214": 1,
     "216": 1,
     "218": 1,
     "220": 1,
     "221": 1,
     "223": 1,
     "226": 1,
     "228": 1,
     "229": 1,
     "230": 2,
     "233": 1,
     "244": 1
    }
   },
   "max_glide": [
    159,
    1027431
   ],
   "max_peak": {
    "bits": 36,
    "top64": "12111694447712927744",
    "n": 1042431
   },
   "has_delay": true,
   "max_delay": [
    276,
    837799
   ],
   "basins": {
    "0": 524288
   },
   "mean_glide_odd_n": 5.220512390136719,
   "mean_glide_odd_steps_odd_n": 3.4793968200683594,
   "measured_drift_bits_per_odd_step": -0.4169448002847492
  },
  "21": {
   "k": 21,
   "range": [
    1048576,
    2097152
   ],
   "next_n": 2097152,
   "complete": true,
   "odd": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2739037.0,
    "sum_glide_odd_steps": 1825692.0,
    "sum_log2_drop": -759925.2971925258,
    "glide_hist": {
     "2": 262144,
     "3": 65536,
     "4": 32768,
     "5": 40960,
     "6": 20480,
     "7": 17408,
     "8": 14592,
     "9": 7552,
     "10": 5536,
     "11": 6576,
     "12": 6148,
     "13": 4877,
     "14": 4549,
     "15": 3737,
     "16": 2558,
     "17": 2154,
     "18": 2343,
     "19": 2273,
     "20": 2007,
     "21": 1904,
     "22": 1756,
     "23": 1520,
     "24": 1335,
     "25": 1081,
     "26": 837,
     "27": 843,
     "28": 824,
     "29": 840,
     "30": 728,
     "31": 644,
     "32": 567,
     "33": 469,
     "34": 444,
     "35": 481,
     "36": 432,
     "37": 396,
     "38": 386,
     "39": 348,
     "40": 317,
     "41": 286,
     "42": 242,
     "43": 195,
     "44": 196,
     "45": 194,
     "46": 179,
     "47": 167,
     "48": 164,
     "49": 136,
     "50": 110,
     "51": 126,
     "52": 115,
     "53": 126,
     "54": 108,
     "55": 100,
     "56": 89,
     "57": 96,
     "58": 72,
     "59": 78,
     "60": 60,
     "61": 83,
     "62": 61,
     "63": 65,
     "64": 47,
     "65": 46,
     "66": 59,
     "67": 50,
     "68": 43,
     "69": 49,
     "70": 34,
     "71": 24,
     "72": 22,
     "73": 29,
     "74": 31,
     "75": 25,
     "76": 21,
     "77": 29,
     "78": 26,
     "79": 13,
     "80": 20,
     "81": 20,
     "82": 16,
     "83": 11,
     "84": 17,
     "85": 19,
     "86": 12,
     "87": 15,
     "88": 8,
     "89": 10,
     "90": 6,
     "91": 8,
     "92": 11,
     "93": 10,
     "94": 11,
     "95": 5,
     "96": 7,
     "97": 9,
     "98": 4,
     "99": 4,
     "100": 13,
     "101": 7,
     "102": 2,
     "103": 4,
     "104": 4,
     "105": 3,
     "106": 3,
     "107": 3,
     "108": 3,
     "109": 4,
     "110": 3,
     "111": 2,
     "112": 7,
     "113": 5,
     "114": 1,
     "115": 2,
     "116": 1,
     "117": 2,
     "118": 4,
     "121": 2,
     "122": 3,
     "123": 3,
     "124": 4,
     "125": 1,
     "126": 2,
     "127": 1,
     "129": 3,
     "131": 1,
     "132": 1,
     "133": 2,
     "136": 1,
     "137": 1,
     "139": 2,
     "140": 2,
     "141": 1,
     "143": 1,
     "149": 1,
     "151": 1,
     "152": 1,
     "155": 1,
     "156": 2,
     "158": 1,
     "159": 1,
     "161": 1,
     "166": 1,
     "167": 1,
     "184": 1,
     "185": 2,
     "186": 1
    },
    "glide_odd_steps_hist": {
     "1": 262144,
     "2": 65536,
     "3": 65536,
     "4": 24576,
     "5": 28672,
     "6": 12288,
     "7": 7680,
     "8": 10880,
     "9": 5536,
     "10": 7616,
     "11": 3844,
     "12": 2652,
     "13": 4032,
     "14": 2183,
     "15": 3241,
     "16": 1743,
     "17": 2481,
     "18": 1265,
     "19": 914,
     "20": 1468,
     "21": 848,
     "22": 1232,
     "23": 721,
     "24": 537,
     "25": 817,
     "26": 435,
     "27": 684,
     "28": 379,
     "29": 571,
     "30": 297,
     "31": 200,
     "32": 345,
     "33": 209,
     "34": 308,
     "35": 174,
     "36": 105,
     "37": 217,
     "38": 115,
     "39": 200,
     "40": 117,
     "41": 160,
     "42": 91,
     "43": 81,
     "44": 116,
     "45": 81,
     "46": 93,
     "47": 68,
     "48": 51,
     "49": 74,
     "50": 55,
     "51": 75,
     "52": 35,
     "53": 18,
     "54": 43,
     "55": 29,
     "56": 36,
     "57": 25,
     "58": 37,
     "59": 27,
     "60": 13,
     "61": 29,
     "62": 13,
     "63": 27,
     "64": 14,
     "65": 13,
     "66": 10,
     "67": 8,
     "68": 15,
     "69": 10,
     "70": 16,
     "71": 5,
     "72": 8,
     "73": 14,
     "74": 5,
     "75": 4,
     "76": 5,
     "77": 3,
     "78": 8,
     "79": 2,
     "80": 2,
     "81": 5,
     "82": 8,
     "83": 4,
     "84": 1,
     "85": 6,
     "86": 1,
     "87": 4,
     "88": 2,
     "89": 1,
     "90": 4,
     "91": 3,
     "92": 2,
     "94": 2,
     "95": 2,
     "96": 1,
     "97": 3,
     "99": 1,
     "101": 1,
     "102": 1,
     "103": 1,
     "106": 1,
     "107": 1,
     "109": 2,
     "111": 1,
     "112": 2,
     "113": 1,
     "114": 1,
     "115": 1,
     "116": 2,
     "117": 1,
     "118": 1,
     "134": 1,
     "135": 1,
     "140": 1,
     "141": 1
    },
    "peak_excess_bits_hist": {
     "0": 87381,
     "1": 268264,
     "2": 97305,
     "3": 38592,
     "4": 16706,
     "5": 8193,
     "6": 4087,
     "7": 1889,
     "8": 940,
     "9": 458,
     "10": 250,
     "11": 98,
     "12": 64,
     "13": 38,
     "14": 10,
     "15": 8,
     "16": 5
    },
    "sum_delay": 40041392.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 2,
     "6": 12,
     "7": 12,
     "8": 30,
     "9": 34,
     "10": 67,
     "11": 81,
     "12": 149,
     "13": 174,
     "14": 246,
     "15": 309,
     "16": 400,
     "17": 499,
     "18": 613,
     "19": 795,
     "20": 941,
     "21": 1152,
     "22": 1303,
     "23": 1461,
     "24": 1669,
     "25": 1856,
     "26": 2182,
     "27": 2376,
     "28": 2667,
     "29": 2959,
     "30": 3199,
     "31": 3304,
     "32": 3606,
     "33": 3669,
     "34": 4071,
     "35": 4268,
     "36": 4667,
     "37": 4894,
     "38": 5090,
     "39": 5132,
     "40": 5232,
     "41": 5130,
     "42": 5495,
     "43": 5808,
     "44": 5815,
     "45": 6059,
     "46": 6181,
     "47": 6106,
     "48": 6063,
     "49": 5962,
     "50": 5936,
     "51": 6081,
     "52": 6307,
     "53": 6325,
     "54": 6419,
     "55": 6280,
     "56": 6036,
     "57": 5858,
     "58": 5810,
     "59": 5781,
     "60": 5988,
     "61": 6056,
     "62": 5932,
     "63": 5950,
     "64": 5816,
     "65": 5678,
     "66": 5763,
     "67": 5712,
     "68": 5794,
     "69": 5828,
     "70": 5808,
     "71": 5608,
     "72": 5582,
     "73": 5483,
     "74": 5326,
     "75": 5558,
     "76": 5477,
     "77": 5498,
     "78": 5681,
     "79": 5575,
     "80": 5562,
     "81": 5406,
     "82": 5360,
     "83": 5404,
     "84": 5444,
     "85": 5590,
     "86": 5580,
     "87": 5500,
     "88": 5273,
     "89": 5249,
     "90": 5160,
     "91": 5062,
     "92": 5232,
     "93": 5237,
     "94": 5210,
     "95": 5105,
     "96": 4940,
     "97": 4917,
     "98": 4651,
     "99": 4623,
     "100": 4670,
     "101": 4635,
     "102": 4537,
     "103": 4512,
     "104": 4329,
     "105": 4021,
     "106": 3875,
     "107": 3772,
     "108": 3727,
     "109": 3575,
     "110": 3680,
     "111": 3487,
     "112": 3305,
     "113": 3188,
     "114": 3063,
     "115": 2919,
     "116": 2854,
     "117": 2742,
     "118": 2739,
     "119": 2556,
     "120": 2426,
     "121": 2272,
     "122": 2080,
     "123": 1985,
     "124": 1899,
     "125": 1895,
     "126": 1755,
     "127": 1727,
     "128": 1604,
     "129": 1619,
     "130": 1516,
     "131": 1451,
     "132": 1381,
     "133": 1344,
     "134": 1318,
     "135": 1247,
     "136": 1178,
     "137": 1119,
     "138": 1037,
     "139": 947,
     "140": 943,
     "141": 895,
     "142": 846,
     "143": 814,
     "144": 768,
     "145": 791,
     "146": 705,
     "147": 699,
     "148": 658,
     "149": 604,
     "150": 631,
     "151": 561,
     "152": 533,
     "153": 557,
     "154": 452,
     "155": 457,
     "156": 443,
     "157": 428,
     "158": 408,
     "159": 374,
     "160": 363,
     "161": 361,
     "162": 310,
     "163": 290,
     "164": 290,
     "165": 277,
     "166": 258,
     "167": 247,
     "168": 227,
     "169": 226,
     "170": 207,
     "171": 196,
     "172": 190,
     "173": 180,
     "174": 176,
     "175": 162,
     "176": 159,
     "177": 138,
     "178": 133,
     "179": 124,
     "180": 134,
     "181": 99,
     "182": 112,
     "183": 95,
     "184": 84,
     "185": 80,
     "186": 79,
     "187": 86,
     "188": 74,
     "189": 70,
     "190": 62,
     "191": 60,
     "192": 63,
     "193": 61,
     "194": 50,
     "195": 55,
     "196": 44,
     "197": 46,
     "198": 42,
     "199": 40,
     "200": 43,
     "201": 27,
     "202": 23,
     "203": 30,
     "204": 23,
     "205": 29,
     "206": 32,
     "207": 21,
     "208": 22,
     "209": 24,
     "210": 13,
     "211": 19,
     "212": 17,
     "213": 15,
     "214": 18,
     "215": 8,
     "216": 11,
     "217": 16,
     "218": 12,
     "219": 13,
     "220": 16,
     "221": 11,
     "222": 8,
     "223": 6,
     "224": 9,
     "225": 5,
     "226": 2,
     "227": 8,
     "228": 10,
     "229": 7,
     "230": 5,
     "231": 4,
     "232": 7,
     "233": 5,
     "234": 6,
     "235": 1,
     "236": 5,
     "237": 4,
     "238": 3,
     "239": 2,
     "240": 2,
     "241": 3,
     "242": 3,
     "243": 1,
     "244": 3,
     "245": 1,
     "246": 2,
     "247": 1,
     "248": 1,
     "250": 1,
     "251": 3,
     "255": 1,
     "256": 2,
     "259": 2,
     "260": 1,
     "262": 2,
     "263": 1,
     "264": 2,
     "265": 2,
     "266": 2,
     "267": 2,
     "269": 2,
     "272": 1,
     "274": 2,
     "275": 1,
     "276": 1,
     "277": 1,
     "278": 1,
     "279": 1,
     "281": 1,
     "284": 1
    }
   },
   "even": {
    "count": 524288,
    "outcomes": {
     "drop": 524288,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 524288.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1048575.0,
    "glide_hist": {
     "1": 524288
    },
    "glide_odd_steps_hist": {
     "0": 524288
    },
    "peak_excess_bits_hist": {
     "0": 524288
    },
    "sum_delay": 36812241.0,
    "n_delay": 524288.0,
    "delay_hist": {
     "1": 1,
     "3": 9,
     "4": 4,
     "5": 31,
     "6": 19,
     "7": 72,
     "8": 64,
     "9": 154,
     "10": 158,
     "11": 286,
     "12": 302,
     "13": 493,
     "14": 543,
     "15": 737,
     "16": 819,
     "17": 1071,
     "18": 1205,
     "19": 1472,
     "20": 1769,
     "21": 2105,
     "22": 2377,
     "23": 2527,
     "24": 2774,
     "25": 3132,
     "26": 3309,
     "27": 3706,
     "28": 3855,
     "29": 4388,
     "30": 4550,
     "31": 4827,
     "32": 4814,
     "33": 5014,
     "34": 5128,
     "35": 5507,
     "36": 5940,
     "37": 6112,
     "38": 6330,
     "39": 6298,
     "40": 6272,
     "41": 6294,
     "42": 6296,
     "43": 6525,
     "44": 6784,
     "45": 6875,
     "46": 6706,
     "47": 6719,
     "48": 6401,
     "49": 6374,
     "50": 6253,
     "51": 6401,
     "52": 6296,
     "53": 6481,
     "54": 6529,
     "55": 6321,
     "56": 6214,
     "57": 5935,
     "58": 5637,
     "59": 5805,
     "60": 5670,
     "61": 5726,
     "62": 5790,
     "63": 5844,
     "64": 5629,
     "65": 5502,
     "66": 5462,
     "67": 5431,
     "68": 5650,
     "69": 5736,
     "70": 5693,
     "71": 5619,
     "72": 5511,
     "73": 5312,
     "74": 5355,
     "75": 5424,
     "76": 5627,
     "77": 5637,
     "78": 5690,
     "79": 5651,
     "80": 5485,
     "81": 5363,
     "82": 5362,
     "83": 5334,
     "84": 5364,
     "85": 5387,
     "86": 5438,
     "87": 5380,
     "88": 5165,
     "89": 5075,
     "90": 4795,
     "91": 4826,
     "92": 4865,
     "93": 4857,
     "94": 4869,
     "95": 4732,
     "96": 4605,
     "97": 4337,
     "98": 4216,
     "99": 4188,
     "100": 4127,
     "101": 4125,
     "102": 4082,
     "103": 3940,
     "104": 3787,
     "105": 3560,
     "106": 3304,
     "107": 3103,
     "108": 3025,
     "109": 2937,
     "110": 2889,
     "111": 2794,
     "112": 2723,
     "113": 2563,
     "114": 2356,
     "115": 2204,
     "116": 2178,
     "117": 2145,
     "118": 2033,
     "119": 1933,
     "120": 1761,
     "121": 1643,
     "122": 1537,
     "123": 1446,
     "124": 1334,
     "125": 1237,
     "126": 1254,
     "127": 1240,
     "128": 1177,
     "129": 1115,
     "130": 1038,
     "131": 988,
     "132": 935,
     "133": 940,
     "134": 876,
     "135": 871,
     "136": 820,
     "137": 780,
     "138": 687,
     "139": 715,
     "140": 621,
     "141": 561,
     "142": 562,
     "143": 567,
     "144": 513,
     "145": 505,
     "146": 446,
     "147": 431,
     "148": 416,
     "149": 397,
     "150": 372,
     "151": 353,
     "152": 370,
     "153": 314,
     "154": 277,
     "155": 284,
     "156": 263,
     "157": 227,
     "158": 265,
     "159": 232,
     "160": 226,
     "161": 187,
     "162": 194,
     "163": 181,
     "164": 178,
     "165": 155,
     "166": 166,
     "167": 141,
     "168": 136,
     "169": 133,
     "170": 105,
     "171": 109,
     "172": 101,
     "173": 93,
     "174": 84,
     "175": 92,
     "176": 79,
     "177": 79,
     "178": 66,
     "179": 74,
     "180": 54,
     "181": 57,
     "182": 53,
     "183": 55,
     "184": 45,
     "185": 46,
     "186": 38,
     "187": 25,
     "188": 35,
     "189": 40,
     "190": 32,
     "191": 36,
     "192": 28,
     "193": 28,
     "194": 27,
     "195": 25,
     "196": 24,
     "197": 18,
     "198": 18,
     "199": 17,
     "200": 14,
     "201": 21,
     "202": 10,
     "203": 12,
     "204": 10,
     "205": 8,
     "206": 7,
     "207": 9,
     "208": 8,
     "209": 5,
     "210": 10,
     "211": 3,
     "212": 6,
     "213": 3,
     "214": 2,
     "215": 2,
     "216": 8,
     "217": 3,
     "218": 3,
     "219": 4,
     "220": 5,
     "221": 6,
     "222": 5,
     "223": 5,
     "224": 1,
     "225": 2,
     "226": 3,
     "228": 2,
     "229": 4,
     "230": 4,
     "231": 2,
     "232": 2,
     "233": 3,
     "235": 3,
     "239": 1,
     "243": 1,
     "244": 3,
     "247": 1,
     "249": 1,
     "252": 1,
     "257": 1,
     "265": 1,
     "267": 1,
     "268": 1,
     "277": 1
    }
   },
   "max_glide": [
    186,
    1394431
   ],
   "max_peak": {
    "bits": 37,
    "top64": "10530345667878977536",
    "n": 1988859
   },
   "has_delay": true,
   "max_delay": [
    284,
    1723519
   ],
   "basins": {
    "0": 1048576
   },
   "mean_glide_odd_n": 5.224298477172852,
   "mean_glide_odd_steps_odd_n": 3.4822311401367188,
   "measured_drift_bits_per_odd_step": -0.41623959418813566
  },
  "22": {
   "k": 22,
   "range": [
    2097152,
    4194304
   ],
   "next_n": 4194304,
   "complete": true,
   "odd": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5492339.0,
    "sum_glide_odd_steps": 3661303.0,
    "sum_log2_drop": -1519751.6960634205,
    "glide_hist": {
     "2": 524288,
     "3": 131072,
     "4": 65536,
     "5": 81920,
     "6": 40960,
     "7": 34816,
     "8": 29184,
     "9": 15104,
     "10": 11072,
     "11": 13152,
     "12": 12296,
     "13": 9754,
     "14": 9099,
     "15": 7479,
     "16": 5099,
     "17": 4364,
     "18": 4672,
     "19": 4493,
     "20": 3995,
     "21": 3696,
     "22": 3302,
     "23": 3099,
     "24": 2656,
     "25": 2149,
     "26": 1769,
     "27": 1631,
     "28": 1680,
     "29": 1553,
     "30": 1534,
     "31": 1346,
     "32": 1088,
     "33": 911,
     "34": 864,
     "35": 870,
     "36": 846,
     "37": 801,
     "38": 803,
     "39": 751,
     "40": 578,
     "41": 562,
     "42": 461,
     "43": 398,
     "44": 413,
     "45": 422,
     "46": 404,
     "47": 373,
     "48": 319,
     "49": 295,
     "50": 257,
     "51": 255,
     "52": 255,
     "53": 254,
     "54": 284,
     "55": 214,
     "56": 194,
     "57": 180,
     "58": 169,
     "59": 134,
     "60": 130,
     "61": 159,
     "62": 137,
     "63": 128,
     "64": 107,
     "65": 114,
     "66": 89,
     "67": 94,
     "68": 89,
     "69": 75,
     "70": 69,
     "71": 82,
     "72": 66,
     "73": 66,
     "74": 52,
     "75": 43,
     "76": 53,
     "77": 61,
     "78": 44,
     "79": 44,
     "80": 40,
     "81": 40,
     "82": 37,
     "83": 41,
     "84": 39,
     "85": 35,
     "86": 32,
     "87": 37,
     "88": 36,
     "89": 14,
     "90": 17,
     "91": 11,
     "92": 22,
     "93": 13,
     "94": 21,
     "95": 18,
     "96": 18,
     "97": 21,
     "98": 13,
     "99": 11,
     "100": 10,
     "101": 11,
     "102": 10,
     "103": 8,
     "104": 10,
     "105": 7,
     "106": 6,
     "107": 3,
     "108": 3,
     "109": 4,
     "110": 6,
     "111": 7,
     "112": 8,
     "113": 9,
     "114": 2,
     "115": 3,
     "116": 3,
     "117": 4,
     "118": 9,
     "119": 7,
     "120": 5,
     "121": 5,
     "122": 8,
     "123": 5,
     "124": 7,
     "125": 4,
     "126": 3,
     "127": 6,
     "128": 4,
     "129": 4,
     "130": 4,
     "131": 3,
     "132": 1,
     "134": 1,
     "135": 4,
     "136": 3,
     "137": 1,
     "138": 3,
     "139": 2,
     "141": 1,
     "143": 1,
     "144": 1,
     "145": 1,
     "146": 1,
     "148": 1,
     "149": 3,
     "150": 1,
     "151": 1,
     "152": 2,
     "153": 2,
     "154": 2,
     "155": 3,
     "157": 1,
     "161": 1,
     "165": 1,
     "167": 2,
     "170": 1,
     "174": 1,
     "183": 1,
     "185": 1,
     "186": 1
    },
    "glide_odd_steps_hist": {
     "1": 524288,
     "2": 131072,
     "3": 131072,
     "4": 49152,
     "5": 57344,
     "6": 24576,
     "7": 15360,
     "8": 21760,
     "9": 11072,
     "10": 15232,
     "11": 7688,
     "12": 5304,
     "13": 8045,
     "14": 4405,
     "15": 6343,
     "16": 3364,
     "17": 4872,
     "18": 2567,
     "19": 1879,
     "20": 2974,
     "21": 1665,
     "22": 2512,
     "23": 1362,
     "24": 938,
     "25": 1570,
     "26": 899,
     "27": 1322,
     "28": 778,
     "29": 1130,
     "30": 566,
     "31": 437,
     "32": 774,
     "33": 409,
     "34": 669,
     "35": 395,
     "36": 267,
     "37": 440,
     "38": 272,
     "39": 446,
     "40": 227,
     "41": 351,
     "42": 213,
     "43": 158,
     "44": 236,
     "45": 142,
     "46": 217,
     "47": 120,
     "48": 113,
     "49": 157,
     "50": 85,
     "51": 144,
     "52": 78,
     "53": 51,
     "54": 92,
     "55": 62,
     "56": 83,
     "57": 44,
     "58": 101,
     "59": 42,
     "60": 47,
     "61": 59,
     "62": 36,
     "63": 55,
     "64": 26,
     "65": 15,
     "66": 43,
     "67": 15,
     "68": 38,
     "69": 8,
     "70": 39,
     "71": 19,
     "72": 6,
     "73": 15,
     "74": 9,
     "75": 23,
     "76": 8,
     "77": 3,
     "78": 7,
     "79": 7,
     "80": 7,
     "81": 10,
     "82": 11,
     "83": 5,
     "84": 8,
     "85": 8,
     "86": 4,
     "87": 11,
     "88": 6,
     "89": 7,
     "90": 6,
     "91": 7,
     "92": 9,
     "93": 6,
     "94": 6,
     "95": 3,
     "96": 4,
     "97": 3,
     "98": 2,
     "99": 3,
     "100": 2,
     "101": 1,
     "103": 1,
     "104": 4,
     "105": 2,
     "106": 2,
     "107": 2,
     "110": 3,
     "111": 3,
     "112": 3,
     "113": 2,
     "114": 1,
     "115": 1,
     "116": 2,
     "118": 2,
     "123": 1,
     "126": 1,
     "134": 1,
     "139": 1,
     "141": 1
    },
    "peak_excess_bits_hist": {
     "0": 174763,
     "1": 536536,
     "2": 194582,
     "3": 77064,
     "4": 33471,
     "5": 16406,
     "6": 7941,
     "7": 3990,
     "8": 1893,
     "9": 964,
     "10": 467,
     "11": 234,
     "12": 133,
     "13": 59,
     "14": 38,
     "15": 26,
     "16": 7,
     "17": 2
    },
    "sum_delay": 83876335.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "4": 4,
     "5": 2,
     "6": 14,
     "7": 9,
     "8": 38,
     "9": 38,
     "10": 77,
     "11": 117,
     "12": 165,
     "13": 220,
     "14": 322,
     "15": 375,
     "16": 547,
     "17": 682,
     "18": 813,
     "19": 1048,
     "20": 1351,
     "21": 1630,
     "22": 1848,
     "23": 2119,
     "24": 2470,
     "25": 2831,
     "26": 3234,
     "27": 3524,
     "28": 4173,
     "29": 4605,
     "30": 5046,
     "31": 5390,
     "32": 5793,
     "33": 6143,
     "34": 6535,
     "35": 7145,
     "36": 7829,
     "37": 8407,
     "38": 8720,
     "39": 8832,
     "40": 9029,
     "41": 9242,
     "42": 9650,
     "43": 10053,
     "44": 10717,
     "45": 11111,
     "46": 11086,
     "47": 11383,
     "48": 11171,
     "49": 11237,
     "50": 11347,
     "51": 11504,
     "52": 11757,
     "53": 12171,
     "54": 12422,
     "55": 12241,
     "56": 11868,
     "57": 11646,
     "58": 11430,
     "59": 11524,
     "60": 11677,
     "61": 11871,
     "62": 12022,
     "63": 11928,
     "64": 11538,
     "65": 11435,
     "66": 11488,
     "67": 11400,
     "68": 11799,
     "69": 11747,
     "70": 11743,
     "71": 11559,
     "72": 11290,
     "73": 10976,
     "74": 10825,
     "75": 10928,
     "76": 10897,
     "77": 11134,
     "78": 10995,
     "79": 11318,
     "80": 11079,
     "81": 10974,
     "82": 10778,
     "83": 10877,
     "84": 11114,
     "85": 11235,
     "86": 11284,
     "87": 11123,
     "88": 10906,
     "89": 10674,
     "90": 10297,
     "91": 10377,
     "92": 10717,
     "93": 10633,
     "94": 10658,
     "95": 10640,
     "96": 10255,
     "97": 9902,
     "98": 9561,
     "99": 9743,
     "100": 9538,
     "101": 9555,
     "102": 9610,
     "103": 9356,
     "104": 8871,
     "105": 8815,
     "106": 8366,
     "107": 8097,
     "108": 7969,
     "109": 7845,
     "110": 7847,
     "111": 7648,
     "112": 7528,
     "113": 7191,
     "114": 6734,
     "115": 6611,
     "116": 6440,
     "117": 6349,
     "118": 6292,
     "119": 5916,
     "120": 5642,
     "121": 5331,
     "122": 4891,
     "123": 4630,
     "124": 4527,
     "125": 4357,
     "126": 4188,
     "127": 4047,
     "128": 4023,
     "129": 3865,
     "130": 3588,
     "131": 3393,
     "132": 3382,
     "133": 3279,
     "134": 3248,
     "135": 3011,
     "136": 2860,
     "137": 2730,
     "138": 2517,
     "139": 2428,
     "140": 2320,
     "141": 2156,
     "142": 2078,
     "143": 2047,
     "144": 1982,
     "145": 1920,
     "146": 1814,
     "147": 1731,
     "148": 1590,
     "149": 1674,
     "150": 1518,
     "151": 1518,
     "152": 1449,
     "153": 1345,
     "154": 1228,
     "155": 1147,
     "156": 1175,
     "157": 1083,
     "158": 1019,
     "159": 982,
     "160": 922,
     "161": 905,
     "162": 818,
     "163": 821,
     "164": 773,
     "165": 682,
     "166": 712,
     "167": 662,
     "168": 633,
     "169": 608,
     "170": 574,
     "171": 522,
     "172": 515,
     "173": 512,
     "174": 463,
     "175": 455,
     "176": 414,
     "177": 382,
     "178": 372,
     "179": 357,
     "180": 321,
     "181": 310,
     "182": 303,
     "183": 264,
     "184": 263,
     "185": 235,
     "186": 256,
     "187": 235,
     "188": 217,
     "189": 201,
     "190": 182,
     "191": 197,
     "192": 178,
     "193": 170,
     "194": 163,
     "195": 145,
     "196": 128,
     "197": 147,
     "198": 110,
     "199": 129,
     "200": 104,
     "201": 92,
     "202": 93,
     "203": 92,
     "204": 88,
     "205": 93,
     "206": 74,
     "207": 75,
     "208": 81,
     "209": 67,
     "210": 56,
     "211": 57,
     "212": 61,
     "213": 60,
     "214": 40,
     "215": 41,
     "216": 49,
     "217": 50,
     "218": 36,
     "219": 37,
     "220": 40,
     "221": 31,
     "222": 36,
     "223": 34,
     "224": 31,
     "225": 20,
     "226": 22,
     "227": 25,
     "228": 18,
     "229": 16,
     "230": 17,
     "231": 21,
     "232": 10,
     "233": 16,
     "234": 21,
     "235": 12,
     "236": 12,
     "237": 11,
     "238": 10,
     "239": 9,
     "240": 12,
     "241": 8,
     "242": 6,
     "243": 8,
     "244": 7,
     "245": 5,
     "246": 6,
     "247": 7,
     "248": 3,
     "249": 8,
     "250": 5,
     "251": 8,
     "252": 2,
     "253": 7,
     "254": 5,
     "255": 4,
     "256": 2,
     "257": 3,
     "258": 3,
     "259": 2,
     "260": 2,
     "261": 3,
     "262": 4,
     "263": 2,
     "264": 3,
     "265": 5,
     "266": 3,
     "267": 3,
     "268": 4,
     "269": 3,
     "270": 1,
     "271": 2,
     "272": 4,
     "273": 2,
     "274": 3,
     "275": 3,
     "276": 2,
     "277": 4,
     "278": 4,
     "279": 2,
     "280": 1,
     "281": 3,
     "282": 1,
     "283": 2,
     "285": 1,
     "286": 1,
     "287": 2,
     "288": 2,
     "290": 1,
     "293": 1,
     "295": 1,
     "298": 1,
     "303": 1,
     "311": 1
    }
   },
   "even": {
    "count": 1048576,
    "outcomes": {
     "drop": 1048576,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1048576.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -2097151.0,
    "glide_hist": {
     "1": 1048576
    },
    "glide_odd_steps_hist": {
     "0": 1048576
    },
    "peak_excess_bits_hist": {
     "0": 1048576
    },
    "sum_delay": 77377921.0,
    "n_delay": 1048576.0,
    "delay_hist": {
     "1": 1,
     "3": 10,
     "4": 4,
     "5": 34,
     "6": 21,
     "7": 84,
     "8": 76,
     "9": 184,
     "10": 192,
     "11": 353,
     "12": 383,
     "13": 642,
     "14": 717,
     "15": 983,
     "16": 1128,
     "17": 1471,
     "18": 1704,
     "19": 2085,
     "20": 2564,
     "21": 3046,
     "22": 3529,
     "23": 3830,
     "24": 4235,
     "25": 4801,
     "26": 5165,
     "27": 5888,
     "28": 6231,
     "29": 7055,
     "30": 7509,
     "31": 8026,
     "32": 8118,
     "33": 8620,
     "34": 8797,
     "35": 9578,
     "36": 10208,
     "37": 10779,
     "38": 11224,
     "39": 11388,
     "40": 11404,
     "41": 11526,
     "42": 11426,
     "43": 12020,
     "44": 12592,
     "45": 12690,
     "46": 12765,
     "47": 12900,
     "48": 12507,
     "49": 12437,
     "50": 12215,
     "51": 12337,
     "52": 12377,
     "53": 12788,
     "54": 12854,
     "55": 12740,
     "56": 12494,
     "57": 11971,
     "58": 11495,
     "59": 11615,
     "60": 11451,
     "61": 11714,
     "62": 11846,
     "63": 11776,
     "64": 11579,
     "65": 11318,
     "66": 11140,
     "67": 11194,
     "68": 11362,
     "69": 11530,
     "70": 11521,
     "71": 11427,
     "72": 11119,
     "73": 10894,
     "74": 10838,
     "75": 10750,
     "76": 11185,
     "77": 11114,
     "78": 11188,
     "79": 11332,
     "80": 11060,
     "81": 10925,
     "82": 10768,
     "83": 10694,
     "84": 10768,
     "85": 10831,
     "86": 11028,
     "87": 10960,
     "88": 10665,
     "89": 10348,
     "90": 10044,
     "91": 9986,
     "92": 9927,
     "93": 10089,
     "94": 10106,
     "95": 9942,
     "96": 9710,
     "97": 9277,
     "98": 9133,
     "99": 8839,
     "100": 8750,
     "101": 8795,
     "102": 8717,
     "103": 8477,
     "104": 8299,
     "105": 7889,
     "106": 7325,
     "107": 6978,
     "108": 6797,
     "109": 6664,
     "110": 6464,
     "111": 6474,
     "112": 6210,
     "113": 5868,
     "114": 5544,
     "115": 5267,
     "116": 5097,
     "117": 4999,
     "118": 4775,
     "119": 4672,
     "120": 4317,
     "121": 4069,
     "122": 3809,
     "123": 3526,
     "124": 3319,
     "125": 3136,
     "126": 3149,
     "127": 2995,
     "128": 2904,
     "129": 2719,
     "130": 2657,
     "131": 2504,
     "132": 2386,
     "133": 2321,
     "134": 2220,
     "135": 2189,
     "136": 2067,
     "137": 1958,
     "138": 1806,
     "139": 1752,
     "140": 1568,
     "141": 1504,
     "142": 1457,
     "143": 1413,
     "144": 1327,
     "145": 1273,
     "146": 1237,
     "147": 1136,
     "148": 1115,
     "149": 1055,
     "150": 976,
     "151": 984,
     "152": 931,
     "153": 847,
     "154": 834,
     "155": 736,
     "156": 720,
     "157": 670,
     "158": 693,
     "159": 640,
     "160": 600,
     "161": 550,
     "162": 555,
     "163": 491,
     "164": 468,
     "165": 445,
     "166": 443,
     "167": 399,
     "168": 383,
     "169": 360,
     "170": 331,
     "171": 316,
     "172": 297,
     "173": 283,
     "174": 264,
     "175": 268,
     "176": 241,
     "177": 238,
     "178": 204,
     "179": 207,
     "180": 178,
     "181": 191,
     "182": 152,
     "183": 167,
     "184": 140,
     "185": 130,
     "186": 118,
     "187": 104,
     "188": 121,
     "189": 114,
     "190": 102,
     "191": 98,
     "192": 88,
     "193": 91,
     "194": 88,
     "195": 75,
     "196": 79,
     "197": 62,
     "198": 64,
     "199": 59,
     "200": 54,
     "201": 64,
     "202": 37,
     "203": 35,
     "204": 40,
     "205": 31,
     "206": 36,
     "207": 41,
     "208": 29,
     "209": 27,
     "210": 34,
     "211": 16,
     "212": 25,
     "213": 20,
     "214": 17,
     "215": 20,
     "216": 16,
     "217": 14,
     "218": 19,
     "219": 16,
     "220": 18,
     "221": 22,
     "222": 16,
     "223": 13,
     "224": 7,
     "225": 11,
     "226": 8,
     "227": 2,
     "228": 10,
     "229": 14,
     "230": 11,
     "231": 7,
     "232": 6,
     "233": 10,
     "234": 5,
     "235": 9,
     "236": 1,
     "237": 5,
     "238": 4,
     "239": 4,
     "240": 2,
     "241": 2,
     "242": 3,
     "243": 4,
     "244": 4,
     "245": 3,
     "246": 1,
     "247": 3,
     "248": 1,
     "249": 2,
     "251": 1,
     "252": 4,
     "256": 1,
     "257": 3,
     "260": 2,
     "261": 1,
     "263": 2,
     "264": 1,
     "265": 3,
     "266": 2,
     "267": 3,
     "268": 3,
     "270": 2,
     "273": 1,
     "275": 2,
     "276": 1,
     "277": 2,
     "278": 1,
     "279": 1,
     "280": 1,
     "282": 1,
     "285": 1
    }
   },
   "max_glide": [
    186,
    4053039
   ],
   "max_peak": {
    "bits": 39,
    "top64": "14404165527893180416",
    "n": 3873535
   },
   "has_delay": true,
   "max_delay": [
    311,
    3732423
   ],
   "basins": {
    "0": 2097152
   },
   "mean_glide_odd_n": 5.237902641296387,
   "mean_glide_odd_steps_odd_n": 3.4916906356811523,
   "measured_drift_bits_per_odd_step": -0.4150849290712679
  },
  "23": {
   "k": 23,
   "range": [
    4194304,
    8388608
   ],
   "next_n": 8388608,
   "complete": true,
   "odd": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 10992050.0,
    "sum_glide_odd_steps": 7327943.0,
    "sum_log2_drop": -3040077.792365196,
    "glide_hist": {
     "2": 1048576,
     "3": 262144,
     "4": 131072,
     "5": 163840,
     "6": 81920,
     "7": 69632,
     "8": 58368,
     "9": 30208,
     "10": 22144,
     "11": 26304,
     "12": 24592,
     "13": 19508,
     "14": 18198,
     "15": 14956,
     "16": 10199,
     "17": 8696,
     "18": 9300,
     "19": 8974,
     "20": 7932,
     "21": 7385,
     "22": 6893,
     "23": 6032,
     "24": 5315,
     "25": 4334,
     "26": 3470,
     "27": 3186,
     "28": 3270,
     "29": 3211,
     "30": 2934,
     "31": 2550,
     "32": 2211,
     "33": 1853,
     "34": 1780,
     "35": 1765,
     "36": 1791,
     "37": 1659,
     "38": 1518,
     "39": 1456,
     "40": 1253,
     "41": 1082,
     "42": 988,
     "43": 893,
     "44": 837,
     "45": 819,
     "46": 809,
     "47": 725,
     "48": 653,
     "49": 588,
     "50": 561,
     "51": 512,
     "52": 483,
     "53": 503,
     "54": 495,
     "55": 456,
     "56": 395,
     "57": 383,
     "58": 325,
     "59": 310,
     "60": 299,
     "61": 257,
     "62": 257,
     "63": 223,
     "64": 237,
     "65": 200,
     "66": 189,
     "67": 174,
     "68": 148,
     "69": 157,
     "70": 162,
     "71": 137,
     "72": 136,
     "73": 125,
     "74": 117,
     "75": 137,
     "76": 123,
     "77": 77,
     "78": 94,
     "79": 111,
     "80": 87,
     "81": 90,
     "82": 70,
     "83": 81,
     "84": 64,
     "85": 66,
     "86": 60,
     "87": 53,
     "88": 53,
     "89": 41,
     "90": 42,
     "91": 43,
     "92": 46,
     "93": 39,
     "94": 43,
     "95": 49,
     "96": 30,
     "97": 29,
     "98": 21,
     "99": 15,
     "100": 16,
     "101": 18,
     "102": 21,
     "103": 16,
     "104": 19,
     "105": 17,
     "106": 18,
     "107": 19,
     "108": 16,
     "109": 19,
     "110": 18,
     "111": 17,
     "112": 18,
     "113": 11,
     "114": 13,
     "115": 14,
     "116": 16,
     "117": 16,
     "118": 13,
     "119": 9,
     "120": 12,
     "121": 8,
     "122": 9,
     "123": 13,
     "124": 9,
     "125": 11,
     "126": 8,
     "127": 9,
     "128": 6,
     "129": 10,
     "130": 6,
     "131": 3,
     "132": 9,
     "133": 4,
     "134": 8,
     "135": 5,
     "136": 4,
     "137": 4,
     "138": 6,
     "139": 3,
     "140": 1,
     "142": 2,
     "143": 2,
     "144": 2,
     "145": 1,
     "146": 1,
     "147": 1,
     "148": 2,
     "149": 1,
     "150": 2,
     "151": 2,
     "152": 1,
     "153": 3,
     "154": 6,
     "155": 3,
     "156": 2,
     "161": 2,
     "162": 4,
     "163": 1,
     "164": 2,
     "165": 1,
     "167": 1,
     "168": 2,
     "169": 1,
     "173": 1,
     "178": 2,
     "189": 1,
     "192": 1,
     "197": 1,
     "216": 1
    },
    "glide_odd_steps_hist": {
     "1": 1048576,
     "2": 262144,
     "3": 262144,
     "4": 98304,
     "5": 114688,
     "6": 49152,
     "7": 30720,
     "8": 43520,
     "9": 22144,
     "10": 30464,
     "11": 15376,
     "12": 10608,
     "13": 16090,
     "14": 8819,
     "15": 12677,
     "16": 6647,
     "17": 9806,
     "18": 5177,
     "19": 3712,
     "20": 5767,
     "21": 3259,
     "22": 4925,
     "23": 2672,
     "24": 2039,
     "25": 3110,
     "26": 1849,
     "27": 2736,
     "28": 1531,
     "29": 2249,
     "30": 1220,
     "31": 966,
     "32": 1526,
     "33": 878,
     "34": 1343,
     "35": 746,
     "36": 545,
     "37": 892,
     "38": 545,
     "39": 846,
     "40": 476,
     "41": 701,
     "42": 414,
     "43": 279,
     "44": 447,
     "45": 325,
     "46": 409,
     "47": 252,
     "48": 160,
     "49": 310,
     "50": 165,
     "51": 279,
     "52": 161,
     "53": 127,
     "54": 202,
     "55": 118,
     "56": 190,
     "57": 136,
     "58": 162,
     "59": 93,
     "60": 66,
     "61": 114,
     "62": 65,
     "63": 111,
     "64": 55,
     "65": 50,
     "66": 78,
     "67": 61,
     "68": 60,
     "69": 45,
     "70": 55,
     "71": 25,
     "72": 25,
     "73": 27,
     "74": 23,
     "75": 34,
     "76": 19,
     "77": 27,
     "78": 33,
     "79": 15,
     "80": 26,
     "81": 15,
     "82": 28,
     "83": 16,
     "84": 15,
     "85": 19,
     "86": 16,
     "87": 24,
     "88": 17,
     "89": 5,
     "90": 17,
     "91": 12,
     "92": 16,
     "93": 10,
     "94": 7,
     "95": 7,
     "96": 4,
     "97": 11,
     "98": 7,
     "99": 9,
     "100": 3,
     "101": 4,
     "102": 2,
     "103": 3,
     "104": 6,
     "105": 3,
     "106": 1,
     "107": 2,
     "108": 2,
     "109": 2,
     "110": 3,
     "111": 4,
     "112": 3,
     "113": 2,
     "114": 4,
     "115": 2,
     "116": 3,
     "117": 1,
     "118": 1,
     "119": 1,
     "120": 2,
     "121": 2,
     "122": 1,
     "126": 1,
     "127": 1,
     "128": 1,
     "129": 1,
     "138": 1,
     "140": 2,
     "155": 1
    },
    "peak_excess_bits_hist": {
     "0": 349525,
     "1": 1073066,
     "2": 389177,
     "3": 154146,
     "4": 66984,
     "5": 32670,
     "6": 15948,
     "7": 7764,
     "8": 3832,
     "9": 2009,
     "10": 989,
     "11": 508,
     "12": 235,
     "13": 157,
     "14": 79,
     "15": 35,
     "16": 16,
     "17": 6,
     "18": 1,
     "19": 2,
     "20": 1,
     "22": 2
    },
    "sum_delay": 175270888.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "2": 1,
     "4": 3,
     "5": 2,
     "6": 14,
     "7": 13,
     "8": 39,
     "9": 45,
     "10": 98,
     "11": 118,
     "12": 219,
     "13": 273,
     "14": 404,
     "15": 483,
     "16": 716,
     "17": 823,
     "18": 1127,
     "19": 1474,
     "20": 1847,
     "21": 2215,
     "22": 2672,
     "23": 3055,
     "24": 3559,
     "25": 4136,
     "26": 4713,
     "27": 5380,
     "28": 6313,
     "29": 7005,
     "30": 7910,
     "31": 8490,
     "32": 9294,
     "33": 9678,
     "34": 10719,
     "35": 11609,
     "36": 12928,
     "37": 13895,
     "38": 14554,
     "39": 15348,
     "40": 15613,
     "41": 15986,
     "42": 16849,
     "43": 17785,
     "44": 18702,
     "45": 19502,
     "46": 20195,
     "47": 20552,
     "48": 20723,
     "49": 20727,
     "50": 20892,
     "51": 21481,
     "52": 22029,
     "53": 22816,
     "54": 23355,
     "55": 23468,
     "56": 23230,
     "57": 22496,
     "58": 22376,
     "59": 22338,
     "60": 22740,
     "61": 23419,
     "62": 23313,
     "63": 23233,
     "64": 23239,
     "65": 22775,
     "66": 22746,
     "67": 22987,
     "68": 23149,
     "69": 23611,
     "70": 23535,
     "71": 23304,
     "72": 22780,
     "73": 22156,
     "74": 21655,
     "75": 21779,
     "76": 21818,
     "77": 22025,
     "78": 22419,
     "79": 22341,
     "80": 22231,
     "81": 21944,
     "82": 21946,
     "83": 22044,
     "84": 22009,
     "85": 22310,
     "86": 22665,
     "87": 22454,
     "88": 22161,
     "89": 21709,
     "90": 21052,
     "91": 21290,
     "92": 21151,
     "93": 21506,
     "94": 21722,
     "95": 21612,
     "96": 20865,
     "97": 20537,
     "98": 19903,
     "99": 19806,
     "100": 20034,
     "101": 19841,
     "102": 19753,
     "103": 19437,
     "104": 18886,
     "105": 18494,
     "106": 17720,
     "107": 17293,
     "108": 16716,
     "109": 17039,
     "110": 16679,
     "111": 16571,
     "112": 16150,
     "113": 15284,
     "114": 15024,
     "115": 14346,
     "116": 14255,
     "117": 13935,
     "118": 13709,
     "119": 13384,
     "120": 12798,
     "121": 12098,
     "122": 11384,
     "123": 10891,
     "124": 10285,
     "125": 10167,
     "126": 9759,
     "127": 9648,
     "128": 9302,
     "129": 8780,
     "130": 8510,
     "131": 8197,
     "132": 7961,
     "133": 7752,
     "134": 7379,
     "135": 7048,
     "136": 6887,
     "137": 6474,
     "138": 6122,
     "139": 5863,
     "140": 5568,
     "141": 5271,
     "142": 5121,
     "143": 5102,
     "144": 4770,
     "145": 4681,
     "146": 4355,
     "147": 4280,
     "148": 4067,
     "149": 3931,
     "150": 3736,
     "151": 3658,
     "152": 3526,
     "153": 3379,
     "154": 3098,
     "155": 3061,
     "156": 2877,
     "157": 2816,
     "158": 2572,
     "159": 2518,
     "160": 2468,
     "161": 2288,
     "162": 2177,
     "163": 2055,
     "164": 1886,
     "165": 1799,
     "166": 1810,
     "167": 1678,
     "168": 1611,
     "169": 1550,
     "170": 1443,
     "171": 1441,
     "172": 1386,
     "173": 1316,
     "174": 1219,
     "175": 1172,
     "176": 1093,
     "177": 1109,
     "178": 1030,
     "179": 927,
     "180": 922,
     "181": 805,
     "182": 800,
     "183": 735,
     "184": 694,
     "185": 695,
     "186": 677,
     "187": 656,
     "188": 580,
     "189": 595,
     "190": 557,
     "191": 520,
     "192": 490,
     "193": 468,
     "194": 417,
     "195": 387,
     "196": 391,
     "197": 341,
     "198": 310,
     "199": 360,
     "200": 304,
     "201": 287,
     "202": 277,
     "203": 268,
     "204": 263,
     "205": 217,
     "206": 234,
     "207": 216,
     "208": 224,
     "209": 198,
     "210": 173,
     "211": 184,
     "212": 161,
     "213": 146,
     "214": 134,
     "215": 150,
     "216": 118,
     "217": 128,
     "218": 106,
     "219": 109,
     "220": 97,
     "221": 107,
     "222": 102,
     "223": 87,
     "224": 96,
     "225": 73,
     "226": 63,
     "227": 72,
     "228": 58,
     "229": 69,
     "230": 68,
     "231": 58,
     "232": 58,
     "233": 59,
     "234": 45,
     "235": 43,
     "236": 42,
     "237": 42,
     "238": 38,
     "239": 35,
     "240": 33,
     "241": 32,
     "242": 25,
     "243": 29,
     "244": 21,
     "245": 27,
     "246": 23,
     "247": 19,
     "248": 20,
     "249": 18,
     "250": 17,
     "251": 15,
     "252": 15,
     "253": 19,
     "254": 10,
     "255": 12,
     "256": 11,
     "257": 13,
     "258": 8,
     "259": 8,
     "260": 10,
     "261": 8,
     "262": 6,
     "263": 11,
     "264": 8,
     "265": 7,
     "266": 7,
     "267": 11,
     "268": 6,
     "269": 6,
     "270": 6,
     "271": 8,
     "272": 5,
     "273": 7,
     "274": 8,
     "275": 8,
     "276": 8,
     "277": 7,
     "278": 8,
     "279": 5,
     "280": 9,
     "281": 9,
     "282": 5,
     "283": 4,
     "284": 3,
     "285": 5,
     "286": 3,
     "287": 5,
     "288": 2,
     "289": 3,
     "290": 2,
     "291": 4,
     "292": 4,
     "293": 1,
     "294": 1,
     "295": 2,
     "296": 2,
     "297": 2,
     "298": 1,
     "299": 2,
     "300": 3,
     "301": 2,
     "302": 1,
     "303": 2,
     "304": 1,
     "305": 2,
     "307": 1,
     "310": 2,
     "313": 1,
     "320": 1,
     "323": 1,
     "325": 2,
     "327": 1,
     "344": 1
    }
   },
   "even": {
    "count": 2097152,
    "outcomes": {
     "drop": 2097152,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2097152.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -4194303.0,
    "glide_hist": {
     "1": 2097152
    },
    "glide_odd_steps_hist": {
     "0": 2097152
    },
    "peak_excess_bits_hist": {
     "0": 2097152
    },
    "sum_delay": 162302832.0,
    "n_delay": 2097152.0,
    "delay_hist": {
     "1": 1,
     "3": 10,
     "4": 4,
     "5": 38,
     "6": 23,
     "7": 98,
     "8": 85,
     "9": 222,
     "10": 230,
     "11": 430,
     "12": 500,
     "13": 807,
     "14": 937,
     "15": 1305,
     "16": 1503,
     "17": 2018,
     "18": 2386,
     "19": 2898,
     "20": 3612,
     "21": 4397,
     "22": 5159,
     "23": 5678,
     "24": 6354,
     "25": 7271,
     "26": 7996,
     "27": 9122,
     "28": 9755,
     "29": 11228,
     "30": 12114,
     "31": 13072,
     "32": 13508,
     "33": 14413,
     "34": 14940,
     "35": 16113,
     "36": 17353,
     "37": 18608,
     "38": 19631,
     "39": 20108,
     "40": 20236,
     "41": 20555,
     "42": 20668,
     "43": 21670,
     "44": 22645,
     "45": 23407,
     "46": 23876,
     "47": 23986,
     "48": 23890,
     "49": 23608,
     "50": 23452,
     "51": 23684,
     "52": 23881,
     "53": 24545,
     "54": 25025,
     "55": 25162,
     "56": 24735,
     "57": 23839,
     "58": 23141,
     "59": 23045,
     "60": 22975,
     "61": 23391,
     "62": 23717,
     "63": 23798,
     "64": 23507,
     "65": 22856,
     "66": 22575,
     "67": 22682,
     "68": 22762,
     "69": 23329,
     "70": 23268,
     "71": 23170,
     "72": 22678,
     "73": 22184,
     "74": 21814,
     "75": 21575,
     "76": 22113,
     "77": 22011,
     "78": 22322,
     "79": 22327,
     "80": 22378,
     "81": 22004,
     "82": 21742,
     "83": 21472,
     "84": 21645,
     "85": 21945,
     "86": 22263,
     "87": 22244,
     "88": 21788,
     "89": 21254,
     "90": 20718,
     "91": 20283,
     "92": 20304,
     "93": 20806,
     "94": 20739,
     "95": 20600,
     "96": 20350,
     "97": 19532,
     "98": 19035,
     "99": 18400,
     "100": 18493,
     "101": 18333,
     "102": 18272,
     "103": 18087,
     "104": 17655,
     "105": 16760,
     "106": 16140,
     "107": 15344,
     "108": 14894,
     "109": 14633,
     "110": 14309,
     "111": 14321,
     "112": 13858,
     "113": 13396,
     "114": 12735,
     "115": 12001,
     "116": 11708,
     "117": 11439,
     "118": 11124,
     "119": 10964,
     "120": 10233,
     "121": 9711,
     "122": 9140,
     "123": 8417,
     "124": 7949,
     "125": 7663,
     "126": 7506,
     "127": 7183,
     "128": 6951,
     "129": 6742,
     "130": 6522,
     "131": 6092,
     "132": 5779,
     "133": 5703,
     "134": 5499,
     "135": 5437,
     "136": 5078,
     "137": 4818,
     "138": 4536,
     "139": 4269,
     "140": 3996,
     "141": 3824,
     "142": 3613,
     "143": 3491,
     "144": 3374,
     "145": 3255,
     "146": 3157,
     "147": 2950,
     "148": 2846,
     "149": 2645,
     "150": 2650,
     "151": 2502,
     "152": 2449,
     "153": 2296,
     "154": 2179,
     "155": 1964,
     "156": 1867,
     "157": 1845,
     "158": 1776,
     "159": 1659,
     "160": 1582,
     "161": 1472,
     "162": 1460,
     "163": 1309,
     "164": 1289,
     "165": 1218,
     "166": 1125,
     "167": 1111,
     "168": 1045,
     "169": 993,
     "170": 939,
     "171": 890,
     "172": 819,
     "173": 798,
     "174": 776,
     "175": 731,
     "176": 696,
     "177": 652,
     "178": 586,
     "179": 579,
     "180": 535,
     "181": 512,
     "182": 462,
     "183": 470,
     "184": 404,
     "185": 393,
     "186": 353,
     "187": 360,
     "188": 356,
     "189": 331,
     "190": 303,
     "191": 280,
     "192": 285,
     "193": 269,
     "194": 258,
     "195": 238,
     "196": 224,
     "197": 190,
     "198": 211,
     "199": 169,
     "200": 183,
     "201": 168,
     "202": 129,
     "203": 128,
     "204": 132,
     "205": 119,
     "206": 129,
     "207": 115,
     "208": 104,
     "209": 108,
     "210": 101,
     "211": 72,
     "212": 82,
     "213": 81,
     "214": 77,
     "215": 60,
     "216": 57,
     "217": 63,
     "218": 69,
     "219": 52,
     "220": 55,
     "221": 62,
     "222": 47,
     "223": 49,
     "224": 41,
     "225": 42,
     "226": 28,
     "227": 24,
     "228": 35,
     "229": 32,
     "230": 27,
     "231": 24,
     "232": 27,
     "233": 20,
     "234": 21,
     "235": 30,
     "236": 13,
     "237": 17,
     "238": 15,
     "239": 14,
     "240": 11,
     "241": 14,
     "242": 11,
     "243": 10,
     "244": 12,
     "245": 10,
     "246": 6,
     "247": 9,
     "248": 8,
     "249": 5,
     "250": 8,
     "251": 6,
     "252": 12,
     "253": 2,
     "254": 7,
     "255": 5,
     "256": 5,
     "257": 5,
     "258": 3,
     "259": 3,
     "260": 4,
     "261": 3,
     "262": 3,
     "263": 6,
     "264": 3,
     "265": 6,
     "266": 7,
     "267": 6,
     "268": 6,
     "269": 4,
     "270": 5,
     "271": 1,
     "272": 2,
     "273": 5,
     "274": 2,
     "275": 5,
     "276": 4,
     "277": 4,
     "278": 5,
     "279": 5,
     "280": 3,
     "281": 1,
     "282": 4,
     "283": 1,
     "284": 2,
     "285": 1,
     "286": 1,
     "287": 1,
     "288": 2,
     "289": 2,
     "291": 1,
     "294": 1,
     "296": 1,
     "299": 1,
     "304": 1,
     "312": 1
    }
   },
   "max_glide": [
    216,
    8088063
   ],
   "max_peak": {
    "bits": 45,
    "top64": "15818453396916011008",
    "n": 6631675
   },
   "has_delay": true,
   "max_delay": [
    344,
    6649279
   ],
   "basins": {
    "0": 4194304
   },
   "mean_glide_odd_n": 5.24141788482666,
   "mean_glide_odd_steps_odd_n": 3.4942355155944824,
   "measured_drift_bits_per_odd_step": -0.4148610042907261
  },
  "24": {
   "k": 24,
   "range": [
    8388608,
    16777216
   ],
   "next_n": 16777216,
   "complete": true,
   "odd": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 21967331.0,
    "sum_glide_odd_steps": 14644946.0,
    "sum_log2_drop": -6079845.419780904,
    "glide_hist": {
     "2": 2097152,
     "3": 524288,
     "4": 262144,
     "5": 327680,
     "6": 163840,
     "7": 139264,
     "8": 116736,
     "9": 60416,
     "10": 44288,
     "11": 52608,
     "12": 49184,
     "13": 39016,
     "14": 36396,
     "15": 29913,
     "16": 20395,
     "17": 17401,
     "18": 18618,
     "19": 17993,
     "20": 16122,
     "21": 15023,
     "22": 13577,
     "23": 12092,
     "24": 10919,
     "25": 8609,
     "26": 6892,
     "27": 6461,
     "28": 6496,
     "29": 6302,
     "30": 5877,
     "31": 5239,
     "32": 4341,
     "33": 3722,
     "34": 3593,
     "35": 3524,
     "36": 3464,
     "37": 3355,
     "38": 3001,
     "39": 2756,
     "40": 2576,
     "41": 2303,
     "42": 1931,
     "43": 1802,
     "44": 1747,
     "45": 1684,
     "46": 1612,
     "47": 1405,
     "48": 1297,
     "49": 1170,
     "50": 1048,
     "51": 919,
     "52": 1004,
     "53": 966,
     "54": 911,
     "55": 805,
     "56": 770,
     "57": 714,
     "58": 610,
     "59": 539,
     "60": 552,
     "61": 519,
     "62": 523,
     "63": 452,
     "64": 441,
     "65": 415,
     "66": 383,
     "67": 339,
     "68": 308,
     "69": 292,
     "70": 350,
     "71": 308,
     "72": 253,
     "73": 225,
     "74": 238,
     "75": 219,
     "76": 216,
     "77": 219,
     "78": 215,
     "79": 194,
     "80": 175,
     "81": 173,
     "82": 151,
     "83": 140,
     "84": 133,
     "85": 126,
     "86": 106,
     "87": 108,
     "88": 104,
     "89": 97,
     "90": 95,
     "91": 74,
     "92": 81,
     "93": 78,
     "94": 83,
     "95": 72,
     "96": 74,
     "97": 61,
     "98": 46,
     "99": 39,
     "100": 50,
     "101": 53,
     "102": 46,
     "103": 52,
     "104": 37,
     "105": 29,
     "106": 41,
     "107": 45,
     "108": 39,
     "109": 34,
     "110": 36,
     "111": 44,
     "112": 32,
     "113": 36,
     "114": 25,
     "115": 26,
     "116": 31,
     "117": 21,
     "118": 16,
     "119": 20,
     "120": 22,
     "121": 14,
     "122": 25,
     "123": 22,
     "124": 22,
     "125": 21,
     "126": 11,
     "127": 15,
     "128": 20,
     "129": 12,
     "130": 8,
     "131": 16,
     "132": 9,
     "133": 13,
     "134": 11,
     "135": 13,
     "136": 7,
     "137": 7,
     "138": 5,
     "139": 7,
     "140": 3,
     "141": 1,
     "142": 7,
     "143": 5,
     "144": 5,
     "145": 3,
     "146": 1,
     "147": 6,
     "148": 7,
     "149": 2,
     "150": 5,
     "151": 4,
     "152": 5,
     "153": 7,
     "154": 2,
     "155": 2,
     "156": 2,
     "157": 2,
     "158": 2,
     "159": 4,
     "160": 2,
     "161": 5,
     "162": 1,
     "163": 2,
     "164": 3,
     "165": 4,
     "167": 1,
     "168": 2,
     "169": 1,
     "170": 3,
     "171": 1,
     "172": 2,
     "173": 2,
     "174": 3,
     "175": 1,
     "177": 3,
     "178": 1,
     "182": 1,
     "184": 2,
     "185": 1,
     "187": 1,
     "190": 1,
     "191": 1,
     "194": 1,
     "202": 1,
     "215": 1,
     "219": 1,
     "239": 1
    },
    "glide_odd_steps_hist": {
     "1": 2097152,
     "2": 524288,
     "3": 524288,
     "4": 196608,
     "5": 229376,
     "6": 98304,
     "7": 61440,
     "8": 87040,
     "9": 44288,
     "10": 60928,
     "11": 30752,
     "12": 21216,
     "13": 32180,
     "14": 17637,
     "15": 25606,
     "16": 13573,
     "17": 19543,
     "18": 10409,
     "19": 7438,
     "20": 11611,
     "21": 6499,
     "22": 9837,
     "23": 5420,
     "24": 3892,
     "25": 6289,
     "26": 3583,
     "27": 5500,
     "28": 3024,
     "29": 4552,
     "30": 2591,
     "31": 1911,
     "32": 2984,
     "33": 1731,
     "34": 2637,
     "35": 1499,
     "36": 1106,
     "37": 1832,
     "38": 1037,
     "39": 1518,
     "40": 815,
     "41": 1309,
     "42": 755,
     "43": 569,
     "44": 926,
     "45": 541,
     "46": 871,
     "47": 463,
     "48": 371,
     "49": 588,
     "50": 377,
     "51": 557,
     "52": 314,
     "53": 268,
     "54": 392,
     "55": 237,
     "56": 388,
     "57": 216,
     "58": 322,
     "59": 168,
     "60": 142,
     "61": 234,
     "62": 154,
     "63": 196,
     "64": 118,
     "65": 94,
     "66": 156,
     "67": 87,
     "68": 136,
     "69": 76,
     "70": 124,
     "71": 62,
     "72": 44,
     "73": 87,
     "74": 45,
     "75": 92,
     "76": 54,
     "77": 41,
     "78": 56,
     "79": 37,
     "80": 59,
     "81": 46,
     "82": 61,
     "83": 29,
     "84": 31,
     "85": 34,
     "86": 30,
     "87": 46,
     "88": 30,
     "89": 16,
     "90": 26,
     "91": 12,
     "92": 30,
     "93": 14,
     "94": 23,
     "95": 15,
     "96": 16,
     "97": 14,
     "98": 11,
     "99": 14,
     "100": 6,
     "101": 6,
     "102": 11,
     "103": 10,
     "104": 9,
     "105": 4,
     "106": 4,
     "107": 6,
     "109": 9,
     "110": 6,
     "111": 7,
     "112": 6,
     "113": 3,
     "114": 5,
     "115": 5,
     "116": 6,
     "117": 2,
     "119": 3,
     "120": 1,
     "121": 2,
     "122": 2,
     "123": 5,
     "124": 2,
     "125": 2,
     "126": 5,
     "127": 1,
     "128": 6,
     "131": 2,
     "133": 1,
     "135": 2,
     "137": 1,
     "138": 1,
     "144": 1,
     "145": 1,
     "154": 1,
     "157": 1,
     "181": 1
    },
    "peak_excess_bits_hist": {
     "0": 699051,
     "1": 2146127,
     "2": 778301,
     "3": 308370,
     "4": 133844,
     "5": 65511,
     "6": 31773,
     "7": 15551,
     "8": 7948,
     "9": 3882,
     "10": 1987,
     "11": 924,
     "12": 533,
     "13": 262,
     "14": 110,
     "15": 61,
     "16": 43,
     "17": 11,
     "18": 10,
     "19": 3,
     "21": 2
    },
    "sum_delay": 365744200.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "4": 4,
     "5": 3,
     "6": 15,
     "7": 13,
     "8": 45,
     "9": 50,
     "10": 116,
     "11": 145,
     "12": 265,
     "13": 334,
     "14": 512,
     "15": 616,
     "16": 872,
     "17": 1176,
     "18": 1501,
     "19": 1931,
     "20": 2446,
     "21": 3128,
     "22": 3714,
     "23": 4342,
     "24": 5169,
     "25": 6018,
     "26": 6941,
     "27": 7992,
     "28": 9395,
     "29": 10700,
     "30": 12068,
     "31": 13182,
     "32": 14420,
     "33": 15522,
     "34": 17088,
     "35": 18772,
     "36": 20820,
     "37": 22868,
     "38": 24358,
     "39": 25393,
     "40": 26515,
     "41": 27691,
     "42": 28519,
     "43": 30583,
     "44": 32653,
     "45": 34153,
     "46": 35651,
     "47": 36398,
     "48": 37186,
     "49": 37454,
     "50": 38419,
     "51": 39158,
     "52": 40447,
     "53": 42197,
     "54": 43444,
     "55": 43954,
     "56": 43941,
     "57": 43101,
     "58": 42884,
     "59": 42591,
     "60": 43776,
     "61": 44654,
     "62": 45108,
     "63": 45707,
     "64": 45352,
     "65": 45122,
     "66": 44897,
     "67": 44864,
     "68": 46118,
     "69": 46378,
     "70": 46790,
     "71": 46522,
     "72": 45546,
     "73": 44367,
     "74": 43557,
     "75": 43244,
     "76": 43318,
     "77": 44041,
     "78": 44296,
     "79": 44207,
     "80": 44859,
     "81": 43984,
     "82": 43418,
     "83": 43772,
     "84": 43750,
     "85": 44927,
     "86": 45041,
     "87": 45366,
     "88": 44629,
     "89": 43609,
     "90": 42952,
     "91": 42158,
     "92": 42746,
     "93": 43535,
     "94": 43952,
     "95": 43558,
     "96": 42825,
     "97": 41665,
     "98": 41061,
     "99": 40799,
     "100": 40586,
     "101": 40526,
     "102": 40703,
     "103": 40420,
     "104": 39593,
     "105": 38294,
     "106": 37098,
     "107": 36199,
     "108": 35786,
     "109": 35425,
     "110": 35334,
     "111": 34950,
     "112": 34366,
     "113": 33279,
     "114": 32083,
     "115": 31289,
     "116": 30557,
     "117": 30256,
     "118": 29991,
     "119": 29118,
     "120": 28349,
     "121": 27066,
     "122": 25625,
     "123": 24341,
     "124": 23390,
     "125": 22672,
     "126": 22233,
     "127": 21809,
     "128": 21127,
     "129": 20546,
     "130": 19782,
     "131": 18837,
     "132": 18192,
     "133": 17722,
     "134": 17364,
     "135": 16845,
     "136": 16088,
     "137": 15342,
     "138": 14660,
     "139": 13852,
     "140": 13262,
     "141": 12541,
     "142": 12376,
     "143": 11732,
     "144": 11388,
     "145": 11043,
     "146": 10637,
     "147": 10171,
     "148": 9631,
     "149": 9355,
     "150": 9211,
     "151": 8918,
     "152": 8549,
     "153": 8259,
     "154": 7833,
     "155": 7487,
     "156": 7087,
     "157": 6880,
     "158": 6534,
     "159": 6282,
     "160": 5986,
     "161": 5669,
     "162": 5365,
     "163": 5106,
     "164": 4848,
     "165": 4765,
     "166": 4534,
     "167": 4221,
     "168": 4201,
     "169": 3982,
     "170": 3817,
     "171": 3662,
     "172": 3492,
     "173": 3285,
     "174": 3219,
     "175": 3136,
     "176": 2937,
     "177": 2833,
     "178": 2600,
     "179": 2526,
     "180": 2429,
     "181": 2165,
     "182": 2136,
     "183": 2000,
     "184": 1949,
     "185": 1883,
     "186": 1801,
     "187": 1684,
     "188": 1605,
     "189": 1595,
     "190": 1426,
     "191": 1449,
     "192": 1325,
     "193": 1229,
     "194": 1159,
     "195": 1100,
     "196": 1085,
     "197": 972,
     "198": 961,
     "199": 902,
     "200": 826,
     "201": 801,
     "202": 780,
     "203": 720,
     "204": 731,
     "205": 678,
     "206": 662,
     "207": 608,
     "208": 603,
     "209": 562,
     "210": 522,
     "211": 520,
     "212": 427,
     "213": 447,
     "214": 412,
     "215": 406,
     "216": 366,
     "217": 355,
     "218": 338,
     "219": 310,
     "220": 297,
     "221": 300,
     "222": 263,
     "223": 278,
     "224": 252,
     "225": 222,
     "226": 235,
     "227": 203,
     "228": 204,
     "229": 205,
     "230": 196,
     "231": 174,
     "232": 180,
     "233": 146,
     "234": 151,
     "235": 156,
     "236": 125,
     "237": 132,
     "238": 117,
     "239": 117,
     "240": 98,
     "241": 90,
     "242": 92,
     "243": 90,
     "244": 78,
     "245": 80,
     "246": 70,
     "247": 80,
     "248": 65,
     "249": 62,
     "250": 66,
     "251": 54,
     "252": 58,
     "253": 38,
     "254": 33,
     "255": 47,
     "256": 34,
     "257": 34,
     "258": 30,
     "259": 35,
     "260": 25,
     "261": 29,
     "262": 40,
     "263": 29,
     "264": 27,
     "265": 21,
     "266": 28,
     "267": 22,
     "268": 20,
     "269": 25,
     "270": 18,
     "271": 17,
     "272": 16,
     "273": 28,
     "274": 19,
     "275": 15,
     "276": 20,
     "277": 22,
     "278": 23,
     "279": 22,
     "280": 19,
     "281": 10,
     "282": 15,
     "283": 19,
     "284": 15,
     "285": 12,
     "286": 17,
     "287": 14,
     "288": 13,
     "289": 13,
     "290": 17,
     "291": 16,
     "292": 11,
     "293": 6,
     "294": 10,
     "295": 4,
     "296": 8,
     "297": 7,
     "298": 7,
     "299": 11,
     "300": 4,
     "301": 6,
     "302": 3,
     "303": 2,
     "304": 5,
     "305": 4,
     "306": 4,
     "307": 2,
     "308": 3,
     "309": 4,
     "311": 1,
     "312": 3,
     "313": 1,
     "315": 2,
     "316": 1,
     "317": 1,
     "318": 2,
     "319": 1,
     "320": 3,
     "322": 1,
     "323": 2,
     "324": 1,
     "325": 3,
     "326": 2,
     "327": 2,
     "330": 1,
     "331": 1,
     "332": 1,
     "333": 1,
     "336": 1,
     "338": 1,
     "342": 1,
     "343": 1,
     "344": 1,
     "346": 1,
     "349": 1,
     "350": 1,
     "359": 1,
     "360": 1,
     "362": 1,
     "364": 1,
     "372": 1
    }
   },
   "even": {
    "count": 4194304,
    "outcomes": {
     "drop": 4194304,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4194304.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -8388607.0,
    "glide_hist": {
     "1": 4194304
    },
    "glide_odd_steps_hist": {
     "0": 4194304
    },
    "peak_excess_bits_hist": {
     "0": 4194304
    },
    "sum_delay": 339670872.0,
    "n_delay": 4194304.0,
    "delay_hist": {
     "1": 1,
     "3": 11,
     "4": 4,
     "5": 41,
     "6": 25,
     "7": 112,
     "8": 98,
     "9": 261,
     "10": 275,
     "11": 528,
     "12": 618,
     "13": 1026,
     "14": 1210,
     "15": 1709,
     "16": 1986,
     "17": 2734,
     "18": 3209,
     "19": 4025,
     "20": 5086,
     "21": 6244,
     "22": 7374,
     "23": 8350,
     "24": 9409,
     "25": 10830,
     "26": 12132,
     "27": 13835,
     "28": 15135,
     "29": 17541,
     "30": 19119,
     "31": 20982,
     "32": 21998,
     "33": 23707,
     "34": 24618,
     "35": 26832,
     "36": 28962,
     "37": 31536,
     "38": 33526,
     "39": 34662,
     "40": 35584,
     "41": 36168,
     "42": 36654,
     "43": 38519,
     "44": 40430,
     "45": 42109,
     "46": 43378,
     "47": 44181,
     "48": 44442,
     "49": 44331,
     "50": 44179,
     "51": 44576,
     "52": 45362,
     "53": 46574,
     "54": 47841,
     "55": 48517,
     "56": 48203,
     "57": 47069,
     "58": 45637,
     "59": 45421,
     "60": 45313,
     "61": 46131,
     "62": 47136,
     "63": 47111,
     "64": 46740,
     "65": 46095,
     "66": 45350,
     "67": 45428,
     "68": 45749,
     "69": 46478,
     "70": 46879,
     "71": 46705,
     "72": 45982,
     "73": 44964,
     "74": 43970,
     "75": 43230,
     "76": 43892,
     "77": 43829,
     "78": 44347,
     "79": 44746,
     "80": 44719,
     "81": 44235,
     "82": 43686,
     "83": 43418,
     "84": 43689,
     "85": 43954,
     "86": 44573,
     "87": 44909,
     "88": 44242,
     "89": 43415,
     "90": 42427,
     "91": 41335,
     "92": 41594,
     "93": 41957,
     "94": 42245,
     "95": 42322,
     "96": 41962,
     "97": 40397,
     "98": 39572,
     "99": 38303,
     "100": 38299,
     "101": 38367,
     "102": 38113,
     "103": 37840,
     "104": 37092,
     "105": 35646,
     "106": 34634,
     "107": 33064,
     "108": 32187,
     "109": 31349,
     "110": 31348,
     "111": 31000,
     "112": 30429,
     "113": 29546,
     "114": 28019,
     "115": 27025,
     "116": 26054,
     "117": 25694,
     "118": 25059,
     "119": 24673,
     "120": 23617,
     "121": 22509,
     "122": 21238,
     "123": 19801,
     "124": 18840,
     "125": 17948,
     "126": 17673,
     "127": 16942,
     "128": 16599,
     "129": 16044,
     "130": 15302,
     "131": 14602,
     "132": 13976,
     "133": 13664,
     "134": 13251,
     "135": 12816,
     "136": 12126,
     "137": 11705,
     "138": 11010,
     "139": 10391,
     "140": 9859,
     "141": 9392,
     "142": 8884,
     "143": 8612,
     "144": 8476,
     "145": 8025,
     "146": 7838,
     "147": 7305,
     "148": 7126,
     "149": 6712,
     "150": 6581,
     "151": 6238,
     "152": 6107,
     "153": 5822,
     "154": 5558,
     "155": 5062,
     "156": 4928,
     "157": 4722,
     "158": 4592,
     "159": 4231,
     "160": 4100,
     "161": 3940,
     "162": 3748,
     "163": 3486,
     "164": 3344,
     "165": 3104,
     "166": 2924,
     "167": 2921,
     "168": 2723,
     "169": 2604,
     "170": 2489,
     "171": 2333,
     "172": 2260,
     "173": 2184,
     "174": 2092,
     "175": 1950,
     "176": 1868,
     "177": 1745,
     "178": 1695,
     "179": 1609,
     "180": 1462,
     "181": 1434,
     "182": 1267,
     "183": 1270,
     "184": 1139,
     "185": 1087,
     "186": 1048,
     "187": 1037,
     "188": 1012,
     "189": 911,
     "190": 898,
     "191": 837,
     "192": 805,
     "193": 759,
     "194": 726,
     "195": 655,
     "196": 611,
     "197": 581,
     "198": 552,
     "199": 479,
     "200": 543,
     "201": 472,
     "202": 416,
     "203": 405,
     "204": 400,
     "205": 382,
     "206": 346,
     "207": 349,
     "208": 320,
     "209": 332,
     "210": 299,
     "211": 245,
     "212": 266,
     "213": 242,
     "214": 223,
     "215": 194,
     "216": 207,
     "217": 181,
     "218": 197,
     "219": 158,
     "220": 164,
     "221": 159,
     "222": 154,
     "223": 151,
     "224": 128,
     "225": 138,
     "226": 101,
     "227": 87,
     "228": 107,
     "229": 90,
     "230": 96,
     "231": 92,
     "232": 85,
     "233": 78,
     "234": 80,
     "235": 75,
     "236": 56,
     "237": 59,
     "238": 57,
     "239": 52,
     "240": 46,
     "241": 47,
     "242": 43,
     "243": 35,
     "244": 41,
     "245": 31,
     "246": 33,
     "247": 32,
     "248": 27,
     "249": 25,
     "250": 26,
     "251": 23,
     "252": 27,
     "253": 17,
     "254": 26,
     "255": 15,
     "256": 17,
     "257": 16,
     "258": 16,
     "259": 11,
     "260": 12,
     "261": 13,
     "262": 11,
     "263": 12,
     "264": 14,
     "265": 14,
     "266": 14,
     "267": 13,
     "268": 17,
     "269": 10,
     "270": 11,
     "271": 7,
     "272": 10,
     "273": 10,
     "274": 9,
     "275": 13,
     "276": 12,
     "277": 12,
     "278": 12,
     "279": 13,
     "280": 8,
     "281": 10,
     "282": 13,
     "283": 6,
     "284": 6,
     "285": 4,
     "286": 6,
     "287": 4,
     "288": 7,
     "289": 4,
     "290": 3,
     "291": 3,
     "292": 4,
     "293": 4,
     "294": 2,
     "295": 1,
     "296": 3,
     "297": 2,
     "298": 2,
     "299": 2,
     "300": 2,
     "301": 3,
     "302": 2,
     "303": 1,
     "304": 3,
     "305": 1,
     "306": 2,
     "308": 1,
     "311": 2,
     "312": 1,
     "314": 1,
     "321": 1,
     "324": 1,
     "326": 2,
     "328": 1,
     "345": 1
    }
   },
   "max_glide": [
    239,
    13421671
   ],
   "max_peak": {
    "bits": 45,
    "top64": "15818453396916011008",
    "n": 8393215
   },
   "has_delay": true,
   "max_delay": [
    372,
    15733191
   ],
   "basins": {
    "0": 8388608
   },
   "mean_glide_odd_n": 5.237419843673706,
   "mean_glide_odd_steps_odd_n": 3.4916272163391113,
   "measured_drift_bits_per_odd_step": -0.41514973286899826
  },
  "25": {
   "k": 25,
   "range": [
    16777216,
    33554432
   ],
   "next_n": 33554432,
   "complete": true,
   "odd": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 43943060.0,
    "sum_glide_odd_steps": 29294804.0,
    "sum_log2_drop": -12159716.84895383,
    "glide_hist": {
     "2": 4194304,
     "3": 1048576,
     "4": 524288,
     "5": 655360,
     "6": 327680,
     "7": 278528,
     "8": 233472,
     "9": 120832,
     "10": 88576,
     "11": 105216,
     "12": 98368,
     "13": 78032,
     "14": 72792,
     "15": 59826,
     "16": 40791,
     "17": 34791,
     "18": 37240,
     "19": 35951,
     "20": 32204,
     "21": 30126,
     "22": 27345,
     "23": 24368,
     "24": 21227,
     "25": 17249,
     "26": 13940,
     "27": 12971,
     "28": 13198,
     "29": 12581,
     "30": 11645,
     "31": 10326,
     "32": 8840,
     "33": 7500,
     "34": 7097,
     "35": 7090,
     "36": 6962,
     "37": 6577,
     "38": 6141,
     "39": 5614,
     "40": 5173,
     "41": 4581,
     "42": 3819,
     "43": 3537,
     "44": 3432,
     "45": 3222,
     "46": 3007,
     "47": 2868,
     "48": 2522,
     "49": 2240,
     "50": 2019,
     "51": 1951,
     "52": 1959,
     "53": 1872,
     "54": 1749,
     "55": 1685,
     "56": 1627,
     "57": 1343,
     "58": 1256,
     "59": 1187,
     "60": 1143,
     "61": 1088,
     "62": 1068,
     "63": 968,
     "64": 889,
     "65": 868,
     "66": 784,
     "67": 710,
     "68": 686,
     "69": 656,
     "70": 635,
     "71": 585,
     "72": 505,
     "73": 459,
     "74": 467,
     "75": 447,
     "76": 448,
     "77": 421,
     "78": 424,
     "79": 379,
     "80": 347,
     "81": 312,
     "82": 288,
     "83": 281,
     "84": 273,
     "85": 242,
     "86": 232,
     "87": 215,
     "88": 232,
     "89": 202,
     "90": 175,
     "91": 162,
     "92": 156,
     "93": 170,
     "94": 138,
     "95": 125,
     "96": 149,
     "97": 130,
     "98": 124,
     "99": 113,
     "100": 121,
     "101": 96,
     "102": 102,
     "103": 88,
     "104": 79,
     "105": 79,
     "106": 85,
     "107": 80,
     "108": 69,
     "109": 83,
     "110": 68,
     "111": 66,
     "112": 56,
     "113": 52,
     "114": 62,
     "115": 54,
     "116": 46,
     "117": 41,
     "118": 35,
     "119": 41,
     "120": 46,
     "121": 45,
     "122": 34,
     "123": 35,
     "124": 31,
     "125": 32,
     "126": 33,
     "127": 35,
     "128": 30,
     "129": 29,
     "130": 22,
     "131": 24,
     "132": 27,
     "133": 21,
     "134": 26,
     "135": 21,
     "136": 18,
     "137": 9,
     "138": 18,
     "139": 14,
     "140": 12,
     "141": 14,
     "142": 11,
     "143": 14,
     "144": 7,
     "145": 11,
     "146": 19,
     "147": 11,
     "148": 9,
     "149": 10,
     "150": 7,
     "151": 12,
     "152": 14,
     "153": 7,
     "154": 7,
     "155": 2,
     "156": 4,
     "157": 3,
     "158": 4,
     "159": 7,
     "160": 1,
     "161": 1,
     "162": 6,
     "163": 6,
     "164": 4,
     "165": 5,
     "166": 5,
     "167": 2,
     "168": 3,
     "169": 5,
     "170": 8,
     "171": 1,
     "172": 1,
     "173": 3,
     "174": 3,
     "176": 2,
     "177": 5,
     "178": 2,
     "180": 2,
     "181": 3,
     "182": 2,
     "184": 2,
     "185": 2,
     "186": 2,
     "187": 1,
     "189": 2,
     "191": 2,
     "192": 2,
     "194": 1,
     "195": 1,
     "197": 1,
     "200": 1,
     "202": 2,
     "203": 1,
     "204": 1,
     "205": 1,
     "210": 1,
     "221": 1,
     "223": 1,
     "224": 1,
     "235": 1,
     "238": 1,
     "239": 1,
     "245": 1,
     "254": 1
    },
    "glide_odd_steps_hist": {
     "1": 4194304,
     "2": 1048576,
     "3": 1048576,
     "4": 393216,
     "5": 458752,
     "6": 196608,
     "7": 122880,
     "8": 174080,
     "9": 88576,
     "10": 121856,
     "11": 61504,
     "12": 42432,
     "13": 64360,
     "14": 35274,
     "15": 51033,
     "16": 27611,
     "17": 38861,
     "18": 20756,
     "19": 14827,
     "20": 23116,
     "21": 13293,
     "22": 19544,
     "23": 10948,
     "24": 7820,
     "25": 12712,
     "26": 7193,
     "27": 10932,
     "28": 6078,
     "29": 9095,
     "30": 5024,
     "31": 3637,
     "32": 6018,
     "33": 3463,
     "34": 5153,
     "35": 2877,
     "36": 2189,
     "37": 3465,
     "38": 2019,
     "39": 3070,
     "40": 1716,
     "41": 2703,
     "42": 1506,
     "43": 1169,
     "44": 1918,
     "45": 1131,
     "46": 1734,
     "47": 1049,
     "48": 751,
     "49": 1240,
     "50": 778,
     "51": 1135,
     "52": 624,
     "53": 484,
     "54": 786,
     "55": 486,
     "56": 707,
     "57": 410,
     "58": 675,
     "59": 376,
     "60": 273,
     "61": 467,
     "62": 276,
     "63": 409,
     "64": 246,
     "65": 185,
     "66": 310,
     "67": 167,
     "68": 258,
     "69": 157,
     "70": 253,
     "71": 135,
     "72": 111,
     "73": 193,
     "74": 117,
     "75": 168,
     "76": 93,
     "77": 82,
     "78": 122,
     "79": 83,
     "80": 135,
     "81": 69,
     "82": 101,
     "83": 70,
     "84": 35,
     "85": 69,
     "86": 56,
     "87": 84,
     "88": 50,
     "89": 35,
     "90": 44,
     "91": 38,
     "92": 54,
     "93": 36,
     "94": 52,
     "95": 26,
     "96": 16,
     "97": 33,
     "98": 18,
     "99": 39,
     "100": 24,
     "101": 18,
     "102": 33,
     "103": 8,
     "104": 20,
     "105": 12,
     "106": 8,
     "107": 29,
     "108": 7,
     "109": 18,
     "110": 12,
     "111": 17,
     "112": 8,
     "113": 8,
     "114": 8,
     "115": 4,
     "116": 7,
     "117": 3,
     "118": 3,
     "119": 1,
     "120": 5,
     "121": 11,
     "122": 9,
     "123": 6,
     "124": 5,
     "125": 2,
     "126": 5,
     "127": 3,
     "128": 3,
     "129": 2,
     "130": 2,
     "131": 2,
     "132": 1,
     "133": 3,
     "134": 1,
     "135": 1,
     "136": 3,
     "138": 3,
     "139": 1,
     "140": 2,
     "141": 2,
     "143": 2,
     "144": 1,
     "145": 3,
     "147": 1,
     "152": 1,
     "156": 1,
     "164": 1,
     "166": 1,
     "169": 1,
     "178": 1,
     "180": 1,
     "181": 1,
     "184": 1,
     "188": 1
    },
    "peak_excess_bits_hist": {
     "0": 1398101,
     "1": 4292258,
     "2": 1556737,
     "3": 616549,
     "4": 267864,
     "5": 130988,
     "6": 63659,
     "7": 31320,
     "8": 15624,
     "9": 7797,
     "10": 3730,
     "11": 2023,
     "12": 992,
     "13": 464,
     "14": 236,
     "15": 142,
     "16": 66,
     "17": 26,
     "18": 19,
     "19": 4,
     "20": 6,
     "21": 1,
     "23": 2
    },
    "sum_delay": 761835452.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "2": 1,
     "4": 4,
     "5": 4,
     "6": 15,
     "7": 15,
     "8": 53,
     "9": 57,
     "10": 131,
     "11": 176,
     "12": 299,
     "13": 421,
     "14": 622,
     "15": 770,
     "16": 1190,
     "17": 1473,
     "18": 1926,
     "19": 2608,
     "20": 3343,
     "21": 4290,
     "22": 5139,
     "23": 6043,
     "24": 7355,
     "25": 8535,
     "26": 9972,
     "27": 11711,
     "28": 13785,
     "29": 16040,
     "30": 18315,
     "31": 20120,
     "32": 22452,
     "33": 24484,
     "34": 26829,
     "35": 29644,
     "36": 33734,
     "37": 36773,
     "38": 39673,
     "39": 42462,
     "40": 44374,
     "41": 46096,
     "42": 48787,
     "43": 51933,
     "44": 55436,
     "45": 59040,
     "46": 61619,
     "47": 63742,
     "48": 65959,
     "49": 66825,
     "50": 68795,
     "51": 70372,
     "52": 73297,
     "53": 76576,
     "54": 79316,
     "55": 81638,
     "56": 81357,
     "57": 81347,
     "58": 80816,
     "59": 81086,
     "60": 82590,
     "61": 84185,
     "62": 87324,
     "63": 87699,
     "64": 87469,
     "65": 87222,
     "66": 86802,
     "67": 88203,
     "68": 89027,
     "69": 90390,
     "70": 91990,
     "71": 91306,
     "72": 90152,
     "73": 87809,
     "74": 86708,
     "75": 85547,
     "76": 85885,
     "77": 86869,
     "78": 87177,
     "79": 88727,
     "80": 88345,
     "81": 87467,
     "82": 87280,
     "83": 87016,
     "84": 87500,
     "85": 88569,
     "86": 89786,
     "87": 90012,
     "88": 89477,
     "89": 87453,
     "90": 85789,
     "91": 85219,
     "92": 85651,
     "93": 86653,
     "94": 87989,
     "95": 87845,
     "96": 86789,
     "97": 85928,
     "98": 83646,
     "99": 82493,
     "100": 82451,
     "101": 82784,
     "102": 83387,
     "103": 82786,
     "104": 80980,
     "105": 79423,
     "106": 77411,
     "107": 75466,
     "108": 74562,
     "109": 73751,
     "110": 73488,
     "111": 73451,
     "112": 72514,
     "113": 70795,
     "114": 68718,
     "115": 66445,
     "116": 65570,
     "117": 64527,
     "118": 64086,
     "119": 63555,
     "120": 61298,
     "121": 59020,
     "122": 56363,
     "123": 54244,
     "124": 51782,
     "125": 50637,
     "126": 49575,
     "127": 48718,
     "128": 47739,
     "129": 46296,
     "130": 44714,
     "131": 42898,
     "132": 41770,
     "133": 40751,
     "134": 39622,
     "135": 38670,
     "136": 37365,
     "137": 35892,
     "138": 33970,
     "139": 32188,
     "140": 30972,
     "141": 29521,
     "142": 28455,
     "143": 27629,
     "144": 27029,
     "145": 26012,
     "146": 24995,
     "147": 23963,
     "148": 23182,
     "149": 22273,
     "150": 21837,
     "151": 21056,
     "152": 20586,
     "153": 19705,
     "154": 18951,
     "155": 17829,
     "156": 17118,
     "157": 16450,
     "158": 15868,
     "159": 15143,
     "160": 14702,
     "161": 14101,
     "162": 13402,
     "163": 12869,
     "164": 12132,
     "165": 11678,
     "166": 10990,
     "167": 10793,
     "168": 10456,
     "169": 9829,
     "170": 9584,
     "171": 9129,
     "172": 8742,
     "173": 8434,
     "174": 8108,
     "175": 7823,
     "176": 7432,
     "177": 7133,
     "178": 6785,
     "179": 6402,
     "180": 5889,
     "181": 5732,
     "182": 5422,
     "183": 5226,
     "184": 4976,
     "185": 4741,
     "186": 4576,
     "187": 4335,
     "188": 4214,
     "189": 3939,
     "190": 3899,
     "191": 3667,
     "192": 3453,
     "193": 3344,
     "194": 3214,
     "195": 3008,
     "196": 2789,
     "197": 2652,
     "198": 2517,
     "199": 2307,
     "200": 2334,
     "201": 2163,
     "202": 2058,
     "203": 2085,
     "204": 1950,
     "205": 1791,
     "206": 1791,
     "207": 1660,
     "208": 1566,
     "209": 1471,
     "210": 1420,
     "211": 1397,
     "212": 1276,
     "213": 1198,
     "214": 1192,
     "215": 1102,
     "216": 1017,
     "217": 1013,
     "218": 914,
     "219": 842,
     "220": 795,
     "221": 804,
     "222": 737,
     "223": 722,
     "224": 675,
     "225": 677,
     "226": 621,
     "227": 605,
     "228": 599,
     "229": 534,
     "230": 521,
     "231": 514,
     "232": 478,
     "233": 460,
     "234": 433,
     "235": 359,
     "236": 378,
     "237": 338,
     "238": 332,
     "239": 324,
     "240": 298,
     "241": 298,
     "242": 268,
     "243": 261,
     "244": 221,
     "245": 231,
     "246": 207,
     "247": 207,
     "248": 185,
     "249": 193,
     "250": 196,
     "251": 138,
     "252": 167,
     "253": 126,
     "254": 132,
     "255": 117,
     "256": 116,
     "257": 112,
     "258": 108,
     "259": 104,
     "260": 97,
     "261": 100,
     "262": 87,
     "263": 69,
     "264": 77,
     "265": 75,
     "266": 67,
     "267": 70,
     "268": 73,
     "269": 59,
     "270": 60,
     "271": 55,
     "272": 70,
     "273": 47,
     "274": 46,
     "275": 58,
     "276": 55,
     "277": 47,
     "278": 58,
     "279": 52,
     "280": 36,
     "281": 55,
     "282": 50,
     "283": 34,
     "284": 44,
     "285": 44,
     "286": 38,
     "287": 27,
     "288": 36,
     "289": 38,
     "290": 45,
     "291": 23,
     "292": 26,
     "293": 33,
     "294": 18,
     "295": 24,
     "296": 13,
     "297": 25,
     "298": 22,
     "299": 9,
     "300": 16,
     "301": 24,
     "302": 13,
     "303": 16,
     "304": 10,
     "305": 15,
     "306": 10,
     "307": 11,
     "308": 12,
     "309": 12,
     "310": 5,
     "311": 9,
     "312": 7,
     "313": 2,
     "314": 7,
     "315": 5,
     "316": 8,
     "317": 4,
     "318": 8,
     "319": 6,
     "320": 6,
     "321": 4,
     "322": 7,
     "323": 4,
     "324": 7,
     "325": 5,
     "326": 3,
     "327": 5,
     "328": 3,
     "329": 3,
     "330": 2,
     "331": 4,
     "332": 2,
     "333": 2,
     "334": 2,
     "335": 1,
     "336": 1,
     "338": 2,
     "339": 1,
     "341": 1,
     "342": 1,
     "343": 1,
     "345": 2,
     "346": 1,
     "348": 2,
     "349": 2,
     "350": 1,
     "352": 2,
     "353": 2,
     "354": 1,
     "356": 1,
     "357": 2,
     "358": 1,
     "359": 1,
     "360": 1,
     "362": 1,
     "363": 1,
     "366": 1,
     "368": 1,
     "371": 2
    }
   },
   "even": {
    "count": 8388608,
    "outcomes": {
     "drop": 8388608,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 8388608.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -16777215.0,
    "glide_hist": {
     "1": 8388608
    },
    "glide_odd_steps_hist": {
     "0": 8388608
    },
    "peak_excess_bits_hist": {
     "0": 8388608
    },
    "sum_delay": 709609376.0,
    "n_delay": 8388608.0,
    "delay_hist": {
     "1": 1,
     "3": 11,
     "4": 4,
     "5": 45,
     "6": 28,
     "7": 127,
     "8": 111,
     "9": 306,
     "10": 325,
     "11": 644,
     "12": 763,
     "13": 1291,
     "14": 1544,
     "15": 2221,
     "16": 2602,
     "17": 3606,
     "18": 4385,
     "19": 5526,
     "20": 7017,
     "21": 8690,
     "22": 10502,
     "23": 12064,
     "24": 13751,
     "25": 15999,
     "26": 18150,
     "27": 20776,
     "28": 23127,
     "29": 26936,
     "30": 29819,
     "31": 33050,
     "32": 35180,
     "33": 38127,
     "34": 40140,
     "35": 43920,
     "36": 47734,
     "37": 52356,
     "38": 56394,
     "39": 59020,
     "40": 60977,
     "41": 62683,
     "42": 64345,
     "43": 67038,
     "44": 71013,
     "45": 74762,
     "46": 77531,
     "47": 79832,
     "48": 80840,
     "49": 81517,
     "50": 81633,
     "51": 82995,
     "52": 84520,
     "53": 87021,
     "54": 90038,
     "55": 91961,
     "56": 92157,
     "57": 91010,
     "58": 88738,
     "59": 88305,
     "60": 87904,
     "61": 89907,
     "62": 91790,
     "63": 92219,
     "64": 92447,
     "65": 91447,
     "66": 90472,
     "67": 90325,
     "68": 90613,
     "69": 92596,
     "70": 93257,
     "71": 93495,
     "72": 92504,
     "73": 90510,
     "74": 88337,
     "75": 86787,
     "76": 87136,
     "77": 87147,
     "78": 88388,
     "79": 89042,
     "80": 88926,
     "81": 89094,
     "82": 87670,
     "83": 86836,
     "84": 87461,
     "85": 87704,
     "86": 89500,
     "87": 89950,
     "88": 89608,
     "89": 88044,
     "90": 86036,
     "91": 84287,
     "92": 83752,
     "93": 84703,
     "94": 85780,
     "95": 86274,
     "96": 85520,
     "97": 83222,
     "98": 81237,
     "99": 79364,
     "100": 79098,
     "101": 78953,
     "102": 78639,
     "103": 78543,
     "104": 77512,
     "105": 75239,
     "106": 72928,
     "107": 70162,
     "108": 68386,
     "109": 67135,
     "110": 66773,
     "111": 66334,
     "112": 65379,
     "113": 63912,
     "114": 61298,
     "115": 59108,
     "116": 57343,
     "117": 56251,
     "118": 55315,
     "119": 54664,
     "120": 52735,
     "121": 50858,
     "122": 48304,
     "123": 45426,
     "124": 43181,
     "125": 41338,
     "126": 40345,
     "127": 39175,
     "128": 38408,
     "129": 37171,
     "130": 35848,
     "131": 34384,
     "132": 32813,
     "133": 31856,
     "134": 30973,
     "135": 30180,
     "136": 28971,
     "137": 27793,
     "138": 26352,
     "139": 25051,
     "140": 23711,
     "141": 22654,
     "142": 21425,
     "143": 20988,
     "144": 20208,
     "145": 19413,
     "146": 18881,
     "147": 17942,
     "148": 17297,
     "149": 16343,
     "150": 15936,
     "151": 15449,
     "152": 15025,
     "153": 14371,
     "154": 13817,
     "155": 12895,
     "156": 12415,
     "157": 11809,
     "158": 11472,
     "159": 10765,
     "160": 10382,
     "161": 9926,
     "162": 9417,
     "163": 8851,
     "164": 8450,
     "165": 7952,
     "166": 7689,
     "167": 7455,
     "168": 6944,
     "169": 6805,
     "170": 6471,
     "171": 6150,
     "172": 5922,
     "173": 5676,
     "174": 5377,
     "175": 5169,
     "176": 5004,
     "177": 4682,
     "178": 4528,
     "179": 4209,
     "180": 3988,
     "181": 3863,
     "182": 3432,
     "183": 3406,
     "184": 3139,
     "185": 3036,
     "186": 2931,
     "187": 2838,
     "188": 2696,
     "189": 2516,
     "190": 2493,
     "191": 2263,
     "192": 2254,
     "193": 2084,
     "194": 1955,
     "195": 1814,
     "196": 1711,
     "197": 1666,
     "198": 1524,
     "199": 1440,
     "200": 1445,
     "201": 1298,
     "202": 1217,
     "203": 1185,
     "204": 1120,
     "205": 1113,
     "206": 1024,
     "207": 1011,
     "208": 928,
     "209": 935,
     "210": 861,
     "211": 767,
     "212": 786,
     "213": 669,
     "214": 670,
     "215": 606,
     "216": 613,
     "217": 547,
     "218": 552,
     "219": 496,
     "220": 474,
     "221": 456,
     "222": 454,
     "223": 414,
     "224": 406,
     "225": 390,
     "226": 323,
     "227": 322,
     "228": 310,
     "229": 294,
     "230": 301,
     "231": 288,
     "232": 259,
     "233": 258,
     "234": 226,
     "235": 226,
     "236": 212,
     "237": 184,
     "238": 189,
     "239": 169,
     "240": 163,
     "241": 145,
     "242": 133,
     "243": 127,
     "244": 131,
     "245": 109,
     "246": 113,
     "247": 102,
     "248": 107,
     "249": 90,
     "250": 88,
     "251": 89,
     "252": 81,
     "253": 75,
     "254": 64,
     "255": 48,
     "256": 64,
     "257": 50,
     "258": 50,
     "259": 41,
     "260": 47,
     "261": 38,
     "262": 40,
     "263": 52,
     "264": 43,
     "265": 41,
     "266": 35,
     "267": 41,
     "268": 39,
     "269": 30,
     "270": 36,
     "271": 25,
     "272": 27,
     "273": 26,
     "274": 37,
     "275": 32,
     "276": 27,
     "277": 32,
     "278": 34,
     "279": 36,
     "280": 30,
     "281": 29,
     "282": 23,
     "283": 21,
     "284": 25,
     "285": 19,
     "286": 18,
     "287": 21,
     "288": 21,
     "289": 17,
     "290": 16,
     "291": 20,
     "292": 20,
     "293": 15,
     "294": 8,
     "295": 11,
     "296": 7,
     "297": 10,
     "298": 9,
     "299": 9,
     "300": 13,
     "301": 7,
     "302": 8,
     "303": 4,
     "304": 5,
     "305": 6,
     "306": 6,
     "307": 4,
     "308": 3,
     "309": 3,
     "310": 4,
     "311": 2,
     "312": 2,
     "313": 3,
     "314": 2,
     "316": 2,
     "317": 1,
     "318": 1,
     "319": 2,
     "320": 1,
     "321": 4,
     "323": 1,
     "324": 3,
     "325": 1,
     "326": 5,
     "327": 2,
     "328": 3,
     "331": 1,
     "332": 1,
     "333": 1,
     "334": 1,
     "337": 1,
     "339": 1,
     "343": 1,
     "344": 1,
     "345": 2,
     "347": 1,
     "350": 1,
     "351": 1,
     "360": 1,
     "361": 1,
     "363": 1,
     "365": 1,
     "373": 1
    }
   },
   "max_glide": [
    254,
    26716671
   ],
   "max_peak": {
    "bits": 48,
    "top64": "10036737645076545536",
    "n": 19638399
   },
   "has_delay": true,
   "max_delay": [
    373,
    31466382
   ],
   "basins": {
    "0": 16777216
   },
   "mean_glide_odd_n": 5.2384209632873535,
   "mean_glide_odd_steps_odd_n": 3.4922127723693848,
   "measured_drift_bits_per_odd_step": -0.4150810105762725
  },
  "26": {
   "k": 26,
   "range": [
    33554432,
    67108864
   ],
   "next_n": 67108864,
   "complete": true,
   "odd": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 87915352.0,
    "sum_glide_odd_steps": 58611385.0,
    "sum_log2_drop": -24319131.311415896,
    "glide_hist": {
     "2": 8388608,
     "3": 2097152,
     "4": 1048576,
     "5": 1310720,
     "6": 655360,
     "7": 557056,
     "8": 466944,
     "9": 241664,
     "10": 177152,
     "11": 210432,
     "12": 196736,
     "13": 156064,
     "14": 145584,
     "15": 119652,
     "16": 81582,
     "17": 69582,
     "18": 74486,
     "19": 71886,
     "20": 64355,
     "21": 60019,
     "22": 54529,
     "23": 48410,
     "24": 42888,
     "25": 34576,
     "26": 27636,
     "27": 25980,
     "28": 26325,
     "29": 25376,
     "30": 23451,
     "31": 20738,
     "32": 17178,
     "33": 14810,
     "34": 14221,
     "35": 14122,
     "36": 13781,
     "37": 12925,
     "38": 12372,
     "39": 11388,
     "40": 10261,
     "41": 9003,
     "42": 7623,
     "43": 6871,
     "44": 6632,
     "45": 6478,
     "46": 6174,
     "47": 5716,
     "48": 5120,
     "49": 4546,
     "50": 4146,
     "51": 4070,
     "52": 3915,
     "53": 3826,
     "54": 3906,
     "55": 3575,
     "56": 3211,
     "57": 2985,
     "58": 2728,
     "59": 2397,
     "60": 2134,
     "61": 2151,
     "62": 2158,
     "63": 2017,
     "64": 1821,
     "65": 1637,
     "66": 1465,
     "67": 1427,
     "68": 1418,
     "69": 1260,
     "70": 1236,
     "71": 1145,
     "72": 1000,
     "73": 965,
     "74": 948,
     "75": 949,
     "76": 942,
     "77": 861,
     "78": 796,
     "79": 771,
     "80": 727,
     "81": 622,
     "82": 569,
     "83": 585,
     "84": 501,
     "85": 506,
     "86": 502,
     "87": 432,
     "88": 437,
     "89": 376,
     "90": 331,
     "91": 332,
     "92": 332,
     "93": 336,
     "94": 325,
     "95": 319,
     "96": 304,
     "97": 246,
     "98": 245,
     "99": 247,
     "100": 218,
     "101": 202,
     "102": 214,
     "103": 160,
     "104": 155,
     "105": 147,
     "106": 138,
     "107": 132,
     "108": 145,
     "109": 139,
     "110": 150,
     "111": 116,
     "112": 124,
     "113": 131,
     "114": 109,
     "115": 93,
     "116": 73,
     "117": 94,
     "118": 100,
     "119": 88,
     "120": 101,
     "121": 83,
     "122": 70,
     "123": 75,
     "124": 75,
     "125": 63,
     "126": 56,
     "127": 38,
     "128": 63,
     "129": 53,
     "130": 54,
     "131": 48,
     "132": 38,
     "133": 43,
     "134": 33,
     "135": 37,
     "136": 38,
     "137": 27,
     "138": 33,
     "139": 28,
     "140": 25,
     "141": 15,
     "142": 25,
     "143": 32,
     "144": 26,
     "145": 21,
     "146": 17,
     "147": 20,
     "148": 13,
     "149": 18,
     "150": 10,
     "151": 16,
     "152": 13,
     "153": 18,
     "154": 8,
     "155": 10,
     "156": 7,
     "157": 10,
     "158": 16,
     "159": 14,
     "160": 13,
     "161": 10,
     "162": 9,
     "163": 7,
     "164": 4,
     "165": 9,
     "166": 7,
     "167": 7,
     "168": 5,
     "169": 9,
     "170": 7,
     "171": 9,
     "172": 2,
     "173": 2,
     "174": 4,
     "175": 7,
     "176": 1,
     "177": 3,
     "178": 5,
     "179": 1,
     "180": 3,
     "181": 4,
     "182": 5,
     "183": 2,
     "184": 2,
     "185": 3,
     "186": 2,
     "187": 2,
     "188": 9,
     "189": 4,
     "190": 1,
     "191": 1,
     "192": 3,
     "193": 2,
     "194": 6,
     "195": 2,
     "196": 1,
     "197": 2,
     "198": 1,
     "199": 1,
     "200": 4,
     "201": 2,
     "202": 3,
     "203": 2,
     "204": 3,
     "205": 3,
     "206": 1,
     "207": 4,
     "208": 1,
     "209": 1,
     "210": 1,
     "211": 2,
     "212": 4,
     "213": 1,
     "214": 1,
     "220": 2,
     "221": 1,
     "223": 1,
     "227": 1,
     "231": 2,
     "232": 1,
     "233": 1,
     "239": 1,
     "240": 1,
     "261": 1,
     "264": 1,
     "334": 1
    },
    "glide_odd_steps_hist": {
     "1": 8388608,
     "2": 2097152,
     "3": 2097152,
     "4": 786432,
     "5": 917504,
     "6": 393216,
     "7": 245760,
     "8": 348160,
     "9": 177152,
     "10": 243712,
     "11": 123008,
     "12": 84864,
     "13": 128720,
     "14": 70548,
     "15": 102066,
     "16": 54313,
     "17": 78398,
     "18": 41448,
     "19": 29725,
     "20": 46248,
     "21": 26397,
     "22": 39095,
     "23": 21526,
     "24": 15789,
     "25": 25020,
     "26": 14561,
     "27": 21663,
     "28": 12224,
     "29": 17982,
     "30": 9913,
     "31": 7357,
     "32": 11819,
     "33": 6832,
     "34": 10378,
     "35": 5899,
     "36": 4349,
     "37": 7070,
     "38": 4204,
     "39": 6520,
     "40": 3799,
     "41": 5520,
     "42": 3185,
     "43": 2316,
     "44": 3876,
     "45": 2298,
     "46": 3546,
     "47": 1956,
     "48": 1506,
     "49": 2472,
     "50": 1473,
     "51": 2233,
     "52": 1264,
     "53": 976,
     "54": 1609,
     "55": 973,
     "56": 1466,
     "57": 892,
     "58": 1326,
     "59": 774,
     "60": 582,
     "61": 895,
     "62": 537,
     "63": 828,
     "64": 481,
     "65": 340,
     "66": 600,
     "67": 382,
     "68": 572,
     "69": 342,
     "70": 510,
     "71": 309,
     "72": 230,
     "73": 364,
     "74": 203,
     "75": 344,
     "76": 181,
     "77": 127,
     "78": 254,
     "79": 156,
     "80": 228,
     "81": 135,
     "82": 231,
     "83": 105,
     "84": 87,
     "85": 157,
     "86": 108,
     "87": 168,
     "88": 99,
     "89": 81,
     "90": 99,
     "91": 73,
     "92": 100,
     "93": 61,
     "94": 88,
     "95": 50,
     "96": 43,
     "97": 73,
     "98": 41,
     "99": 59,
     "100": 39,
     "101": 42,
     "102": 56,
     "103": 27,
     "104": 38,
     "105": 24,
     "106": 13,
     "107": 28,
     "108": 21,
     "109": 21,
     "110": 16,
     "111": 29,
     "112": 15,
     "113": 10,
     "114": 19,
     "115": 12,
     "116": 24,
     "117": 12,
     "118": 5,
     "119": 15,
     "120": 10,
     "121": 16,
     "122": 9,
     "123": 10,
     "124": 9,
     "125": 3,
     "126": 8,
     "127": 3,
     "128": 6,
     "129": 2,
     "130": 3,
     "131": 5,
     "132": 2,
     "133": 8,
     "134": 7,
     "135": 7,
     "136": 4,
     "137": 1,
     "138": 4,
     "139": 3,
     "140": 10,
     "141": 1,
     "142": 1,
     "143": 6,
     "144": 1,
     "145": 4,
     "146": 1,
     "147": 3,
     "148": 2,
     "149": 1,
     "150": 4,
     "151": 1,
     "152": 4,
     "153": 3,
     "155": 1,
     "156": 1,
     "157": 2,
     "158": 2,
     "160": 1,
     "163": 1,
     "164": 1,
     "165": 1,
     "167": 1,
     "169": 1,
     "170": 1,
     "171": 1,
     "172": 2,
     "173": 1,
     "180": 1,
     "192": 1,
     "194": 1,
     "237": 1
    },
    "peak_excess_bits_hist": {
     "0": 2796203,
     "1": 8584507,
     "2": 3113380,
     "3": 1232940,
     "4": 535836,
     "5": 261831,
     "6": 127487,
     "7": 62725,
     "8": 30790,
     "9": 15676,
     "10": 7990,
     "11": 3999,
     "12": 1909,
     "13": 961,
     "14": 435,
     "15": 266,
     "16": 144,
     "17": 75,
     "18": 21,
     "19": 21,
     "20": 9,
     "21": 2,
     "22": 9
    },
    "sum_delay": 1584115140.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "3": 1,
     "4": 5,
     "5": 2,
     "6": 17,
     "7": 17,
     "8": 61,
     "9": 63,
     "10": 149,
     "11": 203,
     "12": 365,
     "13": 489,
     "14": 770,
     "15": 967,
     "16": 1495,
     "17": 1864,
     "18": 2538,
     "19": 3319,
     "20": 4505,
     "21": 5749,
     "22": 7015,
     "23": 8474,
     "24": 10129,
     "25": 12125,
     "26": 14367,
     "27": 16966,
     "28": 20104,
     "29": 23554,
     "30": 27459,
     "31": 30762,
     "32": 34312,
     "33": 37665,
     "34": 42093,
     "35": 46752,
     "36": 52900,
     "37": 58677,
     "38": 64244,
     "39": 68936,
     "40": 73202,
     "41": 76591,
     "42": 81211,
     "43": 86998,
     "44": 93975,
     "45": 99386,
     "46": 105569,
     "47": 110453,
     "48": 114418,
     "49": 117399,
     "50": 121444,
     "51": 125088,
     "52": 130848,
     "53": 137463,
     "54": 143337,
     "55": 147888,
     "56": 149931,
     "57": 150126,
     "58": 149678,
     "59": 151001,
     "60": 154141,
     "61": 159201,
     "62": 163984,
     "63": 165432,
     "64": 167313,
     "65": 167247,
     "66": 167502,
     "67": 168867,
     "68": 170885,
     "69": 175185,
     "70": 178168,
     "71": 178117,
     "72": 177381,
     "73": 173608,
     "74": 170632,
     "75": 168626,
     "76": 168575,
     "77": 169360,
     "78": 172623,
     "79": 174151,
     "80": 175417,
     "81": 174246,
     "82": 173500,
     "83": 172530,
     "84": 173742,
     "85": 175137,
     "86": 177389,
     "87": 179199,
     "88": 178196,
     "89": 175308,
     "90": 172581,
     "91": 170054,
     "92": 170712,
     "93": 173015,
     "94": 174757,
     "95": 176868,
     "96": 175808,
     "97": 172623,
     "98": 168922,
     "99": 168489,
     "100": 166943,
     "101": 168010,
     "102": 167998,
     "103": 167706,
     "104": 166227,
     "105": 163182,
     "106": 159553,
     "107": 155944,
     "108": 153505,
     "109": 151853,
     "110": 153028,
     "111": 152559,
     "112": 151318,
     "113": 148485,
     "114": 144447,
     "115": 140665,
     "116": 138197,
     "117": 137087,
     "118": 136171,
     "119": 133513,
     "120": 131699,
     "121": 127456,
     "122": 122814,
     "123": 117365,
     "124": 113008,
     "125": 110077,
     "126": 108206,
     "127": 106716,
     "128": 104905,
     "129": 102401,
     "130": 99504,
     "131": 95867,
     "132": 93649,
     "133": 90434,
     "134": 89178,
     "135": 87307,
     "136": 84706,
     "137": 81474,
     "138": 77717,
     "139": 74265,
     "140": 71026,
     "141": 67984,
     "142": 65501,
     "143": 63872,
     "144": 62073,
     "145": 60498,
     "146": 58113,
     "147": 56169,
     "148": 54073,
     "149": 52126,
     "150": 50721,
     "151": 49249,
     "152": 47838,
     "153": 46487,
     "154": 44312,
     "155": 42441,
     "156": 40676,
     "157": 39372,
     "158": 37772,
     "159": 36679,
     "160": 35387,
     "161": 34275,
     "162": 32433,
     "163": 31077,
     "164": 29140,
     "165": 28134,
     "166": 27124,
     "167": 25940,
     "168": 25250,
     "169": 24278,
     "170": 23183,
     "171": 22576,
     "172": 21345,
     "173": 20766,
     "174": 19721,
     "175": 19034,
     "176": 18488,
     "177": 17639,
     "178": 16959,
     "179": 15792,
     "180": 14979,
     "181": 14317,
     "182": 13682,
     "183": 13030,
     "184": 12509,
     "185": 12102,
     "186": 11549,
     "187": 11104,
     "188": 10701,
     "189": 10231,
     "190": 9787,
     "191": 9358,
     "192": 9123,
     "193": 8686,
     "194": 8198,
     "195": 7824,
     "196": 7348,
     "197": 6946,
     "198": 6498,
     "199": 6259,
     "200": 5926,
     "201": 5643,
     "202": 5657,
     "203": 5237,
     "204": 4861,
     "205": 4944,
     "206": 4565,
     "207": 4380,
     "208": 4253,
     "209": 4013,
     "210": 3905,
     "211": 3631,
     "212": 3407,
     "213": 3296,
     "214": 3235,
     "215": 2931,
     "216": 2816,
     "217": 2659,
     "218": 2459,
     "219": 2374,
     "220": 2318,
     "221": 2155,
     "222": 2038,
     "223": 1968,
     "224": 1900,
     "225": 1794,
     "226": 1693,
     "227": 1723,
     "228": 1568,
     "229": 1519,
     "230": 1441,
     "231": 1396,
     "232": 1291,
     "233": 1234,
     "234": 1165,
     "235": 1098,
     "236": 1057,
     "237": 945,
     "238": 981,
     "239": 872,
     "240": 826,
     "241": 843,
     "242": 769,
     "243": 710,
     "244": 687,
     "245": 640,
     "246": 649,
     "247": 593,
     "248": 562,
     "249": 540,
     "250": 486,
     "251": 474,
     "252": 478,
     "253": 421,
     "254": 409,
     "255": 373,
     "256": 353,
     "257": 331,
     "258": 323,
     "259": 303,
     "260": 281,
     "261": 283,
     "262": 226,
     "263": 246,
     "264": 229,
     "265": 240,
     "266": 200,
     "267": 213,
     "268": 198,
     "269": 177,
     "270": 198,
     "271": 185,
     "272": 159,
     "273": 149,
     "274": 164,
     "275": 136,
     "276": 131,
     "277": 141,
     "278": 158,
     "279": 132,
     "280": 127,
     "281": 135,
     "282": 118,
     "283": 121,
     "284": 127,
     "285": 103,
     "286": 95,
     "287": 86,
     "288": 104,
     "289": 78,
     "290": 82,
     "291": 79,
     "292": 75,
     "293": 77,
     "294": 62,
     "295": 69,
     "296": 67,
     "297": 50,
     "298": 46,
     "299": 60,
     "300": 63,
     "301": 46,
     "302": 31,
     "303": 43,
     "304": 40,
     "305": 41,
     "306": 33,
     "307": 40,
     "308": 42,
     "309": 34,
     "310": 30,
     "311": 30,
     "312": 27,
     "313": 18,
     "314": 25,
     "315": 26,
     "316": 23,
     "317": 19,
     "318": 20,
     "319": 18,
     "320": 16,
     "321": 19,
     "322": 18,
     "323": 17,
     "324": 15,
     "325": 10,
     "326": 13,
     "327": 16,
     "328": 8,
     "329": 7,
     "330": 10,
     "331": 6,
     "332": 8,
     "333": 10,
     "334": 8,
     "335": 9,
     "336": 4,
     "337": 7,
     "338": 6,
     "339": 6,
     "340": 3,
     "341": 7,
     "342": 3,
     "343": 5,
     "344": 4,
     "345": 6,
     "346": 4,
     "347": 3,
     "348": 7,
     "349": 5,
     "350": 6,
     "351": 7,
     "352": 5,
     "353": 3,
     "354": 3,
     "355": 4,
     "356": 5,
     "357": 2,
     "358": 3,
     "359": 5,
     "360": 2,
     "361": 2,
     "362": 2,
     "363": 2,
     "364": 2,
     "365": 4,
     "366": 1,
     "367": 5,
     "369": 1,
     "370": 3,
     "371": 1,
     "372": 1,
     "373": 2,
     "376": 1,
     "387": 3,
     "390": 1,
     "391": 1,
     "392": 1,
     "506": 1
    }
   },
   "even": {
    "count": 16777216,
    "outcomes": {
     "drop": 16777216,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 16777216.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -33554431.0,
    "glide_hist": {
     "1": 16777216
    },
    "glide_odd_steps_hist": {
     "0": 16777216
    },
    "peak_excess_bits_hist": {
     "0": 16777216
    },
    "sum_delay": 1479833436.0,
    "n_delay": 16777216.0,
    "delay_hist": {
     "1": 1,
     "3": 12,
     "4": 4,
     "5": 49,
     "6": 32,
     "7": 142,
     "8": 126,
     "9": 359,
     "10": 382,
     "11": 775,
     "12": 939,
     "13": 1590,
     "14": 1965,
     "15": 2843,
     "16": 3372,
     "17": 4796,
     "18": 5858,
     "19": 7452,
     "20": 9625,
     "21": 12033,
     "22": 14792,
     "23": 17203,
     "24": 19794,
     "25": 23354,
     "26": 26685,
     "27": 30748,
     "28": 34838,
     "29": 40721,
     "30": 45859,
     "31": 51365,
     "32": 55300,
     "33": 60579,
     "34": 64624,
     "35": 70749,
     "36": 77378,
     "37": 86090,
     "38": 93167,
     "39": 98693,
     "40": 103439,
     "41": 107057,
     "42": 110441,
     "43": 115825,
     "44": 122946,
     "45": 130198,
     "46": 136571,
     "47": 141451,
     "48": 144582,
     "49": 147476,
     "50": 148458,
     "51": 151790,
     "52": 154892,
     "53": 160318,
     "54": 166614,
     "55": 171277,
     "56": 173795,
     "57": 172367,
     "58": 170085,
     "59": 169121,
     "60": 168990,
     "61": 172497,
     "62": 175975,
     "63": 179543,
     "64": 180146,
     "65": 178916,
     "66": 177694,
     "67": 177127,
     "68": 178816,
     "69": 181623,
     "70": 183647,
     "71": 185485,
     "72": 183810,
     "73": 180662,
     "74": 176146,
     "75": 173495,
     "76": 172683,
     "77": 173032,
     "78": 175257,
     "79": 176219,
     "80": 177653,
     "81": 177439,
     "82": 175137,
     "83": 174116,
     "84": 174477,
     "85": 175204,
     "86": 178069,
     "87": 179736,
     "88": 179620,
     "89": 177521,
     "90": 173489,
     "91": 170076,
     "92": 168971,
     "93": 170354,
     "94": 172433,
     "95": 174263,
     "96": 173365,
     "97": 170011,
     "98": 167165,
     "99": 163010,
     "100": 161591,
     "101": 161404,
     "102": 161423,
     "103": 161930,
     "104": 160298,
     "105": 156219,
     "106": 152351,
     "107": 147573,
     "108": 143852,
     "109": 141697,
     "110": 140524,
     "111": 139822,
     "112": 138830,
     "113": 136426,
     "114": 132093,
     "115": 127826,
     "116": 123788,
     "117": 121821,
     "118": 119842,
     "119": 118750,
     "120": 116290,
     "121": 112156,
     "122": 107324,
     "123": 101789,
     "124": 97425,
     "125": 93120,
     "126": 90982,
     "127": 88750,
     "128": 87126,
     "129": 84910,
     "130": 82144,
     "131": 79098,
     "132": 75711,
     "133": 73626,
     "134": 71724,
     "135": 69802,
     "136": 67641,
     "137": 65158,
     "138": 62244,
     "139": 59021,
     "140": 55899,
     "141": 53626,
     "142": 50946,
     "143": 49443,
     "144": 47837,
     "145": 46442,
     "146": 44893,
     "147": 42937,
     "148": 41260,
     "149": 39525,
     "150": 38209,
     "151": 37286,
     "152": 36081,
     "153": 34957,
     "154": 33522,
     "155": 31846,
     "156": 30244,
     "157": 28927,
     "158": 27922,
     "159": 26633,
     "160": 25525,
     "161": 24628,
     "162": 23518,
     "163": 22253,
     "164": 21319,
     "165": 20084,
     "166": 19367,
     "167": 18445,
     "168": 17737,
     "169": 17261,
     "170": 16300,
     "171": 15734,
     "172": 15051,
     "173": 14418,
     "174": 13811,
     "175": 13277,
     "176": 12827,
     "177": 12114,
     "178": 11661,
     "179": 10994,
     "180": 10390,
     "181": 9752,
     "182": 9164,
     "183": 8828,
     "184": 8365,
     "185": 8012,
     "186": 7672,
     "187": 7414,
     "188": 7031,
     "189": 6730,
     "190": 6432,
     "191": 6162,
     "192": 5921,
     "193": 5537,
     "194": 5299,
     "195": 5028,
     "196": 4719,
     "197": 4455,
     "198": 4176,
     "199": 3957,
     "200": 3752,
     "201": 3632,
     "202": 3380,
     "203": 3243,
     "204": 3205,
     "205": 3063,
     "206": 2815,
     "207": 2802,
     "208": 2588,
     "209": 2501,
     "210": 2332,
     "211": 2187,
     "212": 2183,
     "213": 1945,
     "214": 1868,
     "215": 1798,
     "216": 1715,
     "217": 1564,
     "218": 1565,
     "219": 1410,
     "220": 1316,
     "221": 1251,
     "222": 1258,
     "223": 1151,
     "224": 1128,
     "225": 1065,
     "226": 1000,
     "227": 943,
     "228": 915,
     "229": 893,
     "230": 835,
     "231": 809,
     "232": 773,
     "233": 736,
     "234": 686,
     "235": 659,
     "236": 571,
     "237": 562,
     "238": 527,
     "239": 501,
     "240": 487,
     "241": 443,
     "242": 431,
     "243": 395,
     "244": 392,
     "245": 330,
     "246": 344,
     "247": 309,
     "248": 314,
     "249": 275,
     "250": 281,
     "251": 285,
     "252": 219,
     "253": 242,
     "254": 190,
     "255": 180,
     "256": 181,
     "257": 166,
     "258": 162,
     "259": 149,
     "260": 151,
     "261": 135,
     "262": 140,
     "263": 139,
     "264": 112,
     "265": 118,
     "266": 110,
     "267": 108,
     "268": 109,
     "269": 103,
     "270": 95,
     "271": 85,
     "272": 82,
     "273": 96,
     "274": 84,
     "275": 78,
     "276": 85,
     "277": 87,
     "278": 81,
     "279": 94,
     "280": 82,
     "281": 65,
     "282": 78,
     "283": 71,
     "284": 59,
     "285": 63,
     "286": 62,
     "287": 59,
     "288": 48,
     "289": 53,
     "290": 54,
     "291": 65,
     "292": 43,
     "293": 41,
     "294": 41,
     "295": 29,
     "296": 31,
     "297": 23,
     "298": 34,
     "299": 31,
     "300": 22,
     "301": 23,
     "302": 32,
     "303": 17,
     "304": 21,
     "305": 16,
     "306": 21,
     "307": 14,
     "308": 14,
     "309": 15,
     "310": 16,
     "311": 7,
     "312": 11,
     "313": 10,
     "314": 4,
     "315": 7,
     "316": 7,
     "317": 9,
     "318": 5,
     "319": 10,
     "320": 7,
     "321": 10,
     "322": 4,
     "323": 8,
     "324": 7,
     "325": 8,
     "326": 10,
     "327": 5,
     "328": 8,
     "329": 3,
     "330": 3,
     "331": 3,
     "332": 5,
     "333": 3,
     "334": 3,
     "335": 2,
     "336": 1,
     "337": 2,
     "339": 3,
     "340": 1,
     "342": 1,
     "343": 2,
     "344": 2,
     "345": 2,
     "346": 2,
     "347": 2,
     "349": 2,
     "350": 3,
     "351": 2,
     "353": 2,
     "354": 2,
     "355": 1,
     "357": 1,
     "358": 2,
     "359": 1,
     "360": 2,
     "361": 2,
     "363": 2,
     "364": 1,
     "365": 1,
     "367": 1,
     "369": 1,
     "372": 2,
     "373": 1
    }
   },
   "max_glide": [
    334,
    63728127
   ],
   "max_peak": {
    "bits": 48,
    "top64": "15552928115952582656",
    "n": 38595583
   },
   "has_delay": true,
   "max_delay": [
    506,
    63728127
   ],
   "basins": {
    "0": 33554432
   },
   "mean_glide_odd_n": 5.240163326263428,
   "mean_glide_odd_steps_odd_n": 3.4935107827186584,
   "measured_drift_bits_per_odd_step": -0.4149216284756945
  },
  "27": {
   "k": 27,
   "range": [
    67108864,
    134217728
   ],
   "next_n": 134217728,
   "complete": true,
   "odd": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 175793811.0,
    "sum_glide_odd_steps": 117195855.0,
    "sum_log2_drop": -48639791.23986338,
    "glide_hist": {
     "2": 16777216,
     "3": 4194304,
     "4": 2097152,
     "5": 2621440,
     "6": 1310720,
     "7": 1114112,
     "8": 933888,
     "9": 483328,
     "10": 354304,
     "11": 420864,
     "12": 393472,
     "13": 312128,
     "14": 291168,
     "15": 239304,
     "16": 163164,
     "17": 139165,
     "18": 148964,
     "19": 143777,
     "20": 128625,
     "21": 120112,
     "22": 109076,
     "23": 96844,
     "24": 85579,
     "25": 69159,
     "26": 55125,
     "27": 51958,
     "28": 52516,
     "29": 50689,
     "30": 46185,
     "31": 41759,
     "32": 34917,
     "33": 29925,
     "34": 28250,
     "35": 28427,
     "36": 27442,
     "37": 26165,
     "38": 24593,
     "39": 22721,
     "40": 20552,
     "41": 18001,
     "42": 15582,
     "43": 13836,
     "44": 13312,
     "45": 13094,
     "46": 12509,
     "47": 11481,
     "48": 10244,
     "49": 9346,
     "50": 8405,
     "51": 8115,
     "52": 8000,
     "53": 7987,
     "54": 7525,
     "55": 7012,
     "56": 6624,
     "57": 5941,
     "58": 5205,
     "59": 4718,
     "60": 4460,
     "61": 4209,
     "62": 4106,
     "63": 3880,
     "64": 3564,
     "65": 3171,
     "66": 3004,
     "67": 2756,
     "68": 2722,
     "69": 2637,
     "70": 2399,
     "71": 2255,
     "72": 2057,
     "73": 1923,
     "74": 1832,
     "75": 1823,
     "76": 1830,
     "77": 1767,
     "78": 1671,
     "79": 1507,
     "80": 1426,
     "81": 1257,
     "82": 1142,
     "83": 1069,
     "84": 1045,
     "85": 1068,
     "86": 946,
     "87": 866,
     "88": 811,
     "89": 755,
     "90": 719,
     "91": 711,
     "92": 672,
     "93": 609,
     "94": 663,
     "95": 583,
     "96": 541,
     "97": 516,
     "98": 548,
     "99": 454,
     "100": 395,
     "101": 391,
     "102": 396,
     "103": 361,
     "104": 331,
     "105": 292,
     "106": 297,
     "107": 273,
     "108": 279,
     "109": 274,
     "110": 257,
     "111": 256,
     "112": 235,
     "113": 250,
     "114": 218,
     "115": 195,
     "116": 182,
     "117": 168,
     "118": 178,
     "119": 172,
     "120": 184,
     "121": 138,
     "122": 142,
     "123": 137,
     "124": 118,
     "125": 97,
     "126": 99,
     "127": 115,
     "128": 121,
     "129": 102,
     "130": 95,
     "131": 87,
     "132": 80,
     "133": 58,
     "134": 64,
     "135": 62,
     "136": 63,
     "137": 62,
     "138": 44,
     "139": 52,
     "140": 52,
     "141": 50,
     "142": 52,
     "143": 30,
     "144": 41,
     "145": 44,
     "146": 41,
     "147": 44,
     "148": 37,
     "149": 37,
     "150": 24,
     "151": 27,
     "152": 28,
     "153": 35,
     "154": 25,
     "155": 25,
     "156": 17,
     "157": 22,
     "158": 20,
     "159": 24,
     "160": 20,
     "161": 15,
     "162": 23,
     "163": 11,
     "164": 10,
     "165": 17,
     "166": 12,
     "167": 14,
     "168": 12,
     "169": 14,
     "170": 12,
     "171": 13,
     "172": 6,
     "173": 7,
     "174": 9,
     "175": 6,
     "176": 10,
     "177": 14,
     "178": 9,
     "179": 14,
     "180": 10,
     "181": 3,
     "182": 11,
     "183": 11,
     "184": 10,
     "185": 9,
     "186": 9,
     "187": 5,
     "188": 6,
     "189": 2,
     "190": 6,
     "191": 1,
     "192": 5,
     "193": 7,
     "194": 5,
     "195": 2,
     "196": 8,
     "197": 4,
     "198": 2,
     "199": 5,
     "200": 2,
     "201": 4,
     "202": 3,
     "203": 5,
     "204": 3,
     "205": 2,
     "206": 6,
     "207": 4,
     "208": 2,
     "209": 2,
     "210": 3,
     "212": 2,
     "213": 2,
     "215": 1,
     "216": 1,
     "221": 1,
     "223": 1,
     "224": 1,
     "225": 1,
     "226": 3,
     "227": 2,
     "228": 1,
     "232": 2,
     "233": 1,
     "235": 1,
     "236": 1,
     "238": 1,
     "239": 1,
     "242": 2,
     "243": 1,
     "245": 1,
     "259": 1,
     "260": 1,
     "287": 1,
     "296": 1,
     "327": 1
    },
    "glide_odd_steps_hist": {
     "1": 16777216,
     "2": 4194304,
     "3": 4194304,
     "4": 1572864,
     "5": 1835008,
     "6": 786432,
     "7": 491520,
     "8": 696320,
     "9": 354304,
     "10": 487424,
     "11": 246016,
     "12": 169728,
     "13": 257440,
     "14": 141096,
     "15": 204132,
     "16": 108950,
     "17": 156040,
     "18": 83031,
     "19": 59317,
     "20": 92676,
     "21": 52705,
     "22": 78010,
     "23": 43100,
     "24": 31776,
     "25": 49955,
     "26": 29160,
     "27": 43723,
     "28": 24144,
     "29": 36243,
     "30": 20082,
     "31": 14791,
     "32": 23671,
     "33": 13858,
     "34": 20896,
     "35": 11775,
     "36": 8857,
     "37": 14533,
     "38": 8531,
     "39": 12933,
     "40": 7374,
     "41": 11209,
     "42": 6344,
     "43": 4725,
     "44": 7531,
     "45": 4411,
     "46": 6914,
     "47": 3895,
     "48": 2986,
     "49": 4817,
     "50": 2872,
     "51": 4402,
     "52": 2559,
     "53": 1898,
     "54": 3296,
     "55": 1957,
     "56": 2946,
     "57": 1713,
     "58": 2659,
     "59": 1425,
     "60": 1074,
     "61": 1818,
     "62": 1105,
     "63": 1694,
     "64": 943,
     "65": 723,
     "66": 1195,
     "67": 751,
     "68": 1101,
     "69": 701,
     "70": 1021,
     "71": 544,
     "72": 424,
     "73": 728,
     "74": 415,
     "75": 675,
     "76": 390,
     "77": 304,
     "78": 473,
     "79": 278,
     "80": 468,
     "81": 259,
     "82": 442,
     "83": 239,
     "84": 180,
     "85": 331,
     "86": 208,
     "87": 314,
     "88": 147,
     "89": 145,
     "90": 206,
     "91": 119,
     "92": 191,
     "93": 117,
     "94": 178,
     "95": 93,
     "96": 64,
     "97": 138,
     "98": 74,
     "99": 122,
     "100": 63,
     "101": 50,
     "102": 81,
     "103": 49,
     "104": 89,
     "105": 44,
     "106": 38,
     "107": 63,
     "108": 31,
     "109": 75,
     "110": 41,
     "111": 56,
     "112": 23,
     "113": 15,
     "114": 42,
     "115": 22,
     "116": 48,
     "117": 18,
     "118": 19,
     "119": 21,
     "120": 15,
     "121": 17,
     "122": 17,
     "123": 21,
     "124": 15,
     "125": 8,
     "126": 12,
     "127": 11,
     "128": 13,
     "129": 13,
     "130": 10,
     "131": 13,
     "132": 10,
     "133": 23,
     "134": 10,
     "135": 15,
     "136": 10,
     "137": 3,
     "138": 6,
     "139": 9,
     "140": 14,
     "141": 5,
     "142": 1,
     "143": 4,
     "144": 4,
     "145": 7,
     "146": 7,
     "147": 6,
     "148": 2,
     "149": 4,
     "150": 4,
     "151": 6,
     "152": 4,
     "153": 2,
     "154": 1,
     "155": 2,
     "157": 3,
     "158": 1,
     "160": 1,
     "162": 1,
     "163": 2,
     "164": 2,
     "165": 1,
     "166": 1,
     "167": 2,
     "168": 3,
     "173": 1,
     "177": 2,
     "178": 2,
     "179": 2,
     "181": 1,
     "191": 2,
     "210": 1,
     "217": 1,
     "232": 1
    },
    "peak_excess_bits_hist": {
     "0": 5592405,
     "1": 17169018,
     "2": 6226712,
     "3": 2466293,
     "4": 1070963,
     "5": 523634,
     "6": 255425,
     "7": 124970,
     "8": 62234,
     "9": 31742,
     "10": 15579,
     "11": 7701,
     "12": 3907,
     "13": 1852,
     "14": 954,
     "15": 515,
     "16": 295,
     "17": 108,
     "18": 61,
     "19": 33,
     "20": 12,
     "21": 13,
     "22": 1,
     "23": 4,
     "24": 1
    }
   },
   "even": {
    "count": 33554432,
    "outcomes": {
     "drop": 33554432,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 33554432.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -67108863.0,
    "glide_hist": {
     "1": 33554432
    },
    "glide_odd_steps_hist": {
     "0": 33554432
    },
    "peak_excess_bits_hist": {
     "0": 33554432
    }
   },
   "max_glide": [
    327,
    95592191
   ],
   "max_peak": {
    "bits": 51,
    "top64": "13426284855781703680",
    "n": 120080895
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.2390638291835785,
   "mean_glide_odd_steps_odd_n": 3.4927086532115936,
   "measured_drift_bits_per_odd_step": -0.41502996193733455
  },
  "28": {
   "k": 28,
   "range": [
    134217728,
    268435456
   ],
   "next_n": 268435456,
   "complete": true,
   "odd": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 351567458.0,
    "sum_glide_odd_steps": 234377214.0,
    "sum_log2_drop": -97277263.4413187,
    "glide_hist": {
     "2": 33554432,
     "3": 8388608,
     "4": 4194304,
     "5": 5242880,
     "6": 2621440,
     "7": 2228224,
     "8": 1867776,
     "9": 966656,
     "10": 708608,
     "11": 841728,
     "12": 786944,
     "13": 624256,
     "14": 582336,
     "15": 478608,
     "16": 326328,
     "17": 278330,
     "18": 297927,
     "19": 287572,
     "20": 257253,
     "21": 240169,
     "22": 218173,
     "23": 193844,
     "24": 171049,
     "25": 138234,
     "26": 110744,
     "27": 103875,
     "28": 105083,
     "29": 101589,
     "30": 93153,
     "31": 83069,
     "32": 69401,
     "33": 59592,
     "34": 56241,
     "35": 56385,
     "36": 55099,
     "37": 52414,
     "38": 49481,
     "39": 45648,
     "40": 41155,
     "41": 36140,
     "42": 31103,
     "43": 27512,
     "44": 27021,
     "45": 26470,
     "46": 24904,
     "47": 23191,
     "48": 20741,
     "49": 18287,
     "50": 16744,
     "51": 16352,
     "52": 15949,
     "53": 15659,
     "54": 15030,
     "55": 13984,
     "56": 12931,
     "57": 11598,
     "58": 10366,
     "59": 9428,
     "60": 8827,
     "61": 8404,
     "62": 8076,
     "63": 7832,
     "64": 6957,
     "65": 6416,
     "66": 5975,
     "67": 5573,
     "68": 5386,
     "69": 5151,
     "70": 4899,
     "71": 4556,
     "72": 4288,
     "73": 3848,
     "74": 3741,
     "75": 3654,
     "76": 3517,
     "77": 3421,
     "78": 3363,
     "79": 3047,
     "80": 2766,
     "81": 2570,
     "82": 2343,
     "83": 2172,
     "84": 2079,
     "85": 2017,
     "86": 1952,
     "87": 1827,
     "88": 1683,
     "89": 1540,
     "90": 1401,
     "91": 1405,
     "92": 1347,
     "93": 1372,
     "94": 1288,
     "95": 1224,
     "96": 1197,
     "97": 1078,
     "98": 987,
     "99": 884,
     "100": 832,
     "101": 864,
     "102": 807,
     "103": 741,
     "104": 671,
     "105": 622,
     "106": 610,
     "107": 568,
     "108": 608,
     "109": 542,
     "110": 514,
     "111": 509,
     "112": 478,
     "113": 430,
     "114": 415,
     "115": 386,
     "116": 375,
     "117": 351,
     "118": 309,
     "119": 326,
     "120": 313,
     "121": 281,
     "122": 237,
     "123": 228,
     "124": 233,
     "125": 205,
     "126": 198,
     "127": 210,
     "128": 226,
     "129": 196,
     "130": 192,
     "131": 165,
     "132": 154,
     "133": 128,
     "134": 117,
     "135": 136,
     "136": 133,
     "137": 108,
     "138": 123,
     "139": 105,
     "140": 91,
     "141": 76,
     "142": 89,
     "143": 83,
     "144": 68,
     "145": 87,
     "146": 85,
     "147": 66,
     "148": 57,
     "149": 76,
     "150": 62,
     "151": 56,
     "152": 51,
     "153": 56,
     "154": 41,
     "155": 44,
     "156": 45,
     "157": 52,
     "158": 41,
     "159": 42,
     "160": 47,
     "161": 51,
     "162": 36,
     "163": 22,
     "164": 23,
     "165": 22,
     "166": 30,
     "167": 34,
     "168": 24,
     "169": 16,
     "170": 32,
     "171": 20,
     "172": 24,
     "173": 14,
     "174": 21,
     "175": 22,
     "176": 20,
     "177": 19,
     "178": 17,
     "179": 20,
     "180": 16,
     "181": 18,
     "182": 17,
     "183": 17,
     "184": 18,
     "185": 16,
     "186": 16,
     "187": 10,
     "188": 13,
     "189": 9,
     "190": 10,
     "191": 9,
     "192": 13,
     "193": 10,
     "194": 5,
     "195": 2,
     "196": 9,
     "197": 10,
     "198": 7,
     "199": 7,
     "200": 5,
     "201": 8,
     "202": 6,
     "203": 3,
     "204": 2,
     "205": 2,
     "206": 3,
     "207": 2,
     "208": 3,
     "210": 3,
     "211": 1,
     "212": 2,
     "213": 4,
     "214": 1,
     "215": 4,
     "216": 3,
     "217": 2,
     "218": 1,
     "219": 2,
     "220": 5,
     "221": 2,
     "222": 1,
     "223": 4,
     "224": 5,
     "225": 5,
     "226": 3,
     "228": 2,
     "229": 1,
     "230": 2,
     "231": 3,
     "232": 2,
     "233": 1,
     "234": 3,
     "238": 2,
     "239": 2,
     "241": 1,
     "244": 2,
     "249": 1,
     "252": 2,
     "254": 1,
     "255": 1,
     "256": 1,
     "257": 1,
     "258": 1,
     "260": 1,
     "267": 1,
     "273": 1,
     "274": 1,
     "275": 1,
     "279": 2,
     "282": 1,
     "284": 1,
     "286": 1,
     "328": 1,
     "343": 1
    },
    "glide_odd_steps_hist": {
     "1": 33554432,
     "2": 8388608,
     "3": 8388608,
     "4": 3145728,
     "5": 3670016,
     "6": 1572864,
     "7": 983040,
     "8": 1392640,
     "9": 708608,
     "10": 974848,
     "11": 492032,
     "12": 339456,
     "13": 514880,
     "14": 282192,
     "15": 408264,
     "16": 217900,
     "17": 312455,
     "18": 165908,
     "19": 118699,
     "20": 185579,
     "21": 105118,
     "22": 156688,
     "23": 86049,
     "24": 62894,
     "25": 100180,
     "26": 58014,
     "27": 87337,
     "28": 49020,
     "29": 72341,
     "30": 40078,
     "31": 29574,
     "32": 47514,
     "33": 27512,
     "34": 42074,
     "35": 23778,
     "36": 17948,
     "37": 28555,
     "38": 16929,
     "39": 25856,
     "40": 14760,
     "41": 22108,
     "42": 12489,
     "43": 9328,
     "44": 15218,
     "45": 8711,
     "46": 13765,
     "47": 7728,
     "48": 5940,
     "49": 9682,
     "50": 5710,
     "51": 8903,
     "52": 5132,
     "53": 3880,
     "54": 6441,
     "55": 3973,
     "56": 5857,
     "57": 3353,
     "58": 5156,
     "59": 3008,
     "60": 2246,
     "61": 3622,
     "62": 2215,
     "63": 3390,
     "64": 1942,
     "65": 1516,
     "66": 2401,
     "67": 1483,
     "68": 2308,
     "69": 1356,
     "70": 2010,
     "71": 1208,
     "72": 937,
     "73": 1448,
     "74": 877,
     "75": 1393,
     "76": 774,
     "77": 581,
     "78": 1002,
     "79": 594,
     "80": 911,
     "81": 509,
     "82": 860,
     "83": 489,
     "84": 323,
     "85": 629,
     "86": 363,
     "87": 563,
     "88": 304,
     "89": 261,
     "90": 404,
     "91": 248,
     "92": 373,
     "93": 230,
     "94": 342,
     "95": 185,
     "96": 163,
     "97": 272,
     "98": 134,
     "99": 223,
     "100": 126,
     "101": 81,
     "102": 186,
     "103": 84,
     "104": 167,
     "105": 90,
     "106": 75,
     "107": 123,
     "108": 81,
     "109": 115,
     "110": 64,
     "111": 94,
     "112": 52,
     "113": 58,
     "114": 71,
     "115": 51,
     "116": 78,
     "117": 41,
     "118": 37,
     "119": 51,
     "120": 29,
     "121": 47,
     "122": 29,
     "123": 42,
     "124": 21,
     "125": 18,
     "126": 37,
     "127": 25,
     "128": 33,
     "129": 21,
     "130": 19,
     "131": 30,
     "132": 17,
     "133": 38,
     "134": 23,
     "135": 27,
     "136": 14,
     "137": 10,
     "138": 17,
     "139": 12,
     "140": 13,
     "141": 13,
     "142": 8,
     "143": 13,
     "144": 11,
     "145": 10,
     "146": 5,
     "147": 7,
     "148": 5,
     "150": 3,
     "151": 2,
     "152": 5,
     "154": 4,
     "155": 4,
     "156": 3,
     "157": 2,
     "158": 2,
     "159": 2,
     "160": 5,
     "161": 2,
     "162": 5,
     "163": 2,
     "164": 5,
     "165": 2,
     "166": 5,
     "167": 8,
     "168": 1,
     "169": 2,
     "170": 1,
     "171": 3,
     "172": 3,
     "173": 1,
     "174": 2,
     "176": 1,
     "177": 2,
     "179": 2,
     "180": 1,
     "181": 3,
     "188": 2,
     "189": 1,
     "190": 2,
     "194": 1,
     "201": 1,
     "202": 1,
     "205": 1,
     "211": 1,
     "213": 1,
     "215": 1,
     "216": 1,
     "229": 1,
     "249": 1
    },
    "peak_excess_bits_hist": {
     "0": 11184811,
     "1": 34338042,
     "2": 12453489,
     "3": 4932532,
     "4": 2143360,
     "5": 1045773,
     "6": 511070,
     "7": 249947,
     "8": 125069,
     "9": 62633,
     "10": 31177,
     "11": 15383,
     "12": 7662,
     "13": 3883,
     "14": 2003,
     "15": 1031,
     "16": 508,
     "17": 254,
     "18": 119,
     "19": 53,
     "20": 38,
     "21": 9,
     "22": 9,
     "23": 4,
     "24": 5
    }
   },
   "even": {
    "count": 67108864,
    "outcomes": {
     "drop": 67108864,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 67108864.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -134217727.0,
    "glide_hist": {
     "1": 67108864
    },
    "glide_odd_steps_hist": {
     "0": 67108864
    },
    "peak_excess_bits_hist": {
     "0": 67108864
    }
   },
   "max_glide": [
    343,
    217740015
   ],
   "max_peak": {
    "bits": 52,
    "top64": "13117024585976348672",
    "n": 210964383
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.238763362169266,
   "mean_glide_odd_steps_odd_n": 3.4924926459789276,
   "measured_drift_bits_per_odd_step": -0.4150457366615797
  },
  "29": {
   "k": 29,
   "range": [
    268435456,
    536870912
   ],
   "next_n": 536870912,
   "complete": true,
   "odd": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 703188848.0,
    "sum_glide_odd_steps": 468793918.0,
    "sum_log2_drop": -194560702.05865145,
    "glide_hist": {
     "2": 67108864,
     "3": 16777216,
     "4": 8388608,
     "5": 10485760,
     "6": 5242880,
     "7": 4456448,
     "8": 3735552,
     "9": 1933312,
     "10": 1417216,
     "11": 1683456,
     "12": 1573888,
     "13": 1248512,
     "14": 1164672,
     "15": 957216,
     "16": 652656,
     "17": 556660,
     "18": 595854,
     "19": 575144,
     "20": 514503,
     "21": 480345,
     "22": 436195,
     "23": 387815,
     "24": 342123,
     "25": 276607,
     "26": 221454,
     "27": 208264,
     "28": 210208,
     "29": 201528,
     "30": 186238,
     "31": 165669,
     "32": 139053,
     "33": 118401,
     "34": 112535,
     "35": 112765,
     "36": 110071,
     "37": 104543,
     "38": 98579,
     "39": 92096,
     "40": 82531,
     "41": 72301,
     "42": 61894,
     "43": 55681,
     "44": 53282,
     "45": 53003,
     "46": 50623,
     "47": 46251,
     "48": 41402,
     "49": 36407,
     "50": 33476,
     "51": 32378,
     "52": 32232,
     "53": 31248,
     "54": 30100,
     "55": 28354,
     "56": 26212,
     "57": 23563,
     "58": 20726,
     "59": 18932,
     "60": 17709,
     "61": 16929,
     "62": 16352,
     "63": 15653,
     "64": 14163,
     "65": 12875,
     "66": 11678,
     "67": 11227,
     "68": 10904,
     "69": 10439,
     "70": 9944,
     "71": 9021,
     "72": 8266,
     "73": 7817,
     "74": 7427,
     "75": 7355,
     "76": 6976,
     "77": 6677,
     "78": 6539,
     "79": 6101,
     "80": 5677,
     "81": 5153,
     "82": 4662,
     "83": 4457,
     "84": 4177,
     "85": 4005,
     "86": 3748,
     "87": 3496,
     "88": 3352,
     "89": 3138,
     "90": 2924,
     "91": 2766,
     "92": 2762,
     "93": 2751,
     "94": 2630,
     "95": 2472,
     "96": 2319,
     "97": 2138,
     "98": 1965,
     "99": 1822,
     "100": 1734,
     "101": 1684,
     "102": 1574,
     "103": 1470,
     "104": 1352,
     "105": 1317,
     "106": 1241,
     "107": 1245,
     "108": 1131,
     "109": 1049,
     "110": 1074,
     "111": 1008,
     "112": 924,
     "113": 896,
     "114": 830,
     "115": 737,
     "116": 732,
     "117": 695,
     "118": 660,
     "119": 644,
     "120": 569,
     "121": 541,
     "122": 504,
     "123": 493,
     "124": 471,
     "125": 460,
     "126": 451,
     "127": 394,
     "128": 416,
     "129": 407,
     "130": 364,
     "131": 350,
     "132": 274,
     "133": 286,
     "134": 269,
     "135": 256,
     "136": 260,
     "137": 236,
     "138": 229,
     "139": 217,
     "140": 201,
     "141": 185,
     "142": 193,
     "143": 205,
     "144": 154,
     "145": 150,
     "146": 156,
     "147": 141,
     "148": 126,
     "149": 126,
     "150": 137,
     "151": 111,
     "152": 125,
     "153": 131,
     "154": 110,
     "155": 88,
     "156": 103,
     "157": 84,
     "158": 81,
     "159": 75,
     "160": 90,
     "161": 81,
     "162": 62,
     "163": 70,
     "164": 54,
     "165": 57,
     "166": 66,
     "167": 67,
     "168": 57,
     "169": 49,
     "170": 43,
     "171": 49,
     "172": 34,
     "173": 38,
     "174": 39,
     "175": 35,
     "176": 27,
     "177": 20,
     "178": 31,
     "179": 36,
     "180": 34,
     "181": 28,
     "182": 26,
     "183": 34,
     "184": 28,
     "185": 24,
     "186": 28,
     "187": 13,
     "188": 17,
     "189": 16,
     "190": 19,
     "191": 17,
     "192": 15,
     "193": 5,
     "194": 13,
     "195": 15,
     "196": 15,
     "197": 15,
     "198": 12,
     "199": 10,
     "200": 9,
     "201": 5,
     "202": 10,
     "203": 9,
     "204": 10,
     "205": 7,
     "206": 3,
     "207": 6,
     "208": 9,
     "209": 8,
     "210": 10,
     "211": 6,
     "212": 6,
     "213": 7,
     "214": 7,
     "215": 3,
     "216": 3,
     "217": 6,
     "218": 3,
     "219": 5,
     "220": 5,
     "221": 6,
     "222": 8,
     "223": 6,
     "224": 8,
     "225": 5,
     "226": 3,
     "227": 1,
     "228": 5,
     "229": 2,
     "230": 1,
     "231": 3,
     "232": 2,
     "233": 2,
     "234": 3,
     "235": 4,
     "236": 2,
     "237": 1,
     "238": 1,
     "239": 2,
     "241": 1,
     "242": 2,
     "243": 2,
     "244": 1,
     "247": 2,
     "250": 1,
     "251": 2,
     "252": 4,
     "253": 2,
     "254": 1,
     "256": 1,
     "262": 1,
     "264": 2,
     "265": 1,
     "266": 1,
     "272": 1,
     "273": 2,
     "275": 3,
     "276": 1,
     "277": 1,
     "278": 2,
     "279": 2,
     "282": 1,
     "283": 1,
     "304": 1,
     "306": 1,
     "326": 1,
     "327": 2
    },
    "glide_odd_steps_hist": {
     "1": 67108864,
     "2": 16777216,
     "3": 16777216,
     "4": 6291456,
     "5": 7340032,
     "6": 3145728,
     "7": 1966080,
     "8": 2785280,
     "9": 1417216,
     "10": 1949696,
     "11": 984064,
     "12": 678912,
     "13": 1029760,
     "14": 564384,
     "15": 816528,
     "16": 435800,
     "17": 624910,
     "18": 331636,
     "19": 237842,
     "20": 370752,
     "21": 210764,
     "22": 312033,
     "23": 171837,
     "24": 125769,
     "25": 199597,
     "26": 115803,
     "27": 174493,
     "28": 97435,
     "29": 145769,
     "30": 80281,
     "31": 59437,
     "32": 95130,
     "33": 55015,
     "34": 84252,
     "35": 47287,
     "36": 35643,
     "37": 57384,
     "38": 33770,
     "39": 52087,
     "40": 29601,
     "41": 44415,
     "42": 24980,
     "43": 18912,
     "44": 30545,
     "45": 17866,
     "46": 27638,
     "47": 15639,
     "48": 11666,
     "49": 19362,
     "50": 11569,
     "51": 17811,
     "52": 10121,
     "53": 7755,
     "54": 12822,
     "55": 7703,
     "56": 11781,
     "57": 6919,
     "58": 10389,
     "59": 5847,
     "60": 4553,
     "61": 7287,
     "62": 4261,
     "63": 6699,
     "64": 3892,
     "65": 3036,
     "66": 4954,
     "67": 2978,
     "68": 4454,
     "69": 2663,
     "70": 4176,
     "71": 2415,
     "72": 1860,
     "73": 2930,
     "74": 1749,
     "75": 2736,
     "76": 1616,
     "77": 1193,
     "78": 1978,
     "79": 1219,
     "80": 1850,
     "81": 1035,
     "82": 1688,
     "83": 1005,
     "84": 739,
     "85": 1186,
     "86": 699,
     "87": 1142,
     "88": 665,
     "89": 508,
     "90": 833,
     "91": 477,
     "92": 779,
     "93": 481,
     "94": 675,
     "95": 390,
     "96": 310,
     "97": 495,
     "98": 301,
     "99": 464,
     "100": 274,
     "101": 218,
     "102": 333,
     "103": 199,
     "104": 337,
     "105": 175,
     "106": 152,
     "107": 237,
     "108": 147,
     "109": 233,
     "110": 144,
     "111": 194,
     "112": 124,
     "113": 119,
     "114": 161,
     "115": 96,
     "116": 155,
     "117": 77,
     "118": 68,
     "119": 120,
     "120": 69,
     "121": 103,
     "122": 54,
     "123": 98,
     "124": 57,
     "125": 37,
     "126": 83,
     "127": 25,
     "128": 68,
     "129": 35,
     "130": 36,
     "131": 53,
     "132": 29,
     "133": 47,
     "134": 27,
     "135": 40,
     "136": 22,
     "137": 18,
     "138": 28,
     "139": 17,
     "140": 32,
     "141": 12,
     "142": 7,
     "143": 22,
     "144": 8,
     "145": 19,
     "146": 13,
     "147": 17,
     "148": 9,
     "149": 10,
     "150": 8,
     "151": 6,
     "152": 9,
     "153": 15,
     "154": 5,
     "155": 16,
     "156": 7,
     "157": 9,
     "158": 7,
     "159": 4,
     "160": 7,
     "161": 3,
     "162": 8,
     "163": 4,
     "164": 10,
     "165": 5,
     "166": 7,
     "167": 7,
     "168": 3,
     "169": 6,
     "170": 2,
     "171": 3,
     "172": 3,
     "173": 2,
     "174": 3,
     "175": 1,
     "176": 1,
     "177": 1,
     "178": 2,
     "179": 3,
     "180": 2,
     "182": 2,
     "183": 2,
     "184": 2,
     "185": 2,
     "188": 2,
     "189": 1,
     "193": 1,
     "194": 1,
     "195": 1,
     "196": 1,
     "198": 1,
     "200": 2,
     "202": 1,
     "204": 1,
     "205": 1,
     "207": 1,
     "208": 1,
     "210": 2,
     "213": 1,
     "214": 1,
     "222": 1,
     "227": 1,
     "228": 1,
     "229": 1
    },
    "peak_excess_bits_hist": {
     "0": 22369621,
     "1": 68676090,
     "2": 24907019,
     "3": 9864872,
     "4": 4285575,
     "5": 2092153,
     "6": 1021698,
     "7": 500944,
     "8": 250441,
     "9": 125005,
     "10": 62242,
     "11": 30786,
     "12": 15637,
     "13": 7654,
     "14": 3882,
     "15": 2031,
     "16": 1071,
     "17": 526,
     "18": 250,
     "19": 142,
     "20": 31,
     "21": 23,
     "22": 14,
     "23": 12,
     "24": 3,
     "25": 3,
     "27": 1,
     "31": 2
    }
   },
   "even": {
    "count": 134217728,
    "outcomes": {
     "drop": 134217728,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 134217728.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -268435455.0,
    "glide_hist": {
     "1": 134217728
    },
    "glide_odd_steps_hist": {
     "0": 134217728
    },
    "peak_excess_bits_hist": {
     "0": 134217728
    }
   },
   "max_glide": [
    327,
    272896031
   ],
   "max_peak": {
    "bits": 60,
    "top64": "11313891573759539840",
    "n": 319804831
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.239165186882019,
   "mean_glide_odd_steps_odd_n": 3.4927868694067,
   "measured_drift_bits_per_odd_step": -0.415023946745511
  },
  "30": {
   "k": 30,
   "range": [
    536870912,
    1073741824
   ],
   "next_n": 1073741824,
   "complete": true,
   "odd": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1406357026.0,
    "sum_glide_odd_steps": 937572928.0,
    "sum_log2_drop": -389113704.0835151,
    "glide_hist": {
     "2": 134217728,
     "3": 33554432,
     "4": 16777216,
     "5": 20971520,
     "6": 10485760,
     "7": 8912896,
     "8": 7471104,
     "9": 3866624,
     "10": 2834432,
     "11": 3366912,
     "12": 3147776,
     "13": 2497024,
     "14": 2329344,
     "15": 1914432,
     "16": 1305312,
     "17": 1113320,
     "18": 1191708,
     "19": 1150289,
     "20": 1029017,
     "21": 960696,
     "22": 872489,
     "23": 775642,
     "24": 684801,
     "25": 552558,
     "26": 442251,
     "27": 415044,
     "28": 421430,
     "29": 403849,
     "30": 373286,
     "31": 330937,
     "32": 277757,
     "33": 237859,
     "34": 225756,
     "35": 226020,
     "36": 220097,
     "37": 209263,
     "38": 197826,
     "39": 184045,
     "40": 163847,
     "41": 143921,
     "42": 123805,
     "43": 110653,
     "44": 107113,
     "45": 105149,
     "46": 100770,
     "47": 92289,
     "48": 82579,
     "49": 72921,
     "50": 67105,
     "51": 65373,
     "52": 64237,
     "53": 62825,
     "54": 60452,
     "55": 56315,
     "56": 52122,
     "57": 47260,
     "58": 41830,
     "59": 38014,
     "60": 35166,
     "61": 33567,
     "62": 32681,
     "63": 31188,
     "64": 28581,
     "65": 25707,
     "66": 23818,
     "67": 22218,
     "68": 21562,
     "69": 21000,
     "70": 19790,
     "71": 18195,
     "72": 16834,
     "73": 15482,
     "74": 14776,
     "75": 14541,
     "76": 14016,
     "77": 13445,
     "78": 13106,
     "79": 12311,
     "80": 11315,
     "81": 10575,
     "82": 9403,
     "83": 8817,
     "84": 8369,
     "85": 8016,
     "86": 7765,
     "87": 7323,
     "88": 6722,
     "89": 6080,
     "90": 5919,
     "91": 5776,
     "92": 5543,
     "93": 5375,
     "94": 5264,
     "95": 4873,
     "96": 4542,
     "97": 4214,
     "98": 3928,
     "99": 3568,
     "100": 3371,
     "101": 3261,
     "102": 3073,
     "103": 2913,
     "104": 2686,
     "105": 2636,
     "106": 2454,
     "107": 2308,
     "108": 2285,
     "109": 2185,
     "110": 2170,
     "111": 1987,
     "112": 1856,
     "113": 1773,
     "114": 1675,
     "115": 1571,
     "116": 1418,
     "117": 1371,
     "118": 1313,
     "119": 1255,
     "120": 1174,
     "121": 1147,
     "122": 1071,
     "123": 999,
     "124": 930,
     "125": 858,
     "126": 901,
     "127": 861,
     "128": 838,
     "129": 798,
     "130": 692,
     "131": 657,
     "132": 649,
     "133": 583,
     "134": 576,
     "135": 514,
     "136": 509,
     "137": 479,
     "138": 415,
     "139": 390,
     "140": 426,
     "141": 378,
     "142": 352,
     "143": 343,
     "144": 322,
     "145": 310,
     "146": 287,
     "147": 266,
     "148": 270,
     "149": 275,
     "150": 269,
     "151": 250,
     "152": 211,
     "153": 239,
     "154": 219,
     "155": 154,
     "156": 184,
     "157": 180,
     "158": 137,
     "159": 171,
     "160": 157,
     "161": 161,
     "162": 143,
     "163": 121,
     "164": 127,
     "165": 124,
     "166": 119,
     "167": 115,
     "168": 99,
     "169": 87,
     "170": 104,
     "171": 71,
     "172": 90,
     "173": 75,
     "174": 75,
     "175": 60,
     "176": 58,
     "177": 67,
     "178": 52,
     "179": 51,
     "180": 43,
     "181": 57,
     "182": 55,
     "183": 56,
     "184": 53,
     "185": 62,
     "186": 39,
     "187": 44,
     "188": 41,
     "189": 35,
     "190": 43,
     "191": 25,
     "192": 32,
     "193": 28,
     "194": 23,
     "195": 27,
     "196": 27,
     "197": 23,
     "198": 24,
     "199": 25,
     "200": 20,
     "201": 21,
     "202": 21,
     "203": 26,
     "204": 15,
     "205": 16,
     "206": 17,
     "207": 12,
     "208": 14,
     "209": 17,
     "210": 17,
     "211": 12,
     "212": 20,
     "213": 11,
     "214": 5,
     "215": 7,
     "216": 6,
     "217": 11,
     "218": 8,
     "219": 10,
     "220": 7,
     "221": 10,
     "222": 10,
     "223": 7,
     "224": 7,
     "225": 6,
     "226": 11,
     "227": 7,
     "228": 4,
     "229": 8,
     "230": 5,
     "231": 3,
     "232": 4,
     "233": 3,
     "234": 7,
     "235": 4,
     "236": 4,
     "237": 3,
     "238": 2,
     "239": 7,
     "240": 4,
     "241": 7,
     "242": 1,
     "243": 3,
     "245": 1,
     "246": 3,
     "248": 2,
     "249": 3,
     "250": 5,
     "251": 6,
     "252": 1,
     "253": 4,
     "254": 4,
     "255": 3,
     "256": 3,
     "257": 1,
     "258": 2,
     "259": 2,
     "260": 2,
     "261": 2,
     "262": 1,
     "263": 2,
     "265": 1,
     "266": 2,
     "267": 1,
     "270": 1,
     "271": 1,
     "272": 4,
     "273": 2,
     "275": 1,
     "276": 1,
     "279": 1,
     "280": 1,
     "287": 1,
     "294": 2,
     "296": 1,
     "299": 1,
     "311": 1,
     "314": 1
    },
    "glide_odd_steps_hist": {
     "1": 134217728,
     "2": 33554432,
     "3": 33554432,
     "4": 12582912,
     "5": 14680064,
     "6": 6291456,
     "7": 3932160,
     "8": 5570560,
     "9": 2834432,
     "10": 3899392,
     "11": 1968128,
     "12": 1357824,
     "13": 2059520,
     "14": 1128768,
     "15": 1633056,
     "16": 871600,
     "17": 1249820,
     "18": 663535,
     "19": 474753,
     "20": 742290,
     "21": 421112,
     "22": 624585,
     "23": 342794,
     "24": 252097,
     "25": 400390,
     "26": 231908,
     "27": 349299,
     "28": 195568,
     "29": 290150,
     "30": 160406,
     "31": 118258,
     "32": 189161,
     "33": 110830,
     "34": 167772,
     "35": 94884,
     "36": 71184,
     "37": 114843,
     "38": 68016,
     "39": 104017,
     "40": 58928,
     "41": 89254,
     "42": 50028,
     "43": 37632,
     "44": 60512,
     "45": 35824,
     "46": 55082,
     "47": 31491,
     "48": 23547,
     "49": 38932,
     "50": 23138,
     "51": 35416,
     "52": 20588,
     "53": 15841,
     "54": 25438,
     "55": 15386,
     "56": 23738,
     "57": 13584,
     "58": 20980,
     "59": 11682,
     "60": 8952,
     "61": 14572,
     "62": 8880,
     "63": 13559,
     "64": 7874,
     "65": 6021,
     "66": 9896,
     "67": 5874,
     "68": 9312,
     "69": 5309,
     "70": 8125,
     "71": 4656,
     "72": 3608,
     "73": 5833,
     "74": 3470,
     "75": 5440,
     "76": 3159,
     "77": 2392,
     "78": 3890,
     "79": 2410,
     "80": 3797,
     "81": 2200,
     "82": 3316,
     "83": 1857,
     "84": 1443,
     "85": 2419,
     "86": 1443,
     "87": 2291,
     "88": 1306,
     "89": 1025,
     "90": 1677,
     "91": 967,
     "92": 1576,
     "93": 910,
     "94": 1416,
     "95": 794,
     "96": 600,
     "97": 1021,
     "98": 583,
     "99": 911,
     "100": 521,
     "101": 410,
     "102": 664,
     "103": 420,
     "104": 653,
     "105": 377,
     "106": 281,
     "107": 489,
     "108": 274,
     "109": 450,
     "110": 276,
     "111": 403,
     "112": 249,
     "113": 198,
     "114": 264,
     "115": 175,
     "116": 325,
     "117": 192,
     "118": 135,
     "119": 220,
     "120": 119,
     "121": 198,
     "122": 119,
     "123": 185,
     "124": 120,
     "125": 87,
     "126": 120,
     "127": 82,
     "128": 119,
     "129": 82,
     "130": 48,
     "131": 76,
     "132": 54,
     "133": 92,
     "134": 45,
     "135": 82,
     "136": 55,
     "137": 41,
     "138": 60,
     "139": 40,
     "140": 48,
     "141": 34,
     "142": 27,
     "143": 48,
     "144": 30,
     "145": 49,
     "146": 25,
     "147": 28,
     "148": 23,
     "149": 16,
     "150": 21,
     "151": 12,
     "152": 35,
     "153": 23,
     "154": 21,
     "155": 18,
     "156": 16,
     "157": 15,
     "158": 17,
     "159": 7,
     "160": 7,
     "161": 5,
     "162": 16,
     "163": 12,
     "164": 12,
     "165": 8,
     "166": 9,
     "167": 10,
     "168": 6,
     "169": 11,
     "170": 4,
     "171": 1,
     "172": 6,
     "173": 2,
     "174": 10,
     "175": 3,
     "176": 4,
     "177": 9,
     "178": 6,
     "179": 5,
     "180": 1,
     "181": 4,
     "183": 3,
     "184": 3,
     "185": 3,
     "186": 6,
     "187": 5,
     "188": 3,
     "189": 2,
     "190": 1,
     "191": 1,
     "192": 1,
     "193": 1,
     "194": 2,
     "195": 1,
     "198": 2,
     "199": 1,
     "200": 2,
     "205": 4,
     "206": 2,
     "207": 1,
     "208": 1,
     "213": 1,
     "217": 2,
     "219": 1,
     "223": 1,
     "225": 1
    },
    "peak_excess_bits_hist": {
     "0": 44739243,
     "1": 137352188,
     "2": 49813892,
     "3": 19729727,
     "4": 8570825,
     "5": 4184720,
     "6": 2043859,
     "7": 1002144,
     "8": 500026,
     "9": 249900,
     "10": 124412,
     "11": 62239,
     "12": 31068,
     "13": 15778,
     "14": 7795,
     "15": 3806,
     "16": 1999,
     "17": 953,
     "18": 489,
     "19": 160,
     "20": 95,
     "21": 59,
     "22": 40,
     "23": 22,
     "24": 9,
     "25": 1,
     "26": 3,
     "27": 1,
     "30": 3
    }
   },
   "even": {
    "count": 268435456,
    "outcomes": {
     "drop": 268435456,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 268435456.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -536870911.0,
    "glide_hist": {
     "1": 268435456
    },
    "glide_odd_steps_hist": {
     "0": 268435456
    },
    "peak_excess_bits_hist": {
     "0": 268435456
    }
   },
   "max_glide": [
    314,
    656055295
   ],
   "max_peak": {
    "bits": 60,
    "top64": "11313891573759539840",
    "n": 639609663
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.23908818513155,
   "mean_glide_odd_steps_odd_n": 3.4927313327789307,
   "measured_drift_bits_per_odd_step": -0.4150223331571228
  },
  "31": {
   "k": 31,
   "range": [
    1073741824,
    2147483648
   ],
   "next_n": 2147483648,
   "complete": true,
   "odd": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2812631912.0,
    "sum_glide_odd_steps": 1875086068.0,
    "sum_log2_drop": -778233413.2505268,
    "glide_hist": {
     "2": 268435456,
     "3": 67108864,
     "4": 33554432,
     "5": 41943040,
     "6": 20971520,
     "7": 17825792,
     "8": 14942208,
     "9": 7733248,
     "10": 5668864,
     "11": 6733824,
     "12": 6295552,
     "13": 4994048,
     "14": 4658688,
     "15": 3828864,
     "16": 2610624,
     "17": 2226640,
     "18": 2383416,
     "19": 2300578,
     "20": 2058034,
     "21": 1921403,
     "22": 1745055,
     "23": 1551511,
     "24": 1368577,
     "25": 1105693,
     "26": 886207,
     "27": 831642,
     "28": 840040,
     "29": 808976,
     "30": 745579,
     "31": 662560,
     "32": 556558,
     "33": 475110,
     "34": 451883,
     "35": 451547,
     "36": 440268,
     "37": 419644,
     "38": 396064,
     "39": 365507,
     "40": 329546,
     "41": 288111,
     "42": 246444,
     "43": 222346,
     "44": 214107,
     "45": 210658,
     "46": 201147,
     "47": 185494,
     "48": 165427,
     "49": 145989,
     "50": 134274,
     "51": 130238,
     "52": 128043,
     "53": 125338,
     "54": 120053,
     "55": 113232,
     "56": 104316,
     "57": 93862,
     "58": 83344,
     "59": 74981,
     "60": 70371,
     "61": 67602,
     "62": 65448,
     "63": 61972,
     "64": 56908,
     "65": 51750,
     "66": 47110,
     "67": 44876,
     "68": 43095,
     "69": 41837,
     "70": 39266,
     "71": 36678,
     "72": 33621,
     "73": 30805,
     "74": 29611,
     "75": 28954,
     "76": 28104,
     "77": 27502,
     "78": 26174,
     "79": 24747,
     "80": 22598,
     "81": 20645,
     "82": 18818,
     "83": 17754,
     "84": 17038,
     "85": 16051,
     "86": 15481,
     "87": 14452,
     "88": 13262,
     "89": 12360,
     "90": 11638,
     "91": 11250,
     "92": 11026,
     "93": 10655,
     "94": 10245,
     "95": 9790,
     "96": 9125,
     "97": 8423,
     "98": 7722,
     "99": 7173,
     "100": 6760,
     "101": 6469,
     "102": 6328,
     "103": 5954,
     "104": 5501,
     "105": 5282,
     "106": 4883,
     "107": 4668,
     "108": 4519,
     "109": 4350,
     "110": 4256,
     "111": 4068,
     "112": 3793,
     "113": 3730,
     "114": 3267,
     "115": 2982,
     "116": 2887,
     "117": 2749,
     "118": 2590,
     "119": 2535,
     "120": 2430,
     "121": 2232,
     "122": 2086,
     "123": 1928,
     "124": 1888,
     "125": 1818,
     "126": 1768,
     "127": 1757,
     "128": 1638,
     "129": 1485,
     "130": 1387,
     "131": 1289,
     "132": 1266,
     "133": 1125,
     "134": 1129,
     "135": 1075,
     "136": 983,
     "137": 926,
     "138": 911,
     "139": 837,
     "140": 795,
     "141": 739,
     "142": 732,
     "143": 721,
     "144": 617,
     "145": 614,
     "146": 563,
     "147": 576,
     "148": 550,
     "149": 534,
     "150": 534,
     "151": 485,
     "152": 512,
     "153": 406,
     "154": 399,
     "155": 385,
     "156": 342,
     "157": 374,
     "158": 365,
     "159": 329,
     "160": 299,
     "161": 276,
     "162": 272,
     "163": 242,
     "164": 214,
     "165": 261,
     "166": 235,
     "167": 219,
     "168": 209,
     "169": 194,
     "170": 186,
     "171": 165,
     "172": 161,
     "173": 140,
     "174": 145,
     "175": 138,
     "176": 133,
     "177": 160,
     "178": 130,
     "179": 102,
     "180": 113,
     "181": 115,
     "182": 98,
     "183": 108,
     "184": 104,
     "185": 90,
     "186": 110,
     "187": 98,
     "188": 70,
     "189": 75,
     "190": 71,
     "191": 62,
     "192": 62,
     "193": 58,
     "194": 72,
     "195": 59,
     "196": 61,
     "197": 47,
     "198": 51,
     "199": 48,
     "200": 42,
     "201": 36,
     "202": 40,
     "203": 34,
     "204": 34,
     "205": 34,
     "206": 22,
     "207": 40,
     "208": 28,
     "209": 31,
     "210": 26,
     "211": 25,
     "212": 24,
     "213": 24,
     "214": 25,
     "215": 21,
     "216": 21,
     "217": 23,
     "218": 18,
     "219": 27,
     "220": 14,
     "221": 12,
     "222": 27,
     "223": 18,
     "224": 14,
     "225": 6,
     "226": 11,
     "227": 10,
     "228": 10,
     "229": 8,
     "230": 17,
     "231": 8,
     "232": 10,
     "233": 10,
     "234": 8,
     "235": 5,
     "236": 8,
     "237": 3,
     "238": 6,
     "239": 7,
     "240": 4,
     "241": 8,
     "242": 4,
     "243": 7,
     "244": 5,
     "245": 4,
     "246": 6,
     "247": 2,
     "248": 6,
     "249": 1,
     "250": 5,
     "251": 7,
     "252": 6,
     "253": 8,
     "254": 7,
     "255": 6,
     "256": 5,
     "257": 3,
     "258": 4,
     "259": 2,
     "260": 4,
     "261": 4,
     "262": 3,
     "264": 1,
     "265": 2,
     "267": 1,
     "269": 2,
     "270": 2,
     "271": 2,
     "272": 1,
     "273": 1,
     "274": 1,
     "275": 3,
     "276": 1,
     "278": 1,
     "281": 1,
     "282": 1,
     "283": 1,
     "284": 1,
     "285": 1,
     "286": 1,
     "287": 1,
     "289": 1,
     "291": 1,
     "292": 2,
     "293": 1,
     "295": 2,
     "296": 1,
     "299": 1,
     "300": 1,
     "301": 1,
     "304": 2,
     "305": 2,
     "306": 1,
     "307": 1,
     "308": 1,
     "310": 1,
     "311": 1,
     "312": 3,
     "313": 1,
     "314": 1,
     "318": 1,
     "319": 2,
     "328": 1,
     "340": 1,
     "341": 1,
     "367": 1
    },
    "glide_odd_steps_hist": {
     "1": 268435456,
     "2": 67108864,
     "3": 67108864,
     "4": 25165824,
     "5": 29360128,
     "6": 12582912,
     "7": 7864320,
     "8": 11141120,
     "9": 5668864,
     "10": 7798784,
     "11": 3936256,
     "12": 2715648,
     "13": 4119040,
     "14": 2257536,
     "15": 3266112,
     "16": 1743200,
     "17": 2499640,
     "18": 1327070,
     "19": 950420,
     "20": 1484580,
     "21": 841784,
     "22": 1249238,
     "23": 687259,
     "24": 504059,
     "25": 801337,
     "26": 464670,
     "27": 698237,
     "28": 390645,
     "29": 580319,
     "30": 320934,
     "31": 236477,
     "32": 378700,
     "33": 220837,
     "34": 335994,
     "35": 190433,
     "36": 142313,
     "37": 229202,
     "38": 135637,
     "39": 207996,
     "40": 117826,
     "41": 177391,
     "42": 99826,
     "43": 74866,
     "44": 120507,
     "45": 72117,
     "46": 110034,
     "47": 63156,
     "48": 47335,
     "49": 77135,
     "50": 46463,
     "51": 71470,
     "52": 41143,
     "53": 31056,
     "54": 51071,
     "55": 30683,
     "56": 47010,
     "57": 27051,
     "58": 41627,
     "59": 23709,
     "60": 18090,
     "61": 29554,
     "62": 17720,
     "63": 27165,
     "64": 15767,
     "65": 11947,
     "66": 19495,
     "67": 11773,
     "68": 18314,
     "69": 10687,
     "70": 16318,
     "71": 9414,
     "72": 7082,
     "73": 11572,
     "74": 6945,
     "75": 10919,
     "76": 6348,
     "77": 4872,
     "78": 7988,
     "79": 4832,
     "80": 7436,
     "81": 4384,
     "82": 6560,
     "83": 3904,
     "84": 2963,
     "85": 4848,
     "86": 2873,
     "87": 4449,
     "88": 2601,
     "89": 1992,
     "90": 3331,
     "91": 1959,
     "92": 3088,
     "93": 1776,
     "94": 2755,
     "95": 1617,
     "96": 1139,
     "97": 1948,
     "98": 1213,
     "99": 1859,
     "100": 1084,
     "101": 787,
     "102": 1370,
     "103": 861,
     "104": 1335,
     "105": 742,
     "106": 599,
     "107": 994,
     "108": 561,
     "109": 907,
     "110": 529,
     "111": 836,
     "112": 480,
     "113": 338,
     "114": 645,
     "115": 382,
     "116": 565,
     "117": 353,
     "118": 241,
     "119": 462,
     "120": 242,
     "121": 397,
     "122": 232,
     "123": 379,
     "124": 199,
     "125": 147,
     "126": 288,
     "127": 163,
     "128": 276,
     "129": 151,
     "130": 93,
     "131": 199,
     "132": 111,
     "133": 172,
     "134": 103,
     "135": 163,
     "136": 106,
     "137": 85,
     "138": 137,
     "139": 70,
     "140": 126,
     "141": 62,
     "142": 58,
     "143": 88,
     "144": 47,
     "145": 88,
     "146": 52,
     "147": 96,
     "148": 46,
     "149": 32,
     "150": 57,
     "151": 24,
     "152": 59,
     "153": 36,
     "154": 27,
     "155": 39,
     "156": 27,
     "157": 41,
     "158": 20,
     "159": 13,
     "160": 31,
     "161": 23,
     "162": 38,
     "163": 22,
     "164": 13,
     "165": 17,
     "166": 4,
     "167": 22,
     "168": 3,
     "169": 21,
     "170": 7,
     "171": 7,
     "172": 12,
     "173": 9,
     "174": 13,
     "175": 8,
     "176": 15,
     "177": 7,
     "178": 6,
     "179": 3,
     "180": 3,
     "181": 8,
     "182": 4,
     "183": 6,
     "184": 13,
     "185": 7,
     "186": 7,
     "187": 5,
     "188": 6,
     "189": 2,
     "190": 1,
     "191": 2,
     "192": 1,
     "193": 5,
     "195": 3,
     "196": 3,
     "197": 2,
     "198": 3,
     "199": 1,
     "201": 2,
     "204": 3,
     "205": 4,
     "206": 1,
     "207": 1,
     "208": 2,
     "209": 1,
     "211": 1,
     "215": 1,
     "216": 3,
     "217": 1,
     "218": 2,
     "219": 1,
     "220": 1,
     "221": 2,
     "222": 2,
     "223": 1,
     "224": 2,
     "225": 1,
     "227": 3,
     "228": 1,
     "229": 2,
     "230": 1,
     "231": 1,
     "233": 1,
     "242": 1,
     "250": 1,
     "251": 1,
     "273": 1
    },
    "peak_excess_bits_hist": {
     "0": 89478485,
     "1": 274704381,
     "2": 99627755,
     "3": 39459591,
     "4": 17138845,
     "5": 8372510,
     "6": 4087535,
     "7": 2005668,
     "8": 997948,
     "9": 500225,
     "10": 249271,
     "11": 124305,
     "12": 62844,
     "13": 31048,
     "14": 15392,
     "15": 7706,
     "16": 3777,
     "17": 1837,
     "18": 897,
     "19": 400,
     "20": 238,
     "21": 129,
     "22": 66,
     "23": 26,
     "24": 17,
     "25": 6,
     "26": 4,
     "29": 4,
     "31": 2
    }
   },
   "even": {
    "count": 536870912,
    "outcomes": {
     "drop": 536870912,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 536870912.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -1073741823.0,
    "glide_hist": {
     "1": 536870912
    },
    "glide_odd_steps_hist": {
     "0": 536870912
    },
    "peak_excess_bits_hist": {
     "0": 536870912
    }
   },
   "max_glide": [
    367,
    1827397567
   ],
   "max_peak": {
    "bits": 62,
    "top64": "14251770245588904320",
    "n": 1410123943
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.238935187458992,
   "mean_glide_odd_steps_odd_n": 3.4926199689507484,
   "measured_drift_bits_per_odd_step": -0.41503876890334124
  },
  "32": {
   "k": 32,
   "range": [
    2147483648,
    4294967296
   ],
   "next_n": 4294967296,
   "complete": true,
   "odd": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 5625269788.0,
    "sum_glide_odd_steps": 3750174709.0,
    "sum_log2_drop": -1556476473.737728,
    "glide_hist": {
     "2": 536870912,
     "3": 134217728,
     "4": 67108864,
     "5": 83886080,
     "6": 41943040,
     "7": 35651584,
     "8": 29884416,
     "9": 15466496,
     "10": 11337728,
     "11": 13467648,
     "12": 12591104,
     "13": 9988096,
     "14": 9317376,
     "15": 7657728,
     "16": 5221248,
     "17": 4453280,
     "18": 4766832,
     "19": 4601156,
     "20": 4116069,
     "21": 3842803,
     "22": 3490065,
     "23": 3102808,
     "24": 2737653,
     "25": 2211088,
     "26": 1770682,
     "27": 1662879,
     "28": 1682335,
     "29": 1618250,
     "30": 1491637,
     "31": 1325325,
     "32": 1113311,
     "33": 949561,
     "34": 902234,
     "35": 903747,
     "36": 880739,
     "37": 838588,
     "38": 790415,
     "39": 729607,
     "40": 660368,
     "41": 577047,
     "42": 495084,
     "43": 443754,
     "44": 428178,
     "45": 421458,
     "46": 403147,
     "47": 371029,
     "48": 330488,
     "49": 292646,
     "50": 267768,
     "51": 259685,
     "52": 256545,
     "53": 250460,
     "54": 240086,
     "55": 226009,
     "56": 208439,
     "57": 187599,
     "58": 166774,
     "59": 150687,
     "60": 140730,
     "61": 135877,
     "62": 131115,
     "63": 124280,
     "64": 114311,
     "65": 103273,
     "66": 95403,
     "67": 90163,
     "68": 86438,
     "69": 83330,
     "70": 78486,
     "71": 72617,
     "72": 66473,
     "73": 61598,
     "74": 59223,
     "75": 57661,
     "76": 56514,
     "77": 55101,
     "78": 52741,
     "79": 49475,
     "80": 45186,
     "81": 40937,
     "82": 38099,
     "83": 34954,
     "84": 33449,
     "85": 32009,
     "86": 30656,
     "87": 28703,
     "88": 26440,
     "89": 24616,
     "90": 23418,
     "91": 22642,
     "92": 21924,
     "93": 21523,
     "94": 20828,
     "95": 19666,
     "96": 18279,
     "97": 16913,
     "98": 15420,
     "99": 14347,
     "100": 13656,
     "101": 13035,
     "102": 12202,
     "103": 11697,
     "104": 11008,
     "105": 10335,
     "106": 9674,
     "107": 9369,
     "108": 9073,
     "109": 8725,
     "110": 8438,
     "111": 8108,
     "112": 7633,
     "113": 7129,
     "114": 6611,
     "115": 6043,
     "116": 5768,
     "117": 5504,
     "118": 5304,
     "119": 5095,
     "120": 4591,
     "121": 4458,
     "122": 4172,
     "123": 3956,
     "124": 3763,
     "125": 3772,
     "126": 3521,
     "127": 3460,
     "128": 3157,
     "129": 3036,
     "130": 2849,
     "131": 2731,
     "132": 2442,
     "133": 2374,
     "134": 2265,
     "135": 2145,
     "136": 2026,
     "137": 1951,
     "138": 1752,
     "139": 1634,
     "140": 1683,
     "141": 1544,
     "142": 1427,
     "143": 1373,
     "144": 1319,
     "145": 1194,
     "146": 1198,
     "147": 1139,
     "148": 1087,
     "149": 1055,
     "150": 1005,
     "151": 1013,
     "152": 941,
     "153": 897,
     "154": 823,
     "155": 750,
     "156": 773,
     "157": 707,
     "158": 635,
     "159": 629,
     "160": 594,
     "161": 529,
     "162": 559,
     "163": 479,
     "164": 472,
     "165": 457,
     "166": 480,
     "167": 442,
     "168": 435,
     "169": 366,
     "170": 356,
     "171": 362,
     "172": 358,
     "173": 290,
     "174": 331,
     "175": 304,
     "176": 305,
     "177": 285,
     "178": 231,
     "179": 229,
     "180": 259,
     "181": 234,
     "182": 238,
     "183": 232,
     "184": 163,
     "185": 200,
     "186": 228,
     "187": 225,
     "188": 156,
     "189": 158,
     "190": 128,
     "191": 124,
     "192": 131,
     "193": 130,
     "194": 137,
     "195": 107,
     "196": 115,
     "197": 91,
     "198": 103,
     "199": 86,
     "200": 81,
     "201": 90,
     "202": 82,
     "203": 73,
     "204": 78,
     "205": 56,
     "206": 72,
     "207": 78,
     "208": 51,
     "209": 60,
     "210": 60,
     "211": 56,
     "212": 39,
     "213": 50,
     "214": 51,
     "215": 29,
     "216": 36,
     "217": 47,
     "218": 38,
     "219": 34,
     "220": 30,
     "221": 35,
     "222": 35,
     "223": 28,
     "224": 26,
     "225": 16,
     "226": 20,
     "227": 24,
     "228": 31,
     "229": 23,
     "230": 17,
     "231": 19,
     "232": 18,
     "233": 14,
     "234": 15,
     "235": 12,
     "236": 14,
     "237": 17,
     "238": 15,
     "239": 18,
     "240": 16,
     "241": 5,
     "242": 7,
     "243": 12,
     "244": 9,
     "245": 11,
     "246": 8,
     "247": 10,
     "248": 3,
     "249": 8,
     "250": 11,
     "251": 7,
     "252": 6,
     "253": 11,
     "254": 6,
     "255": 5,
     "256": 8,
     "257": 6,
     "258": 4,
     "259": 3,
     "260": 6,
     "261": 5,
     "262": 2,
     "263": 3,
     "264": 7,
     "265": 6,
     "266": 3,
     "267": 4,
     "268": 4,
     "269": 6,
     "270": 3,
     "271": 4,
     "272": 5,
     "273": 4,
     "274": 2,
     "275": 4,
     "278": 2,
     "279": 4,
     "280": 4,
     "281": 2,
     "282": 4,
     "283": 1,
     "284": 4,
     "285": 4,
     "288": 2,
     "289": 2,
     "290": 3,
     "291": 3,
     "292": 2,
     "293": 2,
     "294": 1,
     "298": 1,
     "299": 1,
     "300": 3,
     "302": 1,
     "303": 4,
     "304": 1,
     "305": 2,
     "308": 2,
     "309": 1,
     "318": 2,
     "326": 1,
     "327": 1,
     "328": 1,
     "352": 1,
     "359": 1,
     "361": 1,
     "362": 1,
     "370": 1,
     "382": 1,
     "385": 1
    },
    "glide_odd_steps_hist": {
     "1": 536870912,
     "2": 134217728,
     "3": 134217728,
     "4": 50331648,
     "5": 58720256,
     "6": 25165824,
     "7": 15728640,
     "8": 22282240,
     "9": 11337728,
     "10": 15597568,
     "11": 7872512,
     "12": 5431296,
     "13": 8238080,
     "14": 4515072,
     "15": 6532224,
     "16": 3486400,
     "17": 4999280,
     "18": 2654140,
     "19": 1900470,
     "20": 2968145,
     "21": 1684018,
     "22": 2500523,
     "23": 1374184,
     "24": 1007551,
     "25": 1602166,
     "26": 927814,
     "27": 1396760,
     "28": 782400,
     "29": 1159463,
     "30": 641071,
     "31": 473455,
     "32": 757841,
     "33": 443772,
     "34": 672578,
     "35": 380572,
     "36": 284054,
     "37": 457615,
     "38": 270878,
     "39": 414458,
     "40": 236149,
     "41": 355303,
     "42": 200614,
     "43": 150126,
     "44": 243393,
     "45": 143194,
     "46": 219953,
     "47": 126518,
     "48": 95240,
     "49": 155148,
     "50": 92262,
     "51": 141608,
     "52": 82053,
     "53": 62190,
     "54": 101841,
     "55": 60903,
     "56": 94541,
     "57": 54430,
     "58": 83461,
     "59": 47453,
     "60": 36142,
     "61": 58891,
     "62": 34980,
     "63": 53756,
     "64": 31509,
     "65": 23839,
     "66": 39239,
     "67": 23841,
     "68": 36998,
     "69": 21405,
     "70": 32371,
     "71": 18820,
     "72": 13971,
     "73": 23337,
     "74": 13736,
     "75": 21894,
     "76": 12612,
     "77": 9439,
     "78": 15796,
     "79": 9472,
     "80": 14961,
     "81": 8621,
     "82": 13256,
     "83": 7697,
     "84": 5912,
     "85": 9556,
     "86": 5794,
     "87": 9001,
     "88": 5191,
     "89": 3982,
     "90": 6648,
     "91": 3963,
     "92": 6172,
     "93": 3599,
     "94": 5499,
     "95": 3153,
     "96": 2411,
     "97": 4084,
     "98": 2456,
     "99": 3716,
     "100": 2244,
     "101": 1661,
     "102": 2757,
     "103": 1732,
     "104": 2536,
     "105": 1545,
     "106": 1167,
     "107": 1897,
     "108": 1185,
     "109": 1798,
     "110": 1119,
     "111": 1689,
     "112": 953,
     "113": 757,
     "114": 1190,
     "115": 772,
     "116": 1084,
     "117": 661,
     "118": 508,
     "119": 815,
     "120": 519,
     "121": 850,
     "122": 480,
     "123": 732,
     "124": 423,
     "125": 322,
     "126": 561,
     "127": 355,
     "128": 537,
     "129": 305,
     "130": 239,
     "131": 404,
     "132": 238,
     "133": 421,
     "134": 226,
     "135": 369,
     "136": 209,
     "137": 170,
     "138": 229,
     "139": 170,
     "140": 239,
     "141": 141,
     "142": 114,
     "143": 176,
     "144": 115,
     "145": 164,
     "146": 115,
     "147": 147,
     "148": 113,
     "149": 75,
     "150": 111,
     "151": 83,
     "152": 96,
     "153": 65,
     "154": 53,
     "155": 77,
     "156": 48,
     "157": 70,
     "158": 47,
     "159": 36,
     "160": 50,
     "161": 35,
     "162": 61,
     "163": 25,
     "164": 46,
     "165": 16,
     "166": 23,
     "167": 30,
     "168": 22,
     "169": 42,
     "170": 20,
     "171": 19,
     "172": 17,
     "173": 18,
     "174": 22,
     "175": 16,
     "176": 23,
     "177": 14,
     "178": 8,
     "179": 18,
     "180": 8,
     "181": 14,
     "182": 9,
     "183": 7,
     "184": 12,
     "185": 9,
     "186": 7,
     "187": 4,
     "188": 4,
     "189": 3,
     "190": 8,
     "191": 8,
     "192": 10,
     "193": 7,
     "194": 6,
     "195": 6,
     "196": 9,
     "197": 3,
     "198": 5,
     "199": 2,
     "200": 8,
     "201": 3,
     "202": 2,
     "203": 7,
     "204": 4,
     "205": 5,
     "206": 3,
     "207": 1,
     "208": 1,
     "209": 2,
     "210": 6,
     "211": 1,
     "213": 3,
     "214": 1,
     "215": 3,
     "216": 1,
     "217": 3,
     "218": 1,
     "219": 1,
     "220": 3,
     "222": 2,
     "223": 2,
     "225": 2,
     "226": 1,
     "227": 2,
     "228": 1,
     "229": 1,
     "240": 1,
     "241": 1,
     "242": 1,
     "263": 1,
     "268": 2,
     "270": 2,
     "280": 1,
     "282": 1
    },
    "peak_excess_bits_hist": {
     "0": 178956971,
     "1": 549408759,
     "2": 199255420,
     "3": 78918744,
     "4": 34281706,
     "5": 16740114,
     "6": 8178210,
     "7": 4009432,
     "8": 1997925,
     "9": 998538,
     "10": 497912,
     "11": 249421,
     "12": 124868,
     "13": 62004,
     "14": 30771,
     "15": 15651,
     "16": 7698,
     "17": 3893,
     "18": 1850,
     "19": 936,
     "20": 508,
     "21": 263,
     "22": 100,
     "23": 63,
     "24": 42,
     "25": 14,
     "26": 5,
     "28": 3,
     "30": 3
    }
   },
   "even": {
    "count": 1073741824,
    "outcomes": {
     "drop": 1073741824,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 1073741824.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -2147483647.0,
    "glide_hist": {
     "1": 1073741824
    },
    "glide_odd_steps_hist": {
     "0": 1073741824
    },
    "peak_excess_bits_hist": {
     "0": 1073741824
    }
   },
   "max_glide": [
    385,
    2788008987
   ],
   "max_peak": {
    "bits": 62,
    "top64": "14251770245588904320",
    "n": 2379584155
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.238940741866827,
   "mean_glide_odd_steps_odd_n": 3.492622365243733,
   "measured_drift_bits_per_odd_step": -0.41504105662127116
  },
  "33": {
   "k": 33,
   "range": [
    4294967296,
    8589934592
   ],
   "next_n": 8589934592,
   "complete": true,
   "odd": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 11250679354.0,
    "sum_glide_odd_steps": 7500443837.0,
    "sum_log2_drop": -3112957879.2393026,
    "glide_hist": {
     "2": 1073741824,
     "3": 268435456,
     "4": 134217728,
     "5": 167772160,
     "6": 83886080,
     "7": 71303168,
     "8": 59768832,
     "9": 30932992,
     "10": 22675456,
     "11": 26935296,
     "12": 25182208,
     "13": 19976192,
     "14": 18634752,
     "15": 15315456,
     "16": 10442496,
     "17": 8906560,
     "18": 9533664,
     "19": 9202312,
     "20": 8232138,
     "21": 7685607,
     "22": 6980137,
     "23": 6205542,
     "24": 5475530,
     "25": 4422099,
     "26": 3542245,
     "27": 3324653,
     "28": 3366582,
     "29": 3232609,
     "30": 2982227,
     "31": 2652802,
     "32": 2226227,
     "33": 1901780,
     "34": 1803639,
     "35": 1804735,
     "36": 1762224,
     "37": 1676276,
     "38": 1579733,
     "39": 1463766,
     "40": 1320172,
     "41": 1153436,
     "42": 989065,
     "43": 889676,
     "44": 857669,
     "45": 843775,
     "46": 805145,
     "47": 741291,
     "48": 659968,
     "49": 582975,
     "50": 535753,
     "51": 519504,
     "52": 513874,
     "53": 500262,
     "54": 479502,
     "55": 452597,
     "56": 416924,
     "57": 375858,
     "58": 334369,
     "59": 301754,
     "60": 281503,
     "61": 271217,
     "62": 264013,
     "63": 247972,
     "64": 227255,
     "65": 206146,
     "66": 189119,
     "67": 178435,
     "68": 172781,
     "69": 167391,
     "70": 157428,
     "71": 145577,
     "72": 133525,
     "73": 123974,
     "74": 118038,
     "75": 115379,
     "76": 113316,
     "77": 109617,
     "78": 105443,
     "79": 98547,
     "80": 90448,
     "81": 82758,
     "82": 75929,
     "83": 70050,
     "84": 66767,
     "85": 64386,
     "86": 61366,
     "87": 57541,
     "88": 53330,
     "89": 49606,
     "90": 47005,
     "91": 45417,
     "92": 44278,
     "93": 42923,
     "94": 41317,
     "95": 39241,
     "96": 36399,
     "97": 33562,
     "98": 31100,
     "99": 28950,
     "100": 27133,
     "101": 25909,
     "102": 24757,
     "103": 23578,
     "104": 21948,
     "105": 20456,
     "106": 19148,
     "107": 18529,
     "108": 18083,
     "109": 17620,
     "110": 17017,
     "111": 16051,
     "112": 15501,
     "113": 14036,
     "114": 13323,
     "115": 12275,
     "116": 11309,
     "117": 10972,
     "118": 10584,
     "119": 9769,
     "120": 9269,
     "121": 8866,
     "122": 8248,
     "123": 7822,
     "124": 7643,
     "125": 7334,
     "126": 7059,
     "127": 6935,
     "128": 6635,
     "129": 6218,
     "130": 5784,
     "131": 5505,
     "132": 5081,
     "133": 4648,
     "134": 4449,
     "135": 4273,
     "136": 4040,
     "137": 3692,
     "138": 3536,
     "139": 3468,
     "140": 3314,
     "141": 3148,
     "142": 2959,
     "143": 2765,
     "144": 2586,
     "145": 2581,
     "146": 2457,
     "147": 2396,
     "148": 2170,
     "149": 2174,
     "150": 2145,
     "151": 1961,
     "152": 1891,
     "153": 1823,
     "154": 1674,
     "155": 1594,
     "156": 1518,
     "157": 1367,
     "158": 1355,
     "159": 1282,
     "160": 1187,
     "161": 1135,
     "162": 1035,
     "163": 1046,
     "164": 1037,
     "165": 1016,
     "166": 900,
     "167": 877,
     "168": 872,
     "169": 797,
     "170": 795,
     "171": 775,
     "172": 696,
     "173": 667,
     "174": 593,
     "175": 600,
     "176": 585,
     "177": 492,
     "178": 521,
     "179": 481,
     "180": 475,
     "181": 430,
     "182": 439,
     "183": 426,
     "184": 407,
     "185": 382,
     "186": 393,
     "187": 341,
     "188": 336,
     "189": 293,
     "190": 271,
     "191": 273,
     "192": 228,
     "193": 232,
     "194": 246,
     "195": 229,
     "196": 186,
     "197": 223,
     "198": 216,
     "199": 201,
     "200": 172,
     "201": 177,
     "202": 157,
     "203": 147,
     "204": 155,
     "205": 165,
     "206": 138,
     "207": 134,
     "208": 116,
     "209": 130,
     "210": 105,
     "211": 91,
     "212": 100,
     "213": 93,
     "214": 89,
     "215": 85,
     "216": 101,
     "217": 87,
     "218": 76,
     "219": 71,
     "220": 57,
     "221": 59,
     "222": 57,
     "223": 62,
     "224": 51,
     "225": 56,
     "226": 54,
     "227": 55,
     "228": 33,
     "229": 35,
     "230": 39,
     "231": 32,
     "232": 30,
     "233": 32,
     "234": 35,
     "235": 34,
     "236": 35,
     "237": 24,
     "238": 27,
     "239": 23,
     "240": 26,
     "241": 30,
     "242": 30,
     "243": 18,
     "244": 20,
     "245": 24,
     "246": 33,
     "247": 17,
     "248": 22,
     "249": 14,
     "250": 17,
     "251": 17,
     "252": 18,
     "253": 11,
     "254": 10,
     "255": 14,
     "256": 12,
     "257": 17,
     "258": 13,
     "259": 8,
     "260": 8,
     "261": 8,
     "262": 12,
     "263": 12,
     "264": 13,
     "265": 8,
     "266": 15,
     "267": 11,
     "268": 5,
     "269": 8,
     "270": 9,
     "271": 2,
     "272": 8,
     "273": 4,
     "274": 4,
     "275": 4,
     "276": 5,
     "277": 2,
     "278": 4,
     "279": 8,
     "280": 5,
     "281": 6,
     "282": 3,
     "283": 3,
     "284": 4,
     "285": 5,
     "286": 4,
     "287": 5,
     "288": 5,
     "289": 5,
     "290": 2,
     "291": 3,
     "292": 5,
     "293": 2,
     "295": 1,
     "296": 4,
     "297": 3,
     "298": 5,
     "299": 3,
     "300": 5,
     "301": 4,
     "302": 2,
     "303": 1,
     "304": 1,
     "306": 2,
     "308": 1,
     "312": 1,
     "315": 1,
     "316": 1,
     "317": 1,
     "319": 2,
     "320": 3,
     "321": 1,
     "325": 1,
     "326": 1,
     "328": 1,
     "330": 1,
     "347": 1,
     "349": 1,
     "351": 2,
     "360": 1,
     "377": 1,
     "378": 1
    },
    "glide_odd_steps_hist": {
     "1": 1073741824,
     "2": 268435456,
     "3": 268435456,
     "4": 100663296,
     "5": 117440512,
     "6": 50331648,
     "7": 31457280,
     "8": 44564480,
     "9": 22675456,
     "10": 31195136,
     "11": 15745024,
     "12": 10862592,
     "13": 16476160,
     "14": 9030144,
     "15": 13064448,
     "16": 6972800,
     "17": 9998560,
     "18": 5308280,
     "19": 3800940,
     "20": 5936673,
     "21": 3367695,
     "22": 4999575,
     "23": 2749633,
     "24": 2014895,
     "25": 3204016,
     "26": 1854113,
     "27": 2794032,
     "28": 1562810,
     "29": 2321948,
     "30": 1283821,
     "31": 947717,
     "32": 1516451,
     "33": 885747,
     "34": 1344562,
     "35": 759675,
     "36": 567039,
     "37": 917916,
     "38": 541510,
     "39": 828395,
     "40": 472186,
     "41": 711105,
     "42": 402302,
     "43": 300040,
     "44": 484448,
     "45": 287776,
     "46": 439748,
     "47": 252041,
     "48": 189582,
     "49": 308809,
     "50": 184393,
     "51": 284387,
     "52": 163457,
     "53": 124371,
     "54": 204029,
     "55": 122409,
     "56": 189086,
     "57": 109582,
     "58": 166842,
     "59": 95593,
     "60": 71675,
     "61": 117291,
     "62": 69929,
     "63": 108935,
     "64": 63030,
     "65": 48034,
     "66": 78719,
     "67": 47336,
     "68": 73632,
     "69": 42341,
     "70": 65408,
     "71": 37007,
     "72": 28510,
     "73": 46293,
     "74": 27884,
     "75": 43397,
     "76": 25027,
     "77": 19074,
     "78": 31460,
     "79": 18941,
     "80": 29947,
     "81": 17443,
     "82": 26622,
     "83": 15336,
     "84": 11630,
     "85": 19262,
     "86": 11487,
     "87": 17728,
     "88": 10372,
     "89": 7973,
     "90": 12992,
     "91": 7957,
     "92": 12420,
     "93": 7289,
     "94": 11222,
     "95": 6407,
     "96": 4899,
     "97": 8029,
     "98": 4826,
     "99": 7537,
     "100": 4341,
     "101": 3453,
     "102": 5585,
     "103": 3436,
     "104": 5275,
     "105": 3093,
     "106": 2379,
     "107": 4010,
     "108": 2436,
     "109": 3796,
     "110": 2252,
     "111": 3287,
     "112": 1927,
     "113": 1499,
     "114": 2467,
     "115": 1482,
     "116": 2326,
     "117": 1402,
     "118": 1033,
     "119": 1725,
     "120": 1110,
     "121": 1667,
     "122": 1017,
     "123": 1562,
     "124": 874,
     "125": 680,
     "126": 1108,
     "127": 661,
     "128": 1037,
     "129": 633,
     "130": 460,
     "131": 780,
     "132": 510,
     "133": 782,
     "134": 472,
     "135": 691,
     "136": 413,
     "137": 289,
     "138": 494,
     "139": 308,
     "140": 493,
     "141": 268,
     "142": 204,
     "143": 354,
     "144": 200,
     "145": 376,
     "146": 185,
     "147": 345,
     "148": 188,
     "149": 149,
     "150": 238,
     "151": 146,
     "152": 191,
     "153": 130,
     "154": 92,
     "155": 171,
     "156": 92,
     "157": 176,
     "158": 96,
     "159": 71,
     "160": 133,
     "161": 62,
     "162": 102,
     "163": 64,
     "164": 80,
     "165": 55,
     "166": 45,
     "167": 61,
     "168": 35,
     "169": 72,
     "170": 29,
     "171": 38,
     "172": 54,
     "173": 24,
     "174": 52,
     "175": 42,
     "176": 41,
     "177": 26,
     "178": 26,
     "179": 33,
     "180": 21,
     "181": 33,
     "182": 20,
     "183": 17,
     "184": 25,
     "185": 12,
     "186": 23,
     "187": 6,
     "188": 25,
     "189": 13,
     "190": 14,
     "191": 21,
     "192": 10,
     "193": 14,
     "194": 15,
     "195": 10,
     "196": 11,
     "197": 9,
     "198": 8,
     "199": 9,
     "200": 9,
     "201": 8,
     "202": 4,
     "203": 9,
     "204": 7,
     "205": 6,
     "206": 4,
     "207": 4,
     "208": 9,
     "209": 2,
     "210": 6,
     "211": 4,
     "212": 3,
     "213": 4,
     "214": 3,
     "215": 7,
     "216": 5,
     "217": 4,
     "218": 4,
     "219": 1,
     "220": 4,
     "221": 3,
     "222": 2,
     "223": 2,
     "224": 2,
     "225": 1,
     "226": 2,
     "228": 1,
     "229": 2,
     "230": 2,
     "231": 1,
     "232": 1,
     "233": 1,
     "234": 2,
     "237": 1,
     "242": 1,
     "246": 1,
     "253": 1,
     "257": 1,
     "262": 1,
     "263": 1,
     "269": 1,
     "276": 1,
     "277": 1
    },
    "peak_excess_bits_hist": {
     "0": 357913941,
     "1": 1098817535,
     "2": 398510879,
     "3": 157838464,
     "4": 68560451,
     "5": 33482299,
     "6": 16354291,
     "7": 8017761,
     "8": 3998960,
     "9": 1997936,
     "10": 996835,
     "11": 498532,
     "12": 247807,
     "13": 123924,
     "14": 62221,
     "15": 30951,
     "16": 15485,
     "17": 7678,
     "18": 3765,
     "19": 1981,
     "20": 1012,
     "21": 451,
     "22": 254,
     "23": 151,
     "24": 43,
     "25": 21,
     "26": 6,
     "27": 7,
     "28": 2,
     "29": 4,
     "30": 1
    }
   },
   "even": {
    "count": 2147483648,
    "outcomes": {
     "drop": 2147483648,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 2147483648.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -4294967295.0,
    "glide_hist": {
     "1": 2147483648
    },
    "glide_odd_steps_hist": {
     "0": 2147483648
    },
    "peak_excess_bits_hist": {
     "0": 2147483648
    }
   },
   "max_glide": [
    378,
    6273020223
   ],
   "max_peak": {
    "bits": 63,
    "top64": "18144594937356598024",
    "n": 8528817511
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.239005831070244,
   "mean_glide_odd_steps_odd_n": 3.4926663325168192,
   "measured_drift_bits_per_odd_step": -0.4150364894251927
  },
  "34": {
   "k": 34,
   "range": [
    8589934592,
    17179869184
   ],
   "next_n": 17179869184,
   "complete": true,
   "odd": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 22501415705.0,
    "sum_glide_odd_steps": 15000958336.0,
    "sum_log2_drop": -6225897052.229688,
    "glide_hist": {
     "2": 2147483648,
     "3": 536870912,
     "4": 268435456,
     "5": 335544320,
     "6": 167772160,
     "7": 142606336,
     "8": 119537664,
     "9": 61865984,
     "10": 45350912,
     "11": 53870592,
     "12": 50364416,
     "13": 39952384,
     "14": 37269504,
     "15": 30630912,
     "16": 20884992,
     "17": 17813120,
     "18": 19067328,
     "19": 18404624,
     "20": 16464276,
     "21": 15371214,
     "22": 13960272,
     "23": 12411111,
     "24": 10950928,
     "25": 8844749,
     "26": 7083774,
     "27": 6649916,
     "28": 6730652,
     "29": 6467504,
     "30": 5965424,
     "31": 5305924,
     "32": 4454193,
     "33": 3799027,
     "34": 3608663,
     "35": 3611688,
     "36": 3526690,
     "37": 3354564,
     "38": 3157749,
     "39": 2925403,
     "40": 2644241,
     "41": 2304676,
     "42": 1978065,
     "43": 1775902,
     "44": 1713852,
     "45": 1683804,
     "46": 1611345,
     "47": 1484387,
     "48": 1319715,
     "49": 1165652,
     "50": 1071679,
     "51": 1040121,
     "52": 1026906,
     "53": 998575,
     "54": 959740,
     "55": 903561,
     "56": 835000,
     "57": 751612,
     "58": 667219,
     "59": 600551,
     "60": 562437,
     "61": 544312,
     "62": 525562,
     "63": 496115,
     "64": 455557,
     "65": 412423,
     "66": 378664,
     "67": 358164,
     "68": 346133,
     "69": 334264,
     "70": 316192,
     "71": 292389,
     "72": 266723,
     "73": 247892,
     "74": 237873,
     "75": 231693,
     "76": 227175,
     "77": 220466,
     "78": 209801,
     "79": 196822,
     "80": 181128,
     "81": 165007,
     "82": 150940,
     "83": 140613,
     "84": 134160,
     "85": 129042,
     "86": 122533,
     "87": 115601,
     "88": 107553,
     "89": 99547,
     "90": 93962,
     "91": 90539,
     "92": 88272,
     "93": 85909,
     "94": 83221,
     "95": 78075,
     "96": 73209,
     "97": 67865,
     "98": 61919,
     "99": 57765,
     "100": 54089,
     "101": 51646,
     "102": 49331,
     "103": 46852,
     "104": 43847,
     "105": 41223,
     "106": 38857,
     "107": 37095,
     "108": 36335,
     "109": 35076,
     "110": 33916,
     "111": 32256,
     "112": 30519,
     "113": 28512,
     "114": 26382,
     "115": 24720,
     "116": 22994,
     "117": 21775,
     "118": 20338,
     "119": 19848,
     "120": 18680,
     "121": 17549,
     "122": 16499,
     "123": 15657,
     "124": 15199,
     "125": 14737,
     "126": 14183,
     "127": 13732,
     "128": 13191,
     "129": 12152,
     "130": 11360,
     "131": 10708,
     "132": 9837,
     "133": 9402,
     "134": 8923,
     "135": 8396,
     "136": 8111,
     "137": 7637,
     "138": 7204,
     "139": 6903,
     "140": 6490,
     "141": 6093,
     "142": 5827,
     "143": 5663,
     "144": 5391,
     "145": 5226,
     "146": 4792,
     "147": 4612,
     "148": 4550,
     "149": 4374,
     "150": 4101,
     "151": 3969,
     "152": 3790,
     "153": 3654,
     "154": 3389,
     "155": 3142,
     "156": 3002,
     "157": 2845,
     "158": 2710,
     "159": 2478,
     "160": 2455,
     "161": 2272,
     "162": 2223,
     "163": 2106,
     "164": 2041,
     "165": 1975,
     "166": 1887,
     "167": 1821,
     "168": 1732,
     "169": 1617,
     "170": 1491,
     "171": 1496,
     "172": 1373,
     "173": 1329,
     "174": 1218,
     "175": 1182,
     "176": 1175,
     "177": 1072,
     "178": 987,
     "179": 956,
     "180": 915,
     "181": 887,
     "182": 890,
     "183": 864,
     "184": 801,
     "185": 738,
     "186": 714,
     "187": 668,
     "188": 615,
     "189": 600,
     "190": 537,
     "191": 509,
     "192": 509,
     "193": 482,
     "194": 469,
     "195": 428,
     "196": 422,
     "197": 383,
     "198": 386,
     "199": 399,
     "200": 339,
     "201": 354,
     "202": 352,
     "203": 315,
     "204": 323,
     "205": 295,
     "206": 262,
     "207": 263,
     "208": 252,
     "209": 242,
     "210": 222,
     "211": 209,
     "212": 206,
     "213": 194,
     "214": 206,
     "215": 171,
     "216": 150,
     "217": 159,
     "218": 165,
     "219": 141,
     "220": 111,
     "221": 108,
     "222": 128,
     "223": 135,
     "224": 105,
     "225": 112,
     "226": 115,
     "227": 83,
     "228": 105,
     "229": 102,
     "230": 74,
     "231": 69,
     "232": 84,
     "233": 54,
     "234": 72,
     "235": 70,
     "236": 72,
     "237": 52,
     "238": 51,
     "239": 59,
     "240": 62,
     "241": 53,
     "242": 40,
     "243": 35,
     "244": 48,
     "245": 43,
     "246": 47,
     "247": 50,
     "248": 32,
     "249": 38,
     "250": 28,
     "251": 35,
     "252": 31,
     "253": 26,
     "254": 32,
     "255": 26,
     "256": 26,
     "257": 17,
     "258": 20,
     "259": 26,
     "260": 21,
     "261": 31,
     "262": 18,
     "263": 17,
     "264": 11,
     "265": 6,
     "266": 16,
     "267": 17,
     "268": 16,
     "269": 16,
     "270": 21,
     "271": 8,
     "272": 8,
     "273": 9,
     "274": 13,
     "275": 10,
     "276": 10,
     "277": 9,
     "278": 14,
     "279": 9,
     "280": 14,
     "281": 10,
     "282": 9,
     "283": 9,
     "284": 8,
     "285": 7,
     "286": 5,
     "287": 13,
     "288": 12,
     "289": 3,
     "290": 13,
     "291": 9,
     "292": 5,
     "293": 5,
     "294": 5,
     "295": 4,
     "296": 5,
     "297": 3,
     "298": 5,
     "299": 2,
     "300": 1,
     "301": 2,
     "303": 2,
     "304": 6,
     "305": 5,
     "306": 5,
     "308": 4,
     "309": 4,
     "310": 1,
     "311": 1,
     "312": 2,
     "313": 4,
     "314": 1,
     "315": 1,
     "316": 5,
     "318": 2,
     "319": 2,
     "320": 3,
     "321": 2,
     "322": 1,
     "323": 1,
     "324": 3,
     "325": 1,
     "326": 1,
     "327": 4,
     "328": 3,
     "329": 2,
     "336": 1,
     "337": 1,
     "338": 1,
     "345": 1,
     "350": 1,
     "470": 1,
     "471": 1
    },
    "glide_odd_steps_hist": {
     "1": 2147483648,
     "2": 536870912,
     "3": 536870912,
     "4": 201326592,
     "5": 234881024,
     "6": 100663296,
     "7": 62914560,
     "8": 89128960,
     "9": 45350912,
     "10": 62390272,
     "11": 31490048,
     "12": 21725184,
     "13": 32952320,
     "14": 18060288,
     "15": 26128896,
     "16": 13945600,
     "17": 19997120,
     "18": 10616560,
     "19": 7601880,
     "20": 11873346,
     "21": 6736304,
     "22": 9999204,
     "23": 5497982,
     "24": 4030070,
     "25": 6409399,
     "26": 3710141,
     "27": 5588395,
     "28": 3127512,
     "29": 4642796,
     "30": 2567132,
     "31": 1894436,
     "32": 3029116,
     "33": 1771657,
     "34": 2685976,
     "35": 1520077,
     "36": 1134781,
     "37": 1833716,
     "38": 1081307,
     "39": 1657544,
     "40": 943725,
     "41": 1425220,
     "42": 801162,
     "43": 598944,
     "44": 968486,
     "45": 574289,
     "46": 880798,
     "47": 502181,
     "48": 379305,
     "49": 619782,
     "50": 369844,
     "51": 570269,
     "52": 328867,
     "53": 248749,
     "54": 409254,
     "55": 245145,
     "56": 379158,
     "57": 219010,
     "58": 334443,
     "59": 189853,
     "60": 143438,
     "61": 235223,
     "62": 140722,
     "63": 218128,
     "64": 126402,
     "65": 95915,
     "66": 157630,
     "67": 94830,
     "68": 146856,
     "69": 85687,
     "70": 130383,
     "71": 74479,
     "72": 56556,
     "73": 92601,
     "74": 55574,
     "75": 86443,
     "76": 50267,
     "77": 38544,
     "78": 63407,
     "79": 38458,
     "80": 59681,
     "81": 34808,
     "82": 53056,
     "83": 30382,
     "84": 22890,
     "85": 38086,
     "86": 22844,
     "87": 35497,
     "88": 20760,
     "89": 15852,
     "90": 26257,
     "91": 15945,
     "92": 24789,
     "93": 14465,
     "94": 22089,
     "95": 12784,
     "96": 9774,
     "97": 15913,
     "98": 9749,
     "99": 14997,
     "100": 8730,
     "101": 6737,
     "102": 11230,
     "103": 6880,
     "104": 10494,
     "105": 6243,
     "106": 4731,
     "107": 7797,
     "108": 4807,
     "109": 7554,
     "110": 4396,
     "111": 6767,
     "112": 4034,
     "113": 3080,
     "114": 4899,
     "115": 3095,
     "116": 4658,
     "117": 2743,
     "118": 2146,
     "119": 3464,
     "120": 2192,
     "121": 3382,
     "122": 2013,
     "123": 3068,
     "124": 1709,
     "125": 1351,
     "126": 2154,
     "127": 1390,
     "128": 2206,
     "129": 1238,
     "130": 986,
     "131": 1516,
     "132": 912,
     "133": 1534,
     "134": 926,
     "135": 1417,
     "136": 789,
     "137": 585,
     "138": 980,
     "139": 616,
     "140": 944,
     "141": 547,
     "142": 411,
     "143": 709,
     "144": 396,
     "145": 662,
     "146": 391,
     "147": 636,
     "148": 386,
     "149": 257,
     "150": 485,
     "151": 253,
     "152": 445,
     "153": 265,
     "154": 208,
     "155": 327,
     "156": 204,
     "157": 346,
     "158": 180,
     "159": 121,
     "160": 232,
     "161": 137,
     "162": 237,
     "163": 141,
     "164": 203,
     "165": 114,
     "166": 89,
     "167": 148,
     "168": 90,
     "169": 135,
     "170": 80,
     "171": 71,
     "172": 106,
     "173": 62,
     "174": 115,
     "175": 58,
     "176": 99,
     "177": 53,
     "178": 35,
     "179": 73,
     "180": 41,
     "181": 64,
     "182": 40,
     "183": 26,
     "184": 49,
     "185": 32,
     "186": 46,
     "187": 29,
     "188": 49,
     "189": 21,
     "190": 22,
     "191": 23,
     "192": 20,
     "193": 21,
     "194": 21,
     "195": 16,
     "196": 15,
     "197": 12,
     "198": 25,
     "199": 13,
     "200": 22,
     "201": 17,
     "202": 11,
     "203": 18,
     "204": 12,
     "205": 26,
     "206": 11,
     "207": 12,
     "208": 14,
     "209": 10,
     "210": 16,
     "211": 6,
     "212": 5,
     "213": 7,
     "214": 6,
     "215": 5,
     "216": 4,
     "217": 6,
     "218": 3,
     "219": 6,
     "220": 5,
     "221": 5,
     "222": 4,
     "223": 3,
     "224": 3,
     "225": 3,
     "226": 2,
     "227": 4,
     "228": 6,
     "229": 4,
     "230": 5,
     "231": 2,
     "232": 5,
     "233": 1,
     "234": 2,
     "235": 1,
     "236": 1,
     "237": 1,
     "238": 1,
     "239": 1,
     "240": 2,
     "241": 2,
     "242": 1,
     "244": 1,
     "245": 1,
     "246": 1,
     "252": 1,
     "253": 2,
     "255": 1,
     "258": 1,
     "345": 2
    },
    "peak_excess_bits_hist": {
     "0": 715827883,
     "1": 2197635052,
     "2": 797022137,
     "3": 315675527,
     "4": 137123295,
     "5": 66961797,
     "6": 32705981,
     "7": 16040726,
     "8": 7994833,
     "9": 3998997,
     "10": 1992905,
     "11": 993711,
     "12": 497879,
     "13": 248033,
     "14": 124855,
     "15": 61964,
     "16": 30773,
     "17": 15500,
     "18": 7820,
     "19": 3839,
     "20": 1876,
     "21": 993,
     "22": 513,
     "23": 202,
     "24": 107,
     "25": 38,
     "26": 22,
     "27": 16,
     "28": 15,
     "29": 5,
     "30": 2
    }
   },
   "even": {
    "count": 4294967296,
    "outcomes": {
     "drop": 4294967296,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 4294967296.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": -8589934591.0,
    "glide_hist": {
     "1": 4294967296
    },
    "glide_odd_steps_hist": {
     "0": 4294967296
    },
    "peak_excess_bits_hist": {
     "0": 4294967296
    }
   },
   "max_glide": [
    471,
    12235060455
   ],
   "max_peak": {
    "bits": 64,
    "top64": "10361199457202525864",
    "n": 12327829503
   },
   "has_delay": false,
   "mean_glide_odd_n": 5.239019101718441,
   "mean_glide_odd_steps_odd_n": 3.492682784795761,
   "measured_drift_bits_per_odd_step": -0.4150332873926121
  }
 },
 "records": {
  "glide": [
   [
    2,
    1
   ],
   [
    3,
    3
   ],
   [
    7,
    6
   ],
   [
    27,
    52
   ],
   [
    703,
    69
   ],
   [
    10087,
    91
   ],
   [
    35655,
    117
   ],
   [
    270271,
    141
   ],
   [
    381727,
    146
   ],
   [
    626331,
    152
   ],
   [
    1027431,
    159
   ],
   [
    1126015,
    185
   ],
   [
    1394431,
    186
   ],
   [
    6206655,
    197
   ],
   [
    8088063,
    216
   ],
   [
    13421671,
    239
   ],
   [
    20638335,
    245
   ],
   [
    26716671,
    254
   ],
   [
    56924955,
    264
   ],
   [
    63728127,
    334
   ],
   [
    217740015,
    343
   ],
   [
    1827397567,
    367
   ],
   [
    2788008987,
    385
   ],
   [
    12235060455,
    471
   ]
  ],
  "peak": [
   [
    1,
    2
   ],
   [
    3,
    4
   ],
   [
    7,
    5
   ],
   [
    15,
    7
   ],
   [
    27,
    13
   ],
   [
    255,
    13
   ],
   [
    447,
    15
   ],
   [
    639,
    15
   ],
   [
    703,
    17
   ],
   [
    1819,
    20
   ],
   [
    4255,
    22
   ],
   [
    4591,
    22
   ],
   [
    9663,
    24
   ],
   [
    20895,
    25
   ],
   [
    26623,
    26
   ],
   [
    31911,
    26
   ],
   [
    60975,
    29
   ],
   [
    77671,
    30
   ],
   [
    113383,
    31
   ],
   [
    138367,
    31
   ],
   [
    159487,
    34
   ],
   [
    270271,
    34
   ],
   [
    665215,
    35
   ],
   [
    704511,
    35
   ],
   [
    1042431,
    36
   ],
   [
    1212415,
    37
   ],
   [
    1441407,
    37
   ],
   [
    1875711,
    37
   ],
   [
    1988859,
    37
   ],
   [
    2643183,
    37
   ],
   [
    2684647,
    38
   ],
   [
    3041127,
    39
   ],
   [
    3873535,
    39
   ],
   [
    4637979,
    40
   ],
   [
    5656191,
    41
   ],
   [
    6416623,
    42
   ],
   [
    6631675,
    45
   ],
   [
    19638399,
    48
   ],
   [
    38595583,
    48
   ],
   [
    80049391,
    50
   ],
   [
    120080895,
    51
   ],
   [
    210964383,
    52
   ],
   [
    319804831,
    60
   ],
   [
    1410123943,
    62
   ],
   [
    8528817511,
    63
   ],
   [
    12327829503,
    64
   ]
  ],
  "delay": [
   [
    2,
    1
   ],
   [
    3,
    3
   ],
   [
    6,
    4
   ],
   [
    7,
    8
   ],
   [
    9,
    10
   ],
   [
    18,
    11
   ],
   [
    25,
    12
   ],
   [
    27,
    58
   ],
   [
    54,
    59
   ],
   [
    73,
    60
   ],
   [
    97,
    62
   ],
   [
    129,
    64
   ],
   [
    171,
    66
   ],
   [
    313,
    68
   ],
   [
    327,
    75
   ],
   [
    654,
    76
   ],
   [
    703,
    87
   ],
   [
    871,
    92
   ],
   [
    1161,
    94
   ],
   [
    1695,
    95
   ],
   [
    2463,
    108
   ],
   [
    2919,
    112
   ],
   [
    3711,
    125
   ],
   [
    6171,
    138
   ],
   [
    10971,
    141
   ],
   [
    13255,
    147
   ],
   [
    17673,
    149
   ],
   [
    26623,
    157
   ],
   [
    34239,
    159
   ],
   [
    35655,
    171
   ],
   [
    52527,
    175
   ],
   [
    77031,
    182
   ],
   [
    106239,
    190
   ],
   [
    150015,
    193
   ],
   [
    156159,
    201
   ],
   [
    216367,
    204
   ],
   [
    230631,
    229
   ],
   [
    410011,
    232
   ],
   [
    511935,
    243
   ],
   [
    626331,
    267
   ],
   [
    837799,
    276
   ],
   [
    1117065,
    278
   ],
   [
    1564063,
    279
   ],
   [
    1723519,
    284
   ],
   [
    2298025,
    286
   ],
   [
    2725659,
    288
   ],
   [
    3428767,
    293
   ],
   [
    3542887,
    303
   ],
   [
    3732423,
    311
   ],
   [
    5649499,
    323
   ],
   [
    6649279,
    344
   ],
   [
    8400511,
    360
   ],
   [
    11200681,
    362
   ],
   [
    14934241,
    364
   ],
   [
    15733191,
    372
   ],
   [
    31466382,
    373
   ],
   [
    36791535,
    392
   ],
   [
    63728127,
    506
   ]
  ],
  "running": {
   "glide": 471,
   "peak_bits": 64,
   "peak_top": "10361199457202525864",
   "delay": 506
  }
 },
 "events": {
  "examples": []
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1439.4375,
   "sumsq_delay_per_bit": 5467.44677734375,
   "sum_odd_per_bit": 958.53125,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -13151.972939556474,
   "drift_t": 31679.0,
   "drift_dSdS": 433224.28976815194,
   "drift_tt": 2826519.0,
   "drift_dSt": -1042806.3774157128,
   "M_hist": [
    15909,
    7930,
    3932,
    1971,
    970,
    510,
    241,
    114,
    60,
    24,
    11,
    2,
    3,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "0": 147,
    "1": 125,
    "2": 66,
    "5": 6,
    "3": 29,
    "6": 2,
    "4": 16,
    "7": 8,
    "9": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 3.59859375,
   "sd_delay_per_bit": 0.8477853300336777,
   "mean_odd_steps_per_bit": 2.396328125,
   "drift_bits_per_odd_step": -0.4151637658877008,
   "drift_standard_error": 0.0073716719683826985,
   "M_frequencies": [
    0.502193882382651,
    0.2503235581931248,
    0.12412007954796553,
    0.062217873038921685,
    0.030619653398150194,
    0.01609899302376969,
    0.007607563370055873,
    0.0035985984406073424,
    0.0018939991792670224,
    0.000757599671706809,
    0.00034723318286562077,
    6.313330597556741e-05
   ],
   "cycle_counts_by_id": {
    "0": 400
   },
   "seconds": 0.15070414543151855
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1458.859375,
   "sumsq_delay_per_bit": 5408.74951171875,
   "sum_odd_per_bit": 972.62109375,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -51568.673884923264,
   "drift_t": 124906.0,
   "drift_dSdS": 6649076.2954252465,
   "drift_tt": 40525046.0,
   "drift_dSt": -16099043.750000112,
   "M_hist": [
    62579,
    31210,
    15533,
    7885,
    3908,
    1927,
    942,
    473,
    230,
    99,
    53,
    38,
    13,
    11,
    3,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "4": 24,
    "1": 99,
    "0": 158,
    "3": 43,
    "2": 60,
    "8": 4,
    "5": 6,
    "6": 6
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 3.6471484375,
   "sd_delay_per_bit": 0.4692356062131101,
   "mean_odd_steps_per_bit": 2.431552734375,
   "drift_bits_per_odd_step": -0.412859861695381,
   "drift_standard_error": 0.004108927821632367,
   "M_frequencies": [
    0.501008758586457,
    0.2498679006612973,
    0.12435751685267321,
    0.06312747185883785,
    0.03128752822122236,
    0.01542760155637039,
    0.0075416713368453075,
    0.003786847709477527,
    0.0018413847213104254,
    0.0007925960322162266,
    0.0004243190879541415,
    0.000304228780042592
   ],
   "cycle_counts_by_id": {
    "0": 400
   },
   "seconds": 0.2643239498138428
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1445.9501953125,
   "sumsq_delay_per_bit": 5249.3221254348755,
   "sum_odd_per_bit": 964.12890625,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -205192.23581795706,
   "drift_t": 495098.0,
   "drift_dSdS": 105260425.14380483,
   "drift_tt": 618571192.0,
   "drift_dSt": -253975436.65361357,
   "M_hist": [
    247881,
    123622,
    61802,
    30866,
    15560,
    7685,
    3835,
    1928,
    938,
    460,
    246,
    122,
    90,
    34,
    15,
    7,
    4,
    1,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "2": 80,
    "0": 158,
    "1": 109,
    "3": 32,
    "4": 14,
    "7": 1,
    "5": 5,
    "8": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 3.61487548828125,
   "sd_delay_per_bit": 0.23660202410499764,
   "mean_odd_steps_per_bit": 2.410322265625,
   "drift_bits_per_odd_step": -0.41444771705391065,
   "drift_standard_error": 0.002011106043852881,
   "M_frequencies": [
    0.5006705743105405,
    0.24969198017362218,
    0.12482781186754946,
    0.062343212858868347,
    0.03142812130123733,
    0.015522179447301342,
    0.007745941207599303,
    0.0038941785262715666,
    0.0018945744074910422,
    0.0009291089844838799,
    0.0004968713264848576,
    0.0002464158611022464
   ],
   "cycle_counts_by_id": {
    "0": 400
   },
   "seconds": 0.9177231788635254
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 400,
    "escape": 0,
    "undecided": 0
   },
   "sum_delay_per_bit": 1446.947021484375,
   "sumsq_delay_per_bit": 5239.521953165531,
   "sum_odd_per_bit": 964.55322265625,
   "n_delay": 400,
   "drift_n": 400,
   "drift_dS": -819529.9032638475,
   "drift_t": 1974125.0,
   "drift_dSdS": 1679073831.2790675,
   "drift_tt": 9763140129.0,
   "drift_dSt": -4044642994.249089,
   "M_hist": [
    987045,
    493644,
    246390,
    123715,
    61884,
    30755,
    15261,
    7589,
    3943,
    1946,
    1002,
    521,
    220,
    119,
    49,
    27,
    10,
    3,
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "0": 160,
    "2": 66,
    "1": 104,
    "4": 20,
    "3": 37,
    "5": 8,
    "6": 4,
    "8": 1
   },
   "growth_sum": 0.0,
   "n_growth": 0,
   "mean_delay_per_bit": 3.6173675537109373,
   "sd_delay_per_bit": 0.11600372525560186,
   "mean_odd_steps_per_bit": 2.411383056640625,
   "drift_bits_per_odd_step": -0.41513577066490087,
   "drift_standard_error": 0.0009448346312578241,
   "M_frequencies": [
    0.4999911353131134,
    0.2500571139112265,
    0.12480972582789844,
    0.0626682707528652,
    0.031347559045146585,
    0.015579054011270816,
    0.007730513518647502,
    0.0038442347875641105,
    0.0019973405939340215,
    0.0009857531817894004,
    0.0005075666434496296,
    0.0002639143924523523
   ],
   "cycle_counts_by_id": {
    "0": 400
   },
   "seconds": 3.869328022003174
  }
 }
}

==> anc/results/T_S=odd.json <==
{
 "format": "collatz_s/1",
 "map": {
  "S": "odd",
  "S_members_up_to_64": [
   1,
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   23,
   25,
   27,
   29,
   31,
   33,
   35,
   37,
   39,
   41,
   43,
   45,
   47,
   49,
   51,
   53,
   55,
   57,
   59,
   61,
   63
  ],
  "theory": {
   "E_r": 0.3333333333333333,
   "threshold_E_r": 0.26185950714291506,
   "regime": "expanding (almost all orbits expected to diverge)",
   "drift_bits_per_odd_step": 0.11328333429487447,
   "steps_per_odd_step": 1.5833333333333333,
   "drift_bits_per_step": 0.07154736902834177,
   "halvings_per_odd_step": 2.0,
   "P_r": {
    "0": 0.6666666666666666,
    "1": 0.3333333333333333,
    "2": 0,
    "3": 0,
    "4": 0,
    "5": 0,
    "6": 0,
    "7": 0
   },
   "growth_exponent": 0.056641667147437236
  }
 },
 "model": {
  "walkers": 200000,
  "max_odd_steps_simulated": 4096,
  "fraction_not_stopped": 0.16287,
  "mean_glide_odd_steps_of_stopped": 14.238260485229295,
  "P_glide_odd_steps_greater_than": {
   "1": 0.74942,
   "2": 0.57775,
   "4": 0.465505,
   "8": 0.36718,
   "16": 0.291405,
   "32": 0.238145,
   "64": 0.2026,
   "128": 0.180545,
   "256": 0.16881,
   "512": 0.164075,
   "1024": 0.16299,
   "2048": 0.162875,
   "4096": 0.16287,
   "8192": 0.16287,
   "16384": 0.16287,
   "32768": 0.16287,
   "65536": 0.16287,
   "131072": 0.16287,
   "262144": 0.16287,
   "524288": 0.16287,
   "1048576": 0.16287
  },
  "P_peak_excess_bits_greater_than": {
   "1": 0.624945,
   "2": 0.465595,
   "3": 0.38734,
   "5": 0.31226,
   "10": 0.226035,
   "20": 0.179435,
   "50": 0.16356,
   "100": 0.16287,
   "200": 0.16282,
   "500": 0.0,
   "1000": 0.0
  }
 },
 "settings": {
  "max_bits": 20,
  "basin_bits": 20,
  "cap_bits": 256,
  "max_steps": 100000000,
  "sample_cap_bits_factor": 2
 },
 "status": {
  "phase1_done": true,
  "next_n": 1048576,
  "elapsed_seconds": 50.9505410194397
 },
 "cycles": [
  {
   "min": "3",
   "length_steps": 4,
   "odd_steps": 2,
   "max": "12",
   "max_bits": 4,
   "id": 0,
   "found_at": 1,
   "found_by": "exhaustive"
  }
 ],
 "blocks": {
  "1": {
   "k": 1,
   "range": [
    1,
    2
   ],
   "next_n": 2,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "3": 1
    },
    "sum_delay": 2.0,
    "n_delay": 1.0,
    "delay_hist": {
     "2": 1
    }
   },
   "even": {
    "count": 0,
    "outcomes": {
     "drop": 0,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {},
    "sum_delay": 0.0,
    "n_delay": 0.0,
    "delay_hist": {}
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 4,
    "top64": "13835058055282163712",
    "n": 1
   },
   "has_delay": true,
   "max_delay": [
    2,
    1
   ],
   "basins": {
    "0": 1
   }
  },
  "2": {
   "k": 2,
   "range": [
    2,
    4
   ],
   "next_n": 4,
   "complete": true,
   "odd": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 0.0,
    "n_delay": 1.0,
    "delay_hist": {
     "0": 1
    }
   },
   "even": {
    "count": 1,
    "outcomes": {
     "drop": 0,
     "cycle": 1,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 0.0,
    "sum_glide_odd_steps": 0.0,
    "sum_log2_drop": 0.0,
    "glide_hist": {},
    "glide_odd_steps_hist": {},
    "peak_excess_bits_hist": {
     "2": 1
    },
    "sum_delay": 1.0,
    "n_delay": 1.0,
    "delay_hist": {
     "1": 1
    }
   },
   "max_glide": [
    0,
    0
   ],
   "max_peak": {
    "bits": 4,
    "top64": "13835058055282163712",
    "n": 2
   },
   "has_delay": true,
   "max_delay": [
    1,
    2
   ],
   "basins": {
    "0": 2
   }
  },
  "3": {
   "k": 3,
   "range": [
    4,
    8
   ],
   "next_n": 8,
   "complete": true,
   "odd": {
    "count": 2,
    "outcomes": {
     "drop": 1,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1,
     "undecided": 0
    },
    "sum_glide": 3.0,
    "sum_glide_odd_steps": 1.0,
    "sum_log2_drop": -0.7369655941662061,
    "glide_hist": {
     "3": 1
    },
    "glide_odd_steps_hist": {
     "1": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "254": 1
    },
    "sum_delay": 3.0,
    "n_delay": 1.0,
    "delay_hist": {
     "3": 1
    }
   },
   "even": {
    "count": 2,
    "outcomes": {
     "drop": 2,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 7.0,
    "sum_glide_odd_steps": 2.0,
    "sum_log2_drop": -3.0,
    "glide_hist": {
     "1": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "0": 1,
     "2": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "3": 1
    },
    "sum_delay": 9.0,
    "n_delay": 2.0,
    "delay_hist": {
     "3": 1,
     "6": 1
    }
   },
   "max_glide": [
    6,
    6
   ],
   "max_peak": {
    "bits": 257,
    "top64": "9486309087710463611",
    "n": 7
   },
   "has_delay": true,
   "max_delay": [
    6,
    6
   ],
   "basins": {
    "0": 3,
    "escaped": 1
   },
   "mean_glide_odd_n": 3.0,
   "mean_glide_odd_steps_odd_n": 1.0,
   "measured_drift_bits_per_odd_step": -0.7369655941662061
  },
  "4": {
   "k": 4,
   "range": [
    8,
    16
   ],
   "next_n": 16,
   "complete": true,
   "odd": {
    "count": 4,
    "outcomes": {
     "drop": 3,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1,
     "undecided": 0
    },
    "sum_glide": 12.0,
    "sum_glide_odd_steps": 7.0,
    "sum_log2_drop": -4.548436624696043,
    "glide_hist": {
     "2": 1,
     "5": 2
    },
    "glide_odd_steps_hist": {
     "1": 1,
     "2": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "1": 1,
     "2": 1,
     "3": 1,
     "253": 1
    },
    "sum_delay": 18.0,
    "n_delay": 3.0,
    "delay_hist": {
     "5": 2,
     "8": 1
    }
   },
   "even": {
    "count": 4,
    "outcomes": {
     "drop": 4,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 0,
     "undecided": 0
    },
    "sum_glide": 13.0,
    "sum_glide_odd_steps": 5.0,
    "sum_log2_drop": -6.637429920615292,
    "glide_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "6": 1
    },
    "glide_odd_steps_hist": {
     "0": 2,
     "1": 1,
     "4": 1
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "2": 1,
     "3": 1
    },
    "sum_delay": 16.0,
    "n_delay": 4.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "9": 1
    }
   },
   "max_glide": [
    6,
    10
   ],
   "max_peak": {
    "bits": 257,
    "top64": "9486309087710463611",
    "n": 11
   },
   "has_delay": true,
   "max_delay": [
    9,
    10
   ],
   "basins": {
    "0": 7,
    "escaped": 1
   },
   "mean_glide_odd_n": 4.0,
   "mean_glide_odd_steps_odd_n": 2.3333333333333335,
   "measured_drift_bits_per_odd_step": -0.6497766606708633
  },
  "5": {
   "k": 5,
   "range": [
    16,
    32
   ],
   "next_n": 32,
   "complete": true,
   "odd": {
    "count": 8,
    "outcomes": {
     "drop": 6,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2,
     "undecided": 0
    },
    "sum_glide": 36.0,
    "sum_glide_odd_steps": 21.0,
    "sum_log2_drop": -11.950921556687286,
    "glide_hist": {
     "2": 1,
     "3": 2,
     "4": 1,
     "8": 1,
     "16": 1
    },
    "glide_odd_steps_hist": {
     "1": 2,
     "2": 1,
     "3": 1,
     "5": 1,
     "9": 1
    },
    "peak_excess_bits_hist": {
     "1": 3,
     "2": 1,
     "3": 1,
     "5": 1,
     "252": 2
    },
    "sum_delay": 40.0,
    "n_delay": 4.0,
    "delay_hist": {
     "3": 1,
     "7": 1,
     "11": 1,
     "19": 1
    }
   },
   "even": {
    "count": 8,
    "outcomes": {
     "drop": 6,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2,
     "undecided": 0
    },
    "sum_glide": 17.0,
    "sum_glide_odd_steps": 6.0,
    "sum_log2_drop": -12.082462160191973,
    "glide_hist": {
     "1": 3,
     "2": 1,
     "3": 1,
     "9": 1
    },
    "glide_odd_steps_hist": {
     "0": 4,
     "1": 1,
     "5": 1
    },
    "peak_excess_bits_hist": {
     "0": 3,
     "1": 1,
     "2": 1,
     "3": 1,
     "252": 2
    },
    "sum_delay": 26.0,
    "n_delay": 4.0,
    "delay_hist": {
     "3": 1,
     "4": 1,
     "7": 1,
     "12": 1
    }
   },
   "max_glide": [
    16,
    25
   ],
   "max_peak": {
    "bits": 257,
    "top64": "10019615276662798081",
    "n": 31
   },
   "has_delay": true,
   "max_delay": [
    19,
    25
   ],
   "basins": {
    "0": 8,
    "escaped": 8
   },
   "mean_glide_odd_n": 6.0,
   "mean_glide_odd_steps_odd_n": 3.5,
   "measured_drift_bits_per_odd_step": -0.5690915026993946
  },
  "6": {
   "k": 6,
   "range": [
    32,
    64
   ],
   "next_n": 64,
   "complete": true,
   "odd": {
    "count": 16,
    "outcomes": {
     "drop": 10,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 6,
     "undecided": 0
    },
    "sum_glide": 51.0,
    "sum_glide_odd_steps": 30.0,
    "sum_log2_drop": -15.616618410473613,
    "glide_hist": {
     "2": 3,
     "3": 3,
     "4": 2,
     "7": 1,
     "21": 1
    },
    "glide_odd_steps_hist": {
     "1": 4,
     "2": 3,
     "3": 1,
     "4": 1,
     "13": 1
    },
    "peak_excess_bits_hist": {
     "1": 6,
     "2": 2,
     "4": 1,
     "7": 1,
     "251": 6
    },
    "sum_delay": 74.0,
    "n_delay": 7.0,
    "delay_hist": {
     "5": 1,
     "6": 2,
     "9": 1,
     "10": 1,
     "17": 1,
     "21": 1
    }
   },
   "even": {
    "count": 16,
    "outcomes": {
     "drop": 14,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2,
     "undecided": 0
    },
    "sum_glide": 93.0,
    "sum_glide_odd_steps": 45.0,
    "sum_log2_drop": -28.099255366943318,
    "glide_hist": {
     "1": 5,
     "2": 3,
     "3": 1,
     "4": 2,
     "12": 1,
     "25": 1,
     "34": 1
    },
    "glide_odd_steps_hist": {
     "0": 8,
     "1": 2,
     "2": 1,
     "6": 1,
     "15": 1,
     "20": 1
    },
    "peak_excess_bits_hist": {
     "0": 7,
     "1": 2,
     "2": 2,
     "4": 1,
     "7": 2,
     "251": 2
    },
    "sum_delay": 125.0,
    "n_delay": 11.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 1,
     "6": 2,
     "9": 2,
     "10": 1,
     "18": 1,
     "25": 1,
     "34": 1
    }
   },
   "max_glide": [
    34,
    54
   ],
   "max_peak": {
    "bits": 257,
    "top64": "10019615276662798081",
    "n": 43
   },
   "has_delay": true,
   "max_delay": [
    34,
    54
   ],
   "basins": {
    "0": 18,
    "escaped": 14
   },
   "mean_glide_odd_n": 5.1,
   "mean_glide_odd_steps_odd_n": 3.0,
   "measured_drift_bits_per_odd_step": -0.520553947015787
  },
  "7": {
   "k": 7,
   "range": [
    64,
    128
   ],
   "next_n": 128,
   "complete": true,
   "odd": {
    "count": 32,
    "outcomes": {
     "drop": 25,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 7,
     "undecided": 0
    },
    "sum_glide": 354.0,
    "sum_glide_odd_steps": 210.0,
    "sum_log2_drop": -54.22713673636671,
    "glide_hist": {
     "2": 5,
     "3": 5,
     "4": 4,
     "5": 1,
     "7": 1,
     "8": 2,
     "19": 1,
     "24": 1,
     "28": 1,
     "31": 1,
     "33": 1,
     "36": 1,
     "114": 1
    },
    "glide_odd_steps_hist": {
     "1": 8,
     "2": 5,
     "3": 3,
     "5": 2,
     "12": 1,
     "15": 1,
     "17": 1,
     "18": 1,
     "20": 2,
     "71": 1
    },
    "peak_excess_bits_hist": {
     "0": 1,
     "1": 9,
     "2": 8,
     "6": 4,
     "7": 2,
     "17": 1,
     "250": 7
    },
    "sum_delay": 304.0,
    "n_delay": 15.0,
    "delay_hist": {
     "3": 1,
     "7": 1,
     "8": 1,
     "12": 1,
     "13": 1,
     "19": 1,
     "20": 1,
     "21": 1,
     "24": 2,
     "25": 1,
     "28": 1,
     "31": 1,
     "33": 1,
     "36": 1
    }
   },
   "even": {
    "count": 32,
    "outcomes": {
     "drop": 28,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 4,
     "undecided": 0
    },
    "sum_glide": 145.0,
    "sum_glide_odd_steps": 63.0,
    "sum_log2_drop": -57.644769384763016,
    "glide_hist": {
     "1": 11,
     "2": 5,
     "3": 3,
     "4": 2,
     "5": 1,
     "6": 1,
     "9": 1,
     "13": 1,
     "20": 1,
     "22": 1,
     "32": 1
    },
    "glide_odd_steps_hist": {
     "0": 16,
     "1": 4,
     "2": 2,
     "3": 1,
     "4": 1,
     "7": 1,
     "11": 1,
     "12": 1,
     "18": 1
    },
    "peak_excess_bits_hist": {
     "0": 12,
     "1": 6,
     "2": 4,
     "3": 2,
     "4": 1,
     "5": 1,
     "6": 1,
     "7": 1,
     "250": 4
    },
    "sum_delay": 259.0,
    "n_delay": 17.0,
    "delay_hist": {
     "3": 1,
     "4": 2,
     "7": 1,
     "8": 3,
     "12": 2,
     "13": 1,
     "16": 1,
     "19": 1,
     "20": 2,
     "32": 2,
     "41": 1
    }
   },
   "max_glide": [
    114,
    127
   ],
   "max_peak": {
    "bits": 257,
    "top64": "10019615276662798081",
    "n": 71
   },
   "has_delay": true,
   "max_delay": [
    41,
    114
   ],
   "basins": {
    "0": 32,
    "escaped": 32
   },
   "mean_glide_odd_n": 14.16,
   "mean_glide_odd_steps_odd_n": 8.4,
   "measured_drift_bits_per_odd_step": -0.2582244606493653
  },
  "8": {
   "k": 8,
   "range": [
    128,
    256
   ],
   "next_n": 256,
   "complete": true,
   "odd": {
    "count": 64,
    "outcomes": {
     "drop": 48,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 16,
     "undecided": 0
    },
    "sum_glide": 466.0,
    "sum_glide_odd_steps": 276.0,
    "sum_log2_drop": -87.15575039969634,
    "glide_hist": {
     "2": 11,
     "3": 10,
     "4": 8,
     "5": 2,
     "7": 2,
     "8": 3,
     "10": 1,
     "11": 1,
     "13": 2,
     "18": 1,
     "20": 1,
     "24": 3,
     "30": 1,
     "34": 1,
     "113": 1
    },
    "glide_odd_steps_hist": {
     "1": 16,
     "2": 11,
     "3": 4,
     "4": 5,
     "5": 1,
     "6": 1,
     "7": 1,
     "8": 1,
     "11": 1,
     "14": 1,
     "16": 2,
     "17": 2,
     "19": 1,
     "70": 1
    },
    "peak_excess_bits_hist": {
     "0": 2,
     "1": 19,
     "2": 12,
     "3": 2,
     "4": 4,
     "5": 2,
     "6": 5,
     "7": 1,
     "16": 1,
     "249": 16
    },
    "sum_delay": 599.0,
    "n_delay": 31.0,
    "delay_hist": {
     "4": 1,
     "5": 2,
     "6": 1,
     "7": 1,
     "9": 1,
     "10": 1,
     "11": 1,
     "13": 1,
     "14": 2,
     "15": 2,
     "17": 2,
     "18": 4,
     "22": 1,
     "23": 2,
     "26": 1,
     "27": 2,
     "30": 1,
     "31": 1,
     "34": 1,
     "35": 1,
     "40": 1,
     "47": 1
    }
   },
   "even": {
    "count": 64,
    "outcomes": {
     "drop": 57,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 7,
     "undecided": 0
    },
    "sum_glide": 337.0,
    "sum_glide_odd_steps": 165.0,
    "sum_log2_drop": -113.14850503361565,
    "glide_hist": {
     "1": 21,
     "2": 11,
     "3": 6,
     "4": 5,
     "5": 1,
     "7": 3,
     "8": 1,
     "11": 2,
     "21": 1,
     "22": 2,
     "25": 1,
     "33": 1,
     "35": 1,
     "42": 1
    },
    "glide_odd_steps_hist": {
     "0": 32,
     "1": 8,
     "2": 3,
     "3": 3,
     "4": 1,
     "5": 2,
     "6": 1,
     "12": 2,
     "15": 1,
     "17": 1,
     "19": 1,
     "21": 1,
     "26": 1
    },
    "peak_excess_bits_hist": {
     "0": 26,
     "1": 11,
     "2": 8,
     "3": 1,
     "4": 5,
     "5": 1,
     "6": 3,
     "9": 1,
     "10": 1,
     "249": 7
    },
    "sum_delay": 481.0,
    "n_delay": 29.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 1,
     "6": 4,
     "7": 2,
     "9": 1,
     "10": 3,
     "11": 1,
     "14": 1,
     "16": 1,
     "17": 1,
     "18": 1,
     "19": 2,
     "22": 2,
     "25": 1,
     "26": 2,
     "31": 1,
     "35": 2,
     "60": 1
    }
   },
   "max_glide": [
    113,
    191
   ],
   "max_peak": {
    "bits": 257,
    "top64": "12165301078063121925",
    "n": 187
   },
   "has_delay": true,
   "max_delay": [
    60,
    178
   ],
   "basins": {
    "0": 60,
    "escaped": 68
   },
   "mean_glide_odd_n": 9.708333333333334,
   "mean_glide_odd_steps_odd_n": 5.75,
   "measured_drift_bits_per_odd_step": -0.31578170434672587
  },
  "9": {
   "k": 9,
   "range": [
    256,
    512
   ],
   "next_n": 512,
   "complete": true,
   "odd": {
    "count": 128,
    "outcomes": {
     "drop": 106,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 22,
     "undecided": 0
    },
    "sum_glide": 1196.0,
    "sum_glide_odd_steps": 723.0,
    "sum_log2_drop": -152.06699928365092,
    "glide_hist": {
     "2": 21,
     "3": 22,
     "4": 15,
     "5": 2,
     "6": 7,
     "7": 1,
     "8": 2,
     "9": 1,
     "10": 3,
     "11": 4,
     "12": 3,
     "13": 1,
     "14": 1,
     "15": 1,
     "16": 1,
     "18": 2,
     "19": 3,
     "20": 3,
     "21": 1,
     "27": 1,
     "28": 1,
     "31": 1,
     "32": 1,
     "33": 1,
     "40": 1,
     "41": 1,
     "43": 1,
     "48": 1,
     "56": 1,
     "111": 1,
     "112": 1
    },
    "glide_odd_steps_hist": {
     "1": 32,
     "2": 22,
     "3": 9,
     "4": 4,
     "5": 4,
     "6": 5,
     "7": 6,
     "8": 2,
     "10": 1,
     "11": 3,
     "12": 3,
     "13": 2,
     "15": 1,
     "17": 1,
     "18": 1,
     "20": 1,
     "21": 2,
     "25": 2,
     "26": 1,
     "31": 1,
     "35": 1,
     "68": 1,
     "69": 1
    },
    "peak_excess_bits_hist": {
     "0": 6,
     "1": 36,
     "2": 19,
     "3": 16,
     "4": 6,
     "5": 8,
     "6": 4,
     "7": 1,
     "8": 3,
     "9": 3,
     "11": 1,
     "13": 1,
     "15": 2,
     "248": 22
    },
    "sum_delay": 1243.0,
    "n_delay": 47.0,
    "delay_hist": {
     "3": 1,
     "7": 1,
     "8": 3,
     "11": 1,
     "12": 2,
     "13": 1,
     "14": 1,
     "16": 3,
     "17": 2,
     "20": 4,
     "21": 3,
     "22": 1,
     "24": 1,
     "25": 4,
     "26": 1,
     "28": 1,
     "29": 1,
     "30": 2,
     "32": 1,
     "33": 2,
     "34": 1,
     "37": 2,
     "38": 1,
     "39": 1,
     "42": 1,
     "58": 1,
     "59": 2,
     "62": 1,
     "70": 1
    }
   },
   "even": {
    "count": 128,
    "outcomes": {
     "drop": 117,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 11,
     "undecided": 0
    },
    "sum_glide": 1817.0,
    "sum_glide_odd_steps": 1038.0,
    "sum_log2_drop": -228.10436546255013,
    "glide_hist": {
     "1": 43,
     "2": 21,
     "3": 10,
     "4": 12,
     "5": 2,
     "6": 1,
     "7": 2,
     "8": 3,
     "9": 2,
     "10": 1,
     "11": 3,
     "12": 1,
     "16": 2,
     "20": 1,
     "21": 1,
     "23": 3,
     "41": 2,
     "46": 1,
     "49": 1,
     "50": 1,
     "208": 1,
     "238": 1,
     "260": 1,
     "452": 1
    },
    "glide_odd_steps_hist": {
     "0": 64,
     "1": 16,
     "2": 7,
     "3": 3,
     "4": 3,
     "5": 4,
     "6": 3,
     "7": 1,
     "9": 2,
     "10": 1,
     "11": 1,
     "15": 3,
     "24": 1,
     "26": 1,
     "28": 2,
     "31": 1,
     "126": 1,
     "147": 1,
     "164": 1,
     "284": 1
    },
    "peak_excess_bits_hist": {
     "0": 49,
     "1": 25,
     "2": 15,
     "3": 9,
     "4": 3,
     "5": 4,
     "6": 2,
     "7": 1,
     "9": 2,
     "10": 1,
     "11": 1,
     "12": 1,
     "15": 1,
     "22": 1,
     "23": 2,
     "248": 11
    },
    "sum_delay": 1397.0,
    "n_delay": 53.0,
    "delay_hist": {
     "3": 1,
     "4": 3,
     "7": 2,
     "8": 2,
     "9": 3,
     "11": 1,
     "12": 2,
     "13": 4,
     "14": 1,
     "17": 1,
     "20": 4,
     "21": 3,
     "22": 2,
     "24": 1,
     "25": 4,
     "26": 2,
     "29": 3,
     "32": 3,
     "33": 2,
     "34": 2,
     "37": 2,
     "38": 1,
     "42": 1,
     "46": 1,
     "60": 1,
     "267": 1
    }
   },
   "max_glide": [
    452,
    474
   ],
   "max_peak": {
    "bits": 257,
    "top64": "12783232557384774618",
    "n": 409
   },
   "has_delay": true,
   "max_delay": [
    267,
    466
   ],
   "basins": {
    "0": 100,
    "escaped": 156
   },
   "mean_glide_odd_n": 11.283018867924529,
   "mean_glide_odd_steps_odd_n": 6.820754716981132,
   "measured_drift_bits_per_odd_step": -0.21032779983907457
  },
  "10": {
   "k": 10,
   "range": [
    512,
    1024
   ],
   "next_n": 1024,
   "complete": true,
   "odd": {
    "count": 256,
    "outcomes": {
     "drop": 206,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 50,
     "undecided": 0
    },
    "sum_glide": 4574.0,
    "sum_glide_odd_steps": 2804.0,
    "sum_log2_drop": -325.5255845321018,
    "glide_hist": {
     "2": 43,
     "3": 42,
     "4": 33,
     "5": 7,
     "6": 4,
     "7": 10,
     "8": 7,
     "9": 2,
     "10": 1,
     "11": 1,
     "12": 3,
     "13": 5,
     "14": 2,
     "15": 1,
     "16": 2,
     "17": 2,
     "18": 1,
     "19": 2,
     "21": 4,
     "22": 2,
     "23": 1,
     "24": 2,
     "25": 2,
     "27": 1,
     "28": 1,
     "32": 2,
     "33": 1,
     "37": 1,
     "40": 2,
     "41": 1,
     "42": 1,
     "46": 2,
     "54": 1,
     "55": 1,
     "97": 1,
     "106": 1,
     "110": 1,
     "127": 1,
     "196": 1,
     "216": 1,
     "224": 1,
     "237": 1,
     "259": 1,
     "262": 1,
     "316": 1,
     "337": 1,
     "451": 1
    },
    "glide_odd_steps_hist": {
     "1": 64,
     "2": 44,
     "3": 18,
     "4": 11,
     "5": 8,
     "6": 5,
     "7": 4,
     "8": 6,
     "9": 3,
     "10": 2,
     "11": 2,
     "12": 1,
     "13": 3,
     "14": 2,
     "15": 5,
     "16": 2,
     "18": 1,
     "19": 1,
     "20": 1,
     "21": 1,
     "24": 3,
     "26": 2,
     "28": 2,
     "33": 1,
     "34": 1,
     "58": 1,
     "64": 1,
     "67": 1,
     "77": 1,
     "119": 1,
     "134": 1,
     "139": 1,
     "147": 1,
     "164": 1,
     "165": 1,
     "199": 1,
     "211": 1,
     "284": 1
    },
    "peak_excess_bits_hist": {
     "0": 12,
     "1": 68,
     "2": 47,
     "3": 25,
     "4": 15,
     "5": 6,
     "6": 5,
     "7": 4,
     "8": 3,
     "9": 1,
     "10": 1,
     "11": 1,
     "12": 6,
     "14": 4,
     "21": 3,
     "22": 5,
     "247": 50
    },
    "sum_delay": 3102.0,
    "n_delay": 85.0,
    "delay_hist": {
     "5": 2,
     "6": 2,
     "7": 1,
     "9": 2,
     "10": 2,
     "11": 2,
     "14": 4,
     "15": 2,
     "16": 4,
     "17": 1,
     "18": 4,
     "19": 6,
     "20": 1,
     "22": 2,
     "23": 2,
     "24": 3,
     "26": 5,
     "27": 3,
     "28": 2,
     "29": 2,
     "30": 1,
     "31": 2,
     "32": 2,
     "33": 1,
     "34": 1,
     "35": 3,
     "36": 2,
     "37": 1,
     "40": 1,
     "41": 1,
     "44": 2,
     "45": 1,
     "47": 1,
     "48": 2,
     "49": 1,
     "56": 2,
     "57": 1,
     "60": 1,
     "61": 1,
     "68": 1,
     "69": 1,
     "119": 1,
     "245": 1,
     "253": 1,
     "266": 1
    }
   },
   "even": {
    "count": 256,
    "outcomes": {
     "drop": 231,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 25,
     "undecided": 0
    },
    "sum_glide": 2965.0,
    "sum_glide_odd_steps": 1647.0,
    "sum_log2_drop": -461.4247325105948,
    "glide_hist": {
     "1": 85,
     "2": 43,
     "3": 21,
     "4": 22,
     "5": 4,
     "6": 2,
     "7": 3,
     "8": 4,
     "9": 1,
     "10": 3,
     "11": 1,
     "12": 3,
     "13": 5,
     "16": 2,
     "19": 1,
     "20": 2,
     "24": 3,
     "25": 3,
     "28": 4,
     "32": 2,
     "33": 1,
     "42": 1,
     "43": 1,
     "44": 1,
     "46": 1,
     "47": 1,
     "55": 1,
     "62": 1,
     "102": 1,
     "117": 1,
     "126": 1,
     "138": 1,
     "195": 1,
     "215": 1,
     "225": 1,
     "245": 1,
     "258": 1
    },
    "glide_odd_steps_hist": {
     "0": 128,
     "1": 32,
     "2": 14,
     "3": 6,
     "4": 3,
     "5": 6,
     "6": 2,
     "7": 3,
     "8": 2,
     "9": 1,
     "10": 1,
     "11": 2,
     "12": 1,
     "13": 1,
     "14": 4,
     "15": 2,
     "17": 2,
     "18": 3,
     "20": 2,
     "24": 1,
     "26": 2,
     "28": 1,
     "30": 1,
     "35": 1,
     "36": 1,
     "61": 1,
     "70": 1,
     "76": 1,
     "83": 1,
     "118": 1,
     "133": 1,
     "139": 1,
     "150": 1,
     "163": 1
    },
    "peak_excess_bits_hist": {
     "0": 101,
     "1": 46,
     "2": 32,
     "3": 11,
     "4": 9,
     "5": 9,
     "6": 1,
     "7": 3,
     "8": 3,
     "9": 2,
     "10": 2,
     "12": 4,
     "14": 4,
     "21": 3,
     "22": 1,
     "247": 25
    },
    "sum_delay": 3318.0,
    "n_delay": 106.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "5": 2,
     "6": 6,
     "7": 4,
     "8": 1,
     "9": 1,
     "10": 6,
     "11": 2,
     "12": 1,
     "14": 4,
     "15": 8,
     "16": 2,
     "17": 1,
     "18": 6,
     "19": 7,
     "20": 2,
     "22": 1,
     "23": 5,
     "24": 2,
     "26": 2,
     "27": 5,
     "28": 4,
     "31": 2,
     "32": 3,
     "34": 1,
     "35": 4,
     "36": 3,
     "41": 2,
     "48": 2,
     "53": 1,
     "54": 1,
     "57": 3,
     "58": 1,
     "61": 2,
     "73": 1,
     "95": 1,
     "120": 1,
     "244": 1,
     "254": 1,
     "274": 1
    }
   },
   "max_glide": [
    451,
    711
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13462202819064097085",
    "n": 970
   },
   "has_delay": true,
   "max_delay": [
    274,
    982
   ],
   "basins": {
    "0": 191,
    "escaped": 321
   },
   "mean_glide_odd_n": 22.203883495145632,
   "mean_glide_odd_steps_odd_n": 13.611650485436893,
   "measured_drift_bits_per_odd_step": -0.11609328977607054
  },
  "11": {
   "k": 11,
   "range": [
    1024,
    2048
   ],
   "next_n": 2048,
   "complete": true,
   "odd": {
    "count": 512,
    "outcomes": {
     "drop": 437,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 75,
     "undecided": 0
    },
    "sum_glide": 11391.0,
    "sum_glide_odd_steps": 6989.0,
    "sum_log2_drop": -654.8387229194689,
    "glide_hist": {
     "2": 85,
     "3": 86,
     "4": 64,
     "5": 13,
     "6": 11,
     "7": 16,
     "8": 13,
     "9": 5,
     "10": 3,
     "11": 11,
     "12": 13,
     "13": 6,
     "14": 2,
     "15": 3,
     "16": 6,
     "17": 3,
     "18": 2,
     "19": 2,
     "20": 8,
     "21": 4,
     "22": 3,
     "23": 7,
     "24": 1,
     "25": 1,
     "26": 1,
     "27": 4,
     "31": 1,
     "32": 1,
     "35": 2,
     "36": 2,
     "37": 1,
     "39": 1,
     "40": 2,
     "41": 1,
     "44": 3,
     "45": 5,
     "48": 1,
     "49": 2,
     "53": 2,
     "54": 1,
     "57": 2,
     "58": 1,
     "72": 1,
     "76": 1,
     "87": 1,
     "96": 1,
     "97": 1,
     "100": 1,
     "109": 1,
     "114": 1,
     "123": 1,
     "129": 2,
     "130": 1,
     "137": 1,
     "138": 1,
     "146": 1,
     "147": 1,
     "192": 1,
     "196": 1,
     "212": 1,
     "224": 1,
     "229": 1,
     "236": 1,
     "237": 1,
     "238": 1,
     "242": 1,
     "250": 1,
     "257": 1,
     "261": 1,
     "315": 1,
     "335": 1,
     "343": 1,
     "360": 1,
     "444": 1,
     "445": 1,
     "449": 1,
     "450": 1
    },
    "glide_odd_steps_hist": {
     "1": 128,
     "2": 88,
     "3": 36,
     "4": 22,
     "5": 16,
     "6": 12,
     "7": 12,
     "8": 9,
     "9": 6,
     "10": 8,
     "11": 8,
     "12": 7,
     "13": 4,
     "14": 7,
     "15": 4,
     "16": 3,
     "17": 2,
     "18": 1,
     "20": 2,
     "22": 3,
     "23": 3,
     "24": 2,
     "25": 3,
     "27": 4,
     "29": 1,
     "30": 2,
     "32": 3,
     "33": 2,
     "35": 3,
     "46": 1,
     "48": 1,
     "54": 1,
     "57": 1,
     "58": 1,
     "59": 1,
     "65": 1,
     "69": 1,
     "75": 1,
     "78": 1,
     "79": 2,
     "83": 2,
     "87": 1,
     "88": 1,
     "117": 1,
     "118": 1,
     "132": 1,
     "140": 1,
     "143": 1,
     "146": 2,
     "147": 1,
     "149": 1,
     "157": 1,
     "163": 1,
     "164": 1,
     "198": 1,
     "210": 1,
     "216": 1,
     "225": 1,
     "279": 1,
     "280": 1,
     "282": 1,
     "283": 1
    },
    "peak_excess_bits_hist": {
     "0": 27,
     "1": 138,
     "2": 92,
     "3": 43,
     "4": 36,
     "5": 16,
     "6": 10,
     "7": 10,
     "8": 10,
     "9": 7,
     "10": 3,
     "11": 10,
     "12": 1,
     "13": 11,
     "14": 2,
     "16": 2,
     "20": 8,
     "21": 10,
     "33": 1,
     "246": 75
    },
    "sum_delay": 7399.0,
    "n_delay": 146.0,
    "delay_hist": {
     "3": 1,
     "8": 4,
     "9": 3,
     "10": 1,
     "11": 1,
     "12": 6,
     "13": 5,
     "14": 2,
     "16": 2,
     "17": 5,
     "18": 2,
     "20": 3,
     "21": 4,
     "22": 6,
     "23": 2,
     "24": 1,
     "25": 5,
     "26": 4,
     "27": 1,
     "28": 1,
     "29": 5,
     "30": 2,
     "31": 4,
     "32": 3,
     "33": 5,
     "34": 5,
     "35": 1,
     "37": 3,
     "38": 3,
     "39": 3,
     "40": 1,
     "41": 1,
     "42": 4,
     "43": 3,
     "44": 1,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 1,
     "49": 1,
     "50": 1,
     "51": 1,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 4,
     "56": 1,
     "59": 2,
     "60": 2,
     "61": 1,
     "63": 1,
     "64": 1,
     "67": 1,
     "71": 2,
     "72": 1,
     "73": 1,
     "89": 1,
     "94": 1,
     "118": 1,
     "122": 1,
     "153": 1,
     "243": 1,
     "247": 1,
     "255": 1,
     "259": 1,
     "260": 1,
     "265": 1,
     "268": 1,
     "269": 1,
     "273": 1,
     "291": 1
    }
   },
   "even": {
    "count": 512,
    "outcomes": {
     "drop": 458,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 54,
     "undecided": 0
    },
    "sum_glide": 6907.0,
    "sum_glide_odd_steps": 3899.0,
    "sum_log2_drop": -898.5026126861285,
    "glide_hist": {
     "1": 171,
     "2": 85,
     "3": 43,
     "4": 42,
     "5": 8,
     "6": 6,
     "7": 12,
     "8": 8,
     "9": 3,
     "10": 5,
     "11": 5,
     "12": 6,
     "13": 4,
     "14": 1,
     "15": 3,
     "16": 4,
     "17": 1,
     "20": 2,
     "21": 2,
     "22": 3,
     "23": 1,
     "24": 1,
     "25": 1,
     "26": 2,
     "27": 1,
     "28": 1,
     "29": 2,
     "34": 1,
     "35": 1,
     "36": 1,
     "37": 1,
     "40": 3,
     "43": 1,
     "44": 2,
     "49": 1,
     "50": 1,
     "57": 1,
     "58": 1,
     "65": 1,
     "83": 1,
     "98": 1,
     "115": 1,
     "132": 1,
     "134": 1,
     "141": 1,
     "143": 1,
     "157": 1,
     "195": 1,
     "221": 1,
     "233": 1,
     "245": 1,
     "256": 1,
     "273": 1,
     "314": 1,
     "336": 1,
     "340": 1,
     "344": 1,
     "412": 1,
     "420": 1
    },
    "glide_odd_steps_hist": {
     "0": 256,
     "1": 64,
     "2": 28,
     "3": 14,
     "4": 12,
     "5": 11,
     "6": 5,
     "7": 6,
     "8": 4,
     "9": 6,
     "11": 4,
     "12": 1,
     "13": 3,
     "14": 4,
     "15": 3,
     "17": 1,
     "18": 1,
     "20": 1,
     "21": 2,
     "23": 2,
     "24": 4,
     "26": 1,
     "28": 1,
     "32": 1,
     "33": 1,
     "34": 1,
     "39": 1,
     "50": 1,
     "58": 1,
     "69": 1,
     "80": 1,
     "81": 1,
     "84": 1,
     "87": 1,
     "92": 1,
     "120": 1,
     "137": 1,
     "144": 1,
     "150": 1,
     "162": 1,
     "173": 1,
     "197": 1,
     "210": 1,
     "212": 1,
     "216": 1,
     "258": 1,
     "269": 1
    },
    "peak_excess_bits_hist": {
     "0": 198,
     "1": 97,
     "2": 57,
     "3": 28,
     "4": 17,
     "5": 12,
     "6": 12,
     "7": 3,
     "8": 4,
     "9": 5,
     "10": 2,
     "11": 2,
     "12": 2,
     "13": 5,
     "16": 1,
     "20": 5,
     "21": 7,
     "27": 1,
     "246": 54
    },
    "sum_delay": 5515.0,
    "n_delay": 158.0,
    "delay_hist": {
     "3": 1,
     "4": 4,
     "7": 2,
     "8": 4,
     "9": 6,
     "11": 1,
     "12": 6,
     "13": 8,
     "14": 3,
     "15": 1,
     "16": 1,
     "17": 5,
     "18": 4,
     "20": 5,
     "21": 11,
     "22": 7,
     "23": 3,
     "25": 7,
     "26": 8,
     "27": 2,
     "29": 5,
     "30": 4,
     "31": 3,
     "32": 5,
     "33": 5,
     "34": 3,
     "35": 2,
     "36": 1,
     "37": 2,
     "38": 5,
     "39": 3,
     "40": 1,
     "42": 2,
     "43": 2,
     "46": 1,
     "47": 2,
     "51": 1,
     "54": 2,
     "56": 2,
     "59": 2,
     "60": 4,
     "61": 1,
     "63": 2,
     "71": 2,
     "74": 1,
     "93": 1,
     "181": 1,
     "252": 1,
     "264": 1,
     "268": 1,
     "276": 1
    }
   },
   "max_glide": [
    450,
    1067
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13462202819064097085",
    "n": 1455
   },
   "has_delay": true,
   "max_delay": [
    291,
    1531
   ],
   "basins": {
    "0": 304,
    "escaped": 720
   },
   "mean_glide_odd_n": 26.066361556064074,
   "mean_glide_odd_steps_odd_n": 15.993135011441648,
   "measured_drift_bits_per_odd_step": -0.0936956249705922
  },
  "12": {
   "k": 12,
   "range": [
    2048,
    4096
   ],
   "next_n": 4096,
   "complete": true,
   "odd": {
    "count": 1024,
    "outcomes": {
     "drop": 861,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 163,
     "undecided": 0
    },
    "sum_glide": 27449.0,
    "sum_glide_odd_steps": 16913.0,
    "sum_log2_drop": -1278.0885110462748,
    "glide_hist": {
     "2": 171,
     "3": 171,
     "4": 128,
     "5": 25,
     "6": 23,
     "7": 31,
     "8": 25,
     "9": 9,
     "10": 12,
     "11": 18,
     "12": 17,
     "13": 18,
     "14": 6,
     "15": 7,
     "16": 8,
     "17": 5,
     "18": 5,
     "19": 6,
     "20": 7,
     "21": 8,
     "22": 5,
     "23": 3,
     "24": 5,
     "25": 3,
     "26": 2,
     "28": 7,
     "30": 4,
     "31": 1,
     "32": 8,
     "33": 5,
     "34": 3,
     "35": 1,
     "36": 3,
     "37": 1,
     "38": 2,
     "39": 3,
     "40": 1,
     "41": 2,
     "42": 4,
     "43": 2,
     "44": 1,
     "46": 1,
     "47": 1,
     "52": 1,
     "53": 1,
     "56": 2,
     "60": 1,
     "61": 1,
     "62": 1,
     "63": 3,
     "64": 2,
     "65": 1,
     "67": 3,
     "68": 1,
     "69": 1,
     "71": 3,
     "75": 1,
     "82": 2,
     "85": 1,
     "86": 1,
     "87": 1,
     "89": 1,
     "90": 1,
     "91": 1,
     "92": 1,
     "93": 4,
     "95": 1,
     "97": 1,
     "108": 1,
     "113": 2,
     "114": 1,
     "117": 1,
     "122": 2,
     "127": 1,
     "128": 1,
     "132": 1,
     "133": 1,
     "135": 1,
     "136": 2,
     "137": 1,
     "144": 1,
     "145": 1,
     "156": 1,
     "174": 1,
     "186": 1,
     "189": 1,
     "191": 1,
     "193": 1,
     "194": 1,
     "197": 1,
     "211": 1,
     "214": 1,
     "222": 1,
     "225": 1,
     "239": 1,
     "247": 1,
     "254": 1,
     "255": 1,
     "259": 1,
     "270": 1,
     "272": 1,
     "313": 1,
     "333": 1,
     "341": 1,
     "342": 1,
     "346": 1,
     "350": 1,
     "351": 1,
     "358": 1,
     "410": 1,
     "411": 1,
     "414": 1,
     "415": 1,
     "419": 1,
     "423": 1,
     "424": 1,
     "443": 1,
     "1418": 1,
     "1422": 1,
     "1727": 1,
     "1743": 1
    },
    "glide_odd_steps_hist": {
     "1": 256,
     "2": 176,
     "3": 72,
     "4": 43,
     "5": 31,
     "6": 22,
     "7": 27,
     "8": 22,
     "9": 12,
     "10": 9,
     "11": 14,
     "12": 4,
     "13": 16,
     "14": 6,
     "15": 8,
     "16": 2,
     "17": 1,
     "18": 6,
     "19": 6,
     "20": 7,
     "21": 4,
     "22": 3,
     "23": 4,
     "24": 7,
     "25": 2,
     "26": 3,
     "27": 2,
     "28": 2,
     "32": 1,
     "33": 2,
     "34": 1,
     "35": 1,
     "36": 1,
     "38": 1,
     "39": 4,
     "40": 2,
     "41": 1,
     "42": 1,
     "43": 5,
     "45": 2,
     "47": 1,
     "50": 1,
     "51": 1,
     "52": 1,
     "53": 2,
     "54": 1,
     "55": 1,
     "56": 1,
     "57": 3,
     "58": 3,
     "59": 1,
     "64": 1,
     "68": 2,
     "69": 1,
     "70": 1,
     "73": 1,
     "74": 1,
     "77": 1,
     "81": 2,
     "82": 1,
     "84": 2,
     "85": 1,
     "86": 1,
     "88": 1,
     "92": 1,
     "93": 1,
     "110": 1,
     "113": 2,
     "116": 1,
     "119": 1,
     "120": 1,
     "121": 1,
     "131": 1,
     "132": 1,
     "140": 1,
     "141": 1,
     "144": 1,
     "152": 1,
     "159": 1,
     "162": 1,
     "163": 1,
     "172": 1,
     "173": 1,
     "197": 1,
     "209": 1,
     "214": 1,
     "215": 1,
     "217": 1,
     "219": 1,
     "220": 1,
     "224": 1,
     "257": 1,
     "258": 1,
     "265": 1,
     "266": 1,
     "269": 1,
     "271": 1,
     "272": 1,
     "278": 1,
     "872": 1,
     "874": 1,
     "1073": 1,
     "1084": 1
    },
    "peak_excess_bits_hist": {
     "0": 54,
     "1": 276,
     "2": 183,
     "3": 79,
     "4": 59,
     "5": 41,
     "6": 23,
     "7": 21,
     "8": 14,
     "9": 12,
     "10": 15,
     "11": 11,
     "12": 19,
     "13": 4,
     "15": 4,
     "16": 7,
     "18": 2,
     "19": 8,
     "20": 16,
     "22": 1,
     "23": 1,
     "26": 5,
     "32": 2,
     "50": 4,
     "245": 163
    },
    "sum_delay": 15858.0,
    "n_delay": 266.0,
    "delay_hist": {
     "5": 2,
     "6": 3,
     "7": 1,
     "9": 2,
     "10": 3,
     "11": 6,
     "13": 1,
     "14": 3,
     "15": 10,
     "16": 6,
     "17": 5,
     "18": 8,
     "19": 10,
     "20": 7,
     "21": 1,
     "22": 3,
     "23": 4,
     "24": 7,
     "25": 1,
     "26": 3,
     "27": 7,
     "28": 9,
     "29": 1,
     "30": 6,
     "31": 6,
     "32": 5,
     "33": 2,
     "34": 1,
     "35": 6,
     "36": 8,
     "37": 5,
     "38": 1,
     "39": 1,
     "40": 2,
     "41": 6,
     "44": 2,
     "45": 3,
     "46": 4,
     "47": 3,
     "48": 4,
     "49": 6,
     "50": 3,
     "51": 1,
     "52": 1,
     "53": 3,
     "54": 4,
     "55": 5,
     "57": 2,
     "58": 7,
     "59": 2,
     "61": 2,
     "62": 3,
     "63": 2,
     "64": 1,
     "66": 3,
     "69": 2,
     "70": 3,
     "71": 1,
     "72": 1,
     "73": 1,
     "76": 1,
     "77": 1,
     "78": 1,
     "79": 1,
     "87": 1,
     "92": 1,
     "96": 1,
     "103": 1,
     "107": 1,
     "116": 1,
     "117": 1,
     "119": 1,
     "120": 1,
     "121": 1,
     "124": 1,
     "128": 1,
     "129": 1,
     "151": 2,
     "155": 1,
     "156": 2,
     "160": 1,
     "180": 1,
     "213": 1,
     "242": 1,
     "245": 1,
     "246": 1,
     "250": 1,
     "251": 1,
     "253": 1,
     "254": 1,
     "255": 1,
     "258": 1,
     "262": 1,
     "263": 2,
     "267": 1,
     "271": 1,
     "274": 1,
     "275": 1,
     "278": 1,
     "290": 1,
     "293": 1,
     "301": 1
    }
   },
   "even": {
    "count": 1024,
    "outcomes": {
     "drop": 933,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 91,
     "undecided": 0
    },
    "sum_glide": 16028.0,
    "sum_glide_odd_steps": 9236.0,
    "sum_log2_drop": -1830.8953874017077,
    "glide_hist": {
     "1": 341,
     "2": 171,
     "3": 85,
     "4": 85,
     "5": 17,
     "6": 13,
     "7": 19,
     "8": 19,
     "9": 4,
     "10": 9,
     "11": 13,
     "12": 11,
     "13": 7,
     "14": 7,
     "15": 4,
     "16": 2,
     "17": 5,
     "18": 2,
     "19": 5,
     "20": 6,
     "21": 8,
     "22": 4,
     "23": 3,
     "24": 4,
     "25": 1,
     "26": 3,
     "27": 2,
     "28": 1,
     "29": 1,
     "30": 1,
     "31": 1,
     "32": 1,
     "33": 2,
     "35": 1,
     "36": 3,
     "38": 1,
     "41": 1,
     "42": 2,
     "43": 2,
     "44": 1,
     "48": 1,
     "51": 1,
     "52": 1,
     "56": 3,
     "61": 2,
     "66": 1,
     "68": 3,
     "69": 1,
     "70": 1,
     "72": 2,
     "74": 1,
     "78": 1,
     "81": 1,
     "82": 1,
     "84": 1,
     "88": 1,
     "91": 1,
     "92": 2,
     "96": 2,
     "98": 1,
     "109": 1,
     "112": 1,
     "118": 1,
     "126": 1,
     "128": 1,
     "136": 1,
     "142": 1,
     "144": 1,
     "151": 1,
     "163": 1,
     "184": 1,
     "189": 1,
     "190": 1,
     "195": 1,
     "198": 1,
     "203": 1,
     "210": 1,
     "215": 1,
     "216": 1,
     "223": 1,
     "227": 1,
     "237": 1,
     "246": 1,
     "249": 1,
     "253": 1,
     "254": 1,
     "260": 1,
     "261": 1,
     "271": 1,
     "312": 1,
     "334": 1,
     "338": 1,
     "359": 1,
     "387": 1,
     "401": 1,
     "511": 1,
     "1756": 1
    },
    "glide_odd_steps_hist": {
     "0": 512,
     "1": 128,
     "2": 56,
     "3": 27,
     "4": 26,
     "5": 13,
     "6": 15,
     "7": 16,
     "8": 6,
     "9": 9,
     "10": 6,
     "11": 5,
     "12": 12,
     "13": 7,
     "14": 7,
     "15": 1,
     "16": 3,
     "17": 2,
     "18": 1,
     "19": 2,
     "20": 3,
     "21": 2,
     "23": 3,
     "24": 4,
     "26": 1,
     "29": 1,
     "31": 1,
     "32": 1,
     "33": 4,
     "35": 1,
     "39": 1,
     "40": 1,
     "41": 1,
     "42": 2,
     "43": 1,
     "44": 2,
     "45": 1,
     "48": 2,
     "51": 1,
     "52": 3,
     "56": 2,
     "57": 2,
     "58": 2,
     "70": 2,
     "72": 1,
     "75": 1,
     "77": 1,
     "84": 1,
     "85": 1,
     "86": 1,
     "89": 1,
     "104": 1,
     "113": 1,
     "114": 1,
     "117": 2,
     "121": 1,
     "129": 1,
     "130": 1,
     "132": 1,
     "137": 1,
     "141": 1,
     "143": 1,
     "149": 1,
     "152": 1,
     "156": 1,
     "158": 1,
     "161": 1,
     "163": 2,
     "172": 1,
     "196": 1,
     "209": 1,
     "210": 1,
     "224": 1,
     "249": 1,
     "251": 1,
     "327": 1,
     "1091": 1
    },
    "peak_excess_bits_hist": {
     "0": 400,
     "1": 192,
     "2": 115,
     "3": 53,
     "4": 35,
     "5": 23,
     "6": 19,
     "7": 14,
     "8": 12,
     "9": 7,
     "10": 7,
     "11": 7,
     "12": 8,
     "13": 3,
     "15": 3,
     "16": 7,
     "18": 1,
     "19": 9,
     "20": 10,
     "22": 1,
     "23": 1,
     "24": 1,
     "32": 3,
     "42": 1,
     "50": 1,
     "245": 91
    },
    "sum_delay": 15484.0,
    "n_delay": 311.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 3,
     "6": 7,
     "7": 7,
     "8": 2,
     "9": 2,
     "10": 7,
     "11": 7,
     "12": 3,
     "14": 1,
     "15": 13,
     "16": 10,
     "17": 5,
     "18": 9,
     "19": 17,
     "20": 9,
     "21": 2,
     "22": 2,
     "23": 7,
     "24": 9,
     "25": 5,
     "26": 5,
     "27": 12,
     "28": 11,
     "29": 6,
     "30": 3,
     "31": 7,
     "32": 6,
     "33": 3,
     "34": 3,
     "35": 8,
     "36": 10,
     "37": 4,
     "38": 2,
     "40": 1,
     "41": 3,
     "42": 3,
     "44": 2,
     "45": 4,
     "46": 2,
     "47": 2,
     "48": 6,
     "49": 5,
     "50": 1,
     "53": 1,
     "54": 2,
     "55": 2,
     "56": 2,
     "57": 5,
     "58": 5,
     "59": 2,
     "60": 1,
     "61": 3,
     "62": 4,
     "63": 1,
     "64": 1,
     "65": 1,
     "67": 1,
     "69": 2,
     "70": 2,
     "74": 1,
     "77": 1,
     "78": 1,
     "88": 1,
     "90": 1,
     "96": 1,
     "100": 1,
     "118": 1,
     "120": 3,
     "121": 1,
     "122": 1,
     "125": 1,
     "147": 1,
     "152": 1,
     "161": 1,
     "175": 1,
     "214": 1,
     "241": 1,
     "245": 1,
     "246": 2,
     "254": 3,
     "255": 1,
     "262": 1,
     "267": 2,
     "272": 1,
     "273": 1,
     "275": 1,
     "279": 1,
     "289": 1,
     "294": 1,
     "297": 1,
     "453": 1
    }
   },
   "max_glide": [
    1756,
    3286
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13462202819064097085",
    "n": 2183
   },
   "has_delay": true,
   "max_delay": [
    453,
    3126
   ],
   "basins": {
    "0": 577,
    "escaped": 1471
   },
   "mean_glide_odd_n": 31.880371660859467,
   "mean_glide_odd_steps_odd_n": 19.64343786295006,
   "measured_drift_bits_per_odd_step": -0.07556840956934162
  },
  "13": {
   "k": 13,
   "range": [
    4096,
    8192
   ],
   "next_n": 8192,
   "complete": true,
   "odd": {
    "count": 2048,
    "outcomes": {
     "drop": 1729,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 319,
     "undecided": 0
    },
    "sum_glide": 53171.0,
    "sum_glide_odd_steps": 32866.0,
    "sum_log2_drop": -2674.358554344109,
    "glide_hist": {
     "2": 341,
     "3": 341,
     "4": 256,
     "5": 54,
     "6": 41,
     "7": 62,
     "8": 56,
     "9": 24,
     "10": 23,
     "11": 32,
     "12": 36,
     "13": 24,
     "14": 6,
     "15": 20,
     "16": 23,
     "17": 17,
     "18": 10,
     "19": 17,
     "20": 13,
     "21": 13,
     "22": 15,
     "23": 9,
     "24": 5,
     "25": 5,
     "26": 4,
     "27": 9,
     "28": 4,
     "29": 8,
     "30": 4,
     "31": 5,
     "32": 3,
     "33": 6,
     "34": 4,
     "35": 5,
     "36": 6,
     "37": 2,
     "38": 2,
     "39": 4,
     "40": 2,
     "41": 1,
     "42": 6,
     "43": 1,
     "44": 2,
     "45": 1,
     "46": 2,
     "47": 1,
     "48": 2,
     "49": 1,
     "50": 5,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 3,
     "56": 1,
     "58": 2,
     "59": 1,
     "60": 2,
     "61": 4,
     "62": 1,
     "63": 4,
     "64": 4,
     "65": 3,
     "67": 2,
     "68": 1,
     "69": 1,
     "70": 2,
     "71": 1,
     "72": 2,
     "73": 2,
     "74": 2,
     "75": 1,
     "76": 2,
     "77": 1,
     "79": 1,
     "80": 1,
     "81": 4,
     "82": 1,
     "83": 1,
     "84": 5,
     "85": 1,
     "86": 1,
     "88": 1,
     "89": 4,
     "90": 1,
     "91": 4,
     "92": 1,
     "93": 1,
     "94": 2,
     "95": 2,
     "96": 1,
     "97": 2,
     "98": 1,
     "100": 2,
     "102": 1,
     "104": 1,
     "105": 2,
     "108": 1,
     "110": 1,
     "112": 1,
     "113": 2,
     "114": 2,
     "116": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "121": 2,
     "122": 1,
     "123": 1,
     "125": 1,
     "126": 2,
     "127": 1,
     "129": 1,
     "130": 2,
     "131": 2,
     "134": 1,
     "135": 1,
     "137": 1,
     "138": 1,
     "139": 1,
     "141": 1,
     "143": 1,
     "150": 1,
     "155": 1,
     "157": 1,
     "158": 1,
     "161": 1,
     "162": 1,
     "163": 1,
     "169": 1,
     "171": 1,
     "178": 1,
     "183": 2,
     "185": 1,
     "187": 2,
     "188": 2,
     "191": 1,
     "193": 1,
     "196": 1,
     "198": 1,
     "200": 2,
     "202": 1,
     "209": 1,
     "210": 1,
     "211": 1,
     "212": 1,
     "215": 1,
     "216": 1,
     "224": 1,
     "226": 1,
     "228": 1,
     "235": 2,
     "236": 1,
     "238": 1,
     "241": 1,
     "248": 1,
     "253": 1,
     "257": 1,
     "265": 1,
     "269": 1,
     "273": 1,
     "303": 1,
     "304": 1,
     "306": 1,
     "311": 1,
     "315": 1,
     "320": 1,
     "324": 1,
     "329": 1,
     "337": 1,
     "341": 1,
     "342": 1,
     "365": 1,
     "379": 1,
     "382": 1,
     "386": 1,
     "400": 1,
     "402": 1,
     "403": 1,
     "409": 1,
     "441": 1,
     "510": 1,
     "573": 1,
     "597": 1,
     "624": 1,
     "672": 1,
     "743": 1,
     "764": 1,
     "787": 1,
     "1416": 1,
     "1418": 1,
     "1421": 1,
     "1751": 1,
     "1755": 1,
     "1804": 1
    },
    "glide_odd_steps_hist": {
     "1": 512,
     "2": 352,
     "3": 144,
     "4": 86,
     "5": 65,
     "6": 53,
     "7": 48,
     "8": 33,
     "9": 19,
     "10": 34,
     "11": 20,
     "12": 26,
     "13": 20,
     "14": 20,
     "15": 9,
     "16": 7,
     "17": 12,
     "18": 8,
     "19": 7,
     "20": 8,
     "21": 8,
     "22": 7,
     "23": 5,
     "24": 3,
     "25": 5,
     "26": 5,
     "27": 1,
     "28": 2,
     "29": 2,
     "30": 2,
     "31": 4,
     "32": 8,
     "33": 1,
     "34": 5,
     "35": 2,
     "37": 2,
     "38": 3,
     "39": 2,
     "40": 4,
     "41": 6,
     "42": 4,
     "43": 4,
     "44": 1,
     "45": 1,
     "46": 3,
     "47": 3,
     "48": 3,
     "49": 1,
     "50": 2,
     "51": 7,
     "52": 2,
     "53": 2,
     "54": 4,
     "55": 2,
     "56": 3,
     "57": 5,
     "58": 5,
     "59": 2,
     "60": 2,
     "61": 1,
     "62": 1,
     "64": 2,
     "66": 1,
     "67": 1,
     "68": 1,
     "69": 2,
     "70": 1,
     "72": 3,
     "73": 1,
     "74": 3,
     "75": 1,
     "76": 2,
     "77": 1,
     "79": 1,
     "80": 3,
     "82": 2,
     "83": 2,
     "85": 3,
     "88": 2,
     "89": 2,
     "91": 1,
     "92": 1,
     "101": 1,
     "103": 1,
     "104": 2,
     "107": 1,
     "109": 1,
     "111": 2,
     "112": 1,
     "114": 2,
     "116": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "120": 1,
     "122": 1,
     "123": 1,
     "125": 2,
     "127": 1,
     "130": 1,
     "133": 2,
     "135": 1,
     "137": 1,
     "138": 1,
     "139": 1,
     "141": 1,
     "142": 1,
     "143": 2,
     "148": 1,
     "149": 1,
     "150": 1,
     "156": 1,
     "161": 1,
     "162": 1,
     "167": 1,
     "171": 1,
     "173": 1,
     "189": 1,
     "190": 1,
     "196": 1,
     "197": 1,
     "199": 1,
     "210": 2,
     "211": 1,
     "213": 1,
     "214": 1,
     "215": 1,
     "230": 1,
     "241": 1,
     "249": 2,
     "251": 1,
     "256": 1,
     "257": 1,
     "258": 1,
     "277": 1,
     "327": 1,
     "356": 1,
     "368": 1,
     "385": 1,
     "416": 1,
     "473": 2,
     "498": 1,
     "871": 2,
     "873": 1,
     "1089": 1,
     "1091": 1,
     "1123": 1
    },
    "peak_excess_bits_hist": {
     "0": 112,
     "1": 542,
     "2": 360,
     "3": 173,
     "4": 122,
     "5": 76,
     "6": 54,
     "7": 48,
     "8": 24,
     "9": 31,
     "10": 23,
     "11": 22,
     "12": 13,
     "13": 4,
     "14": 5,
     "15": 26,
     "16": 3,
     "17": 10,
     "18": 22,
     "19": 21,
     "21": 5,
     "22": 6,
     "23": 6,
     "25": 2,
     "28": 2,
     "30": 2,
     "31": 1,
     "33": 1,
     "35": 4,
     "41": 1,
     "45": 1,
     "49": 6,
     "64": 1,
     "244": 319
    },
    "sum_delay": 35887.0,
    "n_delay": 478.0,
    "delay_hist": {
     "3": 1,
     "7": 1,
     "8": 5,
     "9": 2,
     "10": 3,
     "11": 1,
     "12": 5,
     "13": 7,
     "14": 9,
     "16": 1,
     "17": 9,
     "18": 7,
     "19": 1,
     "20": 7,
     "21": 11,
     "22": 8,
     "23": 6,
     "24": 6,
     "25": 15,
     "26": 10,
     "27": 2,
     "28": 4,
     "29": 13,
     "30": 6,
     "31": 7,
     "32": 9,
     "33": 13,
     "34": 16,
     "35": 8,
     "36": 3,
     "37": 3,
     "38": 7,
     "39": 9,
     "40": 7,
     "41": 2,
     "42": 5,
     "43": 12,
     "44": 4,
     "45": 3,
     "46": 4,
     "47": 10,
     "48": 5,
     "49": 2,
     "50": 2,
     "51": 8,
     "52": 9,
     "53": 8,
     "54": 4,
     "55": 4,
     "56": 7,
     "57": 5,
     "58": 2,
     "59": 3,
     "60": 8,
     "61": 5,
     "62": 3,
     "63": 3,
     "64": 2,
     "65": 4,
     "66": 2,
     "68": 2,
     "69": 3,
     "71": 2,
     "72": 1,
     "73": 5,
     "74": 2,
     "75": 3,
     "76": 2,
     "77": 2,
     "81": 1,
     "82": 1,
     "83": 2,
     "84": 1,
     "85": 1,
     "89": 1,
     "90": 1,
     "91": 1,
     "92": 1,
     "93": 1,
     "94": 1,
     "95": 1,
     "99": 1,
     "100": 1,
     "101": 1,
     "102": 1,
     "110": 1,
     "114": 1,
     "115": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "121": 1,
     "122": 2,
     "123": 2,
     "124": 1,
     "126": 1,
     "127": 2,
     "130": 1,
     "131": 2,
     "132": 1,
     "133": 1,
     "138": 1,
     "140": 1,
     "141": 1,
     "142": 1,
     "145": 1,
     "146": 2,
     "149": 1,
     "150": 1,
     "154": 2,
     "155": 1,
     "157": 1,
     "158": 1,
     "159": 1,
     "161": 1,
     "162": 1,
     "163": 1,
     "169": 1,
     "174": 1,
     "179": 4,
     "182": 1,
     "183": 1,
     "200": 1,
     "201": 1,
     "211": 1,
     "212": 1,
     "216": 1,
     "223": 1,
     "228": 1,
     "239": 1,
     "240": 1,
     "244": 1,
     "247": 1,
     "248": 1,
     "249": 1,
     "252": 1,
     "253": 1,
     "256": 1,
     "257": 3,
     "260": 1,
     "261": 2,
     "264": 1,
     "265": 1,
     "266": 1,
     "268": 1,
     "269": 1,
     "270": 1,
     "272": 1,
     "274": 1,
     "276": 1,
     "277": 1,
     "288": 1,
     "289": 1,
     "290": 1,
     "292": 1,
     "295": 1,
     "296": 1,
     "300": 1,
     "447": 1,
     "452": 1,
     "601": 1,
     "642": 1,
     "792": 1,
     "818": 1
    }
   },
   "even": {
    "count": 2048,
    "outcomes": {
     "drop": 1833,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 215,
     "undecided": 0
    },
    "sum_glide": 29391.0,
    "sum_glide_odd_steps": 16789.0,
    "sum_log2_drop": -3642.5880806571204,
    "glide_hist": {
     "1": 683,
     "2": 341,
     "3": 171,
     "4": 171,
     "5": 30,
     "6": 29,
     "7": 36,
     "8": 33,
     "9": 11,
     "10": 8,
     "11": 23,
     "12": 27,
     "13": 16,
     "14": 8,
     "15": 11,
     "16": 10,
     "17": 11,
     "18": 6,
     "19": 6,
     "20": 6,
     "21": 10,
     "22": 5,
     "23": 4,
     "24": 8,
     "25": 2,
     "26": 7,
     "27": 3,
     "28": 3,
     "29": 1,
     "30": 2,
     "31": 4,
     "32": 4,
     "33": 6,
     "35": 2,
     "36": 2,
     "37": 5,
     "38": 3,
     "39": 3,
     "40": 2,
     "41": 3,
     "42": 2,
     "45": 3,
     "46": 1,
     "47": 1,
     "48": 1,
     "49": 3,
     "50": 2,
     "51": 1,
     "53": 1,
     "54": 2,
     "55": 1,
     "59": 1,
     "60": 1,
     "62": 1,
     "63": 1,
     "65": 1,
     "66": 3,
     "69": 1,
     "70": 1,
     "73": 1,
     "74": 1,
     "77": 2,
     "78": 1,
     "80": 2,
     "82": 2,
     "83": 2,
     "86": 1,
     "90": 3,
     "92": 1,
     "93": 1,
     "96": 4,
     "97": 1,
     "99": 2,
     "101": 1,
     "103": 1,
     "113": 1,
     "114": 1,
     "115": 1,
     "120": 1,
     "121": 1,
     "127": 1,
     "129": 1,
     "130": 1,
     "132": 1,
     "133": 1,
     "134": 1,
     "135": 1,
     "136": 2,
     "139": 2,
     "140": 1,
     "141": 1,
     "143": 1,
     "149": 1,
     "151": 1,
     "154": 1,
     "155": 1,
     "161": 1,
     "162": 1,
     "169": 1,
     "175": 1,
     "179": 1,
     "183": 1,
     "192": 1,
     "201": 1,
     "211": 1,
     "213": 1,
     "224": 1,
     "230": 2,
     "231": 1,
     "234": 1,
     "240": 1,
     "246": 1,
     "249": 1,
     "257": 1,
     "258": 1,
     "266": 1,
     "268": 1,
     "274": 1,
     "284": 1,
     "286": 1,
     "305": 1,
     "316": 1,
     "319": 1,
     "337": 1,
     "345": 1,
     "377": 1,
     "407": 1,
     "428": 1,
     "442": 1,
     "574": 1,
     "625": 1,
     "780": 1,
     "822": 1,
     "1417": 1,
     "1742": 1
    },
    "glide_odd_steps_hist": {
     "0": 1024,
     "1": 256,
     "2": 112,
     "3": 54,
     "4": 43,
     "5": 26,
     "6": 31,
     "7": 32,
     "8": 15,
     "9": 19,
     "10": 12,
     "11": 14,
     "12": 9,
     "13": 7,
     "14": 8,
     "15": 7,
     "16": 2,
     "17": 10,
     "18": 6,
     "19": 3,
     "20": 8,
     "21": 5,
     "22": 2,
     "23": 3,
     "24": 1,
     "25": 6,
     "26": 3,
     "27": 1,
     "28": 2,
     "29": 3,
     "30": 1,
     "31": 2,
     "32": 3,
     "33": 2,
     "34": 1,
     "36": 1,
     "37": 1,
     "38": 1,
     "39": 2,
     "41": 4,
     "42": 1,
     "43": 1,
     "45": 1,
     "46": 1,
     "47": 1,
     "48": 1,
     "49": 2,
     "50": 2,
     "51": 2,
     "52": 1,
     "53": 2,
     "56": 2,
     "57": 3,
     "58": 3,
     "59": 1,
     "61": 2,
     "62": 1,
     "64": 1,
     "66": 1,
     "71": 1,
     "73": 1,
     "75": 1,
     "77": 2,
     "80": 1,
     "82": 5,
     "84": 2,
     "85": 1,
     "86": 1,
     "88": 1,
     "90": 4,
     "92": 1,
     "94": 1,
     "97": 1,
     "103": 1,
     "106": 1,
     "108": 2,
     "111": 1,
     "118": 1,
     "125": 1,
     "133": 2,
     "139": 1,
     "141": 1,
     "143": 1,
     "144": 1,
     "146": 1,
     "150": 1,
     "151": 1,
     "154": 1,
     "160": 1,
     "162": 1,
     "167": 1,
     "170": 1,
     "173": 1,
     "179": 2,
     "197": 1,
     "199": 1,
     "200": 1,
     "217": 1,
     "219": 1,
     "238": 1,
     "260": 1,
     "271": 1,
     "277": 1,
     "356": 1,
     "385": 1,
     "478": 1,
     "500": 1,
     "871": 1,
     "1083": 1
    },
    "peak_excess_bits_hist": {
     "0": 795,
     "1": 393,
     "2": 226,
     "3": 111,
     "4": 71,
     "5": 41,
     "6": 36,
     "7": 25,
     "8": 6,
     "9": 15,
     "10": 15,
     "11": 14,
     "12": 9,
     "13": 3,
     "14": 4,
     "15": 11,
     "16": 5,
     "17": 7,
     "18": 13,
     "19": 12,
     "22": 4,
     "23": 3,
     "25": 1,
     "26": 2,
     "28": 1,
     "31": 4,
     "35": 3,
     "47": 1,
     "49": 2,
     "244": 215
    },
    "sum_delay": 30308.0,
    "n_delay": 522.0,
    "delay_hist": {
     "3": 1,
     "4": 5,
     "7": 2,
     "8": 6,
     "9": 12,
     "10": 3,
     "11": 3,
     "12": 7,
     "13": 17,
     "14": 12,
     "15": 3,
     "16": 1,
     "17": 13,
     "18": 9,
     "19": 4,
     "20": 4,
     "21": 17,
     "22": 18,
     "23": 13,
     "24": 4,
     "25": 7,
     "26": 18,
     "27": 10,
     "28": 3,
     "29": 8,
     "30": 15,
     "31": 8,
     "32": 8,
     "33": 17,
     "34": 12,
     "35": 12,
     "36": 3,
     "37": 3,
     "38": 11,
     "39": 13,
     "40": 8,
     "41": 1,
     "42": 7,
     "43": 10,
     "44": 8,
     "45": 3,
     "46": 3,
     "47": 5,
     "48": 3,
     "49": 2,
     "50": 3,
     "51": 3,
     "52": 5,
     "53": 6,
     "54": 4,
     "55": 5,
     "56": 9,
     "57": 5,
     "59": 2,
     "60": 7,
     "61": 8,
     "62": 4,
     "63": 3,
     "64": 3,
     "65": 3,
     "67": 1,
     "68": 3,
     "69": 1,
     "70": 2,
     "71": 2,
     "72": 6,
     "73": 1,
     "74": 3,
     "75": 2,
     "76": 1,
     "82": 1,
     "85": 1,
     "86": 1,
     "88": 1,
     "89": 1,
     "90": 3,
     "93": 1,
     "94": 1,
     "95": 2,
     "97": 2,
     "98": 1,
     "103": 1,
     "105": 2,
     "106": 1,
     "109": 1,
     "119": 2,
     "120": 1,
     "123": 2,
     "130": 1,
     "137": 1,
     "150": 1,
     "154": 2,
     "155": 1,
     "158": 1,
     "159": 1,
     "160": 1,
     "164": 1,
     "167": 1,
     "168": 1,
     "178": 2,
     "182": 2,
     "207": 1,
     "217": 1,
     "224": 1,
     "229": 1,
     "244": 2,
     "247": 1,
     "248": 1,
     "253": 1,
     "256": 3,
     "258": 1,
     "260": 3,
     "261": 2,
     "265": 2,
     "266": 2,
     "268": 2,
     "269": 1,
     "270": 2,
     "273": 1,
     "274": 1,
     "277": 2,
     "287": 1,
     "292": 2,
     "351": 1,
     "451": 1,
     "643": 1
    }
   },
   "max_glide": [
    1804,
    4987
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13805890041721385190",
    "n": 4390
   },
   "has_delay": true,
   "max_delay": [
    818,
    6271
   ],
   "basins": {
    "0": 1000,
    "escaped": 3096
   },
   "mean_glide_odd_n": 30.75245806824754,
   "mean_glide_odd_steps_odd_n": 19.008675534991326,
   "measured_drift_bits_per_odd_step": -0.08137158626982624
  },
  "14": {
   "k": 14,
   "range": [
    8192,
    16384
   ],
   "next_n": 16384,
   "complete": true,
   "odd": {
    "count": 4096,
    "outcomes": {
     "drop": 3441,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 655,
     "undecided": 0
    },
    "sum_glide": 84065.0,
    "sum_glide_odd_steps": 51641.0,
    "sum_log2_drop": -5351.489092848289,
    "glide_hist": {
     "2": 683,
     "3": 682,
     "4": 512,
     "5": 107,
     "6": 85,
     "7": 122,
     "8": 113,
     "9": 42,
     "10": 50,
     "11": 60,
     "12": 75,
     "13": 55,
     "14": 27,
     "15": 35,
     "16": 40,
     "17": 28,
     "18": 21,
     "19": 18,
     "20": 25,
     "21": 25,
     "22": 20,
     "23": 15,
     "24": 22,
     "25": 24,
     "26": 11,
     "27": 10,
     "28": 12,
     "29": 15,
     "30": 6,
     "31": 10,
     "32": 14,
     "33": 14,
     "34": 5,
     "35": 4,
     "36": 13,
     "37": 9,
     "38": 10,
     "39": 4,
     "40": 9,
     "41": 9,
     "42": 9,
     "43": 6,
     "44": 3,
     "45": 5,
     "46": 4,
     "47": 8,
     "48": 7,
     "49": 9,
     "50": 5,
     "51": 5,
     "52": 2,
     "53": 7,
     "54": 5,
     "55": 4,
     "56": 4,
     "57": 7,
     "58": 5,
     "59": 4,
     "60": 2,
     "61": 5,
     "62": 10,
     "63": 7,
     "64": 4,
     "65": 5,
     "66": 3,
     "67": 2,
     "68": 2,
     "69": 5,
     "70": 8,
     "71": 6,
     "72": 5,
     "73": 3,
     "74": 4,
     "75": 4,
     "76": 3,
     "77": 2,
     "78": 3,
     "79": 2,
     "80": 3,
     "81": 5,
     "82": 4,
     "83": 2,
     "84": 2,
     "85": 1,
     "86": 3,
     "87": 2,
     "88": 4,
     "89": 2,
     "90": 1,
     "91": 1,
     "92": 2,
     "94": 4,
     "95": 1,
     "96": 2,
     "97": 2,
     "98": 3,
     "99": 4,
     "100": 5,
     "101": 2,
     "102": 1,
     "103": 3,
     "104": 3,
     "105": 1,
     "106": 2,
     "107": 2,
     "109": 1,
     "110": 1,
     "111": 1,
     "112": 4,
     "115": 3,
     "118": 3,
     "119": 3,
     "120": 2,
     "121": 1,
     "124": 1,
     "127": 1,
     "128": 1,
     "132": 1,
     "133": 2,
     "134": 2,
     "135": 2,
     "136": 1,
     "137": 2,
     "139": 1,
     "141": 1,
     "142": 2,
     "144": 1,
     "148": 2,
     "149": 1,
     "150": 3,
     "151": 2,
     "153": 1,
     "154": 1,
     "160": 1,
     "161": 1,
     "163": 1,
     "164": 1,
     "167": 1,
     "169": 1,
     "170": 1,
     "172": 1,
     "174": 1,
     "175": 2,
     "176": 1,
     "179": 1,
     "181": 1,
     "182": 3,
     "186": 1,
     "188": 1,
     "192": 1,
     "195": 1,
     "196": 1,
     "197": 1,
     "200": 1,
     "205": 1,
     "206": 1,
     "207": 1,
     "208": 1,
     "214": 2,
     "219": 2,
     "221": 1,
     "223": 2,
     "226": 2,
     "228": 1,
     "229": 2,
     "230": 1,
     "233": 1,
     "240": 1,
     "244": 1,
     "245": 1,
     "247": 1,
     "248": 2,
     "249": 1,
     "252": 2,
     "253": 1,
     "263": 1,
     "274": 1,
     "283": 1,
     "287": 1,
     "303": 1,
     "307": 1,
     "319": 1,
     "321": 1,
     "328": 1,
     "365": 1,
     "375": 1,
     "376": 1,
     "377": 1,
     "378": 1,
     "379": 1,
     "380": 1,
     "384": 1,
     "398": 1,
     "399": 1,
     "414": 1,
     "415": 1,
     "449": 1,
     "508": 1,
     "509": 1,
     "548": 1,
     "567": 1,
     "568": 1,
     "572": 1,
     "576": 1,
     "582": 1,
     "591": 1,
     "605": 1,
     "613": 1,
     "614": 1,
     "623": 1,
     "665": 1,
     "671": 1,
     "674": 1,
     "762": 1,
     "770": 1,
     "775": 1,
     "779": 1,
     "785": 1,
     "786": 1,
     "799": 1,
     "817": 1,
     "820": 1,
     "821": 1,
     "1412": 1,
     "1441": 1
    },
    "glide_odd_steps_hist": {
     "1": 1024,
     "2": 704,
     "3": 288,
     "4": 173,
     "5": 134,
     "6": 88,
     "7": 105,
     "8": 72,
     "9": 54,
     "10": 54,
     "11": 46,
     "12": 36,
     "13": 28,
     "14": 28,
     "15": 31,
     "16": 33,
     "17": 13,
     "18": 22,
     "19": 17,
     "20": 19,
     "21": 11,
     "22": 9,
     "23": 19,
     "24": 15,
     "25": 16,
     "26": 9,
     "27": 6,
     "28": 12,
     "29": 8,
     "30": 15,
     "31": 7,
     "32": 13,
     "33": 6,
     "34": 7,
     "35": 7,
     "36": 10,
     "37": 8,
     "38": 7,
     "39": 10,
     "40": 8,
     "41": 8,
     "42": 8,
     "43": 7,
     "44": 5,
     "45": 5,
     "46": 6,
     "47": 7,
     "48": 4,
     "49": 8,
     "50": 6,
     "51": 4,
     "52": 2,
     "53": 6,
     "54": 3,
     "56": 8,
     "57": 4,
     "58": 3,
     "59": 5,
     "60": 4,
     "61": 1,
     "62": 4,
     "63": 2,
     "64": 2,
     "65": 4,
     "66": 2,
     "68": 5,
     "69": 3,
     "70": 2,
     "71": 1,
     "73": 1,
     "74": 4,
     "75": 1,
     "76": 2,
     "77": 1,
     "78": 1,
     "79": 1,
     "81": 3,
     "82": 2,
     "83": 2,
     "84": 2,
     "85": 2,
     "86": 2,
     "87": 3,
     "88": 2,
     "89": 2,
     "90": 3,
     "92": 2,
     "96": 2,
     "97": 2,
     "98": 1,
     "102": 1,
     "103": 1,
     "107": 1,
     "108": 3,
     "109": 1,
     "110": 2,
     "111": 2,
     "112": 1,
     "113": 2,
     "115": 1,
     "116": 1,
     "122": 2,
     "124": 1,
     "125": 2,
     "126": 1,
     "127": 1,
     "129": 1,
     "130": 1,
     "131": 1,
     "134": 1,
     "135": 1,
     "137": 1,
     "138": 2,
     "139": 3,
     "140": 1,
     "141": 1,
     "142": 1,
     "145": 1,
     "146": 1,
     "150": 1,
     "151": 1,
     "153": 2,
     "154": 1,
     "156": 1,
     "157": 1,
     "158": 1,
     "159": 1,
     "162": 1,
     "169": 1,
     "172": 1,
     "179": 1,
     "180": 1,
     "193": 1,
     "198": 1,
     "202": 1,
     "209": 1,
     "214": 1,
     "229": 1,
     "239": 1,
     "240": 2,
     "241": 2,
     "242": 1,
     "246": 1,
     "248": 1,
     "254": 1,
     "255": 1,
     "264": 1,
     "275": 1,
     "325": 1,
     "326": 1,
     "344": 1,
     "351": 1,
     "352": 1,
     "355": 1,
     "360": 1,
     "365": 1,
     "370": 1,
     "374": 1,
     "384": 1,
     "389": 1,
     "390": 1,
     "412": 1,
     "415": 1,
     "416": 1,
     "472": 1,
     "475": 1,
     "477": 1,
     "478": 1,
     "485": 1,
     "496": 1,
     "497": 2,
     "499": 1,
     "500": 1,
     "869": 1,
     "888": 1
    },
    "peak_excess_bits_hist": {
     "0": 224,
     "1": 1084,
     "2": 725,
     "3": 365,
     "4": 224,
     "5": 150,
     "6": 118,
     "7": 73,
     "8": 73,
     "9": 70,
     "10": 67,
     "11": 37,
     "12": 11,
     "13": 21,
     "14": 36,
     "15": 16,
     "16": 13,
     "17": 35,
     "18": 9,
     "19": 4,
     "20": 7,
     "21": 11,
     "22": 11,
     "24": 6,
     "25": 6,
     "27": 9,
     "29": 2,
     "30": 4,
     "32": 2,
     "33": 1,
     "34": 14,
     "35": 1,
     "39": 1,
     "40": 2,
     "44": 2,
     "45": 1,
     "46": 2,
     "48": 2,
     "63": 2,
     "243": 655
    },
    "sum_delay": 73109.0,
    "n_delay": 876.0,
    "delay_hist": {
     "4": 1,
     "5": 2,
     "6": 3,
     "7": 2,
     "9": 2,
     "10": 4,
     "11": 7,
     "12": 2,
     "13": 2,
     "14": 4,
     "15": 15,
     "16": 14,
     "17": 8,
     "18": 14,
     "19": 18,
     "20": 12,
     "21": 8,
     "22": 4,
     "23": 12,
     "24": 12,
     "25": 8,
     "26": 7,
     "27": 21,
     "28": 19,
     "29": 12,
     "30": 8,
     "31": 13,
     "32": 19,
     "33": 8,
     "34": 6,
     "35": 11,
     "36": 21,
     "37": 19,
     "38": 12,
     "39": 7,
     "40": 8,
     "41": 15,
     "42": 8,
     "43": 3,
     "44": 6,
     "45": 18,
     "46": 10,
     "47": 5,
     "48": 14,
     "49": 14,
     "50": 13,
     "51": 7,
     "52": 4,
     "53": 1,
     "54": 8,
     "55": 11,
     "56": 9,
     "57": 7,
     "58": 7,
     "59": 13,
     "60": 7,
     "61": 7,
     "62": 5,
     "63": 8,
     "64": 4,
     "65": 6,
     "66": 5,
     "67": 6,
     "68": 8,
     "69": 6,
     "70": 6,
     "71": 5,
     "72": 5,
     "73": 1,
     "74": 3,
     "75": 5,
     "76": 2,
     "77": 2,
     "78": 4,
     "79": 4,
     "80": 1,
     "82": 1,
     "83": 3,
     "85": 2,
     "86": 3,
     "87": 4,
     "88": 2,
     "89": 3,
     "90": 2,
     "91": 3,
     "92": 1,
     "93": 1,
     "95": 2,
     "96": 4,
     "97": 3,
     "98": 2,
     "99": 2,
     "100": 1,
     "101": 2,
     "102": 2,
     "103": 2,
     "104": 5,
     "105": 2,
     "106": 1,
     "108": 2,
     "109": 3,
     "112": 1,
     "113": 1,
     "114": 1,
     "116": 3,
     "117": 2,
     "118": 2,
     "119": 2,
     "120": 4,
     "121": 3,
     "122": 2,
     "123": 1,
     "124": 2,
     "125": 4,
     "126": 3,
     "127": 2,
     "128": 1,
     "129": 4,
     "130": 1,
     "131": 2,
     "132": 1,
     "133": 1,
     "135": 2,
     "136": 3,
     "139": 1,
     "141": 1,
     "143": 2,
     "144": 3,
     "145": 1,
     "147": 3,
     "148": 4,
     "149": 2,
     "151": 1,
     "152": 4,
     "153": 4,
     "154": 1,
     "155": 2,
     "156": 2,
     "157": 3,
     "158": 1,
     "159": 1,
     "160": 3,
     "161": 1,
     "162": 2,
     "163": 1,
     "166": 2,
     "167": 1,
     "171": 1,
     "172": 2,
     "175": 1,
     "176": 1,
     "177": 2,
     "178": 2,
     "181": 3,
     "182": 2,
     "184": 1,
     "185": 2,
     "186": 1,
     "190": 1,
     "198": 2,
     "199": 1,
     "203": 1,
     "205": 1,
     "206": 1,
     "210": 1,
     "211": 1,
     "214": 1,
     "215": 1,
     "219": 1,
     "220": 1,
     "221": 1,
     "222": 1,
     "223": 1,
     "227": 1,
     "231": 1,
     "232": 1,
     "242": 1,
     "243": 1,
     "245": 1,
     "246": 3,
     "251": 2,
     "252": 1,
     "253": 1,
     "254": 3,
     "255": 2,
     "256": 1,
     "259": 3,
     "262": 1,
     "263": 1,
     "264": 2,
     "266": 1,
     "267": 3,
     "270": 1,
     "271": 2,
     "272": 2,
     "274": 1,
     "275": 3,
     "276": 1,
     "279": 2,
     "280": 1,
     "282": 1,
     "286": 1,
     "288": 1,
     "290": 1,
     "291": 1,
     "292": 1,
     "293": 1,
     "294": 3,
     "298": 1,
     "299": 1,
     "302": 1,
     "303": 1,
     "349": 1,
     "350": 1,
     "361": 1,
     "445": 1,
     "446": 1,
     "449": 1,
     "450": 1,
     "454": 1,
     "599": 1,
     "600": 1,
     "641": 1,
     "790": 1,
     "791": 1,
     "816": 1,
     "817": 1
    }
   },
   "even": {
    "count": 4096,
    "outcomes": {
     "drop": 3690,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 406,
     "undecided": 0
    },
    "sum_glide": 53372.0,
    "sum_glide_odd_steps": 30105.0,
    "sum_log2_drop": -7374.184986946245,
    "glide_hist": {
     "1": 1365,
     "2": 683,
     "3": 342,
     "4": 340,
     "5": 65,
     "6": 53,
     "7": 74,
     "8": 69,
     "9": 26,
     "10": 27,
     "11": 42,
     "12": 56,
     "13": 29,
     "14": 13,
     "15": 17,
     "16": 25,
     "17": 16,
     "18": 12,
     "19": 15,
     "20": 28,
     "21": 22,
     "22": 9,
     "23": 7,
     "24": 14,
     "25": 9,
     "26": 10,
     "27": 3,
     "28": 12,
     "29": 6,
     "30": 4,
     "31": 1,
     "32": 9,
     "33": 7,
     "34": 6,
     "35": 2,
     "36": 4,
     "37": 13,
     "38": 4,
     "39": 1,
     "40": 2,
     "41": 12,
     "42": 3,
     "43": 6,
     "44": 6,
     "45": 6,
     "46": 4,
     "47": 2,
     "48": 7,
     "49": 6,
     "50": 4,
     "51": 2,
     "52": 3,
     "53": 2,
     "54": 2,
     "55": 5,
     "56": 1,
     "57": 2,
     "58": 3,
     "59": 1,
     "60": 1,
     "61": 4,
     "62": 7,
     "63": 3,
     "64": 3,
     "66": 4,
     "67": 2,
     "68": 2,
     "69": 2,
     "70": 3,
     "71": 1,
     "72": 2,
     "74": 1,
     "75": 6,
     "76": 2,
     "77": 4,
     "78": 2,
     "79": 2,
     "80": 5,
     "83": 3,
     "84": 2,
     "85": 2,
     "87": 3,
     "88": 4,
     "89": 1,
     "90": 3,
     "91": 1,
     "93": 3,
     "95": 1,
     "97": 2,
     "99": 2,
     "100": 2,
     "103": 1,
     "105": 2,
     "106": 1,
     "107": 2,
     "108": 1,
     "111": 1,
     "115": 1,
     "119": 1,
     "123": 1,
     "124": 1,
     "125": 3,
     "128": 1,
     "131": 1,
     "133": 1,
     "135": 1,
     "136": 1,
     "146": 1,
     "147": 1,
     "148": 2,
     "149": 1,
     "151": 1,
     "154": 1,
     "156": 2,
     "160": 1,
     "165": 1,
     "169": 2,
     "171": 1,
     "173": 2,
     "177": 1,
     "179": 1,
     "192": 2,
     "195": 1,
     "199": 1,
     "201": 1,
     "204": 1,
     "216": 1,
     "221": 1,
     "222": 1,
     "225": 1,
     "234": 1,
     "248": 2,
     "253": 1,
     "264": 1,
     "278": 1,
     "292": 1,
     "305": 1,
     "307": 1,
     "311": 1,
     "333": 1,
     "361": 1,
     "376": 1,
     "381": 1,
     "385": 1,
     "387": 1,
     "388": 1,
     "416": 1,
     "458": 1,
     "549": 1,
     "555": 1,
     "568": 1,
     "584": 1,
     "596": 1,
     "597": 1,
     "620": 1,
     "663": 1,
     "666": 1,
     "670": 1,
     "752": 1,
     "763": 1,
     "767": 1,
     "768": 1,
     "816": 1,
     "825": 1,
     "943": 1,
     "1413": 1,
     "1417": 1
    },
    "glide_odd_steps_hist": {
     "0": 2048,
     "1": 512,
     "2": 224,
     "3": 108,
     "4": 93,
     "5": 61,
     "6": 60,
     "7": 53,
     "8": 28,
     "9": 36,
     "10": 31,
     "11": 25,
     "12": 35,
     "13": 19,
     "14": 21,
     "15": 15,
     "16": 10,
     "17": 14,
     "18": 3,
     "19": 7,
     "20": 8,
     "21": 10,
     "22": 10,
     "23": 11,
     "24": 10,
     "25": 9,
     "26": 7,
     "27": 2,
     "28": 5,
     "29": 9,
     "30": 11,
     "31": 6,
     "32": 5,
     "33": 1,
     "34": 7,
     "35": 2,
     "36": 7,
     "37": 6,
     "38": 2,
     "39": 2,
     "40": 5,
     "41": 6,
     "42": 5,
     "43": 2,
     "44": 3,
     "45": 4,
     "46": 3,
     "47": 3,
     "48": 4,
     "49": 2,
     "50": 3,
     "51": 5,
     "52": 5,
     "53": 1,
     "54": 4,
     "55": 5,
     "56": 2,
     "57": 2,
     "58": 1,
     "59": 2,
     "60": 2,
     "61": 1,
     "62": 1,
     "63": 2,
     "65": 3,
     "68": 2,
     "69": 1,
     "71": 1,
     "74": 2,
     "75": 1,
     "76": 1,
     "78": 1,
     "80": 3,
     "84": 1,
     "85": 3,
     "87": 1,
     "88": 2,
     "92": 1,
     "93": 1,
     "94": 2,
     "97": 1,
     "98": 1,
     "99": 1,
     "100": 2,
     "106": 1,
     "109": 1,
     "110": 1,
     "112": 1,
     "113": 1,
     "117": 1,
     "122": 2,
     "123": 1,
     "124": 1,
     "126": 1,
     "135": 1,
     "137": 1,
     "139": 1,
     "140": 1,
     "142": 1,
     "151": 1,
     "157": 1,
     "159": 1,
     "169": 1,
     "175": 1,
     "182": 1,
     "196": 1,
     "199": 1,
     "203": 2,
     "226": 1,
     "240": 1,
     "244": 1,
     "247": 1,
     "248": 2,
     "264": 1,
     "279": 1,
     "344": 1,
     "351": 1,
     "353": 1,
     "363": 1,
     "367": 2,
     "382": 1,
     "410": 1,
     "412": 1,
     "414": 1,
     "467": 1,
     "472": 1,
     "474": 1,
     "475": 1,
     "496": 1,
     "501": 1,
     "605": 1,
     "869": 1,
     "870": 1
    },
    "peak_excess_bits_hist": {
     "0": 1595,
     "1": 784,
     "2": 449,
     "3": 213,
     "4": 139,
     "5": 98,
     "6": 94,
     "7": 51,
     "8": 44,
     "9": 35,
     "10": 30,
     "11": 22,
     "12": 12,
     "13": 12,
     "14": 22,
     "15": 12,
     "16": 8,
     "17": 16,
     "18": 7,
     "19": 2,
     "20": 4,
     "21": 5,
     "22": 5,
     "23": 1,
     "24": 1,
     "25": 2,
     "27": 5,
     "30": 2,
     "32": 1,
     "34": 10,
     "35": 1,
     "40": 1,
     "44": 2,
     "45": 1,
     "48": 2,
     "50": 1,
     "63": 1,
     "243": 406
    },
    "sum_delay": 66087.0,
    "n_delay": 973.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 3,
     "6": 10,
     "7": 10,
     "8": 3,
     "9": 1,
     "10": 11,
     "11": 12,
     "12": 11,
     "14": 6,
     "15": 17,
     "16": 27,
     "17": 18,
     "18": 16,
     "19": 29,
     "20": 32,
     "21": 10,
     "22": 3,
     "23": 14,
     "24": 19,
     "25": 14,
     "26": 6,
     "27": 23,
     "28": 28,
     "29": 17,
     "30": 8,
     "31": 18,
     "32": 25,
     "33": 11,
     "34": 7,
     "35": 11,
     "36": 26,
     "37": 20,
     "38": 10,
     "39": 5,
     "40": 6,
     "41": 13,
     "42": 14,
     "43": 1,
     "44": 4,
     "45": 13,
     "46": 15,
     "47": 12,
     "48": 11,
     "49": 17,
     "50": 17,
     "51": 6,
     "52": 3,
     "53": 2,
     "54": 13,
     "55": 10,
     "56": 12,
     "57": 6,
     "58": 11,
     "59": 13,
     "60": 5,
     "61": 8,
     "62": 6,
     "63": 7,
     "64": 8,
     "65": 2,
     "66": 5,
     "67": 8,
     "68": 2,
     "69": 3,
     "70": 5,
     "71": 8,
     "72": 4,
     "73": 4,
     "74": 2,
     "75": 1,
     "76": 2,
     "77": 4,
     "78": 3,
     "79": 4,
     "80": 2,
     "81": 1,
     "82": 1,
     "83": 1,
     "84": 1,
     "87": 1,
     "88": 3,
     "89": 1,
     "91": 1,
     "92": 1,
     "93": 2,
     "95": 1,
     "96": 4,
     "97": 2,
     "99": 2,
     "100": 2,
     "101": 1,
     "102": 1,
     "103": 2,
     "104": 2,
     "105": 2,
     "106": 1,
     "107": 1,
     "108": 4,
     "111": 1,
     "115": 1,
     "117": 2,
     "118": 2,
     "119": 1,
     "120": 3,
     "121": 5,
     "122": 1,
     "123": 2,
     "124": 1,
     "125": 4,
     "126": 1,
     "127": 1,
     "128": 1,
     "129": 2,
     "130": 2,
     "131": 1,
     "134": 1,
     "135": 1,
     "136": 1,
     "137": 1,
     "139": 1,
     "144": 1,
     "145": 1,
     "148": 3,
     "149": 2,
     "151": 1,
     "152": 5,
     "153": 1,
     "154": 1,
     "155": 3,
     "156": 1,
     "157": 4,
     "161": 4,
     "162": 1,
     "165": 2,
     "173": 2,
     "176": 2,
     "177": 1,
     "181": 2,
     "183": 1,
     "185": 1,
     "188": 1,
     "195": 1,
     "204": 1,
     "210": 1,
     "213": 1,
     "214": 2,
     "215": 2,
     "224": 1,
     "238": 1,
     "242": 1,
     "243": 2,
     "245": 1,
     "246": 2,
     "247": 2,
     "250": 1,
     "251": 2,
     "252": 2,
     "254": 4,
     "255": 4,
     "256": 1,
     "259": 2,
     "262": 1,
     "263": 4,
     "264": 3,
     "267": 2,
     "268": 2,
     "270": 1,
     "271": 2,
     "272": 1,
     "273": 1,
     "274": 2,
     "275": 2,
     "276": 2,
     "279": 2,
     "280": 3,
     "283": 2,
     "290": 1,
     "291": 3,
     "293": 2,
     "294": 1,
     "295": 1,
     "298": 1,
     "299": 1,
     "302": 2,
     "310": 1,
     "319": 1,
     "323": 1,
     "454": 1,
     "465": 1,
     "640": 1,
     "732": 1,
     "783": 1
    }
   },
   "max_glide": [
    1441,
    13999
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13805890041721385190",
    "n": 8241
   },
   "has_delay": true,
   "max_delay": [
    817,
    9407
   ],
   "basins": {
    "0": 1849,
    "escaped": 6343
   },
   "mean_glide_odd_n": 24.43039814007556,
   "mean_glide_odd_steps_odd_n": 15.007555943039813,
   "measured_drift_bits_per_odd_step": -0.10362868830673862
  },
  "15": {
   "k": 15,
   "range": [
    16384,
    32768
   ],
   "next_n": 32768,
   "complete": true,
   "odd": {
    "count": 8192,
    "outcomes": {
     "drop": 6911,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1281,
     "undecided": 0
    },
    "sum_glide": 173223.0,
    "sum_glide_odd_steps": 106278.0,
    "sum_log2_drop": -10894.318716505977,
    "glide_hist": {
     "2": 1365,
     "3": 1366,
     "4": 1025,
     "5": 212,
     "6": 170,
     "7": 246,
     "8": 220,
     "9": 80,
     "10": 99,
     "11": 140,
     "12": 160,
     "13": 117,
     "14": 55,
     "15": 58,
     "16": 52,
     "17": 51,
     "18": 35,
     "19": 59,
     "20": 63,
     "21": 71,
     "22": 33,
     "23": 42,
     "24": 25,
     "25": 42,
     "26": 18,
     "27": 29,
     "28": 30,
     "29": 17,
     "30": 14,
     "31": 25,
     "32": 27,
     "33": 32,
     "34": 13,
     "35": 14,
     "36": 35,
     "37": 21,
     "38": 11,
     "39": 13,
     "40": 24,
     "41": 26,
     "42": 19,
     "43": 11,
     "44": 13,
     "45": 24,
     "46": 13,
     "47": 15,
     "48": 11,
     "49": 10,
     "50": 16,
     "51": 16,
     "52": 11,
     "53": 8,
     "54": 8,
     "55": 10,
     "56": 10,
     "57": 10,
     "58": 4,
     "59": 4,
     "60": 12,
     "61": 12,
     "62": 9,
     "63": 5,
     "64": 6,
     "65": 10,
     "66": 8,
     "67": 6,
     "68": 9,
     "69": 11,
     "70": 7,
     "71": 9,
     "72": 3,
     "73": 6,
     "74": 10,
     "75": 2,
     "76": 4,
     "77": 8,
     "78": 6,
     "79": 6,
     "80": 7,
     "81": 7,
     "82": 7,
     "83": 5,
     "84": 5,
     "85": 6,
     "86": 6,
     "87": 10,
     "88": 5,
     "89": 4,
     "90": 3,
     "91": 5,
     "92": 5,
     "93": 1,
     "94": 3,
     "95": 2,
     "96": 5,
     "97": 4,
     "98": 5,
     "99": 2,
     "100": 5,
     "101": 8,
     "102": 5,
     "103": 6,
     "104": 2,
     "105": 4,
     "106": 3,
     "107": 1,
     "108": 1,
     "109": 3,
     "110": 2,
     "112": 1,
     "113": 2,
     "114": 4,
     "115": 2,
     "116": 1,
     "117": 1,
     "118": 1,
     "119": 1,
     "120": 2,
     "121": 1,
     "122": 2,
     "123": 1,
     "124": 3,
     "126": 2,
     "127": 2,
     "130": 1,
     "131": 1,
     "132": 3,
     "133": 2,
     "134": 3,
     "135": 2,
     "137": 1,
     "138": 2,
     "140": 2,
     "141": 2,
     "142": 2,
     "143": 3,
     "144": 5,
     "145": 2,
     "146": 1,
     "147": 3,
     "148": 4,
     "149": 1,
     "150": 3,
     "152": 2,
     "155": 1,
     "156": 2,
     "159": 3,
     "160": 1,
     "162": 1,
     "163": 1,
     "164": 2,
     "165": 2,
     "166": 1,
     "167": 1,
     "168": 4,
     "169": 2,
     "171": 1,
     "172": 2,
     "175": 1,
     "176": 1,
     "178": 3,
     "179": 1,
     "180": 1,
     "181": 2,
     "182": 2,
     "183": 2,
     "185": 2,
     "187": 2,
     "188": 2,
     "189": 1,
     "192": 1,
     "194": 3,
     "195": 1,
     "197": 1,
     "199": 1,
     "203": 2,
     "207": 1,
     "208": 2,
     "211": 1,
     "212": 3,
     "213": 1,
     "214": 1,
     "215": 2,
     "219": 1,
     "220": 2,
     "221": 2,
     "222": 2,
     "223": 1,
     "224": 1,
     "226": 1,
     "227": 2,
     "229": 1,
     "233": 1,
     "234": 1,
     "237": 1,
     "238": 1,
     "243": 4,
     "244": 2,
     "245": 2,
     "247": 3,
     "248": 1,
     "250": 1,
     "251": 1,
     "252": 2,
     "253": 1,
     "281": 1,
     "282": 1,
     "283": 1,
     "291": 1,
     "294": 1,
     "301": 1,
     "302": 1,
     "304": 1,
     "313": 1,
     "320": 1,
     "324": 1,
     "325": 1,
     "327": 1,
     "332": 1,
     "335": 1,
     "336": 1,
     "342": 1,
     "345": 2,
     "348": 2,
     "360": 1,
     "369": 1,
     "370": 1,
     "374": 2,
     "375": 2,
     "376": 2,
     "377": 1,
     "380": 2,
     "386": 1,
     "391": 1,
     "401": 1,
     "410": 1,
     "418": 1,
     "443": 1,
     "448": 1,
     "454": 1,
     "500": 1,
     "506": 1,
     "507": 1,
     "530": 1,
     "540": 1,
     "543": 1,
     "548": 1,
     "549": 1,
     "550": 1,
     "554": 1,
     "566": 1,
     "567": 2,
     "575": 1,
     "578": 1,
     "579": 1,
     "584": 1,
     "588": 1,
     "592": 1,
     "603": 1,
     "604": 1,
     "612": 1,
     "613": 1,
     "619": 2,
     "624": 2,
     "636": 1,
     "659": 1,
     "664": 1,
     "668": 1,
     "669": 1,
     "747": 1,
     "749": 1,
     "751": 1,
     "752": 1,
     "753": 1,
     "754": 1,
     "756": 1,
     "758": 1,
     "761": 1,
     "767": 1,
     "771": 1,
     "773": 1,
     "778": 1,
     "779": 1,
     "780": 1,
     "781": 1,
     "783": 1,
     "784": 1,
     "789": 1,
     "804": 1,
     "811": 1,
     "834": 1,
     "836": 1,
     "902": 1,
     "939": 1,
     "942": 1,
     "970": 1,
     "974": 1,
     "975": 1,
     "1051": 1,
     "1059": 1,
     "1299": 1,
     "1410": 1,
     "1416": 1,
     "1688": 1
    },
    "glide_odd_steps_hist": {
     "1": 2048,
     "2": 1408,
     "3": 576,
     "4": 346,
     "5": 261,
     "6": 205,
     "7": 181,
     "8": 183,
     "9": 94,
     "10": 90,
     "11": 82,
     "12": 83,
     "13": 78,
     "14": 73,
     "15": 62,
     "16": 43,
     "17": 48,
     "18": 32,
     "19": 29,
     "20": 29,
     "21": 36,
     "22": 46,
     "23": 38,
     "24": 28,
     "25": 23,
     "26": 37,
     "27": 30,
     "28": 25,
     "29": 23,
     "30": 20,
     "31": 17,
     "32": 22,
     "33": 15,
     "34": 11,
     "35": 15,
     "36": 9,
     "37": 15,
     "38": 14,
     "39": 14,
     "40": 11,
     "41": 16,
     "42": 11,
     "43": 10,
     "44": 14,
     "45": 11,
     "46": 12,
     "47": 7,
     "48": 13,
     "49": 10,
     "50": 9,
     "51": 13,
     "52": 8,
     "53": 10,
     "54": 6,
     "55": 9,
     "56": 4,
     "57": 9,
     "58": 5,
     "59": 10,
     "60": 9,
     "61": 4,
     "62": 6,
     "63": 8,
     "64": 2,
     "65": 4,
     "66": 2,
     "67": 4,
     "68": 6,
     "69": 2,
     "70": 3,
     "71": 2,
     "72": 3,
     "73": 3,
     "74": 1,
     "75": 4,
     "76": 1,
     "77": 3,
     "78": 3,
     "79": 1,
     "80": 3,
     "81": 4,
     "82": 5,
     "83": 4,
     "84": 2,
     "85": 2,
     "86": 1,
     "87": 6,
     "88": 4,
     "89": 2,
     "90": 3,
     "91": 2,
     "92": 4,
     "93": 1,
     "94": 3,
     "95": 1,
     "96": 1,
     "97": 1,
     "98": 2,
     "99": 3,
     "100": 3,
     "101": 2,
     "102": 3,
     "103": 1,
     "104": 3,
     "105": 3,
     "106": 2,
     "108": 2,
     "109": 1,
     "110": 4,
     "112": 1,
     "113": 3,
     "114": 1,
     "115": 2,
     "116": 3,
     "119": 1,
     "120": 1,
     "121": 2,
     "122": 2,
     "123": 3,
     "124": 1,
     "125": 1,
     "127": 1,
     "128": 4,
     "130": 3,
     "133": 2,
     "134": 2,
     "135": 3,
     "137": 1,
     "138": 1,
     "140": 1,
     "141": 2,
     "142": 2,
     "143": 3,
     "144": 3,
     "146": 1,
     "148": 1,
     "149": 1,
     "151": 1,
     "152": 2,
     "153": 1,
     "154": 1,
     "155": 2,
     "156": 1,
     "157": 2,
     "158": 3,
     "161": 1,
     "164": 1,
     "175": 1,
     "178": 1,
     "180": 1,
     "182": 1,
     "191": 1,
     "196": 2,
     "197": 1,
     "200": 2,
     "201": 2,
     "203": 3,
     "204": 1,
     "205": 1,
     "211": 2,
     "212": 1,
     "213": 1,
     "226": 1,
     "236": 1,
     "237": 2,
     "238": 1,
     "239": 3,
     "240": 1,
     "242": 1,
     "243": 2,
     "245": 2,
     "248": 1,
     "258": 1,
     "265": 1,
     "271": 1,
     "274": 1,
     "277": 1,
     "310": 1,
     "323": 1,
     "324": 1,
     "336": 1,
     "339": 1,
     "341": 1,
     "347": 1,
     "349": 1,
     "350": 2,
     "351": 1,
     "353": 1,
     "356": 1,
     "359": 1,
     "360": 1,
     "363": 1,
     "365": 1,
     "366": 1,
     "368": 1,
     "372": 1,
     "373": 1,
     "376": 1,
     "382": 1,
     "384": 2,
     "387": 1,
     "388": 1,
     "395": 1,
     "408": 1,
     "411": 1,
     "413": 1,
     "414": 1,
     "454": 1,
     "457": 1,
     "458": 2,
     "461": 1,
     "467": 2,
     "469": 1,
     "473": 1,
     "474": 1,
     "475": 1,
     "476": 1,
     "477": 1,
     "478": 2,
     "479": 1,
     "487": 2,
     "493": 1,
     "494": 2,
     "527": 1,
     "528": 1,
     "577": 1,
     "594": 1,
     "598": 1,
     "599": 1,
     "603": 1,
     "605": 1,
     "643": 1,
     "647": 1,
     "827": 1,
     "868": 1,
     "870": 1,
     "1045": 1
    },
    "peak_excess_bits_hist": {
     "0": 453,
     "1": 2166,
     "2": 1444,
     "3": 703,
     "4": 442,
     "5": 366,
     "6": 205,
     "7": 195,
     "8": 154,
     "9": 142,
     "10": 95,
     "11": 59,
     "12": 52,
     "13": 62,
     "14": 59,
     "15": 36,
     "16": 56,
     "17": 20,
     "18": 8,
     "19": 26,
     "20": 15,
     "21": 23,
     "22": 7,
     "23": 10,
     "24": 6,
     "25": 3,
     "26": 15,
     "27": 1,
     "28": 2,
     "29": 10,
     "30": 3,
     "31": 7,
     "32": 1,
     "33": 21,
     "34": 5,
     "36": 1,
     "38": 1,
     "39": 6,
     "40": 1,
     "43": 1,
     "44": 10,
     "45": 4,
     "47": 3,
     "48": 2,
     "49": 2,
     "62": 6,
     "63": 1,
     "71": 1,
     "242": 1281
    },
    "sum_delay": 152988.0,
    "n_delay": 1536.0,
    "delay_hist": {
     "3": 1,
     "7": 2,
     "8": 5,
     "9": 4,
     "10": 2,
     "11": 5,
     "12": 10,
     "13": 13,
     "14": 11,
     "15": 3,
     "16": 4,
     "17": 14,
     "18": 12,
     "19": 4,
     "20": 5,
     "21": 21,
     "22": 31,
     "23": 15,
     "24": 14,
     "25": 22,
     "26": 30,
     "27": 15,
     "28": 7,
     "29": 14,
     "30": 35,
     "31": 20,
     "32": 13,
     "33": 27,
     "34": 33,
     "35": 25,
     "36": 14,
     "37": 6,
     "38": 24,
     "39": 24,
     "40": 23,
     "41": 13,
     "42": 12,
     "43": 32,
     "44": 25,
     "45": 7,
     "46": 15,
     "47": 17,
     "48": 17,
     "49": 8,
     "50": 11,
     "51": 11,
     "52": 22,
     "53": 24,
     "54": 17,
     "55": 18,
     "56": 14,
     "57": 14,
     "58": 11,
     "59": 14,
     "60": 16,
     "61": 13,
     "62": 19,
     "63": 15,
     "64": 9,
     "65": 15,
     "66": 11,
     "67": 5,
     "68": 4,
     "69": 8,
     "70": 9,
     "71": 12,
     "72": 6,
     "73": 4,
     "74": 8,
     "75": 9,
     "76": 4,
     "77": 5,
     "78": 2,
     "79": 4,
     "80": 8,
     "81": 10,
     "82": 9,
     "83": 4,
     "84": 6,
     "85": 7,
     "86": 8,
     "87": 4,
     "88": 3,
     "89": 5,
     "90": 5,
     "91": 4,
     "92": 3,
     "93": 2,
     "94": 8,
     "95": 10,
     "96": 1,
     "97": 2,
     "98": 5,
     "99": 3,
     "100": 4,
     "101": 2,
     "102": 8,
     "103": 3,
     "104": 5,
     "105": 3,
     "106": 4,
     "107": 4,
     "108": 2,
     "109": 1,
     "110": 6,
     "111": 3,
     "112": 4,
     "113": 2,
     "114": 3,
     "115": 3,
     "116": 2,
     "118": 2,
     "119": 4,
     "120": 1,
     "121": 5,
     "122": 3,
     "123": 8,
     "124": 3,
     "125": 4,
     "126": 2,
     "127": 4,
     "128": 3,
     "129": 4,
     "130": 6,
     "131": 3,
     "132": 4,
     "133": 6,
     "134": 6,
     "135": 5,
     "137": 1,
     "138": 5,
     "139": 3,
     "140": 1,
     "141": 1,
     "142": 4,
     "143": 3,
     "144": 2,
     "145": 2,
     "146": 5,
     "147": 3,
     "148": 3,
     "149": 1,
     "150": 6,
     "151": 3,
     "152": 1,
     "154": 4,
     "155": 2,
     "156": 3,
     "157": 1,
     "158": 3,
     "159": 10,
     "160": 3,
     "161": 2,
     "162": 3,
     "163": 3,
     "164": 4,
     "165": 2,
     "166": 1,
     "168": 5,
     "170": 2,
     "171": 2,
     "172": 1,
     "173": 1,
     "175": 2,
     "176": 2,
     "177": 1,
     "179": 3,
     "180": 4,
     "181": 2,
     "182": 2,
     "183": 1,
     "184": 3,
     "187": 2,
     "188": 3,
     "190": 1,
     "192": 1,
     "194": 1,
     "197": 2,
     "199": 1,
     "200": 1,
     "201": 2,
     "202": 1,
     "204": 1,
     "208": 1,
     "209": 2,
     "211": 1,
     "212": 2,
     "213": 3,
     "214": 1,
     "217": 2,
     "218": 1,
     "219": 1,
     "220": 1,
     "222": 1,
     "224": 2,
     "225": 2,
     "228": 1,
     "229": 1,
     "230": 2,
     "231": 1,
     "234": 1,
     "237": 2,
     "240": 1,
     "241": 2,
     "244": 2,
     "245": 1,
     "246": 1,
     "248": 3,
     "249": 1,
     "250": 1,
     "253": 2,
     "254": 1,
     "256": 3,
     "257": 2,
     "258": 4,
     "260": 2,
     "261": 4,
     "262": 3,
     "265": 4,
     "266": 6,
     "267": 1,
     "268": 1,
     "269": 7,
     "270": 4,
     "272": 1,
     "273": 3,
     "274": 2,
     "277": 3,
     "278": 2,
     "279": 2,
     "281": 1,
     "282": 1,
     "284": 1,
     "285": 2,
     "287": 2,
     "288": 2,
     "289": 2,
     "290": 2,
     "291": 2,
     "292": 2,
     "296": 2,
     "297": 2,
     "298": 1,
     "301": 1,
     "305": 1,
     "306": 1,
     "308": 1,
     "309": 1,
     "314": 1,
     "318": 1,
     "322": 1,
     "347": 1,
     "348": 1,
     "352": 1,
     "360": 1,
     "373": 1,
     "439": 1,
     "440": 1,
     "444": 1,
     "448": 1,
     "452": 1,
     "453": 1,
     "457": 1,
     "459": 1,
     "464": 3,
     "469": 1,
     "472": 1,
     "496": 1,
     "497": 1,
     "514": 1,
     "598": 1,
     "602": 1,
     "603": 1,
     "639": 1,
     "643": 1,
     "644": 1,
     "707": 1,
     "725": 1,
     "726": 1,
     "727": 1,
     "731": 1,
     "744": 1,
     "781": 1,
     "782": 1,
     "789": 1,
     "790": 1,
     "793": 1,
     "794": 1,
     "814": 2,
     "815": 1,
     "819": 1,
     "820": 1,
     "870": 1,
     "914": 1,
     "919": 1,
     "1045": 1,
     "1269": 1,
     "1270": 1
    }
   },
   "even": {
    "count": 8192,
    "outcomes": {
     "drop": 7386,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 806,
     "undecided": 0
    },
    "sum_glide": 101296.0,
    "sum_glide_odd_steps": 56580.0,
    "sum_log2_drop": -14761.656631387428,
    "glide_hist": {
     "1": 2731,
     "2": 1365,
     "3": 682,
     "4": 683,
     "5": 129,
     "6": 106,
     "7": 149,
     "8": 131,
     "9": 54,
     "10": 63,
     "11": 79,
     "12": 103,
     "13": 70,
     "14": 36,
     "15": 35,
     "16": 51,
     "17": 23,
     "18": 21,
     "19": 24,
     "20": 45,
     "21": 33,
     "22": 21,
     "23": 28,
     "24": 16,
     "25": 13,
     "26": 19,
     "27": 18,
     "28": 22,
     "29": 10,
     "30": 11,
     "31": 11,
     "32": 18,
     "33": 15,
     "34": 15,
     "35": 18,
     "36": 15,
     "37": 10,
     "38": 10,
     "39": 10,
     "40": 8,
     "41": 13,
     "42": 11,
     "43": 9,
     "44": 5,
     "45": 10,
     "46": 7,
     "47": 4,
     "48": 4,
     "49": 6,
     "50": 10,
     "51": 12,
     "52": 12,
     "53": 9,
     "54": 7,
     "55": 9,
     "56": 6,
     "57": 5,
     "58": 5,
     "59": 4,
     "60": 4,
     "61": 9,
     "62": 8,
     "63": 2,
     "64": 4,
     "65": 3,
     "66": 4,
     "67": 1,
     "68": 5,
     "69": 5,
     "70": 11,
     "71": 1,
     "72": 4,
     "73": 3,
     "74": 7,
     "75": 5,
     "76": 4,
     "78": 5,
     "79": 4,
     "80": 4,
     "81": 5,
     "82": 2,
     "83": 3,
     "84": 3,
     "85": 3,
     "86": 3,
     "87": 3,
     "88": 5,
     "89": 5,
     "90": 3,
     "91": 3,
     "92": 2,
     "93": 2,
     "94": 1,
     "95": 2,
     "96": 4,
     "97": 4,
     "98": 2,
     "99": 2,
     "100": 1,
     "101": 3,
     "102": 3,
     "104": 1,
     "105": 3,
     "108": 2,
     "109": 1,
     "110": 2,
     "112": 5,
     "113": 2,
     "114": 2,
     "117": 3,
     "118": 2,
     "119": 4,
     "120": 2,
     "121": 2,
     "122": 1,
     "123": 2,
     "125": 2,
     "126": 1,
     "127": 2,
     "128": 1,
     "129": 1,
     "130": 1,
     "131": 1,
     "134": 2,
     "135": 3,
     "138": 2,
     "139": 3,
     "142": 1,
     "143": 1,
     "145": 1,
     "146": 2,
     "147": 1,
     "148": 1,
     "150": 2,
     "151": 2,
     "152": 1,
     "160": 1,
     "161": 1,
     "163": 1,
     "164": 2,
     "167": 1,
     "171": 4,
     "172": 1,
     "173": 1,
     "176": 1,
     "179": 1,
     "180": 1,
     "182": 1,
     "184": 1,
     "185": 1,
     "187": 1,
     "189": 1,
     "191": 1,
     "192": 1,
     "195": 2,
     "201": 1,
     "203": 1,
     "204": 1,
     "206": 2,
     "208": 2,
     "210": 2,
     "211": 1,
     "212": 1,
     "213": 1,
     "215": 1,
     "217": 1,
     "218": 2,
     "219": 1,
     "220": 1,
     "221": 1,
     "228": 2,
     "232": 1,
     "234": 1,
     "236": 1,
     "242": 2,
     "246": 2,
     "248": 2,
     "255": 1,
     "260": 1,
     "273": 1,
     "279": 1,
     "283": 1,
     "286": 1,
     "288": 1,
     "294": 1,
     "303": 1,
     "304": 1,
     "309": 1,
     "318": 1,
     "327": 1,
     "329": 1,
     "331": 1,
     "332": 1,
     "343": 2,
     "347": 2,
     "348": 1,
     "351": 1,
     "352": 1,
     "354": 1,
     "371": 1,
     "372": 1,
     "374": 1,
     "384": 1,
     "411": 1,
     "414": 1,
     "445": 1,
     "457": 1,
     "463": 1,
     "492": 1,
     "495": 1,
     "496": 1,
     "523": 1,
     "534": 1,
     "545": 1,
     "549": 1,
     "552": 1,
     "565": 1,
     "566": 1,
     "568": 1,
     "571": 1,
     "579": 1,
     "583": 1,
     "761": 1,
     "762": 1,
     "764": 1,
     "774": 1,
     "785": 1,
     "790": 1,
     "798": 1,
     "835": 1,
     "840": 1,
     "905": 1,
     "944": 1,
     "1059": 1,
     "1411": 1,
     "1415": 1
    },
    "glide_odd_steps_hist": {
     "0": 4096,
     "1": 1024,
     "2": 448,
     "3": 216,
     "4": 183,
     "5": 117,
     "6": 130,
     "7": 101,
     "8": 84,
     "9": 61,
     "10": 55,
     "11": 50,
     "12": 41,
     "13": 41,
     "14": 33,
     "15": 24,
     "16": 29,
     "17": 35,
     "18": 21,
     "19": 16,
     "20": 25,
     "21": 21,
     "22": 23,
     "23": 15,
     "24": 17,
     "25": 11,
     "26": 14,
     "27": 15,
     "28": 11,
     "29": 19,
     "30": 16,
     "31": 9,
     "32": 15,
     "33": 10,
     "34": 9,
     "35": 6,
     "36": 8,
     "37": 9,
     "38": 9,
     "39": 10,
     "40": 15,
     "41": 4,
     "42": 6,
     "43": 8,
     "44": 8,
     "45": 4,
     "46": 6,
     "47": 4,
     "48": 7,
     "49": 7,
     "50": 3,
     "51": 2,
     "52": 7,
     "53": 8,
     "54": 7,
     "55": 1,
     "56": 6,
     "57": 6,
     "58": 5,
     "59": 4,
     "60": 2,
     "61": 2,
     "62": 5,
     "63": 3,
     "64": 2,
     "65": 3,
     "66": 3,
     "67": 1,
     "68": 2,
     "69": 3,
     "70": 2,
     "71": 3,
     "72": 1,
     "73": 5,
     "74": 2,
     "75": 3,
     "76": 2,
     "77": 1,
     "78": 4,
     "80": 1,
     "81": 2,
     "82": 1,
     "83": 3,
     "84": 2,
     "85": 5,
     "87": 2,
     "88": 1,
     "90": 1,
     "91": 4,
     "92": 1,
     "93": 1,
     "94": 1,
     "96": 2,
     "98": 1,
     "101": 4,
     "103": 2,
     "104": 1,
     "106": 2,
     "107": 2,
     "109": 2,
     "110": 2,
     "112": 3,
     "113": 1,
     "115": 1,
     "119": 2,
     "120": 2,
     "122": 2,
     "124": 1,
     "125": 1,
     "126": 1,
     "127": 1,
     "128": 4,
     "129": 2,
     "131": 1,
     "132": 1,
     "133": 1,
     "134": 1,
     "138": 1,
     "139": 1,
     "140": 1,
     "142": 1,
     "145": 1,
     "147": 1,
     "148": 2,
     "150": 1,
     "151": 1,
     "153": 1,
     "157": 1,
     "160": 1,
     "165": 1,
     "167": 1,
     "168": 1,
     "171": 1,
     "175": 1,
     "179": 1,
     "180": 1,
     "191": 1,
     "193": 1,
     "194": 1,
     "195": 1,
     "201": 1,
     "202": 1,
     "204": 3,
     "205": 1,
     "208": 1,
     "209": 1,
     "211": 1,
     "213": 1,
     "216": 1,
     "221": 1,
     "222": 1,
     "233": 1,
     "239": 2,
     "241": 1,
     "244": 1,
     "263": 1,
     "272": 1,
     "278": 1,
     "283": 1,
     "299": 1,
     "304": 1,
     "305": 1,
     "315": 1,
     "323": 1,
     "338": 1,
     "342": 2,
     "347": 1,
     "349": 1,
     "350": 1,
     "355": 1,
     "356": 1,
     "361": 1,
     "467": 1,
     "471": 1,
     "472": 1,
     "474": 1,
     "481": 1,
     "484": 1,
     "487": 1,
     "528": 2,
     "578": 1,
     "605": 1,
     "647": 1,
     "868": 1,
     "869": 1
    },
    "peak_excess_bits_hist": {
     "0": 3184,
     "1": 1568,
     "2": 896,
     "3": 432,
     "4": 288,
     "5": 210,
     "6": 131,
     "7": 119,
     "8": 99,
     "9": 79,
     "10": 56,
     "11": 44,
     "12": 29,
     "13": 45,
     "14": 31,
     "15": 26,
     "16": 25,
     "17": 15,
     "18": 10,
     "19": 14,
     "20": 6,
     "21": 10,
     "22": 8,
     "23": 5,
     "24": 4,
     "25": 1,
     "26": 10,
     "27": 1,
     "29": 6,
     "30": 1,
     "31": 1,
     "33": 7,
     "34": 5,
     "36": 2,
     "37": 1,
     "38": 1,
     "39": 3,
     "40": 1,
     "43": 3,
     "44": 1,
     "45": 3,
     "47": 2,
     "48": 1,
     "49": 1,
     "62": 1,
     "242": 806
    },
    "sum_delay": 140879.0,
    "n_delay": 1727.0,
    "delay_hist": {
     "3": 1,
     "4": 6,
     "7": 3,
     "8": 9,
     "9": 17,
     "10": 8,
     "11": 6,
     "12": 10,
     "13": 24,
     "14": 20,
     "15": 16,
     "17": 12,
     "18": 30,
     "19": 14,
     "20": 9,
     "21": 29,
     "22": 39,
     "23": 27,
     "24": 13,
     "25": 23,
     "26": 41,
     "27": 28,
     "28": 8,
     "29": 17,
     "30": 39,
     "31": 23,
     "32": 25,
     "33": 30,
     "34": 44,
     "35": 41,
     "36": 18,
     "37": 15,
     "38": 16,
     "39": 27,
     "40": 26,
     "41": 19,
     "42": 15,
     "43": 26,
     "44": 34,
     "45": 13,
     "46": 11,
     "47": 18,
     "48": 23,
     "49": 13,
     "50": 9,
     "51": 11,
     "52": 27,
     "53": 22,
     "54": 23,
     "55": 17,
     "56": 16,
     "57": 19,
     "58": 13,
     "59": 7,
     "60": 17,
     "61": 24,
     "62": 20,
     "63": 12,
     "64": 16,
     "65": 10,
     "66": 9,
     "67": 7,
     "68": 6,
     "69": 9,
     "70": 12,
     "71": 7,
     "72": 10,
     "73": 9,
     "74": 13,
     "75": 10,
     "76": 9,
     "77": 5,
     "78": 7,
     "79": 1,
     "80": 6,
     "81": 5,
     "82": 1,
     "83": 5,
     "84": 7,
     "85": 4,
     "86": 4,
     "87": 3,
     "88": 1,
     "89": 1,
     "90": 9,
     "91": 5,
     "92": 1,
     "93": 5,
     "94": 6,
     "95": 3,
     "96": 3,
     "97": 1,
     "98": 5,
     "99": 5,
     "100": 4,
     "101": 4,
     "102": 3,
     "103": 4,
     "104": 1,
     "106": 2,
     "107": 5,
     "108": 1,
     "109": 4,
     "110": 1,
     "111": 2,
     "112": 4,
     "113": 3,
     "115": 4,
     "116": 3,
     "117": 3,
     "118": 2,
     "119": 4,
     "120": 3,
     "121": 2,
     "122": 5,
     "123": 5,
     "124": 5,
     "125": 2,
     "126": 2,
     "127": 2,
     "128": 7,
     "129": 1,
     "130": 1,
     "131": 4,
     "132": 4,
     "133": 2,
     "134": 3,
     "136": 1,
     "137": 1,
     "138": 1,
     "139": 3,
     "141": 2,
     "142": 3,
     "143": 4,
     "145": 1,
     "146": 2,
     "147": 6,
     "149": 1,
     "150": 3,
     "151": 5,
     "153": 1,
     "154": 2,
     "155": 5,
     "156": 3,
     "158": 4,
     "159": 2,
     "160": 5,
     "161": 1,
     "162": 2,
     "163": 3,
     "164": 4,
     "165": 1,
     "166": 1,
     "167": 1,
     "168": 2,
     "169": 3,
     "170": 2,
     "171": 1,
     "174": 1,
     "175": 3,
     "178": 1,
     "179": 2,
     "180": 8,
     "182": 2,
     "183": 4,
     "184": 3,
     "186": 2,
     "187": 1,
     "188": 2,
     "189": 1,
     "193": 1,
     "201": 4,
     "202": 2,
     "208": 2,
     "212": 3,
     "213": 2,
     "216": 1,
     "217": 2,
     "218": 1,
     "220": 1,
     "224": 2,
     "225": 1,
     "226": 1,
     "229": 2,
     "230": 1,
     "235": 1,
     "236": 1,
     "240": 2,
     "241": 2,
     "242": 1,
     "244": 2,
     "245": 2,
     "248": 5,
     "249": 2,
     "250": 1,
     "251": 1,
     "252": 1,
     "253": 4,
     "254": 1,
     "256": 1,
     "257": 6,
     "258": 4,
     "259": 1,
     "260": 1,
     "261": 6,
     "262": 4,
     "263": 1,
     "264": 2,
     "265": 3,
     "266": 4,
     "267": 2,
     "268": 2,
     "269": 5,
     "270": 4,
     "271": 2,
     "273": 2,
     "274": 3,
     "275": 2,
     "277": 4,
     "278": 5,
     "281": 1,
     "283": 1,
     "286": 2,
     "288": 1,
     "289": 3,
     "290": 2,
     "291": 2,
     "292": 2,
     "293": 4,
     "294": 1,
     "296": 3,
     "297": 3,
     "301": 2,
     "304": 2,
     "308": 1,
     "317": 1,
     "342": 1,
     "352": 1,
     "422": 1,
     "432": 1,
     "438": 1,
     "443": 1,
     "448": 2,
     "452": 1,
     "453": 2,
     "463": 1,
     "465": 1,
     "473": 2,
     "515": 1,
     "602": 2,
     "643": 2,
     "644": 1,
     "726": 1,
     "793": 2,
     "819": 2,
     "823": 1,
     "871": 1,
     "1046": 1
    }
   },
   "max_glide": [
    1688,
    29113
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13831183402853465006",
    "n": 25266
   },
   "has_delay": true,
   "max_delay": [
    1270,
    21103
   ],
   "basins": {
    "0": 3263,
    "escaped": 13121
   },
   "mean_glide_odd_n": 25.064824193315005,
   "mean_glide_odd_steps_odd_n": 15.378092895384171,
   "measured_drift_bits_per_odd_step": -0.10250775058343192
  },
  "16": {
   "k": 16,
   "range": [
    32768,
    65536
   ],
   "next_n": 65536,
   "complete": true,
   "odd": {
    "count": 16384,
    "outcomes": {
     "drop": 13771,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 2613,
     "undecided": 0
    },
    "sum_glide": 320210.0,
    "sum_glide_odd_steps": 196304.0,
    "sum_log2_drop": -21388.246442903957,
    "glide_hist": {
     "2": 2731,
     "3": 2730,
     "4": 2048,
     "5": 429,
     "6": 341,
     "7": 487,
     "8": 443,
     "9": 162,
     "10": 199,
     "11": 268,
     "12": 321,
     "13": 214,
     "14": 98,
     "15": 136,
     "16": 161,
     "17": 108,
     "18": 78,
     "19": 100,
     "20": 140,
     "21": 118,
     "22": 81,
     "23": 56,
     "24": 68,
     "25": 77,
     "26": 63,
     "27": 40,
     "28": 59,
     "29": 44,
     "30": 45,
     "31": 46,
     "32": 53,
     "33": 44,
     "34": 46,
     "35": 43,
     "36": 38,
     "37": 34,
     "38": 25,
     "39": 30,
     "40": 39,
     "41": 39,
     "42": 30,
     "43": 31,
     "44": 22,
     "45": 21,
     "46": 24,
     "47": 17,
     "48": 14,
     "49": 29,
     "50": 26,
     "51": 27,
     "52": 30,
     "53": 19,
     "54": 22,
     "55": 14,
     "56": 12,
     "57": 12,
     "58": 11,
     "59": 15,
     "60": 18,
     "61": 16,
     "62": 16,
     "63": 19,
     "64": 12,
     "65": 8,
     "66": 12,
     "67": 15,
     "68": 21,
     "69": 19,
     "70": 10,
     "71": 17,
     "72": 17,
     "73": 16,
     "74": 11,
     "75": 12,
     "76": 15,
     "77": 9,
     "78": 7,
     "79": 9,
     "80": 7,
     "81": 10,
     "82": 11,
     "83": 7,
     "84": 10,
     "85": 17,
     "86": 8,
     "87": 5,
     "88": 5,
     "89": 7,
     "90": 11,
     "91": 8,
     "92": 8,
     "93": 10,
     "94": 10,
     "95": 10,
     "96": 13,
     "97": 7,
     "98": 7,
     "99": 10,
     "100": 8,
     "101": 3,
     "102": 4,
     "103": 6,
     "104": 6,
     "105": 6,
     "106": 2,
     "107": 3,
     "108": 6,
     "110": 4,
     "111": 6,
     "112": 5,
     "113": 6,
     "114": 5,
     "115": 3,
     "116": 6,
     "117": 7,
     "118": 7,
     "119": 1,
     "120": 5,
     "121": 2,
     "122": 3,
     "124": 5,
     "125": 7,
     "126": 1,
     "127": 3,
     "128": 3,
     "129": 5,
     "130": 8,
     "131": 4,
     "133": 4,
     "134": 5,
     "135": 4,
     "136": 5,
     "137": 5,
     "138": 3,
     "139": 3,
     "140": 6,
     "141": 6,
     "142": 2,
     "143": 5,
     "144": 6,
     "145": 6,
     "146": 5,
     "147": 1,
     "148": 4,
     "149": 4,
     "150": 4,
     "151": 3,
     "152": 4,
     "153": 4,
     "154": 2,
     "155": 3,
     "156": 1,
     "157": 4,
     "158": 3,
     "159": 1,
     "160": 4,
     "161": 3,
     "162": 3,
     "163": 3,
     "164": 3,
     "165": 3,
     "166": 2,
     "167": 3,
     "168": 5,
     "169": 1,
     "170": 6,
     "171": 2,
     "172": 3,
     "173": 2,
     "174": 8,
     "175": 4,
     "176": 2,
     "178": 2,
     "179": 7,
     "180": 3,
     "181": 4,
     "182": 2,
     "183": 2,
     "184": 4,
     "185": 2,
     "186": 3,
     "187": 3,
     "188": 3,
     "189": 1,
     "190": 3,
     "191": 2,
     "192": 2,
     "193": 5,
     "194": 4,
     "195": 1,
     "197": 1,
     "198": 5,
     "199": 1,
     "200": 1,
     "202": 1,
     "205": 3,
     "206": 3,
     "207": 3,
     "208": 2,
     "209": 3,
     "210": 3,
     "211": 4,
     "212": 3,
     "213": 1,
     "214": 3,
     "215": 3,
     "216": 3,
     "217": 2,
     "218": 2,
     "219": 3,
     "220": 3,
     "222": 1,
     "223": 1,
     "224": 2,
     "225": 3,
     "227": 3,
     "228": 2,
     "230": 1,
     "231": 1,
     "233": 1,
     "234": 1,
     "235": 3,
     "236": 1,
     "237": 1,
     "239": 3,
     "240": 1,
     "241": 2,
     "243": 3,
     "244": 3,
     "245": 1,
     "246": 3,
     "247": 2,
     "248": 3,
     "249": 3,
     "250": 2,
     "251": 2,
     "254": 2,
     "256": 1,
     "259": 1,
     "260": 1,
     "262": 1,
     "263": 1,
     "264": 1,
     "266": 2,
     "275": 1,
     "277": 1,
     "278": 2,
     "279": 1,
     "280": 1,
     "283": 1,
     "286": 1,
     "288": 1,
     "290": 1,
     "293": 2,
     "294": 1,
     "295": 2,
     "297": 1,
     "298": 1,
     "299": 2,
     "300": 1,
     "301": 1,
     "302": 1,
     "306": 1,
     "307": 1,
     "308": 1,
     "310": 1,
     "312": 1,
     "319": 1,
     "320": 2,
     "321": 1,
     "323": 2,
     "324": 1,
     "325": 1,
     "326": 3,
     "328": 1,
     "331": 1,
     "332": 1,
     "335": 1,
     "336": 1,
     "339": 2,
     "340": 1,
     "342": 1,
     "344": 3,
     "346": 2,
     "348": 1,
     "353": 1,
     "355": 1,
     "358": 1,
     "360": 1,
     "361": 1,
     "366": 2,
     "367": 1,
     "368": 2,
     "369": 1,
     "370": 1,
     "371": 2,
     "372": 2,
     "373": 1,
     "375": 1,
     "377": 2,
     "383": 1,
     "384": 1,
     "389": 1,
     "392": 1,
     "393": 1,
     "397": 1,
     "398": 1,
     "401": 1,
     "408": 2,
     "412": 1,
     "419": 1,
     "420": 2,
     "423": 1,
     "439": 2,
     "440": 1,
     "449": 2,
     "462": 1,
     "467": 2,
     "470": 1,
     "474": 1,
     "479": 1,
     "490": 1,
     "491": 1,
     "493": 1,
     "494": 1,
     "495": 1,
     "496": 1,
     "504": 1,
     "505": 1,
     "506": 1,
     "519": 1,
     "522": 1,
     "533": 2,
     "534": 1,
     "535": 1,
     "536": 1,
     "538": 1,
     "542": 1,
     "547": 1,
     "550": 1,
     "551": 1,
     "564": 1,
     "565": 1,
     "567": 1,
     "569": 1,
     "570": 1,
     "571": 1,
     "573": 1,
     "574": 1,
     "581": 1,
     "588": 1,
     "589": 1,
     "592": 1,
     "594": 1,
     "602": 1,
     "605": 1,
     "606": 1,
     "610": 2,
     "611": 1,
     "612": 1,
     "613": 1,
     "617": 1,
     "618": 1,
     "621": 1,
     "623": 1,
     "635": 1,
     "636": 1,
     "639": 1,
     "650": 1,
     "651": 1,
     "658": 1,
     "661": 1,
     "663": 1,
     "745": 1,
     "746": 1,
     "747": 1,
     "748": 1,
     "750": 1,
     "751": 1,
     "759": 1,
     "760": 1,
     "763": 1,
     "764": 1,
     "768": 1,
     "794": 1,
     "795": 1,
     "803": 1,
     "819": 1,
     "825": 1,
     "833": 1,
     "834": 1,
     "839": 1,
     "848": 1,
     "884": 1,
     "899": 1,
     "938": 1,
     "943": 1,
     "969": 1,
     "1011": 1,
     "1019": 1,
     "1054": 1,
     "1222": 1,
     "1227": 1,
     "1289": 1,
     "1302": 1,
     "1334": 1,
     "1414": 1,
     "1676": 1
    },
    "glide_odd_steps_hist": {
     "1": 4096,
     "2": 2816,
     "3": 1152,
     "4": 692,
     "5": 523,
     "6": 391,
     "7": 384,
     "8": 289,
     "9": 251,
     "10": 214,
     "11": 193,
     "12": 152,
     "13": 164,
     "14": 136,
     "15": 107,
     "16": 108,
     "17": 86,
     "18": 57,
     "19": 82,
     "20": 76,
     "21": 69,
     "22": 67,
     "23": 58,
     "24": 58,
     "25": 60,
     "26": 50,
     "27": 38,
     "28": 39,
     "29": 35,
     "30": 29,
     "31": 36,
     "32": 38,
     "33": 34,
     "34": 24,
     "35": 34,
     "36": 22,
     "37": 22,
     "38": 27,
     "39": 22,
     "40": 33,
     "41": 25,
     "42": 17,
     "43": 24,
     "44": 27,
     "45": 21,
     "46": 17,
     "47": 13,
     "48": 14,
     "49": 18,
     "50": 11,
     "51": 12,
     "52": 19,
     "53": 15,
     "54": 16,
     "55": 13,
     "56": 18,
     "57": 13,
     "58": 16,
     "59": 11,
     "60": 9,
     "61": 14,
     "62": 11,
     "63": 8,
     "64": 7,
     "65": 8,
     "66": 12,
     "67": 7,
     "68": 7,
     "69": 8,
     "70": 4,
     "71": 7,
     "72": 10,
     "73": 8,
     "74": 9,
     "75": 6,
     "76": 6,
     "77": 7,
     "78": 6,
     "79": 8,
     "80": 4,
     "81": 6,
     "82": 4,
     "83": 5,
     "84": 6,
     "85": 12,
     "86": 8,
     "87": 8,
     "88": 5,
     "89": 8,
     "90": 5,
     "91": 10,
     "92": 7,
     "93": 8,
     "94": 3,
     "95": 2,
     "96": 4,
     "97": 1,
     "98": 6,
     "99": 3,
     "100": 7,
     "101": 5,
     "102": 7,
     "103": 7,
     "104": 3,
     "105": 3,
     "106": 9,
     "107": 9,
     "108": 8,
     "109": 2,
     "110": 4,
     "111": 7,
     "112": 5,
     "113": 5,
     "114": 4,
     "115": 6,
     "116": 1,
     "117": 6,
     "118": 3,
     "119": 5,
     "120": 4,
     "121": 1,
     "122": 3,
     "123": 2,
     "124": 5,
     "125": 3,
     "126": 1,
     "127": 3,
     "128": 3,
     "129": 3,
     "131": 7,
     "132": 4,
     "133": 4,
     "134": 5,
     "136": 3,
     "138": 4,
     "139": 7,
     "140": 3,
     "141": 2,
     "142": 2,
     "143": 1,
     "144": 1,
     "145": 1,
     "146": 2,
     "147": 2,
     "148": 3,
     "149": 2,
     "150": 3,
     "151": 2,
     "152": 4,
     "153": 4,
     "154": 3,
     "155": 2,
     "157": 4,
     "159": 1,
     "160": 2,
     "161": 1,
     "163": 1,
     "165": 3,
     "166": 1,
     "167": 1,
     "168": 2,
     "170": 1,
     "171": 1,
     "174": 2,
     "177": 1,
     "178": 3,
     "179": 1,
     "180": 2,
     "181": 1,
     "182": 2,
     "183": 1,
     "188": 1,
     "189": 1,
     "190": 1,
     "191": 2,
     "193": 2,
     "195": 2,
     "196": 1,
     "197": 4,
     "198": 1,
     "199": 5,
     "200": 2,
     "201": 2,
     "202": 2,
     "204": 1,
     "207": 2,
     "208": 1,
     "209": 2,
     "210": 1,
     "213": 3,
     "214": 1,
     "216": 1,
     "219": 1,
     "221": 1,
     "222": 1,
     "223": 1,
     "229": 1,
     "232": 1,
     "233": 1,
     "234": 3,
     "235": 3,
     "236": 1,
     "237": 1,
     "238": 2,
     "239": 2,
     "240": 1,
     "241": 3,
     "242": 2,
     "243": 1,
     "244": 1,
     "246": 1,
     "247": 2,
     "248": 1,
     "253": 1,
     "254": 1,
     "257": 1,
     "259": 1,
     "263": 1,
     "268": 1,
     "269": 1,
     "271": 1,
     "274": 1,
     "283": 1,
     "287": 2,
     "291": 1,
     "293": 1,
     "294": 1,
     "297": 2,
     "298": 1,
     "299": 1,
     "303": 1,
     "304": 1,
     "305": 1,
     "315": 1,
     "317": 1,
     "321": 2,
     "322": 2,
     "323": 1,
     "335": 1,
     "336": 1,
     "338": 2,
     "339": 1,
     "340": 1,
     "341": 1,
     "342": 1,
     "343": 1,
     "346": 1,
     "349": 1,
     "350": 1,
     "351": 1,
     "355": 1,
     "357": 1,
     "358": 1,
     "365": 1,
     "367": 1,
     "369": 1,
     "370": 1,
     "371": 2,
     "374": 2,
     "377": 1,
     "378": 1,
     "381": 2,
     "382": 2,
     "383": 1,
     "384": 1,
     "386": 2,
     "387": 1,
     "393": 1,
     "400": 1,
     "401": 1,
     "406": 1,
     "407": 1,
     "410": 1,
     "452": 1,
     "453": 1,
     "456": 1,
     "457": 1,
     "466": 1,
     "468": 1,
     "470": 1,
     "471": 2,
     "472": 2,
     "486": 1,
     "501": 1,
     "502": 1,
     "520": 1,
     "524": 1,
     "526": 1,
     "527": 1,
     "528": 1,
     "534": 1,
     "548": 1,
     "565": 1,
     "593": 1,
     "602": 1,
     "605": 1,
     "617": 1,
     "621": 1,
     "645": 1,
     "767": 1,
     "783": 1,
     "821": 1,
     "828": 1,
     "850": 1,
     "869": 1,
     "1038": 1
    },
    "peak_excess_bits_hist": {
     "0": 906,
     "1": 4327,
     "2": 2882,
     "3": 1439,
     "4": 924,
     "5": 627,
     "6": 515,
     "7": 369,
     "8": 324,
     "9": 204,
     "10": 182,
     "11": 130,
     "12": 144,
     "13": 97,
     "14": 89,
     "15": 107,
     "16": 60,
     "17": 38,
     "18": 62,
     "19": 31,
     "20": 48,
     "21": 41,
     "22": 24,
     "23": 16,
     "24": 13,
     "25": 23,
     "26": 7,
     "27": 10,
     "28": 21,
     "29": 8,
     "30": 7,
     "31": 8,
     "32": 19,
     "33": 9,
     "34": 1,
     "35": 4,
     "36": 3,
     "37": 2,
     "38": 6,
     "39": 3,
     "40": 4,
     "41": 2,
     "42": 2,
     "43": 7,
     "44": 4,
     "46": 3,
     "47": 4,
     "48": 2,
     "61": 7,
     "62": 3,
     "70": 3,
     "241": 2613
    },
    "sum_delay": 312534.0,
    "n_delay": 2756.0,
    "delay_hist": {
     "5": 3,
     "6": 3,
     "7": 3,
     "9": 3,
     "10": 6,
     "11": 10,
     "12": 3,
     "14": 8,
     "15": 18,
     "16": 26,
     "17": 18,
     "18": 17,
     "19": 32,
     "20": 35,
     "21": 14,
     "22": 5,
     "23": 20,
     "24": 30,
     "25": 24,
     "26": 14,
     "27": 35,
     "28": 46,
     "29": 39,
     "30": 20,
     "31": 24,
     "32": 34,
     "33": 28,
     "34": 19,
     "35": 16,
     "36": 43,
     "37": 43,
     "38": 30,
     "39": 24,
     "40": 27,
     "41": 38,
     "42": 36,
     "43": 20,
     "44": 18,
     "45": 31,
     "46": 41,
     "47": 26,
     "48": 27,
     "49": 32,
     "50": 38,
     "51": 22,
     "52": 11,
     "53": 16,
     "54": 19,
     "55": 22,
     "56": 24,
     "57": 23,
     "58": 27,
     "59": 26,
     "60": 21,
     "61": 23,
     "62": 20,
     "63": 21,
     "64": 25,
     "65": 21,
     "66": 23,
     "67": 32,
     "68": 25,
     "69": 31,
     "70": 21,
     "71": 14,
     "72": 17,
     "73": 16,
     "74": 13,
     "75": 10,
     "76": 14,
     "77": 15,
     "78": 17,
     "79": 20,
     "80": 13,
     "81": 4,
     "82": 10,
     "83": 9,
     "84": 11,
     "85": 9,
     "86": 5,
     "87": 9,
     "88": 16,
     "89": 9,
     "90": 5,
     "91": 4,
     "92": 6,
     "93": 11,
     "94": 4,
     "95": 5,
     "96": 10,
     "97": 18,
     "98": 9,
     "99": 8,
     "100": 13,
     "101": 15,
     "102": 11,
     "103": 7,
     "104": 9,
     "105": 14,
     "106": 12,
     "107": 8,
     "108": 9,
     "109": 9,
     "110": 6,
     "111": 11,
     "112": 10,
     "113": 4,
     "114": 6,
     "115": 6,
     "116": 7,
     "117": 8,
     "118": 8,
     "119": 10,
     "120": 9,
     "121": 7,
     "122": 6,
     "123": 8,
     "124": 8,
     "125": 9,
     "126": 9,
     "127": 13,
     "128": 9,
     "129": 4,
     "130": 6,
     "131": 4,
     "132": 7,
     "133": 3,
     "134": 3,
     "135": 3,
     "136": 3,
     "137": 9,
     "138": 6,
     "139": 1,
     "140": 3,
     "141": 5,
     "142": 3,
     "143": 2,
     "144": 6,
     "145": 12,
     "146": 7,
     "147": 3,
     "148": 7,
     "149": 12,
     "150": 6,
     "151": 5,
     "152": 6,
     "153": 8,
     "154": 8,
     "155": 5,
     "156": 5,
     "157": 8,
     "158": 4,
     "159": 3,
     "160": 1,
     "161": 5,
     "162": 7,
     "163": 8,
     "164": 1,
     "165": 4,
     "166": 3,
     "167": 6,
     "168": 2,
     "169": 2,
     "170": 2,
     "171": 3,
     "172": 2,
     "173": 4,
     "174": 3,
     "175": 4,
     "176": 3,
     "177": 3,
     "178": 4,
     "179": 3,
     "181": 4,
     "182": 3,
     "183": 4,
     "184": 2,
     "185": 5,
     "186": 4,
     "187": 4,
     "188": 1,
     "189": 2,
     "190": 1,
     "191": 1,
     "192": 3,
     "193": 1,
     "194": 1,
     "195": 2,
     "196": 2,
     "197": 2,
     "198": 4,
     "199": 5,
     "200": 3,
     "202": 2,
     "203": 1,
     "204": 2,
     "206": 1,
     "207": 4,
     "208": 1,
     "211": 4,
     "212": 2,
     "214": 2,
     "215": 2,
     "216": 2,
     "218": 1,
     "219": 1,
     "220": 3,
     "221": 1,
     "222": 3,
     "223": 3,
     "224": 1,
     "225": 1,
     "227": 2,
     "228": 1,
     "232": 1,
     "233": 2,
     "234": 1,
     "235": 1,
     "236": 1,
     "237": 1,
     "238": 1,
     "239": 1,
     "240": 3,
     "242": 2,
     "243": 3,
     "244": 2,
     "245": 3,
     "246": 6,
     "247": 5,
     "248": 1,
     "249": 3,
     "250": 3,
     "251": 4,
     "252": 4,
     "253": 2,
     "254": 3,
     "255": 4,
     "256": 5,
     "257": 1,
     "258": 2,
     "259": 4,
     "260": 5,
     "262": 1,
     "263": 10,
     "264": 6,
     "265": 1,
     "266": 1,
     "267": 3,
     "268": 4,
     "269": 1,
     "270": 1,
     "271": 4,
     "272": 7,
     "273": 6,
     "274": 3,
     "275": 7,
     "276": 11,
     "277": 2,
     "279": 5,
     "280": 6,
     "281": 6,
     "282": 1,
     "283": 8,
     "284": 3,
     "285": 4,
     "286": 3,
     "287": 2,
     "288": 2,
     "289": 2,
     "290": 2,
     "291": 4,
     "292": 4,
     "293": 4,
     "294": 4,
     "295": 6,
     "296": 1,
     "297": 1,
     "298": 2,
     "299": 3,
     "300": 2,
     "302": 1,
     "303": 2,
     "304": 4,
     "306": 1,
     "307": 1,
     "309": 2,
     "311": 1,
     "312": 3,
     "313": 2,
     "315": 1,
     "316": 4,
     "319": 1,
     "320": 3,
     "321": 1,
     "322": 2,
     "323": 1,
     "324": 4,
     "326": 1,
     "328": 1,
     "332": 2,
     "333": 1,
     "340": 1,
     "341": 3,
     "342": 1,
     "346": 1,
     "348": 1,
     "349": 1,
     "350": 1,
     "351": 1,
     "354": 1,
     "357": 1,
     "358": 1,
     "359": 3,
     "362": 1,
     "363": 1,
     "367": 1,
     "369": 1,
     "371": 1,
     "372": 1,
     "375": 1,
     "379": 1,
     "383": 1,
     "420": 1,
     "421": 1,
     "430": 1,
     "431": 1,
     "437": 1,
     "438": 1,
     "442": 1,
     "446": 2,
     "447": 1,
     "450": 1,
     "451": 1,
     "454": 1,
     "455": 1,
     "456": 1,
     "458": 1,
     "459": 1,
     "462": 1,
     "463": 2,
     "465": 1,
     "466": 1,
     "467": 2,
     "472": 1,
     "477": 1,
     "478": 1,
     "495": 1,
     "499": 1,
     "513": 1,
     "521": 2,
     "522": 1,
     "556": 1,
     "557": 1,
     "559": 1,
     "596": 1,
     "600": 1,
     "601": 1,
     "605": 1,
     "632": 1,
     "633": 1,
     "637": 1,
     "641": 1,
     "642": 1,
     "645": 1,
     "646": 1,
     "686": 1,
     "687": 1,
     "710": 1,
     "711": 1,
     "719": 1,
     "723": 1,
     "724": 1,
     "729": 1,
     "730": 1,
     "733": 1,
     "738": 1,
     "742": 1,
     "743": 1,
     "751": 1,
     "779": 1,
     "780": 1,
     "784": 1,
     "787": 1,
     "788": 2,
     "791": 1,
     "792": 1,
     "796": 1,
     "801": 1,
     "812": 1,
     "813": 1,
     "817": 1,
     "818": 1,
     "822": 1,
     "828": 1,
     "829": 2,
     "868": 1,
     "873": 1,
     "881": 1,
     "882": 1,
     "913": 1,
     "918": 1,
     "921": 2,
     "929": 1,
     "979": 1,
     "1027": 1,
     "1268": 1,
     "1272": 1
    }
   },
   "even": {
    "count": 16384,
    "outcomes": {
     "drop": 14877,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 1507,
     "undecided": 0
    },
    "sum_glide": 224892.0,
    "sum_glide_odd_steps": 127346.0,
    "sum_log2_drop": -29621.1775339832,
    "glide_hist": {
     "1": 5461,
     "2": 2731,
     "3": 1365,
     "4": 1366,
     "5": 255,
     "6": 213,
     "7": 300,
     "8": 269,
     "9": 101,
     "10": 116,
     "11": 170,
     "12": 191,
     "13": 143,
     "14": 61,
     "15": 80,
     "16": 95,
     "17": 68,
     "18": 45,
     "19": 64,
     "20": 74,
     "21": 81,
     "22": 59,
     "23": 37,
     "24": 59,
     "25": 42,
     "26": 34,
     "27": 33,
     "28": 44,
     "29": 24,
     "30": 29,
     "31": 36,
     "32": 32,
     "33": 41,
     "34": 26,
     "35": 23,
     "36": 21,
     "37": 18,
     "38": 16,
     "39": 20,
     "40": 21,
     "41": 23,
     "42": 21,
     "43": 15,
     "44": 13,
     "45": 17,
     "46": 19,
     "47": 11,
     "48": 16,
     "49": 23,
     "50": 16,
     "51": 12,
     "52": 14,
     "53": 7,
     "54": 5,
     "55": 11,
     "56": 10,
     "57": 10,
     "58": 16,
     "59": 9,
     "60": 11,
     "61": 10,
     "62": 18,
     "63": 8,
     "64": 8,
     "65": 10,
     "66": 8,
     "67": 6,
     "68": 15,
     "69": 10,
     "70": 10,
     "71": 8,
     "72": 12,
     "73": 10,
     "74": 6,
     "75": 5,
     "76": 3,
     "77": 12,
     "78": 2,
     "79": 5,
     "80": 3,
     "81": 4,
     "82": 6,
     "83": 3,
     "84": 3,
     "85": 7,
     "86": 9,
     "87": 3,
     "88": 8,
     "89": 5,
     "90": 6,
     "91": 7,
     "92": 9,
     "93": 11,
     "94": 4,
     "95": 7,
     "96": 6,
     "97": 5,
     "98": 7,
     "99": 10,
     "100": 4,
     "101": 3,
     "102": 2,
     "103": 1,
     "104": 5,
     "105": 3,
     "106": 3,
     "107": 2,
     "108": 2,
     "109": 8,
     "110": 2,
     "111": 4,
     "112": 2,
     "113": 5,
     "114": 7,
     "115": 3,
     "116": 3,
     "117": 2,
     "118": 2,
     "119": 6,
     "120": 1,
     "121": 1,
     "122": 6,
     "123": 3,
     "124": 3,
     "125": 2,
     "126": 3,
     "127": 2,
     "128": 4,
     "129": 3,
     "130": 1,
     "131": 2,
     "132": 2,
     "133": 6,
     "134": 2,
     "135": 3,
     "136": 3,
     "137": 1,
     "138": 2,
     "139": 2,
     "140": 4,
     "142": 7,
     "143": 1,
     "146": 1,
     "147": 2,
     "148": 3,
     "149": 3,
     "150": 1,
     "151": 1,
     "152": 2,
     "153": 3,
     "154": 4,
     "157": 1,
     "158": 2,
     "159": 5,
     "160": 2,
     "161": 3,
     "163": 3,
     "164": 2,
     "165": 4,
     "166": 2,
     "167": 2,
     "168": 1,
     "169": 5,
     "170": 2,
     "171": 3,
     "172": 1,
     "174": 7,
     "175": 2,
     "176": 3,
     "179": 2,
     "180": 3,
     "181": 2,
     "183": 5,
     "184": 3,
     "185": 3,
     "186": 2,
     "187": 2,
     "188": 3,
     "189": 1,
     "190": 2,
     "191": 1,
     "192": 1,
     "193": 1,
     "195": 1,
     "197": 2,
     "199": 1,
     "200": 1,
     "201": 1,
     "202": 1,
     "204": 1,
     "205": 1,
     "206": 3,
     "209": 1,
     "210": 3,
     "211": 1,
     "212": 1,
     "213": 4,
     "215": 2,
     "216": 1,
     "217": 1,
     "218": 2,
     "219": 1,
     "220": 1,
     "222": 4,
     "223": 2,
     "225": 1,
     "226": 1,
     "228": 2,
     "229": 1,
     "230": 1,
     "231": 1,
     "232": 1,
     "233": 1,
     "234": 1,
     "236": 1,
     "237": 1,
     "238": 1,
     "239": 1,
     "240": 3,
     "241": 1,
     "242": 4,
     "243": 1,
     "244": 1,
     "245": 1,
     "246": 1,
     "248": 2,
     "249": 1,
     "250": 2,
     "251": 2,
     "252": 1,
     "255": 1,
     "258": 1,
     "267": 1,
     "268": 1,
     "270": 3,
     "274": 1,
     "278": 2,
     "279": 2,
     "282": 1,
     "287": 1,
     "289": 1,
     "292": 1,
     "293": 1,
     "295": 1,
     "296": 1,
     "300": 3,
     "304": 1,
     "308": 1,
     "311": 1,
     "318": 2,
     "321": 1,
     "324": 1,
     "325": 1,
     "326": 1,
     "327": 1,
     "329": 1,
     "330": 1,
     "331": 3,
     "337": 1,
     "338": 1,
     "339": 3,
     "341": 2,
     "344": 1,
     "353": 1,
     "354": 1,
     "367": 2,
     "368": 1,
     "373": 1,
     "374": 1,
     "377": 1,
     "378": 1,
     "381": 1,
     "386": 1,
     "396": 1,
     "409": 1,
     "413": 1,
     "416": 1,
     "418": 1,
     "421": 1,
     "430": 1,
     "436": 1,
     "440": 1,
     "446": 1,
     "448": 1,
     "450": 1,
     "457": 1,
     "465": 1,
     "471": 2,
     "475": 2,
     "480": 1,
     "485": 1,
     "499": 1,
     "501": 1,
     "505": 1,
     "507": 1,
     "508": 1,
     "524": 1,
     "529": 1,
     "535": 1,
     "537": 1,
     "548": 1,
     "563": 1,
     "569": 1,
     "573": 1,
     "577": 1,
     "580": 1,
     "583": 1,
     "585": 1,
     "590": 1,
     "601": 2,
     "609": 1,
     "610": 1,
     "612": 1,
     "614": 1,
     "615": 1,
     "618": 1,
     "622": 1,
     "631": 1,
     "638": 1,
     "643": 1,
     "649": 1,
     "653": 1,
     "655": 1,
     "672": 1,
     "674": 1,
     "686": 1,
     "737": 1,
     "743": 1,
     "746": 1,
     "753": 1,
     "755": 1,
     "760": 1,
     "767": 1,
     "769": 1,
     "772": 1,
     "776": 1,
     "802": 1,
     "823": 1,
     "829": 1,
     "835": 1,
     "876": 1,
     "901": 1,
     "924": 1,
     "933": 1,
     "976": 1,
     "1012": 1,
     "1174": 1,
     "1231": 2,
     "1284": 1,
     "1288": 1,
     "1298": 1,
     "1303": 1,
     "1503": 1,
     "1680": 1
    },
    "glide_odd_steps_hist": {
     "0": 8192,
     "1": 2048,
     "2": 896,
     "3": 432,
     "4": 366,
     "5": 241,
     "6": 243,
     "7": 212,
     "8": 156,
     "9": 121,
     "10": 115,
     "11": 95,
     "12": 109,
     "13": 91,
     "14": 78,
     "15": 88,
     "16": 65,
     "17": 47,
     "18": 46,
     "19": 53,
     "20": 39,
     "21": 43,
     "22": 32,
     "23": 22,
     "24": 42,
     "25": 25,
     "26": 32,
     "27": 29,
     "28": 28,
     "29": 25,
     "30": 22,
     "31": 17,
     "32": 16,
     "33": 14,
     "34": 14,
     "35": 22,
     "36": 22,
     "37": 21,
     "38": 21,
     "39": 16,
     "40": 14,
     "41": 18,
     "42": 11,
     "43": 13,
     "44": 16,
     "45": 20,
     "46": 2,
     "47": 5,
     "48": 10,
     "49": 9,
     "50": 11,
     "51": 6,
     "52": 13,
     "53": 6,
     "54": 8,
     "55": 13,
     "56": 9,
     "57": 12,
     "58": 11,
     "59": 8,
     "60": 10,
     "61": 8,
     "62": 8,
     "63": 4,
     "64": 4,
     "65": 6,
     "66": 12,
     "67": 4,
     "68": 8,
     "69": 7,
     "70": 4,
     "71": 6,
     "72": 2,
     "73": 8,
     "74": 3,
     "75": 6,
     "76": 1,
     "77": 6,
     "78": 9,
     "79": 5,
     "80": 3,
     "81": 3,
     "82": 5,
     "83": 4,
     "84": 1,
     "85": 6,
     "86": 4,
     "87": 2,
     "88": 5,
     "89": 2,
     "90": 2,
     "91": 5,
     "92": 2,
     "93": 2,
     "94": 1,
     "95": 1,
     "96": 2,
     "97": 3,
     "98": 5,
     "99": 2,
     "100": 2,
     "101": 6,
     "102": 8,
     "103": 2,
     "104": 6,
     "105": 2,
     "106": 9,
     "107": 3,
     "108": 4,
     "109": 5,
     "110": 3,
     "111": 5,
     "112": 2,
     "113": 4,
     "114": 4,
     "115": 3,
     "116": 2,
     "117": 2,
     "118": 1,
     "119": 3,
     "120": 2,
     "121": 2,
     "122": 1,
     "123": 3,
     "124": 1,
     "125": 1,
     "126": 1,
     "127": 1,
     "128": 2,
     "129": 4,
     "130": 1,
     "131": 2,
     "132": 1,
     "133": 2,
     "134": 1,
     "135": 1,
     "136": 3,
     "137": 3,
     "138": 1,
     "140": 2,
     "141": 2,
     "142": 2,
     "143": 1,
     "144": 2,
     "146": 4,
     "147": 2,
     "148": 3,
     "150": 1,
     "152": 2,
     "153": 1,
     "154": 6,
     "156": 2,
     "157": 2,
     "158": 2,
     "160": 2,
     "161": 1,
     "162": 1,
     "164": 2,
     "166": 1,
     "168": 1,
     "169": 1,
     "170": 1,
     "173": 1,
     "174": 1,
     "178": 1,
     "179": 1,
     "182": 1,
     "183": 1,
     "185": 1,
     "186": 1,
     "188": 1,
     "190": 1,
     "191": 2,
     "192": 1,
     "193": 2,
     "195": 1,
     "196": 1,
     "197": 2,
     "198": 2,
     "199": 1,
     "201": 1,
     "203": 2,
     "205": 2,
     "206": 1,
     "207": 2,
     "211": 1,
     "212": 1,
     "213": 1,
     "216": 2,
     "218": 1,
     "225": 1,
     "228": 1,
     "231": 1,
     "233": 1,
     "235": 2,
     "236": 3,
     "238": 2,
     "239": 1,
     "249": 1,
     "251": 1,
     "256": 1,
     "257": 1,
     "261": 1,
     "262": 1,
     "265": 1,
     "268": 1,
     "269": 1,
     "271": 1,
     "279": 1,
     "283": 1,
     "289": 1,
     "292": 1,
     "293": 1,
     "294": 1,
     "295": 1,
     "297": 1,
     "309": 1,
     "314": 1,
     "316": 3,
     "319": 1,
     "322": 2,
     "335": 1,
     "338": 1,
     "348": 2,
     "352": 1,
     "353": 1,
     "354": 1,
     "359": 1,
     "366": 1,
     "369": 1,
     "370": 1,
     "371": 1,
     "372": 1,
     "373": 1,
     "375": 1,
     "376": 1,
     "379": 1,
     "381": 1,
     "382": 2,
     "387": 1,
     "389": 1,
     "392": 1,
     "401": 2,
     "403": 1,
     "414": 1,
     "422": 1,
     "426": 1,
     "445": 1,
     "461": 1,
     "462": 1,
     "466": 1,
     "470": 1,
     "473": 1,
     "474": 1,
     "477": 1,
     "478": 1,
     "486": 1,
     "510": 1,
     "522": 1,
     "525": 1,
     "526": 1,
     "567": 1,
     "576": 1,
     "579": 1,
     "583": 1,
     "617": 1,
     "624": 1,
     "749": 1,
     "772": 1,
     "784": 1,
     "817": 1,
     "819": 1,
     "826": 1,
     "828": 1,
     "920": 1,
     "1040": 1
    },
    "peak_excess_bits_hist": {
     "0": 6374,
     "1": 3132,
     "2": 1786,
     "3": 878,
     "4": 577,
     "5": 385,
     "6": 324,
     "7": 226,
     "8": 210,
     "9": 139,
     "10": 112,
     "11": 92,
     "12": 103,
     "13": 63,
     "14": 61,
     "15": 61,
     "16": 30,
     "17": 27,
     "18": 41,
     "19": 25,
     "20": 29,
     "21": 22,
     "22": 18,
     "23": 7,
     "24": 7,
     "25": 22,
     "26": 11,
     "27": 7,
     "28": 16,
     "29": 6,
     "30": 5,
     "31": 8,
     "32": 17,
     "33": 11,
     "35": 2,
     "36": 2,
     "37": 2,
     "38": 5,
     "39": 2,
     "40": 2,
     "41": 2,
     "42": 3,
     "43": 5,
     "44": 7,
     "45": 1,
     "46": 1,
     "47": 2,
     "56": 1,
     "61": 2,
     "62": 2,
     "64": 1,
     "70": 3,
     "241": 1507
    },
    "sum_delay": 300604.0,
    "n_delay": 3164.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "4": 1,
     "5": 4,
     "6": 12,
     "7": 14,
     "8": 5,
     "9": 2,
     "10": 15,
     "11": 17,
     "12": 19,
     "13": 5,
     "14": 7,
     "15": 31,
     "16": 48,
     "17": 35,
     "18": 28,
     "19": 58,
     "20": 58,
     "21": 35,
     "22": 14,
     "23": 22,
     "24": 39,
     "25": 42,
     "26": 18,
     "27": 37,
     "28": 73,
     "29": 56,
     "30": 28,
     "31": 29,
     "32": 52,
     "33": 51,
     "34": 18,
     "35": 27,
     "36": 46,
     "37": 67,
     "38": 48,
     "39": 29,
     "40": 30,
     "41": 38,
     "42": 51,
     "43": 19,
     "44": 12,
     "45": 36,
     "46": 47,
     "47": 36,
     "48": 28,
     "49": 50,
     "50": 41,
     "51": 37,
     "52": 18,
     "53": 12,
     "54": 15,
     "55": 31,
     "56": 32,
     "57": 32,
     "58": 31,
     "59": 26,
     "60": 28,
     "61": 20,
     "62": 31,
     "63": 16,
     "64": 27,
     "65": 18,
     "66": 17,
     "67": 25,
     "68": 26,
     "69": 24,
     "70": 20,
     "71": 21,
     "72": 15,
     "73": 15,
     "74": 14,
     "75": 8,
     "76": 15,
     "77": 9,
     "78": 18,
     "79": 15,
     "80": 12,
     "81": 8,
     "82": 5,
     "83": 5,
     "84": 9,
     "85": 7,
     "86": 4,
     "87": 11,
     "88": 14,
     "89": 14,
     "90": 7,
     "91": 7,
     "92": 8,
     "93": 6,
     "94": 5,
     "95": 2,
     "96": 11,
     "97": 15,
     "98": 10,
     "99": 5,
     "100": 10,
     "101": 13,
     "102": 3,
     "103": 9,
     "104": 11,
     "105": 13,
     "106": 8,
     "107": 8,
     "108": 4,
     "109": 9,
     "110": 6,
     "111": 2,
     "112": 3,
     "113": 8,
     "114": 4,
     "115": 5,
     "116": 4,
     "117": 7,
     "118": 6,
     "119": 9,
     "120": 9,
     "121": 13,
     "122": 9,
     "123": 4,
     "124": 6,
     "125": 10,
     "126": 12,
     "127": 7,
     "128": 8,
     "129": 9,
     "130": 10,
     "131": 4,
     "132": 6,
     "133": 5,
     "134": 3,
     "135": 2,
     "136": 6,
     "137": 7,
     "138": 5,
     "140": 3,
     "141": 3,
     "142": 5,
     "143": 1,
     "144": 5,
     "145": 8,
     "146": 5,
     "147": 4,
     "148": 8,
     "149": 10,
     "150": 7,
     "151": 1,
     "152": 9,
     "153": 11,
     "154": 6,
     "155": 4,
     "156": 10,
     "157": 11,
     "158": 9,
     "159": 4,
     "160": 2,
     "161": 7,
     "162": 8,
     "163": 3,
     "164": 3,
     "165": 1,
     "166": 7,
     "167": 6,
     "168": 2,
     "169": 1,
     "170": 2,
     "171": 2,
     "172": 1,
     "173": 5,
     "174": 4,
     "175": 1,
     "176": 3,
     "177": 2,
     "178": 5,
     "179": 4,
     "180": 1,
     "181": 4,
     "182": 5,
     "183": 4,
     "184": 6,
     "185": 5,
     "186": 5,
     "187": 2,
     "189": 4,
     "190": 1,
     "191": 3,
     "193": 2,
     "196": 2,
     "198": 1,
     "199": 7,
     "200": 2,
     "203": 2,
     "204": 2,
     "205": 1,
     "206": 2,
     "207": 4,
     "210": 2,
     "211": 3,
     "212": 2,
     "214": 2,
     "215": 4,
     "216": 3,
     "218": 1,
     "219": 1,
     "220": 2,
     "221": 2,
     "222": 2,
     "223": 6,
     "224": 3,
     "225": 2,
     "226": 1,
     "228": 2,
     "229": 1,
     "232": 2,
     "233": 2,
     "234": 1,
     "236": 1,
     "238": 1,
     "239": 1,
     "240": 1,
     "241": 2,
     "242": 1,
     "243": 4,
     "244": 2,
     "245": 2,
     "246": 3,
     "247": 7,
     "248": 1,
     "250": 3,
     "251": 5,
     "252": 4,
     "253": 2,
     "254": 5,
     "255": 12,
     "256": 3,
     "257": 1,
     "259": 3,
     "260": 7,
     "262": 2,
     "263": 5,
     "264": 7,
     "265": 4,
     "266": 2,
     "267": 4,
     "268": 10,
     "269": 2,
     "271": 4,
     "272": 10,
     "273": 4,
     "274": 2,
     "275": 8,
     "276": 7,
     "277": 3,
     "278": 1,
     "279": 4,
     "280": 4,
     "281": 4,
     "282": 3,
     "283": 2,
     "284": 5,
     "285": 1,
     "286": 1,
     "287": 2,
     "289": 2,
     "290": 3,
     "291": 4,
     "292": 4,
     "293": 5,
     "294": 6,
     "295": 5,
     "298": 3,
     "299": 2,
     "300": 4,
     "302": 6,
     "303": 3,
     "304": 1,
     "305": 2,
     "307": 2,
     "311": 1,
     "317": 1,
     "318": 1,
     "320": 1,
     "321": 1,
     "323": 2,
     "324": 1,
     "325": 2,
     "327": 1,
     "328": 1,
     "329": 1,
     "333": 2,
     "342": 1,
     "343": 1,
     "345": 1,
     "347": 1,
     "350": 2,
     "351": 2,
     "353": 1,
     "355": 2,
     "362": 2,
     "370": 1,
     "372": 1,
     "373": 2,
     "376": 1,
     "380": 1,
     "425": 1,
     "437": 1,
     "446": 2,
     "447": 2,
     "449": 1,
     "450": 1,
     "451": 2,
     "454": 1,
     "455": 2,
     "457": 1,
     "458": 1,
     "460": 1,
     "466": 1,
     "468": 1,
     "471": 1,
     "476": 1,
     "479": 1,
     "492": 1,
     "504": 1,
     "512": 1,
     "552": 1,
     "560": 1,
     "597": 1,
     "600": 2,
     "601": 2,
     "620": 1,
     "638": 1,
     "641": 1,
     "642": 2,
     "645": 1,
     "650": 1,
     "691": 1,
     "706": 1,
     "725": 1,
     "731": 1,
     "733": 1,
     "759": 1,
     "767": 1,
     "784": 1,
     "789": 1,
     "791": 2,
     "792": 2,
     "793": 1,
     "800": 1,
     "813": 1,
     "817": 2,
     "818": 2,
     "825": 1,
     "834": 1,
     "869": 1,
     "917": 1,
     "1044": 1,
     "1119": 1,
     "1281": 1,
     "1633": 1
    }
   },
   "max_glide": [
    1680,
    43670
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13831183402853465006",
    "n": 37899
   },
   "has_delay": true,
   "max_delay": [
    1633,
    54006
   ],
   "basins": {
    "0": 5920,
    "escaped": 26848
   },
   "mean_glide_odd_n": 23.25248711059473,
   "mean_glide_odd_steps_odd_n": 14.254883450729794,
   "measured_drift_bits_per_odd_step": -0.10895471535426664
  },
  "17": {
   "k": 17,
   "range": [
    65536,
    131072
   ],
   "next_n": 131072,
   "complete": true,
   "odd": {
    "count": 32768,
    "outcomes": {
     "drop": 27614,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 5154,
     "undecided": 0
    },
    "sum_glide": 669579.0,
    "sum_glide_odd_steps": 410605.0,
    "sum_log2_drop": -42512.40121948817,
    "glide_hist": {
     "2": 5461,
     "3": 5462,
     "4": 4095,
     "5": 853,
     "6": 683,
     "7": 981,
     "8": 880,
     "9": 325,
     "10": 385,
     "11": 540,
     "12": 637,
     "13": 447,
     "14": 218,
     "15": 275,
     "16": 318,
     "17": 180,
     "18": 138,
     "19": 197,
     "20": 251,
     "21": 253,
     "22": 154,
     "23": 139,
     "24": 159,
     "25": 129,
     "26": 97,
     "27": 103,
     "28": 111,
     "29": 81,
     "30": 80,
     "31": 89,
     "32": 112,
     "33": 115,
     "34": 88,
     "35": 74,
     "36": 68,
     "37": 60,
     "38": 52,
     "39": 66,
     "40": 65,
     "41": 72,
     "42": 65,
     "43": 61,
     "44": 54,
     "45": 62,
     "46": 36,
     "47": 46,
     "48": 60,
     "49": 54,
     "50": 66,
     "51": 49,
     "52": 34,
     "53": 43,
     "54": 30,
     "55": 45,
     "56": 36,
     "57": 30,
     "58": 34,
     "59": 24,
     "60": 31,
     "61": 44,
     "62": 44,
     "63": 32,
     "64": 27,
     "65": 30,
     "66": 27,
     "67": 24,
     "68": 28,
     "69": 22,
     "70": 28,
     "71": 30,
     "72": 24,
     "73": 22,
     "74": 23,
     "75": 20,
     "76": 23,
     "77": 16,
     "78": 16,
     "79": 12,
     "80": 16,
     "81": 14,
     "82": 19,
     "83": 26,
     "84": 21,
     "85": 11,
     "86": 19,
     "87": 19,
     "88": 15,
     "89": 17,
     "90": 16,
     "91": 17,
     "92": 21,
     "93": 24,
     "94": 18,
     "95": 16,
     "96": 14,
     "97": 21,
     "98": 13,
     "99": 14,
     "100": 8,
     "101": 13,
     "102": 16,
     "103": 9,
     "104": 12,
     "105": 8,
     "106": 12,
     "107": 14,
     "108": 14,
     "109": 13,
     "110": 4,
     "111": 9,
     "112": 9,
     "113": 10,
     "114": 7,
     "115": 7,
     "116": 13,
     "117": 10,
     "118": 10,
     "119": 13,
     "120": 15,
     "121": 20,
     "122": 10,
     "123": 9,
     "124": 11,
     "125": 14,
     "126": 7,
     "127": 8,
     "128": 13,
     "129": 8,
     "130": 10,
     "131": 12,
     "132": 12,
     "133": 8,
     "134": 13,
     "135": 9,
     "136": 7,
     "137": 10,
     "138": 11,
     "139": 16,
     "140": 9,
     "141": 4,
     "142": 7,
     "143": 6,
     "144": 7,
     "145": 5,
     "146": 5,
     "147": 10,
     "148": 7,
     "149": 11,
     "150": 6,
     "151": 7,
     "152": 9,
     "153": 9,
     "154": 3,
     "155": 6,
     "156": 4,
     "157": 9,
     "158": 6,
     "159": 7,
     "160": 4,
     "161": 7,
     "162": 11,
     "163": 9,
     "164": 6,
     "165": 7,
     "166": 5,
     "167": 3,
     "168": 8,
     "169": 5,
     "170": 7,
     "171": 8,
     "172": 5,
     "173": 4,
     "174": 9,
     "175": 6,
     "176": 3,
     "177": 5,
     "178": 11,
     "179": 7,
     "180": 4,
     "181": 9,
     "182": 5,
     "183": 4,
     "184": 2,
     "185": 7,
     "186": 5,
     "187": 6,
     "188": 6,
     "189": 4,
     "190": 3,
     "191": 5,
     "192": 6,
     "193": 3,
     "194": 3,
     "195": 2,
     "196": 3,
     "197": 5,
     "198": 2,
     "199": 5,
     "200": 7,
     "202": 5,
     "203": 3,
     "204": 1,
     "205": 5,
     "206": 7,
     "207": 3,
     "208": 3,
     "209": 5,
     "210": 5,
     "211": 5,
     "212": 3,
     "213": 5,
     "214": 7,
     "215": 4,
     "216": 2,
     "217": 5,
     "218": 2,
     "219": 4,
     "220": 3,
     "221": 3,
     "222": 4,
     "223": 7,
     "224": 5,
     "225": 1,
     "226": 4,
     "227": 1,
     "228": 3,
     "229": 2,
     "230": 1,
     "231": 5,
     "232": 3,
     "233": 2,
     "234": 2,
     "235": 3,
     "236": 3,
     "237": 2,
     "238": 3,
     "239": 3,
     "240": 2,
     "241": 3,
     "242": 3,
     "243": 4,
     "244": 2,
     "245": 4,
     "246": 4,
     "247": 3,
     "248": 4,
     "249": 2,
     "250": 3,
     "251": 4,
     "252": 4,
     "253": 1,
     "254": 2,
     "255": 2,
     "256": 4,
     "257": 3,
     "258": 1,
     "261": 2,
     "262": 2,
     "265": 1,
     "266": 1,
     "267": 1,
     "268": 1,
     "269": 1,
     "270": 1,
     "271": 3,
     "272": 1,
     "273": 1,
     "274": 3,
     "275": 1,
     "277": 4,
     "278": 1,
     "279": 2,
     "280": 1,
     "281": 1,
     "283": 1,
     "285": 2,
     "286": 1,
     "287": 1,
     "288": 1,
     "289": 4,
     "290": 1,
     "291": 2,
     "292": 1,
     "293": 2,
     "294": 6,
     "295": 1,
     "297": 1,
     "298": 3,
     "299": 2,
     "300": 1,
     "301": 2,
     "302": 1,
     "303": 1,
     "304": 2,
     "305": 1,
     "306": 2,
     "307": 3,
     "308": 1,
     "311": 2,
     "312": 2,
     "313": 3,
     "314": 3,
     "317": 4,
     "319": 1,
     "320": 2,
     "322": 2,
     "323": 2,
     "324": 2,
     "325": 1,
     "326": 4,
     "327": 3,
     "328": 2,
     "329": 2,
     "330": 4,
     "331": 1,
     "332": 1,
     "333": 2,
     "334": 1,
     "335": 2,
     "336": 1,
     "337": 4,
     "338": 3,
     "340": 3,
     "341": 1,
     "342": 1,
     "343": 3,
     "344": 2,
     "345": 1,
     "346": 1,
     "347": 1,
     "348": 2,
     "350": 1,
     "351": 1,
     "352": 3,
     "353": 1,
     "354": 1,
     "358": 1,
     "359": 1,
     "360": 1,
     "361": 1,
     "362": 1,
     "363": 1,
     "364": 2,
     "365": 2,
     "367": 3,
     "368": 2,
     "369": 1,
     "370": 2,
     "372": 1,
     "373": 4,
     "376": 2,
     "377": 1,
     "378": 1,
     "379": 1,
     "381": 1,
     "382": 1,
     "384": 1,
     "385": 3,
     "386": 2,
     "387": 1,
     "388": 1,
     "389": 1,
     "391": 1,
     "392": 1,
     "394": 1,
     "395": 1,
     "398": 1,
     "399": 1,
     "400": 1,
     "401": 1,
     "402": 1,
     "403": 1,
     "405": 1,
     "407": 1,
     "410": 1,
     "412": 1,
     "414": 1,
     "415": 1,
     "417": 2,
     "418": 1,
     "419": 2,
     "420": 1,
     "421": 1,
     "422": 1,
     "423": 1,
     "425": 1,
     "427": 1,
     "429": 1,
     "431": 1,
     "433": 2,
     "435": 2,
     "440": 1,
     "441": 1,
     "442": 1,
     "443": 1,
     "444": 2,
     "446": 2,
     "447": 1,
     "448": 1,
     "449": 1,
     "450": 3,
     "451": 2,
     "453": 1,
     "455": 1,
     "456": 1,
     "457": 1,
     "458": 3,
     "459": 2,
     "460": 1,
     "466": 2,
     "467": 1,
     "468": 2,
     "469": 2,
     "470": 1,
     "471": 3,
     "472": 2,
     "473": 2,
     "474": 3,
     "476": 2,
     "477": 3,
     "482": 1,
     "487": 1,
     "491": 2,
     "492": 1,
     "493": 1,
     "496": 1,
     "497": 1,
     "498": 1,
     "499": 2,
     "500": 1,
     "501": 3,
     "506": 1,
     "507": 1,
     "508": 1,
     "511": 1,
     "518": 1,
     "521": 1,
     "523": 1,
     "524": 1,
     "525": 2,
     "526": 1,
     "528": 2,
     "531": 1,
     "533": 1,
     "534": 1,
     "535": 1,
     "536": 1,
     "541": 1,
     "543": 1,
     "544": 2,
     "547": 2,
     "549": 1,
     "553": 1,
     "554": 1,
     "560": 1,
     "563": 1,
     "564": 1,
     "566": 1,
     "570": 1,
     "571": 1,
     "572": 1,
     "579": 1,
     "582": 1,
     "584": 1,
     "587": 1,
     "588": 1,
     "600": 3,
     "604": 2,
     "605": 2,
     "608": 2,
     "609": 1,
     "613": 1,
     "614": 1,
     "617": 2,
     "621": 1,
     "622": 1,
     "623": 1,
     "624": 1,
     "625": 1,
     "627": 1,
     "636": 1,
     "637": 1,
     "640": 1,
     "645": 1,
     "652": 1,
     "663": 1,
     "669": 1,
     "670": 1,
     "672": 1,
     "674": 1,
     "687": 1,
     "691": 1,
     "697": 1,
     "699": 1,
     "700": 1,
     "702": 1,
     "731": 1,
     "732": 2,
     "736": 1,
     "740": 1,
     "742": 1,
     "745": 1,
     "747": 1,
     "758": 1,
     "763": 1,
     "765": 2,
     "766": 1,
     "770": 1,
     "771": 2,
     "773": 1,
     "775": 1,
     "793": 1,
     "796": 1,
     "804": 1,
     "818": 1,
     "827": 1,
     "839": 1,
     "848": 1,
     "861": 1,
     "865": 1,
     "870": 1,
     "874": 1,
     "875": 1,
     "880": 1,
     "881": 1,
     "883": 1,
     "893": 1,
     "898": 1,
     "900": 1,
     "927": 1,
     "932": 1,
     "936": 1,
     "937": 1,
     "941": 1,
     "949": 1,
     "956": 1,
     "959": 1,
     "968": 1,
     "975": 1,
     "1007": 1,
     "1015": 1,
     "1058": 1,
     "1062": 1,
     "1146": 1,
     "1157": 1,
     "1161": 1,
     "1165": 1,
     "1166": 1,
     "1170": 1,
     "1173": 1,
     "1208": 1,
     "1220": 1,
     "1221": 1,
     "1223": 1,
     "1242": 1,
     "1283": 2,
     "1284": 1,
     "1288": 1,
     "1297": 1,
     "1502": 1,
     "1578": 1,
     "1582": 1,
     "2048": 1,
     "2049": 3
    },
    "glide_odd_steps_hist": {
     "1": 8192,
     "2": 5632,
     "3": 2304,
     "4": 1384,
     "5": 1046,
     "6": 778,
     "7": 788,
     "8": 655,
     "9": 473,
     "10": 370,
     "11": 329,
     "12": 340,
     "13": 302,
     "14": 280,
     "15": 213,
     "16": 201,
     "17": 174,
     "18": 150,
     "19": 155,
     "20": 160,
     "21": 125,
     "22": 117,
     "23": 96,
     "24": 128,
     "25": 97,
     "26": 94,
     "27": 80,
     "28": 82,
     "29": 88,
     "30": 85,
     "31": 88,
     "32": 67,
     "33": 57,
     "34": 65,
     "35": 54,
     "36": 70,
     "37": 55,
     "38": 62,
     "39": 59,
     "40": 38,
     "41": 44,
     "42": 34,
     "43": 33,
     "44": 48,
     "45": 34,
     "46": 31,
     "47": 24,
     "48": 36,
     "49": 37,
     "50": 32,
     "51": 29,
     "52": 29,
     "53": 34,
     "54": 20,
     "55": 32,
     "56": 14,
     "57": 39,
     "58": 26,
     "59": 23,
     "60": 20,
     "61": 20,
     "62": 27,
     "63": 17,
     "64": 20,
     "65": 25,
     "66": 19,
     "67": 23,
     "68": 21,
     "69": 17,
     "70": 17,
     "71": 20,
     "72": 19,
     "73": 14,
     "74": 22,
     "75": 20,
     "76": 16,
     "77": 13,
     "78": 18,
     "79": 16,
     "80": 14,
     "81": 16,
     "82": 13,
     "83": 15,
     "84": 20,
     "85": 13,
     "86": 12,
     "87": 18,
     "88": 7,
     "89": 15,
     "90": 10,
     "91": 16,
     "92": 13,
     "93": 14,
     "94": 13,
     "95": 8,
     "96": 7,
     "97": 17,
     "98": 13,
     "99": 9,
     "100": 4,
     "101": 11,
     "102": 11,
     "103": 10,
     "104": 14,
     "105": 11,
     "106": 11,
     "107": 17,
     "108": 6,
     "109": 10,
     "110": 12,
     "111": 10,
     "112": 8,
     "113": 6,
     "114": 11,
     "115": 12,
     "116": 9,
     "117": 7,
     "118": 5,
     "119": 5,
     "120": 3,
     "121": 5,
     "122": 7,
     "123": 9,
     "124": 4,
     "125": 7,
     "126": 3,
     "127": 5,
     "128": 3,
     "129": 7,
     "130": 7,
     "131": 5,
     "132": 6,
     "133": 6,
     "134": 12,
     "135": 7,
     "136": 6,
     "137": 5,
     "138": 6,
     "139": 3,
     "140": 4,
     "141": 7,
     "142": 2,
     "143": 4,
     "144": 4,
     "145": 5,
     "146": 3,
     "147": 5,
     "148": 3,
     "149": 4,
     "150": 5,
     "151": 2,
     "152": 5,
     "153": 10,
     "154": 5,
     "155": 3,
     "156": 5,
     "157": 5,
     "158": 3,
     "159": 5,
     "160": 3,
     "161": 1,
     "162": 1,
     "164": 4,
     "165": 2,
     "166": 2,
     "167": 2,
     "168": 3,
     "169": 1,
     "170": 2,
     "171": 1,
     "172": 1,
     "173": 4,
     "174": 1,
     "175": 2,
     "176": 5,
     "177": 3,
     "178": 6,
     "179": 1,
     "180": 2,
     "181": 4,
     "182": 1,
     "183": 1,
     "184": 1,
     "185": 5,
     "186": 2,
     "187": 5,
     "188": 4,
     "189": 2,
     "190": 2,
     "191": 3,
     "192": 4,
     "193": 1,
     "194": 4,
     "195": 1,
     "196": 4,
     "197": 5,
     "198": 6,
     "199": 1,
     "200": 2,
     "201": 3,
     "202": 4,
     "203": 3,
     "204": 1,
     "205": 2,
     "206": 2,
     "207": 5,
     "208": 1,
     "209": 2,
     "210": 3,
     "211": 2,
     "213": 3,
     "214": 2,
     "215": 1,
     "216": 2,
     "217": 3,
     "218": 3,
     "220": 1,
     "221": 3,
     "222": 1,
     "223": 1,
     "224": 1,
     "225": 3,
     "226": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "231": 1,
     "232": 3,
     "233": 6,
     "234": 5,
     "235": 3,
     "236": 2,
     "237": 1,
     "238": 2,
     "239": 2,
     "240": 3,
     "241": 1,
     "242": 2,
     "243": 3,
     "244": 3,
     "245": 1,
     "246": 1,
     "247": 1,
     "250": 1,
     "251": 1,
     "252": 3,
     "253": 2,
     "254": 1,
     "255": 3,
     "256": 1,
     "257": 2,
     "258": 1,
     "259": 1,
     "261": 2,
     "262": 1,
     "264": 1,
     "265": 2,
     "266": 2,
     "267": 1,
     "269": 2,
     "270": 2,
     "272": 1,
     "275": 3,
     "278": 4,
     "279": 1,
     "282": 2,
     "283": 3,
     "285": 2,
     "286": 4,
     "287": 1,
     "288": 1,
     "289": 4,
     "290": 4,
     "291": 4,
     "292": 1,
     "293": 1,
     "294": 2,
     "295": 5,
     "296": 2,
     "297": 1,
     "299": 1,
     "302": 2,
     "303": 1,
     "304": 2,
     "307": 1,
     "309": 2,
     "310": 1,
     "311": 1,
     "314": 2,
     "315": 2,
     "316": 1,
     "317": 2,
     "318": 2,
     "319": 3,
     "320": 1,
     "322": 1,
     "323": 1,
     "324": 1,
     "330": 1,
     "333": 2,
     "334": 1,
     "335": 2,
     "336": 2,
     "337": 2,
     "338": 2,
     "339": 2,
     "340": 1,
     "343": 1,
     "344": 1,
     "347": 1,
     "348": 2,
     "352": 1,
     "355": 1,
     "356": 1,
     "366": 2,
     "368": 1,
     "369": 2,
     "371": 1,
     "372": 1,
     "373": 1,
     "375": 3,
     "376": 2,
     "378": 2,
     "379": 3,
     "380": 1,
     "382": 1,
     "384": 1,
     "390": 2,
     "392": 2,
     "393": 1,
     "397": 1,
     "400": 1,
     "401": 1,
     "411": 1,
     "416": 1,
     "417": 1,
     "419": 1,
     "420": 1,
     "422": 1,
     "424": 1,
     "428": 1,
     "429": 1,
     "438": 1,
     "442": 1,
     "443": 1,
     "445": 1,
     "448": 1,
     "453": 1,
     "461": 2,
     "462": 1,
     "465": 1,
     "467": 1,
     "472": 1,
     "473": 1,
     "474": 2,
     "478": 1,
     "482": 1,
     "483": 1,
     "486": 2,
     "492": 1,
     "500": 1,
     "508": 1,
     "519": 1,
     "523": 1,
     "524": 1,
     "525": 1,
     "543": 1,
     "545": 1,
     "546": 1,
     "547": 1,
     "552": 2,
     "562": 1,
     "563": 1,
     "566": 1,
     "567": 1,
     "576": 1,
     "580": 1,
     "583": 1,
     "585": 1,
     "586": 1,
     "587": 1,
     "592": 1,
     "593": 1,
     "600": 1,
     "601": 1,
     "615": 1,
     "618": 1,
     "624": 1,
     "650": 1,
     "652": 1,
     "702": 1,
     "707": 1,
     "727": 1,
     "730": 1,
     "731": 1,
     "734": 1,
     "749": 1,
     "765": 1,
     "766": 1,
     "771": 1,
     "780": 1,
     "793": 1,
     "817": 3,
     "820": 1,
     "826": 1,
     "920": 1,
     "992": 1,
     "994": 1,
     "1278": 1,
     "1450": 1,
     "1451": 1,
     "1453": 1
    },
    "peak_excess_bits_hist": {
     "0": 1818,
     "1": 8651,
     "2": 5770,
     "3": 2876,
     "4": 1799,
     "5": 1346,
     "6": 918,
     "7": 775,
     "8": 568,
     "9": 475,
     "10": 334,
     "11": 394,
     "12": 218,
     "13": 174,
     "14": 239,
     "15": 146,
     "16": 102,
     "17": 135,
     "18": 89,
     "19": 85,
     "20": 80,
     "21": 72,
     "22": 49,
     "23": 36,
     "24": 61,
     "25": 38,
     "26": 37,
     "27": 55,
     "28": 27,
     "29": 13,
     "30": 28,
     "31": 36,
     "32": 26,
     "33": 12,
     "34": 14,
     "35": 9,
     "36": 2,
     "37": 14,
     "38": 5,
     "39": 10,
     "40": 2,
     "41": 7,
     "42": 12,
     "43": 13,
     "44": 2,
     "45": 5,
     "46": 5,
     "47": 2,
     "48": 2,
     "53": 2,
     "55": 1,
     "56": 1,
     "57": 1,
     "58": 2,
     "60": 2,
     "61": 3,
     "63": 10,
     "67": 2,
     "69": 4,
     "240": 5154
    },
    "sum_delay": 641164.0,
    "n_delay": 4960.0,
    "delay_hist": {
     "3": 1,
     "7": 1,
     "8": 9,
     "9": 7,
     "10": 2,
     "11": 4,
     "12": 14,
     "13": 21,
     "14": 18,
     "15": 7,
     "16": 2,
     "17": 17,
     "18": 27,
     "19": 9,
     "20": 11,
     "21": 34,
     "22": 53,
     "23": 36,
     "24": 30,
     "25": 37,
     "26": 61,
     "27": 47,
     "28": 22,
     "29": 30,
     "30": 52,
     "31": 55,
     "32": 46,
     "33": 41,
     "34": 81,
     "35": 68,
     "36": 41,
     "37": 28,
     "38": 37,
     "39": 64,
     "40": 55,
     "41": 49,
     "42": 44,
     "43": 70,
     "44": 74,
     "45": 42,
     "46": 38,
     "47": 42,
     "48": 57,
     "49": 35,
     "50": 24,
     "51": 41,
     "52": 50,
     "53": 58,
     "54": 47,
     "55": 47,
     "56": 55,
     "57": 41,
     "58": 35,
     "59": 29,
     "60": 39,
     "61": 43,
     "62": 46,
     "63": 53,
     "64": 50,
     "65": 38,
     "66": 41,
     "67": 24,
     "68": 28,
     "69": 20,
     "70": 40,
     "71": 29,
     "72": 37,
     "73": 25,
     "74": 23,
     "75": 25,
     "76": 24,
     "77": 25,
     "78": 20,
     "79": 20,
     "80": 23,
     "81": 30,
     "82": 33,
     "83": 37,
     "84": 24,
     "85": 24,
     "86": 26,
     "87": 23,
     "88": 21,
     "89": 13,
     "90": 20,
     "91": 22,
     "92": 21,
     "93": 17,
     "94": 18,
     "95": 23,
     "96": 15,
     "97": 12,
     "98": 19,
     "99": 24,
     "100": 21,
     "101": 13,
     "102": 16,
     "103": 23,
     "104": 17,
     "105": 14,
     "106": 18,
     "107": 13,
     "108": 12,
     "109": 14,
     "110": 17,
     "111": 19,
     "112": 14,
     "113": 20,
     "114": 13,
     "115": 16,
     "116": 10,
     "117": 5,
     "118": 15,
     "119": 13,
     "120": 7,
     "121": 12,
     "122": 17,
     "123": 17,
     "124": 14,
     "125": 8,
     "126": 14,
     "127": 15,
     "128": 12,
     "129": 8,
     "130": 14,
     "131": 14,
     "132": 13,
     "133": 10,
     "134": 13,
     "135": 12,
     "136": 15,
     "137": 7,
     "138": 6,
     "139": 11,
     "140": 14,
     "141": 12,
     "142": 3,
     "143": 15,
     "144": 11,
     "145": 7,
     "146": 10,
     "147": 12,
     "148": 8,
     "149": 3,
     "150": 8,
     "151": 18,
     "152": 11,
     "153": 7,
     "154": 5,
     "155": 9,
     "156": 10,
     "157": 7,
     "158": 9,
     "159": 9,
     "160": 20,
     "161": 17,
     "162": 5,
     "163": 7,
     "164": 12,
     "165": 15,
     "166": 11,
     "167": 6,
     "168": 7,
     "169": 13,
     "170": 7,
     "171": 4,
     "172": 5,
     "173": 6,
     "174": 5,
     "175": 3,
     "176": 6,
     "177": 5,
     "178": 6,
     "179": 4,
     "180": 12,
     "181": 5,
     "182": 8,
     "183": 16,
     "184": 10,
     "185": 7,
     "186": 5,
     "187": 7,
     "188": 12,
     "189": 9,
     "190": 4,
     "191": 9,
     "192": 7,
     "193": 7,
     "194": 3,
     "195": 1,
     "196": 5,
     "197": 6,
     "198": 6,
     "199": 2,
     "200": 3,
     "201": 7,
     "202": 4,
     "203": 2,
     "204": 1,
     "205": 4,
     "206": 5,
     "208": 2,
     "209": 5,
     "210": 7,
     "212": 3,
     "213": 5,
     "214": 4,
     "215": 1,
     "216": 6,
     "217": 7,
     "218": 6,
     "219": 3,
     "220": 3,
     "221": 7,
     "222": 7,
     "223": 2,
     "224": 2,
     "225": 4,
     "226": 4,
     "227": 6,
     "228": 4,
     "229": 2,
     "230": 3,
     "231": 3,
     "232": 2,
     "233": 1,
     "234": 3,
     "235": 6,
     "236": 5,
     "237": 2,
     "238": 4,
     "239": 3,
     "240": 3,
     "241": 3,
     "242": 2,
     "243": 3,
     "244": 3,
     "245": 5,
     "246": 1,
     "247": 6,
     "248": 4,
     "249": 7,
     "250": 5,
     "251": 2,
     "252": 2,
     "253": 5,
     "254": 5,
     "255": 1,
     "256": 3,
     "257": 8,
     "258": 11,
     "259": 5,
     "260": 6,
     "261": 13,
     "262": 11,
     "263": 4,
     "264": 5,
     "265": 9,
     "266": 11,
     "267": 8,
     "268": 3,
     "269": 10,
     "270": 16,
     "271": 10,
     "272": 2,
     "273": 5,
     "274": 9,
     "275": 4,
     "276": 3,
     "277": 7,
     "278": 13,
     "279": 5,
     "280": 5,
     "281": 2,
     "282": 4,
     "283": 6,
     "284": 4,
     "285": 2,
     "286": 7,
     "287": 6,
     "288": 9,
     "289": 8,
     "290": 7,
     "291": 7,
     "292": 8,
     "293": 7,
     "294": 2,
     "295": 3,
     "296": 5,
     "297": 10,
     "298": 2,
     "299": 2,
     "300": 3,
     "301": 7,
     "302": 1,
     "303": 1,
     "304": 1,
     "305": 5,
     "306": 4,
     "307": 5,
     "308": 2,
     "309": 6,
     "310": 8,
     "311": 5,
     "312": 1,
     "313": 3,
     "314": 5,
     "315": 5,
     "316": 2,
     "317": 4,
     "318": 4,
     "319": 5,
     "320": 2,
     "322": 2,
     "323": 3,
     "325": 1,
     "326": 3,
     "327": 3,
     "328": 1,
     "329": 2,
     "331": 3,
     "332": 1,
     "333": 2,
     "334": 1,
     "335": 3,
     "336": 1,
     "338": 1,
     "339": 4,
     "340": 2,
     "343": 1,
     "344": 3,
     "345": 2,
     "346": 1,
     "347": 1,
     "348": 4,
     "349": 3,
     "350": 1,
     "352": 1,
     "353": 4,
     "354": 2,
     "355": 1,
     "357": 3,
     "358": 2,
     "359": 3,
     "361": 2,
     "363": 1,
     "365": 2,
     "366": 1,
     "367": 1,
     "368": 1,
     "369": 2,
     "371": 1,
     "372": 1,
     "374": 1,
     "375": 2,
     "377": 1,
     "378": 1,
     "382": 1,
     "383": 1,
     "384": 1,
     "387": 2,
     "389": 1,
     "393": 1,
     "398": 1,
     "415": 1,
     "423": 2,
     "424": 1,
     "428": 1,
     "433": 1,
     "435": 1,
     "436": 3,
     "439": 1,
     "440": 1,
     "441": 2,
     "442": 1,
     "443": 1,
     "445": 2,
     "448": 1,
     "449": 1,
     "450": 1,
     "451": 1,
     "452": 1,
     "453": 3,
     "456": 1,
     "457": 3,
     "458": 1,
     "459": 1,
     "460": 2,
     "461": 3,
     "463": 1,
     "464": 2,
     "465": 3,
     "466": 2,
     "468": 1,
     "470": 3,
     "471": 1,
     "473": 2,
     "474": 1,
     "475": 1,
     "477": 1,
     "479": 1,
     "481": 1,
     "483": 1,
     "491": 1,
     "492": 1,
     "493": 1,
     "494": 1,
     "497": 1,
     "498": 1,
     "502": 2,
     "503": 1,
     "511": 1,
     "515": 2,
     "516": 2,
     "517": 1,
     "518": 2,
     "520": 2,
     "521": 1,
     "524": 1,
     "528": 1,
     "550": 1,
     "551": 1,
     "557": 1,
     "559": 1,
     "561": 1,
     "562": 2,
     "569": 1,
     "570": 1,
     "582": 1,
     "591": 1,
     "594": 1,
     "599": 1,
     "602": 1,
     "604": 1,
     "608": 1,
     "616": 1,
     "618": 1,
     "619": 1,
     "622": 1,
     "635": 1,
     "636": 1,
     "640": 1,
     "643": 1,
     "644": 2,
     "645": 2,
     "648": 1,
     "649": 1,
     "673": 1,
     "685": 1,
     "689": 1,
     "690": 1,
     "704": 1,
     "705": 1,
     "708": 1,
     "709": 1,
     "713": 1,
     "717": 1,
     "723": 1,
     "724": 1,
     "726": 1,
     "727": 2,
     "728": 1,
     "729": 1,
     "730": 1,
     "732": 1,
     "736": 1,
     "739": 1,
     "743": 1,
     "744": 1,
     "745": 1,
     "746": 1,
     "748": 1,
     "749": 2,
     "750": 1,
     "754": 1,
     "758": 1,
     "761": 1,
     "765": 1,
     "766": 1,
     "778": 1,
     "782": 1,
     "783": 1,
     "785": 1,
     "786": 1,
     "787": 1,
     "790": 1,
     "791": 1,
     "792": 1,
     "793": 1,
     "794": 1,
     "795": 1,
     "798": 1,
     "799": 1,
     "803": 1,
     "811": 1,
     "812": 1,
     "815": 2,
     "816": 2,
     "819": 1,
     "820": 1,
     "821": 1,
     "823": 1,
     "824": 1,
     "827": 1,
     "828": 1,
     "831": 1,
     "833": 1,
     "867": 1,
     "871": 1,
     "872": 1,
     "875": 1,
     "880": 1,
     "884": 1,
     "905": 1,
     "906": 1,
     "911": 1,
     "912": 1,
     "914": 1,
     "915": 1,
     "916": 1,
     "920": 2,
     "923": 2,
     "924": 3,
     "928": 1,
     "944": 1,
     "945": 1,
     "973": 1,
     "978": 1,
     "982": 1,
     "1025": 1,
     "1026": 1,
     "1034": 1,
     "1042": 1,
     "1043": 1,
     "1045": 1,
     "1046": 1,
     "1047": 1,
     "1060": 1,
     "1117": 1,
     "1118": 1,
     "1121": 1,
     "1150": 1,
     "1151": 1,
     "1153": 1,
     "1267": 1,
     "1270": 1,
     "1271": 1,
     "1279": 1,
     "1280": 1,
     "1631": 1,
     "1632": 1,
     "1635": 1
    }
   },
   "even": {
    "count": 32768,
    "outcomes": {
     "drop": 29440,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 3328,
     "undecided": 0
    },
    "sum_glide": 403725.0,
    "sum_glide_odd_steps": 226088.0,
    "sum_log2_drop": -58722.09504042122,
    "glide_hist": {
     "1": 10923,
     "2": 5461,
     "3": 2731,
     "4": 2731,
     "5": 511,
     "6": 427,
     "7": 599,
     "8": 537,
     "9": 201,
     "10": 238,
     "11": 330,
     "12": 384,
     "13": 269,
     "14": 120,
     "15": 173,
     "16": 200,
     "17": 118,
     "18": 90,
     "19": 131,
     "20": 160,
     "21": 175,
     "22": 87,
     "23": 65,
     "24": 106,
     "25": 78,
     "26": 60,
     "27": 58,
     "28": 64,
     "29": 55,
     "30": 37,
     "31": 57,
     "32": 74,
     "33": 54,
     "34": 68,
     "35": 48,
     "36": 45,
     "37": 33,
     "38": 38,
     "39": 39,
     "40": 49,
     "41": 39,
     "42": 49,
     "43": 30,
     "44": 28,
     "45": 32,
     "46": 35,
     "47": 29,
     "48": 22,
     "49": 36,
     "50": 45,
     "51": 32,
     "52": 22,
     "53": 26,
     "54": 21,
     "55": 14,
     "56": 22,
     "57": 18,
     "58": 19,
     "59": 20,
     "60": 21,
     "61": 24,
     "62": 14,
     "63": 19,
     "64": 12,
     "65": 9,
     "66": 19,
     "67": 14,
     "68": 13,
     "69": 11,
     "70": 18,
     "71": 15,
     "72": 14,
     "73": 9,
     "74": 7,
     "75": 18,
     "76": 9,
     "77": 10,
     "78": 8,
     "79": 17,
     "80": 12,
     "81": 19,
     "82": 9,
     "83": 10,
     "84": 10,
     "85": 12,
     "86": 7,
     "87": 10,
     "88": 12,
     "89": 13,
     "90": 11,
     "91": 12,
     "92": 11,
     "93": 11,
     "94": 8,
     "95": 7,
     "96": 8,
     "97": 5,
     "98": 12,
     "99": 11,
     "100": 7,
     "101": 7,
     "102": 4,
     "103": 8,
     "104": 3,
     "105": 10,
     "106": 6,
     "107": 7,
     "108": 5,
     "109": 5,
     "110": 4,
     "111": 10,
     "112": 10,
     "113": 9,
     "114": 5,
     "115": 5,
     "116": 8,
     "117": 4,
     "118": 5,
     "119": 6,
     "120": 9,
     "121": 8,
     "122": 5,
     "123": 2,
     "124": 5,
     "125": 1,
     "126": 7,
     "127": 4,
     "128": 5,
     "129": 3,
     "130": 5,
     "131": 2,
     "132": 7,
     "133": 6,
     "134": 7,
     "135": 1,
     "136": 1,
     "137": 6,
     "138": 3,
     "139": 6,
     "140": 6,
     "141": 8,
     "142": 1,
     "143": 8,
     "144": 3,
     "145": 4,
     "146": 2,
     "147": 2,
     "148": 3,
     "149": 5,
     "150": 4,
     "151": 4,
     "152": 5,
     "153": 2,
     "154": 3,
     "155": 6,
     "156": 6,
     "157": 1,
     "158": 5,
     "159": 3,
     "160": 5,
     "161": 3,
     "162": 7,
     "163": 5,
     "164": 8,
     "165": 1,
     "166": 4,
     "167": 4,
     "168": 4,
     "169": 5,
     "170": 4,
     "171": 6,
     "172": 1,
     "173": 5,
     "174": 2,
     "175": 1,
     "176": 3,
     "177": 2,
     "178": 5,
     "179": 2,
     "180": 1,
     "181": 3,
     "182": 2,
     "183": 5,
     "184": 2,
     "186": 4,
     "187": 3,
     "189": 2,
     "190": 2,
     "191": 5,
     "192": 6,
     "193": 3,
     "194": 5,
     "195": 3,
     "196": 3,
     "197": 2,
     "198": 2,
     "199": 6,
     "201": 7,
     "202": 1,
     "203": 2,
     "204": 2,
     "205": 1,
     "206": 4,
     "207": 2,
     "208": 3,
     "209": 4,
     "210": 1,
     "211": 3,
     "212": 2,
     "213": 1,
     "215": 2,
     "216": 3,
     "218": 3,
     "219": 3,
     "220": 1,
     "221": 3,
     "222": 2,
     "223": 1,
     "224": 3,
     "225": 2,
     "226": 1,
     "227": 1,
     "228": 1,
     "229": 1,
     "230": 4,
     "231": 3,
     "232": 1,
     "233": 1,
     "234": 1,
     "236": 1,
     "237": 1,
     "240": 2,
     "242": 1,
     "243": 2,
     "244": 1,
     "245": 1,
     "247": 1,
     "248": 5,
     "249": 1,
     "251": 1,
     "252": 2,
     "253": 2,
     "254": 1,
     "255": 1,
     "257": 2,
     "262": 1,
     "264": 3,
     "268": 2,
     "269": 2,
     "270": 2,
     "274": 1,
     "276": 4,
     "277": 1,
     "278": 2,
     "279": 2,
     "280": 1,
     "282": 1,
     "284": 1,
     "286": 1,
     "287": 1,
     "290": 2,
     "292": 4,
     "294": 1,
     "295": 1,
     "296": 1,
     "299": 3,
     "301": 1,
     "302": 2,
     "303": 1,
     "304": 3,
     "305": 4,
     "308": 1,
     "309": 2,
     "311": 1,
     "312": 1,
     "313": 2,
     "314": 1,
     "315": 1,
     "317": 1,
     "318": 2,
     "320": 1,
     "321": 2,
     "323": 1,
     "325": 2,
     "326": 1,
     "328": 1,
     "330": 2,
     "331": 1,
     "332": 1,
     "334": 2,
     "336": 1,
     "337": 2,
     "342": 1,
     "344": 1,
     "345": 1,
     "353": 1,
     "355": 1,
     "357": 1,
     "361": 1,
     "362": 1,
     "363": 1,
     "365": 1,
     "367": 1,
     "368": 1,
     "369": 3,
     "371": 1,
     "373": 3,
     "374": 1,
     "375": 1,
     "376": 2,
     "377": 1,
     "378": 1,
     "379": 1,
     "382": 1,
     "384": 1,
     "385": 1,
     "387": 1,
     "388": 2,
     "389": 1,
     "390": 3,
     "391": 1,
     "394": 1,
     "397": 2,
     "399": 1,
     "402": 1,
     "403": 1,
     "404": 2,
     "407": 1,
     "410": 1,
     "411": 2,
     "416": 1,
     "417": 1,
     "422": 1,
     "426": 1,
     "427": 1,
     "434": 1,
     "441": 1,
     "443": 2,
     "446": 1,
     "447": 1,
     "448": 1,
     "451": 2,
     "452": 1,
     "454": 1,
     "457": 1,
     "461": 1,
     "465": 1,
     "467": 1,
     "470": 1,
     "475": 1,
     "476": 1,
     "478": 2,
     "479": 1,
     "483": 1,
     "486": 1,
     "489": 1,
     "492": 1,
     "494": 2,
     "500": 1,
     "503": 1,
     "504": 1,
     "505": 1,
     "507": 2,
     "510": 1,
     "512": 3,
     "517": 1,
     "522": 1,
     "527": 2,
     "528": 2,
     "532": 1,
     "540": 1,
     "545": 1,
     "548": 1,
     "552": 1,
     "564": 1,
     "567": 1,
     "568": 1,
     "574": 1,
     "581": 2,
     "583": 1,
     "588": 1,
     "593": 1,
     "597": 1,
     "598": 2,
     "599": 1,
     "604": 1,
     "609": 1,
     "618": 1,
     "620": 1,
     "628": 2,
     "632": 1,
     "635": 1,
     "641": 1,
     "642": 1,
     "658": 1,
     "662": 1,
     "673": 1,
     "676": 1,
     "692": 1,
     "694": 1,
     "698": 1,
     "733": 1,
     "739": 1,
     "741": 1,
     "744": 1,
     "749": 1,
     "755": 1,
     "760": 1,
     "762": 1,
     "777": 1,
     "792": 1,
     "795": 1,
     "796": 1,
     "815": 1,
     "817": 1,
     "843": 2,
     "847": 1,
     "879": 1,
     "887": 1,
     "892": 1,
     "947": 1,
     "950": 1,
     "954": 1,
     "963": 1,
     "1010": 1,
     "1012": 1,
     "1016": 1,
     "1022": 1,
     "1156": 1,
     "1158": 1,
     "1165": 1,
     "1174": 1,
     "1201": 1,
     "1216": 1,
     "1225": 1,
     "1253": 1,
     "1317": 1,
     "1501": 1,
     "1579": 1,
     "1583": 1,
     "1610": 1,
     "1640": 1,
     "1675": 1,
     "1679": 1
    },
    "glide_odd_steps_hist": {
     "0": 16384,
     "1": 4096,
     "2": 1792,
     "3": 864,
     "4": 732,
     "5": 484,
     "6": 479,
     "7": 432,
     "8": 302,
     "9": 255,
     "10": 222,
     "11": 192,
     "12": 216,
     "13": 172,
     "14": 148,
     "15": 124,
     "16": 114,
     "17": 92,
     "18": 83,
     "19": 78,
     "20": 95,
     "21": 71,
     "22": 69,
     "23": 80,
     "24": 70,
     "25": 50,
     "26": 55,
     "27": 47,
     "28": 55,
     "29": 48,
     "30": 53,
     "31": 44,
     "32": 41,
     "33": 31,
     "34": 32,
     "35": 41,
     "36": 30,
     "37": 27,
     "38": 28,
     "39": 23,
     "40": 28,
     "41": 18,
     "42": 27,
     "43": 20,
     "44": 23,
     "45": 15,
     "46": 14,
     "47": 18,
     "48": 23,
     "49": 18,
     "50": 26,
     "51": 19,
     "52": 17,
     "53": 14,
     "54": 17,
     "55": 14,
     "56": 15,
     "57": 23,
     "58": 14,
     "59": 17,
     "60": 9,
     "61": 11,
     "62": 18,
     "63": 11,
     "64": 10,
     "65": 10,
     "66": 13,
     "67": 15,
     "68": 12,
     "69": 9,
     "70": 10,
     "71": 7,
     "72": 9,
     "73": 8,
     "74": 11,
     "75": 12,
     "76": 5,
     "77": 8,
     "78": 7,
     "79": 6,
     "80": 12,
     "81": 6,
     "82": 2,
     "83": 8,
     "84": 4,
     "85": 8,
     "86": 7,
     "87": 14,
     "88": 9,
     "89": 8,
     "90": 5,
     "91": 5,
     "92": 5,
     "93": 3,
     "94": 7,
     "95": 4,
     "96": 7,
     "97": 4,
     "98": 4,
     "99": 5,
     "100": 9,
     "101": 4,
     "102": 11,
     "103": 9,
     "104": 10,
     "105": 8,
     "106": 3,
     "107": 9,
     "108": 1,
     "109": 7,
     "110": 3,
     "111": 4,
     "112": 4,
     "113": 4,
     "114": 3,
     "115": 4,
     "116": 6,
     "117": 8,
     "118": 2,
     "119": 1,
     "120": 6,
     "121": 6,
     "122": 4,
     "123": 4,
     "124": 5,
     "125": 3,
     "126": 8,
     "127": 2,
     "128": 1,
     "129": 2,
     "130": 3,
     "131": 3,
     "132": 5,
     "133": 4,
     "134": 3,
     "135": 4,
     "136": 2,
     "137": 6,
     "138": 2,
     "139": 2,
     "140": 4,
     "141": 3,
     "142": 2,
     "143": 2,
     "144": 4,
     "145": 2,
     "146": 1,
     "147": 2,
     "148": 2,
     "151": 3,
     "152": 1,
     "153": 3,
     "154": 2,
     "155": 2,
     "156": 2,
     "158": 3,
     "159": 2,
     "160": 3,
     "161": 1,
     "163": 1,
     "164": 3,
     "165": 1,
     "166": 1,
     "167": 2,
     "168": 1,
     "169": 1,
     "170": 2,
     "171": 1,
     "172": 3,
     "173": 1,
     "174": 2,
     "175": 1,
     "176": 2,
     "177": 2,
     "178": 4,
     "180": 2,
     "181": 3,
     "182": 2,
     "183": 1,
     "184": 1,
     "185": 1,
     "186": 1,
     "187": 1,
     "188": 2,
     "189": 3,
     "190": 2,
     "191": 1,
     "192": 1,
     "193": 1,
     "194": 5,
     "195": 2,
     "196": 2,
     "197": 2,
     "198": 2,
     "199": 1,
     "201": 2,
     "202": 1,
     "203": 1,
     "204": 1,
     "205": 1,
     "206": 3,
     "211": 1,
     "212": 2,
     "213": 2,
     "217": 1,
     "218": 2,
     "219": 2,
     "223": 1,
     "224": 1,
     "225": 1,
     "228": 3,
     "229": 2,
     "233": 1,
     "234": 1,
     "235": 1,
     "236": 4,
     "237": 4,
     "238": 5,
     "239": 1,
     "240": 1,
     "242": 3,
     "243": 1,
     "244": 1,
     "245": 2,
     "246": 1,
     "247": 2,
     "248": 1,
     "251": 2,
     "254": 1,
     "259": 1,
     "260": 2,
     "261": 3,
     "263": 1,
     "264": 1,
     "266": 1,
     "267": 1,
     "271": 1,
     "274": 1,
     "275": 3,
     "279": 1,
     "280": 1,
     "284": 1,
     "285": 3,
     "286": 1,
     "288": 1,
     "291": 1,
     "294": 1,
     "295": 1,
     "296": 1,
     "297": 1,
     "299": 1,
     "301": 1,
     "302": 2,
     "304": 1,
     "306": 1,
     "307": 1,
     "310": 1,
     "313": 1,
     "314": 1,
     "315": 1,
     "316": 2,
     "318": 1,
     "320": 2,
     "321": 1,
     "322": 2,
     "324": 2,
     "325": 1,
     "328": 1,
     "334": 1,
     "335": 1,
     "338": 1,
     "343": 1,
     "349": 2,
     "350": 1,
     "351": 1,
     "355": 1,
     "364": 1,
     "370": 2,
     "372": 3,
     "373": 1,
     "374": 1,
     "375": 2,
     "378": 1,
     "380": 1,
     "383": 2,
     "389": 1,
     "390": 1,
     "394": 1,
     "395": 1,
     "413": 1,
     "415": 1,
     "419": 1,
     "424": 1,
     "426": 1,
     "436": 1,
     "438": 1,
     "447": 1,
     "455": 1,
     "456": 1,
     "460": 1,
     "465": 1,
     "466": 1,
     "470": 1,
     "481": 1,
     "483": 1,
     "493": 1,
     "496": 1,
     "501": 1,
     "502": 1,
     "518": 1,
     "524": 2,
     "525": 1,
     "553": 1,
     "568": 1,
     "569": 1,
     "579": 1,
     "588": 1,
     "593": 1,
     "616": 3,
     "618": 1,
     "622": 1,
     "701": 1,
     "702": 1,
     "736": 1,
     "743": 1,
     "763": 1,
     "765": 1,
     "767": 1,
     "797": 1,
     "826": 1,
     "919": 1,
     "992": 1,
     "994": 1,
     "1005": 1,
     "1022": 1,
     "1037": 1,
     "1038": 1
    },
    "peak_excess_bits_hist": {
     "0": 12741,
     "1": 6271,
     "2": 3567,
     "3": 1780,
     "4": 1111,
     "5": 828,
     "6": 558,
     "7": 466,
     "8": 341,
     "9": 297,
     "10": 186,
     "11": 216,
     "12": 132,
     "13": 108,
     "14": 125,
     "15": 83,
     "16": 66,
     "17": 83,
     "18": 47,
     "19": 54,
     "20": 37,
     "21": 41,
     "22": 15,
     "23": 21,
     "24": 39,
     "25": 15,
     "26": 19,
     "27": 28,
     "28": 10,
     "29": 12,
     "30": 16,
     "31": 19,
     "32": 15,
     "33": 6,
     "34": 13,
     "35": 3,
     "36": 3,
     "37": 11,
     "38": 4,
     "39": 6,
     "40": 3,
     "41": 5,
     "42": 9,
     "43": 5,
     "45": 2,
     "46": 4,
     "51": 1,
     "54": 1,
     "55": 1,
     "56": 2,
     "57": 3,
     "58": 2,
     "60": 1,
     "61": 4,
     "63": 3,
     "67": 1,
     "240": 3328
    },
    "sum_delay": 622271.0,
    "n_delay": 5630.0,
    "delay_hist": {
     "3": 1,
     "4": 7,
     "7": 3,
     "8": 11,
     "9": 24,
     "10": 12,
     "11": 8,
     "12": 21,
     "13": 42,
     "14": 40,
     "15": 28,
     "16": 8,
     "17": 17,
     "18": 51,
     "19": 32,
     "20": 12,
     "21": 51,
     "22": 74,
     "23": 79,
     "24": 42,
     "25": 50,
     "26": 86,
     "27": 76,
     "28": 35,
     "29": 28,
     "30": 73,
     "31": 92,
     "32": 55,
     "33": 72,
     "34": 91,
     "35": 104,
     "36": 73,
     "37": 37,
     "38": 41,
     "39": 74,
     "40": 77,
     "41": 54,
     "42": 55,
     "43": 65,
     "44": 89,
     "45": 68,
     "46": 31,
     "47": 60,
     "48": 58,
     "49": 46,
     "50": 36,
     "51": 42,
     "52": 63,
     "53": 73,
     "54": 69,
     "55": 56,
     "56": 66,
     "57": 54,
     "58": 44,
     "59": 34,
     "60": 48,
     "61": 60,
     "62": 52,
     "63": 63,
     "64": 47,
     "65": 40,
     "66": 46,
     "67": 26,
     "68": 23,
     "69": 20,
     "70": 30,
     "71": 43,
     "72": 36,
     "73": 29,
     "74": 31,
     "75": 33,
     "76": 31,
     "77": 19,
     "78": 23,
     "79": 18,
     "80": 16,
     "81": 34,
     "82": 35,
     "83": 24,
     "84": 23,
     "85": 27,
     "86": 28,
     "87": 28,
     "88": 14,
     "89": 10,
     "90": 17,
     "91": 23,
     "92": 15,
     "93": 13,
     "94": 17,
     "95": 22,
     "96": 24,
     "97": 8,
     "98": 13,
     "99": 19,
     "100": 19,
     "101": 18,
     "102": 15,
     "103": 20,
     "104": 15,
     "105": 11,
     "106": 13,
     "107": 11,
     "108": 18,
     "109": 11,
     "110": 15,
     "111": 19,
     "112": 12,
     "113": 15,
     "114": 13,
     "115": 9,
     "116": 12,
     "117": 11,
     "118": 9,
     "119": 9,
     "120": 13,
     "121": 8,
     "122": 15,
     "123": 19,
     "124": 18,
     "125": 10,
     "126": 16,
     "127": 11,
     "128": 15,
     "129": 13,
     "130": 10,
     "131": 23,
     "132": 11,
     "133": 13,
     "134": 15,
     "135": 20,
     "136": 12,
     "137": 7,
     "138": 7,
     "139": 12,
     "140": 10,
     "141": 5,
     "142": 9,
     "143": 11,
     "144": 14,
     "145": 5,
     "146": 7,
     "147": 13,
     "148": 10,
     "149": 7,
     "150": 7,
     "151": 17,
     "152": 14,
     "153": 4,
     "154": 6,
     "155": 11,
     "156": 11,
     "157": 6,
     "158": 7,
     "159": 16,
     "160": 22,
     "161": 12,
     "162": 8,
     "163": 9,
     "164": 12,
     "165": 15,
     "166": 3,
     "167": 5,
     "168": 7,
     "169": 15,
     "170": 4,
     "171": 6,
     "172": 9,
     "173": 3,
     "174": 3,
     "175": 2,
     "176": 9,
     "177": 5,
     "178": 4,
     "179": 5,
     "180": 8,
     "181": 10,
     "182": 10,
     "183": 8,
     "184": 8,
     "185": 10,
     "187": 9,
     "188": 6,
     "189": 9,
     "190": 5,
     "191": 4,
     "192": 4,
     "193": 2,
     "194": 4,
     "195": 3,
     "197": 2,
     "198": 5,
     "200": 3,
     "201": 5,
     "202": 9,
     "203": 2,
     "204": 1,
     "205": 4,
     "206": 2,
     "208": 1,
     "209": 4,
     "210": 8,
     "211": 3,
     "212": 4,
     "213": 9,
     "214": 7,
     "215": 3,
     "216": 1,
     "217": 6,
     "218": 8,
     "219": 4,
     "220": 4,
     "221": 3,
     "222": 3,
     "223": 3,
     "224": 1,
     "225": 7,
     "226": 8,
     "227": 1,
     "228": 1,
     "229": 6,
     "230": 4,
     "231": 3,
     "232": 3,
     "234": 4,
     "235": 2,
     "236": 3,
     "237": 2,
     "238": 6,
     "239": 1,
     "240": 2,
     "241": 5,
     "242": 4,
     "243": 3,
     "244": 1,
     "245": 6,
     "246": 4,
     "247": 2,
     "248": 6,
     "249": 8,
     "250": 5,
     "251": 2,
     "252": 2,
     "253": 5,
     "254": 6,
     "255": 2,
     "256": 3,
     "257": 9,
     "258": 14,
     "259": 8,
     "260": 2,
     "261": 10,
     "262": 15,
     "263": 6,
     "264": 1,
     "265": 7,
     "266": 13,
     "267": 14,
     "268": 5,
     "269": 9,
     "270": 16,
     "271": 11,
     "273": 5,
     "274": 8,
     "275": 8,
     "276": 2,
     "277": 6,
     "278": 11,
     "279": 12,
     "280": 2,
     "282": 8,
     "283": 4,
     "284": 4,
     "285": 5,
     "286": 4,
     "287": 6,
     "288": 6,
     "289": 4,
     "290": 7,
     "291": 8,
     "292": 5,
     "293": 7,
     "294": 2,
     "295": 3,
     "296": 3,
     "297": 9,
     "298": 6,
     "299": 2,
     "301": 4,
     "302": 3,
     "303": 3,
     "304": 1,
     "305": 5,
     "306": 2,
     "307": 2,
     "308": 1,
     "309": 4,
     "310": 4,
     "311": 2,
     "312": 1,
     "314": 3,
     "315": 5,
     "316": 4,
     "317": 1,
     "318": 2,
     "319": 3,
     "320": 1,
     "321": 2,
     "322": 2,
     "323": 4,
     "327": 4,
     "330": 1,
     "331": 1,
     "334": 2,
     "335": 2,
     "336": 1,
     "339": 2,
     "340": 1,
     "341": 2,
     "343": 1,
     "345": 3,
     "346": 1,
     "347": 1,
     "348": 2,
     "349": 2,
     "350": 2,
     "351": 1,
     "352": 2,
     "353": 1,
     "354": 1,
     "356": 3,
     "358": 2,
     "360": 2,
     "361": 2,
     "366": 1,
     "367": 1,
     "368": 1,
     "370": 3,
     "373": 1,
     "374": 2,
     "377": 1,
     "384": 1,
     "385": 1,
     "387": 1,
     "392": 1,
     "398": 1,
     "414": 1,
     "416": 1,
     "419": 1,
     "423": 1,
     "424": 1,
     "427": 1,
     "429": 1,
     "433": 1,
     "435": 1,
     "437": 1,
     "439": 1,
     "440": 2,
     "441": 2,
     "443": 1,
     "444": 4,
     "445": 1,
     "448": 1,
     "449": 3,
     "452": 1,
     "453": 2,
     "454": 2,
     "458": 2,
     "460": 2,
     "462": 2,
     "464": 1,
     "465": 6,
     "466": 1,
     "469": 1,
     "470": 2,
     "472": 1,
     "473": 2,
     "474": 2,
     "484": 1,
     "490": 1,
     "497": 2,
     "498": 2,
     "499": 1,
     "504": 1,
     "507": 1,
     "510": 1,
     "515": 2,
     "516": 2,
     "519": 2,
     "530": 1,
     "532": 1,
     "534": 1,
     "547": 1,
     "555": 1,
     "558": 1,
     "563": 1,
     "573": 1,
     "578": 1,
     "583": 1,
     "590": 1,
     "595": 1,
     "599": 2,
     "602": 1,
     "603": 3,
     "604": 1,
     "605": 1,
     "626": 1,
     "631": 1,
     "640": 2,
     "643": 3,
     "644": 3,
     "645": 1,
     "661": 1,
     "674": 1,
     "677": 1,
     "708": 2,
     "718": 1,
     "722": 1,
     "726": 2,
     "727": 3,
     "728": 2,
     "730": 1,
     "732": 2,
     "737": 1,
     "738": 1,
     "741": 1,
     "745": 2,
     "748": 1,
     "749": 1,
     "753": 1,
     "757": 1,
     "758": 1,
     "769": 1,
     "778": 1,
     "782": 2,
     "783": 2,
     "785": 1,
     "786": 1,
     "790": 2,
     "791": 2,
     "793": 1,
     "794": 3,
     "795": 1,
     "799": 1,
     "804": 1,
     "807": 1,
     "811": 1,
     "812": 1,
     "815": 4,
     "816": 2,
     "819": 2,
     "820": 3,
     "821": 1,
     "823": 1,
     "824": 1,
     "827": 1,
     "828": 1,
     "831": 1,
     "832": 1,
     "866": 1,
     "871": 2,
     "872": 1,
     "879": 1,
     "885": 1,
     "906": 1,
     "909": 1,
     "915": 3,
     "920": 2,
     "925": 1,
     "927": 1,
     "978": 1,
     "1035": 1,
     "1046": 3,
     "1047": 1,
     "1122": 1,
     "1266": 1,
     "1270": 2,
     "1271": 2,
     "1631": 1,
     "1632": 1,
     "1636": 1
    }
   },
   "max_glide": [
    2334,
    99649
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13831477345913876576",
    "n": 115375
   },
   "has_delay": true,
   "max_delay": [
    1636,
    83482
   ],
   "basins": {
    "0": 10590,
    "escaped": 54946
   },
   "mean_glide_odd_n": 24.247809082349534,
   "mean_glide_odd_steps_odd_n": 14.869450278844065,
   "measured_drift_bits_per_odd_step": -0.10353600472348894
  },
  "18": {
   "k": 18,
   "range": [
    131072,
    262144
   ],
   "next_n": 262144,
   "complete": true,
   "odd": {
    "count": 65536,
    "outcomes": {
     "drop": 54942,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 10594,
     "undecided": 0
    },
    "sum_glide": 1304751.0,
    "sum_glide_odd_steps": 800257.0,
    "sum_log2_drop": -84121.56398786859,
    "glide_hist": {
     "2": 10923,
     "3": 10923,
     "4": 8191,
     "5": 1707,
     "6": 1366,
     "7": 1963,
     "8": 1760,
     "9": 644,
     "10": 774,
     "11": 1076,
     "12": 1282,
     "13": 921,
     "14": 433,
     "15": 544,
     "16": 580,
     "17": 392,
     "18": 285,
     "19": 415,
     "20": 511,
     "21": 463,
     "22": 302,
     "23": 252,
     "24": 293,
     "25": 270,
     "26": 177,
     "27": 193,
     "28": 208,
     "29": 161,
     "30": 144,
     "31": 182,
     "32": 206,
     "33": 226,
     "34": 183,
     "35": 126,
     "36": 157,
     "37": 125,
     "38": 109,
     "39": 119,
     "40": 148,
     "41": 156,
     "42": 142,
     "43": 123,
     "44": 113,
     "45": 121,
     "46": 81,
     "47": 74,
     "48": 89,
     "49": 130,
     "50": 97,
     "51": 85,
     "52": 81,
     "53": 80,
     "54": 76,
     "55": 65,
     "56": 61,
     "57": 58,
     "58": 54,
     "59": 52,
     "60": 53,
     "61": 58,
     "62": 80,
     "63": 66,
     "64": 40,
     "65": 59,
     "66": 40,
     "67": 54,
     "68": 59,
     "69": 57,
     "70": 47,
     "71": 54,
     "72": 48,
     "73": 40,
     "74": 33,
     "75": 38,
     "76": 40,
     "77": 26,
     "78": 37,
     "79": 46,
     "80": 45,
     "81": 37,
     "82": 39,
     "83": 36,
     "84": 41,
     "85": 36,
     "86": 32,
     "87": 41,
     "88": 47,
     "89": 34,
     "90": 37,
     "91": 35,
     "92": 42,
     "93": 34,
     "94": 47,
     "95": 26,
     "96": 26,
     "97": 34,
     "98": 31,
     "99": 20,
     "100": 26,
     "101": 34,
     "102": 29,
     "103": 29,
     "104": 28,
     "105": 16,
     "106": 27,
     "107": 19,
     "108": 18,
     "109": 18,
     "110": 26,
     "111": 18,
     "112": 20,
     "113": 24,
     "114": 28,
     "115": 28,
     "116": 16,
     "117": 20,
     "118": 24,
     "119": 26,
     "120": 21,
     "121": 24,
     "122": 20,
     "123": 33,
     "124": 22,
     "125": 13,
     "126": 22,
     "127": 14,
     "128": 10,
     "129": 20,
     "130": 21,
     "131": 14,
     "132": 17,
     "133": 19,
     "134": 18,
     "135": 17,
     "136": 15,
     "137": 13,
     "138": 20,
     "139": 14,
     "140": 10,
     "141": 13,
     "142": 13,
     "143": 16,
     "144": 14,
     "145": 17,
     "146": 18,
     "147": 15,
     "148": 15,
     "149": 15,
     "150": 13,
     "151": 21,
     "152": 10,
     "153": 9,
     "154": 17,
     "155": 17,
     "156": 5,
     "157": 15,
     "158": 10,
     "159": 16,
     "160": 16,
     "161": 15,
     "162": 14,
     "163": 12,
     "164": 15,
     "165": 7,
     "166": 11,
     "167": 10,
     "168": 13,
     "169": 10,
     "170": 12,
     "171": 17,
     "172": 12,
     "173": 13,
     "174": 8,
     "175": 8,
     "176": 8,
     "177": 16,
     "178": 8,
     "179": 10,
     "180": 7,
     "181": 13,
     "182": 10,
     "183": 5,
     "184": 9,
     "185": 7,
     "186": 6,
     "187": 9,
     "188": 5,
     "189": 9,
     "190": 11,
     "191": 14,
     "192": 10,
     "193": 13,
     "194": 7,
     "195": 11,
     "196": 10,
     "197": 7,
     "198": 12,
     "199": 4,
     "200": 7,
     "201": 6,
     "202": 10,
     "203": 3,
     "204": 5,
     "205": 10,
     "206": 7,
     "207": 7,
     "208": 12,
     "209": 9,
     "210": 8,
     "211": 9,
     "212": 9,
     "213": 5,
     "214": 10,
     "215": 7,
     "216": 3,
     "217": 2,
     "218": 7,
     "219": 9,
     "220": 9,
     "221": 7,
     "222": 14,
     "223": 6,
     "224": 5,
     "225": 4,
     "226": 7,
     "227": 9,
     "228": 10,
     "229": 8,
     "230": 4,
     "231": 3,
     "232": 3,
     "233": 4,
     "234": 6,
     "235": 6,
     "236": 2,
     "237": 1,
     "238": 3,
     "239": 7,
     "240": 4,
     "241": 9,
     "242": 7,
     "243": 9,
     "244": 6,
     "245": 7,
     "246": 5,
     "247": 3,
     "248": 9,
     "249": 3,
     "250": 3,
     "252": 7,
     "253": 7,
     "254": 3,
     "255": 6,
     "256": 6,
     "257": 1,
     "258": 3,
     "259": 1,
     "260": 5,
     "261": 5,
     "262": 1,
     "263": 3,
     "264": 2,
     "265": 3,
     "266": 5,
     "267": 3,
     "268": 2,
     "269": 6,
     "270": 1,
     "271": 3,
     "272": 3,
     "273": 3,
     "274": 1,
     "275": 8,
     "276": 8,
     "277": 2,
     "278": 4,
     "279": 9,
     "280": 2,
     "281": 7,
     "283": 3,
     "284": 1,
     "285": 6,
     "286": 3,
     "287": 3,
     "288": 2,
     "289": 3,
     "290": 4,
     "291": 4,
     "292": 6,
     "293": 3,
     "295": 3,
     "296": 4,
     "297": 4,
     "298": 6,
     "299": 1,
     "300": 8,
     "301": 4,
     "302": 6,
     "303": 6,
     "304": 6,
     "305": 5,
     "306": 4,
     "307": 4,
     "308": 3,
     "309": 8,
     "310": 4,
     "311": 4,
     "312": 4,
     "314": 2,
     "315": 2,
     "316": 5,
     "317": 2,
     "318": 3,
     "319": 4,
     "320": 4,
     "321": 2,
     "322": 3,
     "323": 4,
     "324": 3,
     "325": 3,
     "326": 1,
     "327": 5,
     "328": 2,
     "329": 3,
     "330": 1,
     "331": 4,
     "332": 5,
     "333": 3,
     "334": 1,
     "335": 2,
     "336": 3,
     "337": 2,
     "338": 4,
     "339": 3,
     "340": 3,
     "341": 5,
     "342": 3,
     "343": 3,
     "344": 2,
     "345": 3,
     "346": 4,
     "347": 3,
     "349": 1,
     "350": 1,
     "352": 3,
     "353": 2,
     "354": 2,
     "355": 2,
     "356": 3,
     "357": 1,
     "359": 2,
     "360": 5,
     "361": 2,
     "362": 2,
     "363": 1,
     "364": 8,
     "365": 5,
     "366": 3,
     "367": 3,
     "368": 4,
     "369": 2,
     "370": 3,
     "371": 2,
     "372": 6,
     "373": 1,
     "374": 1,
     "375": 3,
     "376": 4,
     "377": 6,
     "378": 1,
     "380": 3,
     "381": 6,
     "383": 4,
     "385": 2,
     "386": 2,
     "387": 6,
     "388": 2,
     "389": 2,
     "390": 2,
     "391": 1,
     "393": 4,
     "394": 2,
     "395": 4,
     "396": 4,
     "397": 1,
     "398": 4,
     "399": 2,
     "400": 2,
     "401": 3,
     "403": 4,
     "405": 2,
     "406": 3,
     "407": 1,
     "408": 2,
     "409": 3,
     "410": 3,
     "411": 1,
     "412": 2,
     "413": 3,
     "414": 2,
     "415": 2,
     "416": 2,
     "418": 1,
     "420": 1,
     "421": 3,
     "422": 1,
     "423": 2,
     "424": 2,
     "425": 1,
     "427": 3,
     "428": 3,
     "429": 1,
     "430": 4,
     "432": 2,
     "433": 3,
     "434": 1,
     "436": 1,
     "437": 1,
     "438": 5,
     "439": 4,
     "440": 1,
     "441": 1,
     "442": 6,
     "443": 2,
     "445": 3,
     "446": 2,
     "447": 2,
     "448": 1,
     "449": 1,
     "450": 1,
     "451": 2,
     "452": 2,
     "453": 2,
     "454": 2,
     "455": 2,
     "457": 1,
     "458": 1,
     "459": 1,
     "460": 4,
     "462": 2,
     "464": 3,
     "465": 1,
     "467": 1,
     "468": 1,
     "469": 2,
     "470": 1,
     "471": 2,
     "473": 4,
     "474": 1,
     "475": 1,
     "476": 1,
     "478": 2,
     "479": 1,
     "481": 2,
     "482": 1,
     "483": 1,
     "484": 2,
     "485": 2,
     "488": 1,
     "489": 3,
     "492": 1,
     "493": 1,
     "495": 1,
     "496": 1,
     "498": 1,
     "501": 2,
     "503": 1,
     "504": 2,
     "505": 1,
     "506": 1,
     "508": 1,
     "509": 1,
     "510": 1,
     "511": 1,
     "514": 2,
     "515": 1,
     "516": 1,
     "518": 1,
     "519": 1,
     "520": 1,
     "521": 1,
     "523": 2,
     "524": 1,
     "525": 1,
     "526": 1,
     "527": 1,
     "529": 2,
     "530": 3,
     "531": 2,
     "532": 1,
     "533": 2,
     "534": 1,
     "535": 2,
     "536": 1,
     "537": 2,
     "539": 1,
     "541": 1,
     "542": 1,
     "543": 2,
     "544": 1,
     "545": 1,
     "547": 2,
     "549": 1,
     "553": 1,
     "554": 1,
     "556": 1,
     "559": 1,
     "562": 1,
     "563": 1,
     "567": 1,
     "568": 1,
     "569": 1,
     "570": 1,
     "573": 2,
     "574": 1,
     "575": 3,
     "576": 1,
     "577": 1,
     "578": 1,
     "579": 1,
     "580": 2,
     "581": 2,
     "583": 3,
     "584": 1,
     "585": 2,
     "587": 1,
     "588": 2,
     "589": 2,
     "592": 3,
     "593": 1,
     "594": 1,
     "595": 1,
     "596": 1,
     "597": 1,
     "598": 2,
     "601": 1,
     "602": 1,
     "603": 2,
     "607": 1,
     "608": 2,
     "612": 1,
     "617": 2,
     "619": 1,
     "620": 1,
     "621": 1,
     "623": 1,
     "624": 1,
     "625": 1,
     "626": 1,
     "627": 1,
     "633": 3,
     "635": 2,
     "636": 1,
     "637": 1,
     "640": 2,
     "641": 1,
     "642": 1,
     "647": 1,
     "651": 1,
     "655": 1,
     "656": 1,
     "657": 1,
     "664": 1,
     "665": 3,
     "666": 1,
     "669": 1,
     "670": 1,
     "672": 1,
     "673": 1,
     "674": 1,
     "679": 1,
     "683": 1,
     "686": 1,
     "689": 1,
     "693": 1,
     "697": 1,
     "698": 1,
     "702": 1,
     "706": 2,
     "710": 1,
     "711": 1,
     "712": 1,
     "731": 2,
     "732": 1,
     "734": 1,
     "735": 1,
     "736": 1,
     "739": 1,
     "740": 1,
     "743": 3,
     "744": 1,
     "746": 1,
     "747": 2,
     "748": 1,
     "754": 1,
     "756": 1,
     "757": 1,
     "760": 1,
     "763": 3,
     "764": 2,
     "765": 2,
     "769": 1,
     "774": 1,
     "779": 1,
     "780": 1,
     "784": 3,
     "787": 1,
     "791": 1,
     "792": 1,
     "795": 1,
     "798": 1,
     "799": 2,
     "803": 1,
     "805": 1,
     "807": 1,
     "811": 1,
     "813": 1,
     "814": 1,
     "816": 1,
     "820": 1,
     "825": 1,
     "828": 1,
     "836": 1,
     "842": 1,
     "845": 1,
     "846": 1,
     "851": 1,
     "857": 1,
     "859": 1,
     "860": 1,
     "864": 1,
     "878": 1,
     "879": 1,
     "882": 1,
     "885": 2,
     "886": 1,
     "890": 1,
     "897": 2,
     "931": 2,
     "932": 2,
     "939": 1,
     "941": 1,
     "944": 1,
     "946": 1,
     "948": 1,
     "951": 1,
     "955": 2,
     "977": 1,
     "1006": 1,
     "1011": 1,
     "1019": 1,
     "1044": 1,
     "1046": 1,
     "1054": 1,
     "1061": 1,
     "1138": 1,
     "1142": 1,
     "1145": 1,
     "1152": 1,
     "1153": 1,
     "1156": 1,
     "1160": 2,
     "1161": 1,
     "1191": 1,
     "1192": 1,
     "1195": 1,
     "1196": 1,
     "1200": 1,
     "1214": 1,
     "1215": 1,
     "1218": 1,
     "1259": 1,
     "1270": 1,
     "1277": 1,
     "1281": 1,
     "1282": 1,
     "1316": 1,
     "1352": 1,
     "1400": 1,
     "1500": 1,
     "1504": 1,
     "1541": 1,
     "1545": 1,
     "1558": 1,
     "1572": 1,
     "1577": 1,
     "1581": 1,
     "1582": 1,
     "1589": 1,
     "1616": 1,
     "1671": 1,
     "1674": 1,
     "1676": 1,
     "1711": 1,
     "1712": 1,
     "1762": 1,
     "2048": 4
    },
    "glide_odd_steps_hist": {
     "1": 16384,
     "2": 11264,
     "3": 4608,
     "4": 2768,
     "5": 2092,
     "6": 1567,
     "7": 1561,
     "8": 1289,
     "9": 993,
     "10": 749,
     "11": 668,
     "12": 644,
     "13": 610,
     "14": 493,
     "15": 420,
     "16": 365,
     "17": 341,
     "18": 304,
     "19": 301,
     "20": 264,
     "21": 273,
     "22": 260,
     "23": 238,
     "24": 199,
     "25": 187,
     "26": 181,
     "27": 202,
     "28": 188,
     "29": 145,
     "30": 155,
     "31": 156,
     "32": 124,
     "33": 119,
     "34": 124,
     "35": 102,
     "36": 105,
     "37": 104,
     "38": 91,
     "39": 82,
     "40": 82,
     "41": 81,
     "42": 89,
     "43": 75,
     "44": 66,
     "45": 82,
     "46": 59,
     "47": 64,
     "48": 65,
     "49": 69,
     "50": 69,
     "51": 71,
     "52": 44,
     "53": 62,
     "54": 58,
     "55": 62,
     "56": 70,
     "57": 59,
     "58": 57,
     "59": 52,
     "60": 58,
     "61": 46,
     "62": 41,
     "63": 54,
     "64": 41,
     "65": 44,
     "66": 39,
     "67": 50,
     "68": 40,
     "69": 25,
     "70": 29,
     "71": 20,
     "72": 51,
     "73": 31,
     "74": 31,
     "75": 30,
     "76": 28,
     "77": 39,
     "78": 30,
     "79": 26,
     "80": 27,
     "81": 32,
     "82": 31,
     "83": 30,
     "84": 26,
     "85": 29,
     "86": 24,
     "87": 26,
     "88": 16,
     "89": 26,
     "90": 30,
     "91": 27,
     "92": 19,
     "93": 21,
     "94": 16,
     "95": 20,
     "96": 25,
     "97": 18,
     "98": 17,
     "99": 13,
     "100": 24,
     "101": 26,
     "102": 28,
     "103": 20,
     "104": 19,
     "105": 26,
     "106": 19,
     "107": 13,
     "108": 11,
     "109": 14,
     "110": 14,
     "111": 23,
     "112": 20,
     "113": 18,
     "114": 17,
     "115": 12,
     "116": 16,
     "117": 14,
     "118": 9,
     "119": 10,
     "120": 12,
     "121": 13,
     "122": 11,
     "123": 11,
     "124": 11,
     "125": 15,
     "126": 15,
     "127": 15,
     "128": 11,
     "129": 14,
     "130": 8,
     "131": 8,
     "132": 15,
     "133": 11,
     "134": 21,
     "135": 14,
     "136": 10,
     "137": 12,
     "138": 11,
     "139": 10,
     "140": 13,
     "141": 8,
     "142": 9,
     "143": 8,
     "144": 11,
     "145": 7,
     "146": 10,
     "147": 7,
     "148": 6,
     "149": 6,
     "150": 5,
     "151": 8,
     "152": 13,
     "153": 10,
     "154": 10,
     "155": 11,
     "156": 10,
     "157": 4,
     "158": 4,
     "159": 4,
     "160": 7,
     "161": 7,
     "162": 5,
     "163": 12,
     "164": 6,
     "165": 4,
     "166": 4,
     "167": 4,
     "168": 8,
     "169": 9,
     "170": 12,
     "171": 3,
     "172": 2,
     "173": 6,
     "174": 4,
     "175": 3,
     "176": 9,
     "177": 5,
     "178": 9,
     "179": 5,
     "180": 9,
     "181": 4,
     "182": 6,
     "183": 3,
     "184": 4,
     "185": 7,
     "186": 9,
     "187": 10,
     "188": 4,
     "189": 12,
     "190": 4,
     "191": 8,
     "192": 4,
     "193": 8,
     "194": 5,
     "195": 6,
     "196": 7,
     "197": 4,
     "198": 6,
     "199": 9,
     "200": 5,
     "201": 1,
     "202": 5,
     "203": 4,
     "204": 7,
     "205": 2,
     "206": 3,
     "207": 1,
     "208": 5,
     "209": 3,
     "210": 7,
     "211": 3,
     "212": 7,
     "213": 6,
     "214": 4,
     "215": 2,
     "216": 5,
     "217": 2,
     "218": 5,
     "219": 8,
     "220": 8,
     "221": 2,
     "222": 3,
     "223": 3,
     "224": 3,
     "225": 2,
     "226": 5,
     "227": 2,
     "228": 5,
     "229": 3,
     "230": 5,
     "231": 5,
     "232": 7,
     "233": 3,
     "234": 5,
     "235": 5,
     "236": 4,
     "237": 8,
     "238": 5,
     "239": 1,
     "240": 5,
     "241": 2,
     "242": 3,
     "243": 5,
     "244": 6,
     "245": 3,
     "246": 5,
     "247": 1,
     "248": 2,
     "249": 4,
     "250": 6,
     "251": 4,
     "252": 2,
     "253": 3,
     "254": 2,
     "255": 2,
     "256": 1,
     "257": 3,
     "258": 1,
     "259": 4,
     "260": 6,
     "261": 4,
     "262": 3,
     "263": 4,
     "264": 4,
     "265": 3,
     "266": 3,
     "267": 3,
     "268": 5,
     "269": 4,
     "270": 1,
     "271": 4,
     "272": 4,
     "273": 3,
     "274": 3,
     "275": 3,
     "276": 5,
     "277": 2,
     "278": 3,
     "279": 2,
     "280": 2,
     "281": 2,
     "282": 3,
     "284": 2,
     "285": 4,
     "286": 4,
     "287": 1,
     "288": 3,
     "289": 1,
     "290": 1,
     "291": 3,
     "294": 1,
     "295": 1,
     "296": 4,
     "297": 2,
     "298": 3,
     "299": 3,
     "302": 4,
     "303": 1,
     "304": 1,
     "305": 1,
     "306": 1,
     "307": 1,
     "308": 1,
     "310": 2,
     "311": 1,
     "313": 2,
     "314": 3,
     "315": 2,
     "316": 1,
     "317": 1,
     "318": 1,
     "319": 3,
     "320": 3,
     "321": 1,
     "322": 3,
     "323": 1,
     "325": 4,
     "326": 2,
     "327": 1,
     "328": 2,
     "329": 2,
     "330": 1,
     "331": 3,
     "332": 2,
     "333": 1,
     "334": 2,
     "335": 1,
     "336": 2,
     "337": 1,
     "338": 2,
     "339": 2,
     "341": 1,
     "342": 1,
     "344": 1,
     "345": 2,
     "346": 1,
     "350": 1,
     "351": 1,
     "352": 2,
     "353": 3,
     "354": 2,
     "355": 2,
     "356": 1,
     "357": 3,
     "358": 2,
     "359": 2,
     "360": 1,
     "361": 3,
     "362": 3,
     "363": 1,
     "365": 3,
     "366": 1,
     "367": 3,
     "368": 1,
     "369": 1,
     "370": 3,
     "371": 2,
     "372": 2,
     "373": 1,
     "374": 1,
     "375": 1,
     "377": 1,
     "378": 1,
     "380": 1,
     "383": 1,
     "384": 1,
     "386": 2,
     "387": 1,
     "388": 2,
     "389": 1,
     "390": 1,
     "391": 3,
     "393": 1,
     "394": 2,
     "395": 2,
     "396": 1,
     "397": 1,
     "398": 1,
     "401": 1,
     "405": 1,
     "406": 1,
     "410": 2,
     "412": 1,
     "413": 2,
     "414": 1,
     "416": 1,
     "417": 3,
     "418": 1,
     "421": 1,
     "422": 1,
     "431": 1,
     "432": 1,
     "436": 2,
     "437": 1,
     "438": 1,
     "440": 1,
     "442": 1,
     "443": 2,
     "449": 1,
     "450": 1,
     "452": 1,
     "454": 1,
     "455": 2,
     "456": 2,
     "460": 1,
     "461": 1,
     "462": 1,
     "463": 1,
     "465": 2,
     "466": 2,
     "471": 1,
     "472": 2,
     "473": 1,
     "474": 1,
     "477": 1,
     "478": 2,
     "479": 1,
     "483": 1,
     "484": 3,
     "486": 2,
     "488": 2,
     "489": 1,
     "490": 1,
     "492": 1,
     "495": 4,
     "496": 2,
     "499": 1,
     "501": 4,
     "503": 1,
     "505": 1,
     "511": 2,
     "512": 1,
     "513": 1,
     "518": 1,
     "522": 1,
     "523": 1,
     "524": 2,
     "528": 1,
     "538": 1,
     "539": 1,
     "542": 1,
     "546": 1,
     "548": 1,
     "551": 1,
     "552": 1,
     "553": 1,
     "555": 1,
     "559": 1,
     "561": 1,
     "568": 1,
     "575": 1,
     "579": 1,
     "582": 1,
     "584": 1,
     "586": 1,
     "587": 1,
     "589": 2,
     "592": 1,
     "596": 1,
     "597": 2,
     "604": 1,
     "614": 1,
     "616": 1,
     "621": 1,
     "641": 1,
     "642": 1,
     "648": 1,
     "651": 1,
     "699": 1,
     "700": 1,
     "705": 1,
     "706": 2,
     "711": 1,
     "726": 1,
     "727": 1,
     "728": 1,
     "738": 1,
     "739": 1,
     "740": 1,
     "759": 1,
     "760": 1,
     "762": 1,
     "763": 1,
     "764": 1,
     "794": 1,
     "810": 1,
     "814": 1,
     "815": 1,
     "816": 1,
     "826": 1,
     "856": 1,
     "884": 1,
     "919": 1,
     "920": 1,
     "961": 1,
     "963": 1,
     "971": 1,
     "984": 1,
     "988": 1,
     "990": 1,
     "992": 1,
     "995": 1,
     "1009": 1,
     "1035": 1,
     "1037": 2,
     "1060": 1,
     "1061": 1,
     "1094": 1,
     "1273": 1,
     "1274": 1,
     "1277": 1,
     "1405": 1
    },
    "peak_excess_bits_hist": {
     "0": 3636,
     "1": 17303,
     "2": 11545,
     "3": 5725,
     "4": 3724,
     "5": 2514,
     "6": 1928,
     "7": 1417,
     "8": 1173,
     "9": 884,
     "10": 773,
     "11": 561,
     "12": 451,
     "13": 483,
     "14": 341,
     "15": 263,
     "16": 282,
     "17": 234,
     "18": 230,
     "19": 163,
     "20": 162,
     "21": 117,
     "22": 95,
     "23": 130,
     "24": 74,
     "25": 72,
     "26": 97,
     "27": 50,
     "28": 32,
     "29": 62,
     "30": 60,
     "31": 46,
     "32": 23,
     "33": 34,
     "34": 10,
     "35": 14,
     "36": 28,
     "37": 17,
     "38": 29,
     "39": 10,
     "40": 12,
     "41": 27,
     "42": 13,
     "43": 6,
     "44": 7,
     "45": 6,
     "46": 3,
     "47": 7,
     "48": 4,
     "49": 4,
     "50": 1,
     "51": 3,
     "52": 5,
     "53": 2,
     "54": 4,
     "55": 4,
     "56": 5,
     "57": 3,
     "59": 7,
     "60": 7,
     "62": 8,
     "64": 1,
     "66": 5,
     "67": 2,
     "68": 4,
     "239": 10594
    },
    "sum_delay": 1238527.0,
    "n_delay": 8863.0,
    "delay_hist": {
     "5": 3,
     "6": 3,
     "7": 4,
     "8": 1,
     "9": 2,
     "10": 8,
     "11": 14,
     "12": 7,
     "13": 2,
     "14": 13,
     "15": 25,
     "16": 36,
     "17": 33,
     "18": 24,
     "19": 54,
     "20": 66,
     "21": 35,
     "22": 15,
     "23": 25,
     "24": 57,
     "25": 48,
     "26": 35,
     "27": 54,
     "28": 80,
     "29": 95,
     "30": 64,
     "31": 52,
     "32": 65,
     "33": 82,
     "34": 38,
     "35": 50,
     "36": 89,
     "37": 115,
     "38": 99,
     "39": 60,
     "40": 79,
     "41": 99,
     "42": 85,
     "43": 54,
     "44": 58,
     "45": 81,
     "46": 105,
     "47": 80,
     "48": 86,
     "49": 93,
     "50": 112,
     "51": 78,
     "52": 46,
     "53": 45,
     "54": 54,
     "55": 76,
     "56": 66,
     "57": 63,
     "58": 74,
     "59": 91,
     "60": 70,
     "61": 57,
     "62": 68,
     "63": 55,
     "64": 69,
     "65": 58,
     "66": 72,
     "67": 92,
     "68": 84,
     "69": 93,
     "70": 76,
     "71": 64,
     "72": 53,
     "73": 57,
     "74": 48,
     "75": 50,
     "76": 52,
     "77": 62,
     "78": 53,
     "79": 59,
     "80": 58,
     "81": 44,
     "82": 25,
     "83": 33,
     "84": 41,
     "85": 42,
     "86": 44,
     "87": 37,
     "88": 37,
     "89": 47,
     "90": 37,
     "91": 27,
     "92": 27,
     "93": 35,
     "94": 27,
     "95": 25,
     "96": 39,
     "97": 53,
     "98": 44,
     "99": 34,
     "100": 37,
     "101": 43,
     "102": 45,
     "103": 32,
     "104": 30,
     "105": 32,
     "106": 35,
     "107": 37,
     "108": 44,
     "109": 33,
     "110": 33,
     "111": 20,
     "112": 29,
     "113": 30,
     "114": 22,
     "115": 27,
     "116": 35,
     "117": 40,
     "118": 23,
     "119": 25,
     "120": 38,
     "121": 32,
     "122": 28,
     "123": 10,
     "124": 26,
     "125": 43,
     "126": 41,
     "127": 25,
     "128": 28,
     "129": 38,
     "130": 31,
     "131": 13,
     "132": 18,
     "133": 22,
     "134": 15,
     "135": 11,
     "136": 17,
     "137": 20,
     "138": 20,
     "139": 20,
     "140": 21,
     "141": 12,
     "142": 17,
     "143": 11,
     "144": 13,
     "145": 23,
     "146": 26,
     "147": 20,
     "148": 21,
     "149": 26,
     "150": 33,
     "151": 17,
     "152": 22,
     "153": 21,
     "154": 20,
     "155": 20,
     "156": 25,
     "157": 20,
     "158": 21,
     "159": 21,
     "160": 13,
     "161": 14,
     "162": 11,
     "163": 22,
     "164": 13,
     "165": 10,
     "166": 16,
     "167": 15,
     "168": 18,
     "169": 5,
     "170": 10,
     "171": 13,
     "172": 16,
     "173": 7,
     "174": 11,
     "175": 15,
     "176": 16,
     "177": 12,
     "178": 13,
     "179": 9,
     "180": 4,
     "181": 11,
     "182": 17,
     "183": 12,
     "184": 7,
     "185": 15,
     "186": 19,
     "187": 14,
     "188": 7,
     "189": 6,
     "190": 11,
     "191": 10,
     "192": 7,
     "193": 6,
     "194": 11,
     "195": 12,
     "196": 13,
     "197": 11,
     "198": 10,
     "199": 13,
     "200": 13,
     "201": 8,
     "202": 2,
     "203": 6,
     "204": 13,
     "205": 12,
     "206": 5,
     "207": 8,
     "208": 13,
     "209": 9,
     "210": 5,
     "211": 5,
     "212": 7,
     "213": 2,
     "214": 7,
     "215": 8,
     "216": 12,
     "217": 6,
     "218": 3,
     "219": 9,
     "220": 8,
     "221": 6,
     "222": 6,
     "223": 8,
     "224": 21,
     "225": 6,
     "226": 10,
     "227": 6,
     "228": 16,
     "229": 4,
     "230": 5,
     "231": 4,
     "232": 10,
     "233": 8,
     "234": 9,
     "235": 3,
     "236": 6,
     "237": 8,
     "238": 3,
     "239": 6,
     "240": 4,
     "241": 8,
     "242": 8,
     "243": 8,
     "244": 7,
     "245": 7,
     "246": 12,
     "247": 10,
     "248": 8,
     "249": 5,
     "250": 7,
     "251": 17,
     "252": 13,
     "253": 6,
     "254": 10,
     "255": 9,
     "256": 12,
     "257": 11,
     "258": 4,
     "259": 9,
     "260": 13,
     "261": 8,
     "262": 6,
     "263": 11,
     "264": 20,
     "265": 13,
     "266": 3,
     "267": 8,
     "268": 9,
     "269": 10,
     "270": 4,
     "271": 12,
     "272": 16,
     "273": 17,
     "274": 17,
     "275": 19,
     "276": 20,
     "277": 15,
     "278": 10,
     "279": 6,
     "280": 14,
     "281": 20,
     "282": 13,
     "283": 17,
     "284": 15,
     "285": 19,
     "286": 14,
     "287": 7,
     "288": 4,
     "289": 8,
     "290": 8,
     "291": 11,
     "292": 9,
     "293": 10,
     "294": 18,
     "295": 12,
     "296": 15,
     "297": 7,
     "298": 8,
     "299": 11,
     "300": 13,
     "301": 5,
     "302": 9,
     "303": 9,
     "304": 11,
     "305": 10,
     "306": 3,
     "307": 6,
     "308": 8,
     "309": 8,
     "310": 3,
     "311": 4,
     "312": 7,
     "313": 11,
     "314": 7,
     "315": 4,
     "316": 6,
     "317": 9,
     "318": 4,
     "319": 5,
     "320": 4,
     "321": 9,
     "322": 7,
     "323": 9,
     "324": 10,
     "325": 9,
     "326": 7,
     "327": 4,
     "328": 3,
     "329": 7,
     "330": 6,
     "331": 2,
     "332": 5,
     "333": 9,
     "334": 8,
     "335": 1,
     "337": 2,
     "338": 5,
     "339": 2,
     "340": 1,
     "341": 2,
     "342": 4,
     "343": 6,
     "344": 3,
     "346": 2,
     "347": 2,
     "348": 3,
     "349": 3,
     "350": 5,
     "351": 4,
     "352": 4,
     "353": 6,
     "354": 1,
     "355": 5,
     "356": 6,
     "357": 3,
     "358": 2,
     "359": 2,
     "360": 5,
     "361": 2,
     "362": 3,
     "363": 1,
     "364": 5,
     "365": 1,
     "366": 1,
     "367": 1,
     "368": 1,
     "369": 2,
     "370": 2,
     "371": 2,
     "372": 6,
     "373": 2,
     "374": 6,
     "375": 5,
     "376": 4,
     "377": 3,
     "378": 3,
     "380": 2,
     "381": 3,
     "382": 1,
     "383": 1,
     "384": 1,
     "385": 5,
     "386": 2,
     "387": 1,
     "389": 3,
     "391": 1,
     "392": 1,
     "393": 1,
     "395": 2,
     "397": 3,
     "401": 1,
     "403": 1,
     "412": 1,
     "413": 3,
     "417": 1,
     "418": 2,
     "421": 3,
     "422": 3,
     "425": 1,
     "426": 2,
     "427": 2,
     "428": 1,
     "430": 2,
     "431": 1,
     "432": 1,
     "434": 2,
     "435": 2,
     "437": 1,
     "438": 3,
     "439": 2,
     "441": 1,
     "443": 4,
     "446": 1,
     "447": 2,
     "448": 3,
     "449": 2,
     "450": 4,
     "451": 3,
     "452": 1,
     "455": 6,
     "456": 2,
     "457": 2,
     "458": 1,
     "459": 4,
     "460": 3,
     "462": 1,
     "463": 1,
     "464": 2,
     "466": 2,
     "467": 2,
     "468": 3,
     "469": 2,
     "470": 1,
     "471": 2,
     "472": 1,
     "473": 2,
     "475": 3,
     "476": 1,
     "477": 1,
     "478": 1,
     "479": 1,
     "480": 1,
     "481": 1,
     "482": 1,
     "486": 1,
     "489": 1,
     "491": 2,
     "493": 1,
     "494": 1,
     "496": 2,
     "498": 2,
     "499": 1,
     "500": 2,
     "501": 3,
     "502": 2,
     "503": 1,
     "504": 2,
     "505": 2,
     "506": 1,
     "508": 1,
     "509": 2,
     "513": 2,
     "514": 3,
     "515": 2,
     "516": 1,
     "518": 3,
     "519": 1,
     "520": 1,
     "522": 2,
     "523": 3,
     "524": 2,
     "525": 1,
     "527": 1,
     "529": 2,
     "530": 2,
     "531": 2,
     "532": 1,
     "533": 1,
     "535": 1,
     "536": 1,
     "537": 1,
     "539": 1,
     "543": 1,
     "546": 1,
     "547": 1,
     "549": 1,
     "553": 1,
     "554": 3,
     "556": 2,
     "557": 2,
     "558": 1,
     "559": 1,
     "560": 2,
     "561": 1,
     "564": 1,
     "565": 1,
     "567": 1,
     "568": 1,
     "572": 2,
     "576": 1,
     "577": 1,
     "581": 1,
     "583": 1,
     "584": 1,
     "585": 1,
     "588": 1,
     "589": 2,
     "593": 2,
     "597": 1,
     "598": 1,
     "600": 1,
     "601": 1,
     "602": 1,
     "604": 1,
     "606": 1,
     "607": 2,
     "610": 1,
     "614": 1,
     "616": 1,
     "621": 1,
     "625": 1,
     "630": 1,
     "633": 1,
     "634": 1,
     "637": 2,
     "638": 1,
     "639": 1,
     "641": 1,
     "642": 4,
     "645": 2,
     "646": 1,
     "647": 2,
     "650": 2,
     "651": 2,
     "660": 1,
     "663": 1,
     "664": 1,
     "672": 1,
     "676": 1,
     "683": 1,
     "684": 1,
     "687": 1,
     "688": 1,
     "692": 1,
     "701": 1,
     "703": 1,
     "707": 1,
     "710": 1,
     "711": 2,
     "712": 1,
     "714": 1,
     "715": 1,
     "720": 1,
     "721": 2,
     "724": 1,
     "725": 1,
     "726": 1,
     "729": 2,
     "730": 1,
     "731": 2,
     "732": 1,
     "733": 2,
     "734": 1,
     "735": 1,
     "737": 1,
     "739": 1,
     "740": 1,
     "741": 1,
     "742": 2,
     "743": 2,
     "744": 1,
     "745": 1,
     "746": 1,
     "747": 1,
     "748": 1,
     "751": 1,
     "752": 2,
     "753": 1,
     "756": 1,
     "757": 1,
     "758": 1,
     "760": 2,
     "763": 1,
     "764": 1,
     "768": 2,
     "772": 3,
     "776": 2,
     "777": 1,
     "780": 1,
     "781": 1,
     "784": 2,
     "785": 1,
     "787": 1,
     "788": 1,
     "789": 2,
     "790": 1,
     "791": 1,
     "792": 1,
     "793": 1,
     "797": 1,
     "798": 1,
     "801": 2,
     "802": 2,
     "804": 1,
     "805": 1,
     "806": 1,
     "809": 2,
     "810": 3,
     "811": 1,
     "813": 1,
     "814": 3,
     "817": 2,
     "818": 3,
     "822": 1,
     "823": 1,
     "825": 2,
     "826": 3,
     "827": 1,
     "829": 1,
     "830": 4,
     "831": 1,
     "833": 1,
     "834": 2,
     "838": 1,
     "844": 1,
     "847": 1,
     "850": 1,
     "851": 1,
     "856": 1,
     "862": 1,
     "865": 1,
     "867": 1,
     "869": 1,
     "870": 1,
     "874": 1,
     "877": 1,
     "878": 2,
     "882": 1,
     "883": 1,
     "886": 1,
     "903": 1,
     "905": 1,
     "907": 1,
     "908": 1,
     "910": 1,
     "913": 1,
     "914": 2,
     "917": 2,
     "918": 1,
     "919": 2,
     "921": 1,
     "922": 3,
     "923": 2,
     "926": 2,
     "927": 1,
     "929": 1,
     "930": 1,
     "931": 2,
     "933": 1,
     "934": 1,
     "938": 2,
     "942": 1,
     "943": 2,
     "944": 1,
     "947": 1,
     "966": 1,
     "967": 1,
     "972": 1,
     "974": 1,
     "976": 1,
     "977": 2,
     "980": 1,
     "981": 1,
     "1004": 1,
     "1015": 1,
     "1019": 1,
     "1024": 1,
     "1028": 1,
     "1029": 1,
     "1040": 1,
     "1041": 1,
     "1045": 1,
     "1049": 1,
     "1058": 1,
     "1059": 1,
     "1062": 1,
     "1078": 1,
     "1115": 1,
     "1120": 1,
     "1132": 1,
     "1149": 1,
     "1153": 1,
     "1156": 1,
     "1261": 1,
     "1265": 1,
     "1269": 1,
     "1273": 1,
     "1274": 1,
     "1278": 1,
     "1282": 1,
     "1299": 1,
     "1629": 1,
     "1630": 1,
     "1634": 2,
     "1638": 1
    }
   },
   "even": {
    "count": 65536,
    "outcomes": {
     "drop": 59020,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 6516,
     "undecided": 0
    },
    "sum_glide": 826484.0,
    "sum_glide_odd_steps": 464288.0,
    "sum_log2_drop": -117331.98721401779,
    "glide_hist": {
     "1": 21845,
     "2": 10923,
     "3": 5461,
     "4": 5462,
     "5": 1025,
     "6": 852,
     "7": 1195,
     "8": 1080,
     "9": 399,
     "10": 471,
     "11": 663,
     "12": 773,
     "13": 546,
     "14": 266,
     "15": 332,
     "16": 368,
     "17": 245,
     "18": 181,
     "19": 254,
     "20": 318,
     "21": 274,
     "22": 171,
     "23": 143,
     "24": 171,
     "25": 158,
     "26": 127,
     "27": 122,
     "28": 133,
     "29": 105,
     "30": 88,
     "31": 91,
     "32": 146,
     "33": 122,
     "34": 88,
     "35": 90,
     "36": 90,
     "37": 77,
     "38": 71,
     "39": 65,
     "40": 86,
     "41": 109,
     "42": 90,
     "43": 73,
     "44": 58,
     "45": 64,
     "46": 63,
     "47": 63,
     "48": 60,
     "49": 62,
     "50": 65,
     "51": 68,
     "52": 46,
     "53": 51,
     "54": 51,
     "55": 39,
     "56": 38,
     "57": 41,
     "58": 36,
     "59": 43,
     "60": 45,
     "61": 44,
     "62": 35,
     "63": 54,
     "64": 33,
     "65": 24,
     "66": 33,
     "67": 31,
     "68": 30,
     "69": 34,
     "70": 34,
     "71": 37,
     "72": 43,
     "73": 30,
     "74": 27,
     "75": 27,
     "76": 29,
     "77": 29,
     "78": 21,
     "79": 21,
     "80": 34,
     "81": 27,
     "82": 26,
     "83": 33,
     "84": 27,
     "85": 21,
     "86": 15,
     "87": 18,
     "88": 19,
     "89": 25,
     "90": 22,
     "91": 28,
     "92": 22,
     "93": 22,
     "94": 19,
     "95": 26,
     "96": 17,
     "97": 11,
     "98": 20,
     "99": 15,
     "100": 23,
     "101": 18,
     "102": 14,
     "103": 14,
     "104": 17,
     "105": 18,
     "106": 10,
     "107": 15,
     "108": 15,
     "109": 14,
     "110": 7,
     "111": 12,
     "112": 12,
     "113": 11,
     "114": 15,
     "115": 18,
     "116": 10,
     "117": 6,
     "118": 15,
     "119": 12,
     "120": 22,
     "121": 9,
     "122": 9,
     "123": 11,
     "124": 14,
     "125": 14,
     "126": 17,
     "127": 12,
     "128": 14,
     "129": 7,
     "130": 12,
     "131": 25,
     "132": 11,
     "133": 11,
     "134": 7,
     "135": 9,
     "136": 11,
     "137": 16,
     "138": 9,
     "139": 11,
     "140": 8,
     "141": 11,
     "142": 14,
     "143": 10,
     "144": 13,
     "145": 7,
     "146": 13,
     "147": 7,
     "148": 7,
     "149": 11,
     "150": 8,
     "151": 10,
     "152": 14,
     "153": 5,
     "154": 6,
     "155": 7,
     "156": 5,
     "157": 2,
     "158": 10,
     "159": 11,
     "160": 6,
     "161": 7,
     "162": 7,
     "163": 10,
     "164": 8,
     "165": 8,
     "166": 10,
     "167": 8,
     "168": 2,
     "169": 4,
     "170": 8,
     "171": 6,
     "172": 7,
     "173": 6,
     "174": 8,
     "175": 8,
     "176": 5,
     "177": 5,
     "178": 4,
     "179": 3,
     "180": 7,
     "181": 13,
     "182": 5,
     "183": 7,
     "184": 7,
     "185": 11,
     "186": 5,
     "187": 3,
     "188": 7,
     "189": 7,
     "190": 5,
     "191": 3,
     "192": 4,
     "193": 8,
     "194": 4,
     "195": 9,
     "196": 4,
     "197": 7,
     "198": 6,
     "199": 7,
     "200": 6,
     "201": 8,
     "202": 8,
     "203": 9,
     "204": 3,
     "205": 8,
     "206": 3,
     "207": 3,
     "208": 1,
     "209": 9,
     "210": 8,
     "211": 6,
     "212": 3,
     "213": 4,
     "214": 5,
     "215": 4,
     "216": 8,
     "217": 3,
     "218": 3,
     "219": 1,
     "220": 2,
     "221": 2,
     "222": 2,
     "223": 7,
     "224": 6,
     "225": 1,
     "226": 4,
     "227": 3,
     "228": 1,
     "229": 4,
     "230": 3,
     "231": 4,
     "232": 6,
     "233": 2,
     "234": 1,
     "235": 3,
     "236": 4,
     "237": 5,
     "238": 2,
     "239": 3,
     "240": 4,
     "241": 2,
     "242": 4,
     "243": 3,
     "244": 4,
     "245": 7,
     "246": 1,
     "247": 5,
     "248": 1,
     "249": 4,
     "250": 4,
     "251": 3,
     "252": 2,
     "253": 3,
     "254": 1,
     "255": 1,
     "256": 3,
     "257": 3,
     "258": 2,
     "259": 2,
     "260": 4,
     "261": 2,
     "262": 4,
     "263": 2,
     "264": 2,
     "266": 2,
     "267": 1,
     "268": 1,
     "269": 2,
     "270": 3,
     "271": 2,
     "272": 2,
     "273": 3,
     "274": 3,
     "275": 2,
     "276": 3,
     "277": 4,
     "278": 5,
     "279": 3,
     "280": 3,
     "281": 3,
     "282": 2,
     "283": 3,
     "284": 3,
     "285": 1,
     "286": 2,
     "287": 4,
     "288": 2,
     "289": 4,
     "290": 4,
     "291": 1,
     "292": 6,
     "293": 4,
     "294": 2,
     "296": 5,
     "297": 2,
     "298": 3,
     "299": 1,
     "300": 4,
     "302": 2,
     "303": 3,
     "304": 3,
     "305": 3,
     "306": 5,
     "307": 2,
     "308": 1,
     "310": 3,
     "311": 3,
     "312": 2,
     "313": 2,
     "314": 1,
     "316": 1,
     "317": 1,
     "318": 4,
     "319": 2,
     "320": 1,
     "321": 3,
     "323": 3,
     "324": 2,
     "325": 2,
     "326": 4,
     "327": 2,
     "328": 2,
     "329": 1,
     "330": 2,
     "331": 2,
     "332": 1,
     "334": 1,
     "335": 3,
     "336": 2,
     "337": 2,
     "338": 2,
     "339": 3,
     "340": 2,
     "341": 3,
     "342": 1,
     "343": 2,
     "345": 3,
     "346": 3,
     "347": 1,
     "348": 2,
     "349": 1,
     "352": 1,
     "353": 4,
     "355": 1,
     "356": 3,
     "357": 1,
     "358": 2,
     "359": 1,
     "360": 1,
     "361": 1,
     "362": 2,
     "363": 2,
     "364": 2,
     "365": 2,
     "366": 1,
     "367": 1,
     "368": 3,
     "369": 1,
     "370": 1,
     "371": 2,
     "373": 4,
     "376": 2,
     "378": 1,
     "379": 1,
     "380": 1,
     "381": 2,
     "382": 2,
     "383": 2,
     "384": 2,
     "385": 1,
     "387": 1,
     "388": 1,
     "389": 1,
     "390": 2,
     "391": 1,
     "392": 2,
     "394": 1,
     "395": 1,
     "396": 2,
     "397": 1,
     "402": 2,
     "403": 1,
     "404": 4,
     "405": 1,
     "408": 1,
     "409": 3,
     "410": 2,
     "411": 1,
     "415": 1,
     "416": 1,
     "420": 2,
     "421": 3,
     "424": 1,
     "426": 2,
     "427": 2,
     "430": 2,
     "431": 3,
     "432": 1,
     "433": 2,
     "434": 1,
     "435": 1,
     "436": 1,
     "437": 2,
     "439": 2,
     "440": 2,
     "441": 1,
     "444": 3,
     "445": 1,
     "446": 1,
     "447": 1,
     "449": 2,
     "454": 2,
     "455": 1,
     "456": 3,
     "457": 1,
     "460": 1,
     "461": 1,
     "462": 1,
     "464": 1,
     "465": 1,
     "466": 2,
     "469": 1,
     "470": 1,
     "471": 2,
     "472": 3,
     "475": 3,
     "476": 2,
     "477": 1,
     "478": 1,
     "479": 1,
     "481": 2,
     "482": 3,
     "493": 2,
     "494": 2,
     "498": 1,
     "500": 1,
     "501": 1,
     "505": 2,
     "510": 1,
     "518": 1,
     "520": 1,
     "522": 1,
     "524": 1,
     "526": 1,
     "527": 2,
     "528": 2,
     "531": 2,
     "535": 1,
     "536": 1,
     "539": 1,
     "542": 1,
     "543": 1,
     "544": 1,
     "545": 1,
     "548": 1,
     "552": 1,
     "553": 3,
     "558": 2,
     "563": 1,
     "565": 1,
     "572": 1,
     "578": 1,
     "579": 1,
     "582": 1,
     "584": 1,
     "585": 1,
     "586": 2,
     "589": 2,
     "590": 1,
     "592": 1,
     "593": 2,
     "594": 1,
     "596": 1,
     "597": 2,
     "599": 1,
     "602": 1,
     "603": 1,
     "604": 3,
     "605": 1,
     "609": 1,
     "616": 1,
     "618": 1,
     "622": 1,
     "624": 1,
     "626": 1,
     "629": 1,
     "632": 1,
     "637": 1,
     "640": 1,
     "641": 1,
     "648": 1,
     "652": 1,
     "667": 1,
     "668": 1,
     "669": 1,
     "671": 1,
     "673": 1,
     "675": 1,
     "677": 1,
     "679": 1,
     "690": 2,
     "702": 1,
     "703": 1,
     "707": 1,
     "709": 1,
     "719": 1,
     "725": 1,
     "726": 1,
     "731": 1,
     "738": 2,
     "739": 2,
     "742": 1,
     "743": 2,
     "744": 1,
     "751": 2,
     "752": 1,
     "756": 1,
     "757": 1,
     "761": 1,
     "770": 1,
     "772": 1,
     "774": 1,
     "781": 1,
     "782": 1,
     "785": 1,
     "786": 1,
     "791": 1,
     "794": 1,
     "799": 1,
     "803": 1,
     "806": 1,
     "817": 2,
     "818": 1,
     "820": 1,
     "824": 1,
     "828": 1,
     "838": 2,
     "846": 1,
     "855": 1,
     "860": 1,
     "862": 1,
     "864": 1,
     "869": 1,
     "871": 1,
     "881": 1,
     "890": 1,
     "896": 1,
     "911": 1,
     "926": 1,
     "931": 1,
     "940": 1,
     "971": 1,
     "1010": 1,
     "1029": 1,
     "1057": 1,
     "1137": 1,
     "1140": 1,
     "1157": 1,
     "1159": 1,
     "1160": 1,
     "1188": 1,
     "1219": 1,
     "1273": 1,
     "1278": 1,
     "1297": 1,
     "1313": 1,
     "1353": 1,
     "1516": 1,
     "1536": 1,
     "1560": 1,
     "1566": 1,
     "1573": 1,
     "1600": 1,
     "1614": 1,
     "1627": 1,
     "1675": 1,
     "1697": 1,
     "1708": 1,
     "1751": 1,
     "2048": 1
    },
    "glide_odd_steps_hist": {
     "0": 32768,
     "1": 8192,
     "2": 3584,
     "3": 1728,
     "4": 1464,
     "5": 965,
     "6": 978,
     "7": 849,
     "8": 639,
     "9": 459,
     "10": 470,
     "11": 393,
     "12": 383,
     "13": 308,
     "14": 267,
     "15": 225,
     "16": 201,
     "17": 181,
     "18": 193,
     "19": 158,
     "20": 158,
     "21": 143,
     "22": 146,
     "23": 130,
     "24": 125,
     "25": 122,
     "26": 126,
     "27": 108,
     "28": 89,
     "29": 112,
     "30": 97,
     "31": 91,
     "32": 82,
     "33": 80,
     "34": 75,
     "35": 69,
     "36": 68,
     "37": 61,
     "38": 64,
     "39": 56,
     "40": 49,
     "41": 50,
     "42": 60,
     "43": 52,
     "44": 56,
     "45": 49,
     "46": 34,
     "47": 60,
     "48": 40,
     "49": 37,
     "50": 42,
     "51": 57,
     "52": 29,
     "53": 31,
     "54": 27,
     "55": 41,
     "56": 36,
     "57": 30,
     "58": 34,
     "59": 30,
     "60": 34,
     "61": 23,
     "62": 28,
     "63": 28,
     "64": 32,
     "65": 34,
     "66": 15,
     "67": 23,
     "68": 16,
     "69": 21,
     "70": 18,
     "71": 16,
     "72": 22,
     "73": 22,
     "74": 23,
     "75": 17,
     "76": 18,
     "77": 18,
     "78": 19,
     "79": 26,
     "80": 15,
     "81": 23,
     "82": 25,
     "83": 26,
     "84": 19,
     "85": 15,
     "86": 17,
     "87": 18,
     "88": 10,
     "89": 17,
     "90": 14,
     "91": 17,
     "92": 21,
     "93": 14,
     "94": 13,
     "95": 17,
     "96": 10,
     "97": 6,
     "98": 7,
     "99": 15,
     "100": 15,
     "101": 7,
     "102": 12,
     "103": 13,
     "104": 11,
     "105": 11,
     "106": 17,
     "107": 13,
     "108": 7,
     "109": 13,
     "110": 8,
     "111": 10,
     "112": 3,
     "113": 10,
     "114": 9,
     "115": 8,
     "116": 13,
     "117": 11,
     "118": 9,
     "119": 8,
     "120": 9,
     "121": 11,
     "122": 11,
     "123": 10,
     "124": 10,
     "125": 7,
     "126": 9,
     "127": 11,
     "128": 9,
     "129": 5,
     "130": 11,
     "131": 9,
     "132": 11,
     "133": 8,
     "134": 8,
     "135": 4,
     "136": 7,
     "137": 5,
     "138": 5,
     "139": 2,
     "140": 5,
     "141": 5,
     "142": 6,
     "143": 6,
     "144": 3,
     "145": 1,
     "146": 4,
     "147": 6,
     "148": 3,
     "149": 7,
     "150": 4,
     "151": 5,
     "152": 8,
     "153": 2,
     "154": 4,
     "155": 13,
     "156": 4,
     "157": 4,
     "158": 3,
     "159": 2,
     "160": 2,
     "161": 4,
     "162": 3,
     "163": 6,
     "164": 7,
     "165": 3,
     "166": 6,
     "167": 4,
     "168": 7,
     "169": 2,
     "170": 5,
     "171": 5,
     "172": 3,
     "173": 4,
     "174": 2,
     "175": 6,
     "176": 8,
     "177": 8,
     "178": 2,
     "179": 4,
     "180": 3,
     "181": 5,
     "182": 3,
     "183": 2,
     "184": 2,
     "185": 4,
     "186": 6,
     "187": 9,
     "189": 4,
     "190": 4,
     "191": 4,
     "192": 2,
     "193": 2,
     "194": 1,
     "195": 5,
     "196": 5,
     "197": 3,
     "198": 5,
     "199": 3,
     "200": 8,
     "202": 1,
     "203": 3,
     "204": 3,
     "205": 4,
     "206": 3,
     "207": 1,
     "208": 5,
     "209": 2,
     "210": 3,
     "211": 2,
     "212": 6,
     "213": 3,
     "214": 3,
     "215": 3,
     "216": 3,
     "217": 1,
     "218": 1,
     "219": 1,
     "220": 1,
     "221": 1,
     "222": 1,
     "224": 2,
     "225": 1,
     "226": 3,
     "228": 2,
     "229": 5,
     "230": 2,
     "231": 2,
     "232": 2,
     "233": 2,
     "234": 5,
     "235": 2,
     "236": 3,
     "237": 2,
     "238": 4,
     "239": 3,
     "240": 3,
     "241": 1,
     "242": 2,
     "243": 1,
     "244": 1,
     "245": 1,
     "246": 4,
     "247": 3,
     "248": 1,
     "249": 1,
     "250": 3,
     "251": 1,
     "252": 1,
     "253": 1,
     "254": 3,
     "256": 2,
     "257": 1,
     "258": 1,
     "260": 1,
     "261": 2,
     "262": 3,
     "263": 3,
     "264": 2,
     "265": 2,
     "266": 2,
     "267": 2,
     "268": 1,
     "269": 4,
     "270": 1,
     "271": 2,
     "272": 1,
     "273": 1,
     "274": 2,
     "276": 3,
     "277": 2,
     "279": 2,
     "280": 1,
     "281": 1,
     "282": 3,
     "283": 3,
     "284": 4,
     "286": 1,
     "288": 1,
     "289": 2,
     "290": 1,
     "292": 2,
     "293": 2,
     "294": 1,
     "296": 2,
     "297": 1,
     "299": 1,
     "300": 1,
     "301": 2,
     "302": 1,
     "303": 2,
     "304": 2,
     "306": 1,
     "307": 1,
     "309": 1,
     "310": 1,
     "311": 1,
     "312": 2,
     "314": 1,
     "316": 3,
     "319": 1,
     "320": 1,
     "325": 3,
     "327": 1,
     "329": 1,
     "330": 1,
     "332": 4,
     "333": 2,
     "334": 1,
     "335": 2,
     "337": 1,
     "339": 1,
     "342": 2,
     "343": 2,
     "347": 1,
     "354": 1,
     "355": 1,
     "359": 2,
     "360": 1,
     "362": 2,
     "365": 2,
     "366": 2,
     "367": 2,
     "369": 2,
     "370": 3,
     "371": 4,
     "372": 1,
     "373": 1,
     "374": 1,
     "378": 1,
     "380": 1,
     "383": 1,
     "386": 1,
     "387": 1,
     "389": 1,
     "390": 1,
     "392": 2,
     "393": 1,
     "394": 1,
     "397": 1,
     "401": 1,
     "402": 1,
     "408": 1,
     "410": 1,
     "413": 1,
     "415": 1,
     "417": 2,
     "420": 1,
     "422": 1,
     "428": 1,
     "432": 1,
     "434": 1,
     "437": 1,
     "439": 1,
     "442": 1,
     "446": 1,
     "449": 1,
     "450": 1,
     "452": 1,
     "455": 1,
     "459": 1,
     "460": 1,
     "461": 1,
     "466": 1,
     "470": 1,
     "473": 3,
     "476": 1,
     "478": 1,
     "479": 1,
     "480": 1,
     "482": 1,
     "484": 3,
     "486": 1,
     "488": 1,
     "489": 1,
     "491": 2,
     "494": 1,
     "495": 2,
     "497": 1,
     "500": 1,
     "504": 1,
     "506": 1,
     "507": 1,
     "508": 1,
     "510": 1,
     "512": 1,
     "522": 1,
     "525": 1,
     "529": 1,
     "534": 1,
     "541": 1,
     "542": 1,
     "544": 1,
     "545": 2,
     "550": 2,
     "565": 1,
     "579": 1,
     "582": 1,
     "586": 1,
     "615": 1,
     "616": 1,
     "635": 1,
     "649": 1,
     "702": 1,
     "711": 1,
     "713": 1,
     "725": 2,
     "726": 1,
     "764": 1,
     "811": 1,
     "814": 1,
     "824": 1,
     "827": 1,
     "856": 1,
     "943": 1,
     "954": 1,
     "975": 1,
     "979": 1,
     "988": 1,
     "1007": 2,
     "1015": 1,
     "1036": 1,
     "1041": 1,
     "1058": 1,
     "1083": 1,
     "1276": 1
    },
    "peak_excess_bits_hist": {
     "0": 25489,
     "1": 12535,
     "2": 7134,
     "3": 3515,
     "4": 2293,
     "5": 1545,
     "6": 1207,
     "7": 847,
     "8": 697,
     "9": 517,
     "10": 537,
     "11": 352,
     "12": 299,
     "13": 298,
     "14": 243,
     "15": 154,
     "16": 177,
     "17": 151,
     "18": 144,
     "19": 91,
     "20": 96,
     "21": 80,
     "22": 56,
     "23": 68,
     "24": 49,
     "25": 45,
     "26": 59,
     "27": 24,
     "28": 23,
     "29": 23,
     "30": 44,
     "31": 30,
     "32": 12,
     "33": 21,
     "34": 15,
     "35": 9,
     "36": 18,
     "37": 11,
     "38": 20,
     "39": 4,
     "40": 11,
     "41": 11,
     "42": 7,
     "43": 6,
     "44": 3,
     "45": 4,
     "47": 5,
     "48": 1,
     "49": 2,
     "50": 1,
     "51": 2,
     "52": 2,
     "53": 1,
     "54": 1,
     "55": 2,
     "56": 4,
     "57": 2,
     "59": 9,
     "60": 2,
     "61": 1,
     "62": 1,
     "64": 1,
     "66": 4,
     "68": 3,
     "73": 1,
     "77": 1,
     "239": 6516
    },
    "sum_delay": 1239335.0,
    "n_delay": 10059.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 5,
     "6": 15,
     "7": 18,
     "8": 8,
     "9": 3,
     "10": 18,
     "11": 28,
     "12": 30,
     "13": 6,
     "14": 10,
     "15": 40,
     "16": 76,
     "17": 73,
     "18": 54,
     "19": 83,
     "20": 122,
     "21": 84,
     "22": 39,
     "23": 33,
     "24": 84,
     "25": 84,
     "26": 65,
     "27": 62,
     "28": 136,
     "29": 153,
     "30": 92,
     "31": 70,
     "32": 101,
     "33": 111,
     "34": 76,
     "35": 67,
     "36": 99,
     "37": 148,
     "38": 128,
     "39": 96,
     "40": 89,
     "41": 96,
     "42": 126,
     "43": 95,
     "44": 56,
     "45": 83,
     "46": 125,
     "47": 109,
     "48": 84,
     "49": 115,
     "50": 129,
     "51": 105,
     "52": 63,
     "53": 46,
     "54": 54,
     "55": 77,
     "56": 77,
     "57": 88,
     "58": 78,
     "59": 96,
     "60": 92,
     "61": 71,
     "62": 75,
     "63": 79,
     "64": 66,
     "65": 78,
     "66": 71,
     "67": 87,
     "68": 101,
     "69": 87,
     "70": 100,
     "71": 70,
     "72": 58,
     "73": 55,
     "74": 52,
     "75": 43,
     "76": 52,
     "77": 55,
     "78": 56,
     "79": 61,
     "80": 64,
     "81": 37,
     "82": 27,
     "83": 34,
     "84": 30,
     "85": 37,
     "86": 45,
     "87": 22,
     "88": 45,
     "89": 50,
     "90": 34,
     "91": 28,
     "92": 25,
     "93": 24,
     "94": 35,
     "95": 16,
     "96": 25,
     "97": 49,
     "98": 53,
     "99": 32,
     "100": 32,
     "101": 44,
     "102": 47,
     "103": 27,
     "104": 35,
     "105": 36,
     "106": 48,
     "107": 40,
     "108": 34,
     "109": 37,
     "110": 24,
     "111": 19,
     "112": 37,
     "113": 25,
     "114": 25,
     "115": 22,
     "116": 27,
     "117": 32,
     "118": 31,
     "119": 25,
     "120": 43,
     "121": 37,
     "122": 22,
     "123": 23,
     "124": 29,
     "125": 26,
     "126": 35,
     "127": 30,
     "128": 33,
     "129": 34,
     "130": 29,
     "131": 22,
     "132": 21,
     "133": 23,
     "134": 15,
     "135": 17,
     "136": 12,
     "137": 19,
     "138": 25,
     "139": 17,
     "140": 5,
     "141": 15,
     "142": 18,
     "143": 15,
     "144": 10,
     "145": 19,
     "146": 33,
     "147": 18,
     "148": 18,
     "149": 27,
     "150": 37,
     "151": 22,
     "152": 16,
     "153": 23,
     "154": 31,
     "155": 20,
     "156": 21,
     "157": 28,
     "158": 29,
     "159": 19,
     "160": 12,
     "161": 10,
     "162": 20,
     "163": 23,
     "164": 19,
     "165": 10,
     "166": 14,
     "167": 27,
     "168": 20,
     "169": 6,
     "170": 9,
     "171": 10,
     "172": 16,
     "173": 12,
     "174": 18,
     "175": 12,
     "176": 16,
     "177": 11,
     "178": 7,
     "179": 13,
     "180": 10,
     "181": 9,
     "182": 16,
     "183": 12,
     "184": 12,
     "185": 17,
     "186": 24,
     "187": 11,
     "188": 11,
     "189": 5,
     "190": 12,
     "191": 7,
     "192": 9,
     "193": 13,
     "194": 5,
     "195": 4,
     "196": 11,
     "197": 9,
     "198": 8,
     "199": 15,
     "200": 16,
     "201": 8,
     "202": 4,
     "203": 8,
     "204": 12,
     "205": 8,
     "206": 5,
     "207": 6,
     "208": 12,
     "209": 3,
     "210": 2,
     "211": 6,
     "212": 7,
     "213": 7,
     "214": 3,
     "215": 11,
     "216": 11,
     "217": 5,
     "218": 2,
     "219": 4,
     "220": 11,
     "221": 9,
     "222": 4,
     "223": 10,
     "224": 14,
     "225": 7,
     "226": 4,
     "227": 5,
     "228": 8,
     "229": 4,
     "230": 2,
     "231": 3,
     "232": 2,
     "233": 10,
     "234": 6,
     "235": 7,
     "236": 3,
     "237": 4,
     "238": 4,
     "239": 5,
     "240": 2,
     "241": 10,
     "242": 6,
     "243": 7,
     "244": 13,
     "245": 6,
     "246": 13,
     "247": 19,
     "248": 11,
     "249": 8,
     "250": 7,
     "251": 11,
     "252": 16,
     "253": 13,
     "254": 8,
     "255": 19,
     "256": 19,
     "257": 7,
     "258": 4,
     "259": 9,
     "260": 17,
     "261": 12,
     "262": 1,
     "263": 13,
     "264": 25,
     "265": 16,
     "266": 5,
     "267": 10,
     "268": 14,
     "269": 11,
     "270": 5,
     "271": 9,
     "272": 22,
     "273": 24,
     "274": 13,
     "275": 15,
     "276": 25,
     "277": 25,
     "278": 7,
     "279": 7,
     "280": 23,
     "281": 16,
     "282": 19,
     "283": 10,
     "284": 21,
     "285": 15,
     "286": 11,
     "287": 9,
     "288": 6,
     "289": 9,
     "290": 11,
     "291": 9,
     "292": 19,
     "293": 11,
     "294": 17,
     "295": 18,
     "296": 11,
     "297": 4,
     "298": 9,
     "299": 10,
     "300": 11,
     "301": 8,
     "302": 7,
     "303": 17,
     "304": 8,
     "305": 6,
     "306": 4,
     "307": 3,
     "308": 7,
     "309": 1,
     "310": 5,
     "311": 4,
     "312": 5,
     "313": 6,
     "314": 8,
     "315": 1,
     "316": 5,
     "317": 10,
     "318": 2,
     "319": 4,
     "320": 4,
     "321": 9,
     "322": 7,
     "323": 6,
     "324": 10,
     "325": 12,
     "326": 2,
     "327": 5,
     "328": 4,
     "329": 4,
     "330": 5,
     "331": 1,
     "332": 1,
     "333": 7,
     "334": 7,
     "335": 1,
     "336": 1,
     "337": 2,
     "338": 4,
     "339": 2,
     "341": 3,
     "342": 7,
     "343": 4,
     "344": 2,
     "345": 1,
     "346": 2,
     "347": 2,
     "348": 1,
     "349": 3,
     "350": 3,
     "351": 7,
     "352": 4,
     "353": 1,
     "354": 3,
     "355": 1,
     "356": 2,
     "357": 1,
     "358": 4,
     "359": 2,
     "360": 8,
     "361": 2,
     "362": 2,
     "363": 4,
     "364": 1,
     "366": 1,
     "368": 3,
     "370": 3,
     "371": 5,
     "372": 1,
     "373": 7,
     "374": 3,
     "375": 2,
     "376": 4,
     "377": 3,
     "379": 2,
     "380": 5,
     "381": 2,
     "383": 2,
     "384": 2,
     "385": 2,
     "386": 2,
     "387": 1,
     "388": 2,
     "390": 1,
     "393": 1,
     "394": 1,
     "396": 2,
     "398": 1,
     "399": 1,
     "401": 1,
     "404": 1,
     "405": 1,
     "406": 1,
     "407": 2,
     "412": 1,
     "414": 2,
     "415": 1,
     "421": 2,
     "422": 3,
     "423": 2,
     "425": 1,
     "426": 1,
     "427": 1,
     "431": 2,
     "432": 2,
     "433": 1,
     "434": 1,
     "436": 1,
     "438": 3,
     "439": 2,
     "440": 1,
     "442": 3,
     "443": 1,
     "446": 2,
     "447": 7,
     "448": 2,
     "449": 2,
     "450": 2,
     "451": 2,
     "452": 2,
     "453": 1,
     "454": 4,
     "455": 3,
     "456": 4,
     "457": 1,
     "458": 2,
     "459": 4,
     "460": 2,
     "461": 1,
     "463": 2,
     "464": 4,
     "466": 3,
     "467": 2,
     "468": 4,
     "469": 1,
     "472": 2,
     "473": 2,
     "475": 1,
     "476": 1,
     "477": 1,
     "478": 2,
     "479": 2,
     "480": 1,
     "484": 1,
     "485": 1,
     "487": 1,
     "492": 1,
     "493": 1,
     "495": 1,
     "496": 2,
     "497": 2,
     "499": 2,
     "500": 2,
     "504": 1,
     "505": 2,
     "507": 1,
     "510": 1,
     "513": 1,
     "514": 2,
     "517": 1,
     "519": 1,
     "522": 4,
     "523": 3,
     "524": 1,
     "528": 1,
     "531": 1,
     "537": 1,
     "548": 1,
     "550": 1,
     "553": 1,
     "555": 1,
     "557": 2,
     "558": 2,
     "560": 2,
     "561": 1,
     "565": 1,
     "568": 1,
     "584": 1,
     "585": 1,
     "596": 1,
     "597": 2,
     "598": 1,
     "600": 2,
     "601": 3,
     "602": 2,
     "605": 1,
     "606": 1,
     "609": 1,
     "612": 1,
     "614": 1,
     "615": 1,
     "617": 1,
     "619": 1,
     "621": 1,
     "625": 1,
     "629": 1,
     "633": 2,
     "634": 2,
     "636": 1,
     "638": 3,
     "639": 1,
     "640": 1,
     "641": 1,
     "642": 2,
     "643": 2,
     "644": 1,
     "646": 5,
     "647": 1,
     "651": 2,
     "655": 1,
     "659": 1,
     "671": 1,
     "687": 2,
     "688": 2,
     "692": 1,
     "695": 1,
     "702": 1,
     "707": 1,
     "711": 2,
     "712": 2,
     "716": 1,
     "719": 1,
     "720": 1,
     "722": 1,
     "723": 1,
     "724": 1,
     "725": 2,
     "726": 1,
     "728": 1,
     "729": 1,
     "730": 1,
     "731": 2,
     "732": 1,
     "733": 1,
     "734": 2,
     "736": 2,
     "739": 2,
     "742": 2,
     "743": 1,
     "744": 2,
     "747": 1,
     "752": 2,
     "757": 1,
     "759": 1,
     "760": 1,
     "764": 1,
     "765": 1,
     "767": 1,
     "768": 1,
     "769": 1,
     "773": 2,
     "777": 1,
     "780": 2,
     "781": 2,
     "784": 1,
     "785": 1,
     "788": 3,
     "789": 4,
     "790": 1,
     "791": 1,
     "792": 3,
     "793": 3,
     "794": 1,
     "796": 1,
     "797": 2,
     "799": 1,
     "801": 1,
     "802": 2,
     "805": 1,
     "813": 3,
     "814": 3,
     "817": 1,
     "818": 3,
     "819": 3,
     "822": 1,
     "823": 1,
     "825": 1,
     "826": 2,
     "829": 2,
     "830": 4,
     "835": 1,
     "839": 1,
     "842": 1,
     "845": 1,
     "848": 2,
     "850": 1,
     "851": 1,
     "857": 1,
     "863": 2,
     "868": 1,
     "869": 2,
     "870": 1,
     "871": 1,
     "874": 2,
     "879": 1,
     "882": 2,
     "883": 2,
     "887": 1,
     "897": 1,
     "904": 1,
     "908": 1,
     "909": 1,
     "914": 2,
     "918": 2,
     "919": 1,
     "921": 2,
     "922": 4,
     "927": 1,
     "930": 2,
     "932": 1,
     "934": 1,
     "937": 1,
     "938": 1,
     "939": 2,
     "945": 1,
     "959": 1,
     "976": 1,
     "980": 2,
     "984": 1,
     "985": 1,
     "988": 1,
     "1028": 2,
     "1033": 1,
     "1044": 1,
     "1045": 1,
     "1048": 1,
     "1116": 1,
     "1120": 1,
     "1152": 1,
     "1154": 1,
     "1194": 1,
     "1220": 1,
     "1231": 1,
     "1260": 1,
     "1264": 1,
     "1269": 2,
     "1272": 1,
     "1273": 1,
     "1282": 1,
     "1617": 1,
     "1630": 1,
     "1634": 1
    }
   },
   "max_glide": [
    2257,
    189179
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13834509458015382375",
    "n": 213433
   },
   "has_delay": true,
   "max_delay": [
    1638,
    222619
   ],
   "basins": {
    "0": 18922,
    "escaped": 112150
   },
   "mean_glide_odd_n": 23.747788577044883,
   "mean_glide_odd_steps_odd_n": 14.565487241090604,
   "measured_drift_bits_per_odd_step": -0.10511818576765788
  },
  "19": {
   "k": 19,
   "range": [
    262144,
    524288
   ],
   "next_n": 524288,
   "complete": true,
   "odd": {
    "count": 131072,
    "outcomes": {
     "drop": 109516,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 21556,
     "undecided": 0
    },
    "sum_glide": 2538632.0,
    "sum_glide_odd_steps": 1557912.0,
    "sum_log2_drop": -168094.82547123492,
    "glide_hist": {
     "2": 21845,
     "3": 21845,
     "4": 16386,
     "5": 3413,
     "6": 2729,
     "7": 3928,
     "8": 3516,
     "9": 1306,
     "10": 1539,
     "11": 2158,
     "12": 2533,
     "13": 1766,
     "14": 824,
     "15": 1044,
     "16": 1196,
     "17": 836,
     "18": 571,
     "19": 769,
     "20": 1004,
     "21": 942,
     "22": 613,
     "23": 488,
     "24": 571,
     "25": 508,
     "26": 368,
     "27": 366,
     "28": 429,
     "29": 331,
     "30": 285,
     "31": 388,
     "32": 415,
     "33": 439,
     "34": 325,
     "35": 291,
     "36": 318,
     "37": 287,
     "38": 207,
     "39": 240,
     "40": 280,
     "41": 297,
     "42": 284,
     "43": 221,
     "44": 197,
     "45": 190,
     "46": 172,
     "47": 169,
     "48": 206,
     "49": 215,
     "50": 216,
     "51": 179,
     "52": 161,
     "53": 154,
     "54": 141,
     "55": 110,
     "56": 124,
     "57": 118,
     "58": 121,
     "59": 105,
     "60": 111,
     "61": 139,
     "62": 115,
     "63": 143,
     "64": 120,
     "65": 89,
     "66": 85,
     "67": 114,
     "68": 112,
     "69": 107,
     "70": 102,
     "71": 124,
     "72": 110,
     "73": 107,
     "74": 92,
     "75": 86,
     "76": 86,
     "77": 85,
     "78": 80,
     "79": 73,
     "80": 61,
     "81": 63,
     "82": 92,
     "83": 87,
     "84": 69,
     "85": 65,
     "86": 71,
     "87": 56,
     "88": 76,
     "89": 69,
     "90": 64,
     "91": 87,
     "92": 69,
     "93": 74,
     "94": 64,
     "95": 50,
     "96": 61,
     "97": 49,
     "98": 59,
     "99": 69,
     "100": 58,
     "101": 49,
     "102": 55,
     "103": 44,
     "104": 41,
     "105": 36,
     "106": 48,
     "107": 53,
     "108": 33,
     "109": 44,
     "110": 44,
     "111": 49,
     "112": 42,
     "113": 38,
     "114": 44,
     "115": 31,
     "116": 40,
     "117": 47,
     "118": 42,
     "119": 43,
     "120": 53,
     "121": 45,
     "122": 44,
     "123": 32,
     "124": 32,
     "125": 42,
     "126": 29,
     "127": 38,
     "128": 28,
     "129": 39,
     "130": 44,
     "131": 26,
     "132": 32,
     "133": 36,
     "134": 38,
     "135": 26,
     "136": 31,
     "137": 32,
     "138": 27,
     "139": 30,
     "140": 31,
     "141": 43,
     "142": 31,
     "143": 29,
     "144": 35,
     "145": 33,
     "146": 26,
     "147": 25,
     "148": 33,
     "149": 33,
     "150": 34,
     "151": 24,
     "152": 21,
     "153": 28,
     "154": 15,
     "155": 19,
     "156": 17,
     "157": 21,
     "158": 28,
     "159": 18,
     "160": 22,
     "161": 32,
     "162": 29,
     "163": 22,
     "164": 17,
     "165": 25,
     "166": 21,
     "167": 15,
     "168": 18,
     "169": 25,
     "170": 29,
     "171": 23,
     "172": 18,
     "173": 21,
     "174": 26,
     "175": 16,
     "176": 18,
     "177": 23,
     "178": 19,
     "179": 26,
     "180": 33,
     "181": 23,
     "182": 17,
     "183": 18,
     "184": 17,
     "185": 21,
     "186": 14,
     "187": 22,
     "188": 21,
     "189": 20,
     "190": 17,
     "191": 21,
     "192": 16,
     "193": 14,
     "194": 18,
     "195": 21,
     "196": 18,
     "197": 20,
     "198": 16,
     "199": 17,
     "200": 17,
     "201": 17,
     "202": 22,
     "203": 11,
     "204": 11,
     "205": 15,
     "206": 14,
     "207": 12,
     "208": 16,
     "209": 17,
     "210": 17,
     "211": 13,
     "212": 9,
     "213": 16,
     "214": 14,
     "215": 9,
     "216": 14,
     "217": 23,
     "218": 16,
     "219": 10,
     "220": 11,
     "221": 12,
     "222": 10,
     "223": 13,
     "224": 11,
     "225": 13,
     "226": 10,
     "227": 10,
     "228": 17,
     "229": 11,
     "230": 4,
     "231": 14,
     "232": 9,
     "233": 9,
     "234": 10,
     "235": 13,
     "236": 8,
     "237": 10,
     "238": 7,
     "239": 12,
     "240": 14,
     "241": 10,
     "242": 10,
     "243": 12,
     "244": 12,
     "245": 9,
     "246": 15,
     "247": 10,
     "248": 6,
     "249": 10,
     "250": 15,
     "251": 8,
     "252": 10,
     "253": 11,
     "254": 17,
     "255": 11,
     "256": 5,
     "257": 14,
     "258": 12,
     "259": 11,
     "260": 8,
     "261": 7,
     "262": 9,
     "263": 6,
     "264": 6,
     "265": 9,
     "266": 8,
     "267": 7,
     "268": 9,
     "269": 9,
     "270": 13,
     "271": 12,
     "272": 9,
     "273": 8,
     "274": 12,
     "275": 11,
     "276": 6,
     "277": 14,
     "278": 6,
     "279": 12,
     "280": 18,
     "281": 7,
     "282": 6,
     "283": 6,
     "284": 2,
     "285": 5,
     "286": 7,
     "287": 11,
     "288": 11,
     "289": 2,
     "290": 8,
     "291": 12,
     "292": 6,
     "293": 6,
     "294": 8,
     "295": 8,
     "296": 6,
     "297": 7,
     "298": 4,
     "299": 10,
     "300": 8,
     "301": 7,
     "302": 4,
     "303": 10,
     "304": 7,
     "305": 6,
     "306": 9,
     "307": 8,
     "308": 3,
     "309": 8,
     "310": 7,
     "311": 4,
     "312": 7,
     "313": 4,
     "314": 4,
     "315": 4,
     "316": 7,
     "317": 7,
     "318": 6,
     "319": 9,
     "320": 5,
     "321": 6,
     "322": 5,
     "323": 3,
     "324": 8,
     "325": 8,
     "326": 11,
     "327": 6,
     "328": 7,
     "329": 6,
     "330": 8,
     "331": 6,
     "332": 6,
     "333": 6,
     "334": 10,
     "335": 8,
     "336": 11,
     "337": 10,
     "338": 6,
     "339": 7,
     "340": 7,
     "341": 1,
     "342": 5,
     "343": 5,
     "344": 8,
     "345": 7,
     "346": 9,
     "347": 2,
     "348": 7,
     "349": 3,
     "350": 2,
     "351": 4,
     "352": 7,
     "353": 6,
     "354": 2,
     "355": 5,
     "356": 4,
     "357": 7,
     "358": 4,
     "359": 6,
     "360": 4,
     "361": 9,
     "362": 6,
     "363": 8,
     "364": 4,
     "365": 5,
     "366": 4,
     "367": 7,
     "368": 3,
     "369": 2,
     "370": 4,
     "371": 7,
     "372": 7,
     "373": 8,
     "374": 4,
     "375": 3,
     "376": 2,
     "377": 2,
     "378": 1,
     "379": 2,
     "380": 5,
     "381": 4,
     "382": 1,
     "383": 7,
     "384": 4,
     "385": 3,
     "386": 4,
     "387": 6,
     "388": 1,
     "389": 4,
     "390": 4,
     "391": 2,
     "392": 3,
     "393": 3,
     "394": 5,
     "395": 5,
     "396": 7,
     "397": 9,
     "398": 4,
     "399": 4,
     "400": 3,
     "401": 5,
     "402": 2,
     "404": 7,
     "405": 7,
     "406": 8,
     "407": 5,
     "408": 7,
     "409": 4,
     "410": 2,
     "411": 4,
     "412": 1,
     "413": 1,
     "414": 4,
     "415": 2,
     "416": 4,
     "417": 5,
     "418": 5,
     "419": 2,
     "420": 3,
     "421": 7,
     "422": 5,
     "423": 3,
     "424": 3,
     "425": 1,
     "426": 7,
     "427": 4,
     "428": 6,
     "429": 3,
     "430": 5,
     "431": 4,
     "432": 3,
     "433": 4,
     "434": 2,
     "435": 4,
     "436": 5,
     "437": 3,
     "438": 4,
     "439": 4,
     "440": 3,
     "441": 4,
     "442": 2,
     "443": 3,
     "444": 7,
     "445": 1,
     "446": 3,
     "447": 3,
     "448": 3,
     "449": 4,
     "450": 1,
     "451": 1,
     "452": 3,
     "453": 2,
     "455": 3,
     "456": 2,
     "457": 2,
     "458": 3,
     "460": 4,
     "461": 3,
     "462": 2,
     "463": 2,
     "464": 2,
     "465": 6,
     "466": 2,
     "467": 3,
     "468": 2,
     "469": 3,
     "470": 6,
     "471": 3,
     "472": 3,
     "473": 2,
     "474": 3,
     "475": 3,
     "476": 4,
     "477": 2,
     "478": 1,
     "479": 5,
     "480": 5,
     "481": 4,
     "482": 2,
     "483": 3,
     "484": 4,
     "485": 4,
     "486": 1,
     "487": 2,
     "488": 3,
     "489": 1,
     "490": 1,
     "491": 2,
     "492": 3,
     "493": 1,
     "494": 1,
     "495": 2,
     "496": 2,
     "497": 1,
     "499": 3,
     "500": 2,
     "501": 1,
     "503": 3,
     "504": 3,
     "505": 2,
     "506": 1,
     "508": 2,
     "509": 3,
     "511": 2,
     "512": 3,
     "513": 2,
     "515": 2,
     "516": 2,
     "518": 1,
     "519": 2,
     "520": 2,
     "522": 1,
     "523": 1,
     "524": 3,
     "525": 2,
     "526": 3,
     "527": 3,
     "528": 3,
     "529": 1,
     "530": 3,
     "531": 1,
     "532": 1,
     "533": 3,
     "534": 3,
     "535": 2,
     "537": 3,
     "538": 4,
     "539": 2,
     "540": 3,
     "541": 1,
     "542": 3,
     "543": 4,
     "544": 2,
     "545": 2,
     "546": 2,
     "547": 1,
     "548": 1,
     "549": 2,
     "550": 2,
     "551": 1,
     "552": 3,
     "553": 2,
     "554": 4,
     "555": 1,
     "556": 1,
     "557": 1,
     "559": 1,
     "560": 2,
     "564": 1,
     "567": 1,
     "568": 3,
     "569": 2,
     "570": 2,
     "571": 3,
     "572": 1,
     "573": 4,
     "574": 1,
     "575": 1,
     "576": 2,
     "577": 1,
     "578": 2,
     "579": 3,
     "580": 3,
     "582": 3,
     "583": 1,
     "584": 1,
     "585": 2,
     "586": 1,
     "587": 2,
     "588": 2,
     "589": 3,
     "590": 2,
     "592": 2,
     "593": 1,
     "594": 2,
     "595": 2,
     "596": 4,
     "597": 2,
     "598": 1,
     "599": 3,
     "600": 1,
     "601": 1,
     "602": 3,
     "603": 3,
     "606": 2,
     "608": 1,
     "609": 2,
     "610": 3,
     "613": 1,
     "614": 2,
     "615": 1,
     "616": 1,
     "617": 1,
     "618": 1,
     "619": 2,
     "620": 1,
     "621": 1,
     "622": 1,
     "623": 1,
     "625": 1,
     "628": 3,
     "630": 2,
     "631": 1,
     "632": 2,
     "633": 1,
     "634": 3,
     "636": 1,
     "637": 1,
     "638": 1,
     "639": 2,
     "640": 1,
     "641": 1,
     "642": 1,
     "643": 1,
     "644": 1,
     "646": 2,
     "647": 1,
     "649": 3,
     "651": 1,
     "652": 1,
     "654": 1,
     "655": 1,
     "657": 1,
     "659": 2,
     "662": 1,
     "664": 1,
     "665": 1,
     "666": 3,
     "667": 2,
     "668": 2,
     "672": 1,
     "673": 2,
     "674": 3,
     "675": 2,
     "676": 1,
     "678": 1,
     "680": 1,
     "682": 1,
     "683": 1,
     "686": 3,
     "687": 1,
     "688": 2,
     "689": 1,
     "692": 1,
     "693": 2,
     "694": 2,
     "695": 1,
     "696": 1,
     "699": 1,
     "701": 1,
     "705": 3,
     "706": 1,
     "707": 2,
     "708": 1,
     "709": 2,
     "711": 1,
     "713": 1,
     "715": 1,
     "718": 1,
     "720": 2,
     "721": 1,
     "725": 2,
     "728": 3,
     "729": 2,
     "730": 3,
     "732": 1,
     "733": 3,
     "734": 2,
     "735": 2,
     "737": 1,
     "738": 2,
     "739": 2,
     "740": 2,
     "741": 1,
     "742": 2,
     "743": 2,
     "744": 1,
     "745": 1,
     "747": 1,
     "750": 1,
     "751": 1,
     "754": 1,
     "756": 2,
     "759": 1,
     "760": 1,
     "763": 1,
     "765": 2,
     "766": 1,
     "767": 1,
     "768": 1,
     "769": 1,
     "771": 1,
     "772": 1,
     "777": 1,
     "778": 3,
     "780": 1,
     "782": 1,
     "786": 2,
     "788": 1,
     "789": 1,
     "790": 1,
     "791": 3,
     "792": 1,
     "795": 1,
     "796": 1,
     "804": 1,
     "805": 1,
     "806": 1,
     "807": 1,
     "811": 2,
     "814": 1,
     "815": 2,
     "816": 3,
     "817": 2,
     "818": 1,
     "819": 1,
     "820": 1,
     "822": 1,
     "823": 2,
     "825": 1,
     "826": 1,
     "828": 1,
     "830": 2,
     "834": 1,
     "835": 1,
     "837": 1,
     "840": 3,
     "844": 1,
     "845": 1,
     "852": 1,
     "855": 1,
     "856": 1,
     "858": 1,
     "861": 2,
     "865": 1,
     "875": 1,
     "877": 1,
     "878": 2,
     "880": 1,
     "883": 1,
     "889": 2,
     "895": 1,
     "899": 1,
     "908": 1,
     "923": 1,
     "927": 1,
     "931": 1,
     "939": 1,
     "940": 1,
     "945": 1,
     "948": 1,
     "949": 1,
     "950": 1,
     "954": 1,
     "959": 1,
     "963": 1,
     "970": 1,
     "972": 1,
     "979": 1,
     "983": 1,
     "989": 1,
     "996": 1,
     "997": 1,
     "1004": 1,
     "1009": 1,
     "1019": 1,
     "1020": 1,
     "1033": 1,
     "1038": 1,
     "1043": 1,
     "1045": 1,
     "1049": 1,
     "1053": 1,
     "1058": 1,
     "1071": 1,
     "1106": 1,
     "1110": 1,
     "1113": 1,
     "1114": 1,
     "1134": 1,
     "1137": 1,
     "1139": 1,
     "1141": 1,
     "1151": 1,
     "1155": 2,
     "1158": 2,
     "1159": 1,
     "1160": 1,
     "1163": 1,
     "1166": 1,
     "1186": 1,
     "1187": 2,
     "1191": 2,
     "1196": 1,
     "1202": 1,
     "1205": 1,
     "1208": 1,
     "1209": 1,
     "1212": 1,
     "1217": 1,
     "1237": 1,
     "1252": 1,
     "1257": 1,
     "1258": 1,
     "1261": 1,
     "1265": 1,
     "1270": 1,
     "1274": 1,
     "1281": 1,
     "1282": 1,
     "1283": 1,
     "1290": 1,
     "1294": 1,
     "1307": 1,
     "1312": 1,
     "1316": 1,
     "1317": 1,
     "1350": 1,
     "1351": 1,
     "1394": 1,
     "1395": 1,
     "1498": 1,
     "1499": 1,
     "1510": 1,
     "1515": 2,
     "1520": 2,
     "1529": 1,
     "1535": 1,
     "1537": 2,
     "1540": 2,
     "1544": 1,
     "1546": 1,
     "1557": 1,
     "1559": 1,
     "1576": 1,
     "1588": 1,
     "1604": 1,
     "1617": 1,
     "1682": 1,
     "1684": 1,
     "1776": 1,
     "1950": 1,
     "2048": 2
    },
    "glide_odd_steps_hist": {
     "1": 32768,
     "2": 22528,
     "3": 9216,
     "4": 5536,
     "5": 4184,
     "6": 3129,
     "7": 3113,
     "8": 2515,
     "9": 1851,
     "10": 1551,
     "11": 1376,
     "12": 1281,
     "13": 1166,
     "14": 1019,
     "15": 807,
     "16": 739,
     "17": 647,
     "18": 574,
     "19": 577,
     "20": 569,
     "21": 563,
     "22": 511,
     "23": 421,
     "24": 402,
     "25": 404,
     "26": 400,
     "27": 353,
     "28": 326,
     "29": 356,
     "30": 297,
     "31": 273,
     "32": 276,
     "33": 266,
     "34": 229,
     "35": 197,
     "36": 206,
     "37": 178,
     "38": 182,
     "39": 172,
     "40": 173,
     "41": 200,
     "42": 162,
     "43": 176,
     "44": 169,
     "45": 162,
     "46": 162,
     "47": 171,
     "48": 119,
     "49": 127,
     "50": 125,
     "51": 115,
     "52": 99,
     "53": 102,
     "54": 123,
     "55": 120,
     "56": 115,
     "57": 103,
     "58": 114,
     "59": 95,
     "60": 97,
     "61": 88,
     "62": 95,
     "63": 87,
     "64": 84,
     "65": 70,
     "66": 74,
     "67": 69,
     "68": 62,
     "69": 66,
     "70": 68,
     "71": 75,
     "72": 71,
     "73": 59,
     "74": 61,
     "75": 61,
     "76": 56,
     "77": 68,
     "78": 62,
     "79": 67,
     "80": 51,
     "81": 56,
     "82": 52,
     "83": 63,
     "84": 50,
     "85": 52,
     "86": 40,
     "87": 44,
     "88": 52,
     "89": 46,
     "90": 49,
     "91": 52,
     "92": 43,
     "93": 49,
     "94": 49,
     "95": 38,
     "96": 43,
     "97": 39,
     "98": 27,
     "99": 43,
     "100": 41,
     "101": 37,
     "102": 40,
     "103": 30,
     "104": 33,
     "105": 29,
     "106": 35,
     "107": 35,
     "108": 31,
     "109": 31,
     "110": 35,
     "111": 31,
     "112": 33,
     "113": 32,
     "114": 44,
     "115": 31,
     "116": 28,
     "117": 32,
     "118": 21,
     "119": 27,
     "120": 31,
     "121": 38,
     "122": 28,
     "123": 30,
     "124": 33,
     "125": 22,
     "126": 27,
     "127": 26,
     "128": 19,
     "129": 20,
     "130": 20,
     "131": 31,
     "132": 25,
     "133": 22,
     "134": 22,
     "135": 18,
     "136": 24,
     "137": 21,
     "138": 22,
     "139": 20,
     "140": 22,
     "141": 22,
     "142": 18,
     "143": 16,
     "144": 9,
     "145": 22,
     "146": 10,
     "147": 18,
     "148": 15,
     "149": 18,
     "150": 12,
     "151": 20,
     "152": 17,
     "153": 18,
     "154": 20,
     "155": 18,
     "156": 14,
     "157": 19,
     "158": 15,
     "159": 18,
     "160": 14,
     "161": 17,
     "162": 8,
     "163": 19,
     "164": 15,
     "165": 12,
     "166": 25,
     "167": 13,
     "168": 14,
     "169": 17,
     "170": 12,
     "171": 19,
     "172": 16,
     "173": 12,
     "174": 16,
     "175": 15,
     "176": 11,
     "177": 9,
     "178": 17,
     "179": 12,
     "180": 13,
     "181": 14,
     "182": 8,
     "183": 8,
     "184": 10,
     "185": 7,
     "186": 9,
     "187": 11,
     "188": 10,
     "189": 8,
     "190": 14,
     "191": 12,
     "192": 10,
     "193": 13,
     "194": 12,
     "195": 12,
     "196": 11,
     "197": 11,
     "198": 10,
     "199": 13,
     "200": 7,
     "201": 12,
     "202": 8,
     "203": 10,
     "204": 12,
     "205": 11,
     "206": 8,
     "207": 14,
     "208": 10,
     "209": 12,
     "210": 12,
     "211": 11,
     "212": 11,
     "213": 8,
     "214": 14,
     "215": 12,
     "216": 9,
     "217": 11,
     "218": 15,
     "219": 7,
     "220": 7,
     "221": 8,
     "222": 6,
     "223": 2,
     "224": 8,
     "225": 5,
     "226": 12,
     "227": 12,
     "228": 10,
     "229": 9,
     "230": 3,
     "231": 4,
     "232": 6,
     "233": 7,
     "234": 6,
     "235": 4,
     "236": 8,
     "237": 7,
     "238": 4,
     "239": 6,
     "240": 6,
     "241": 5,
     "242": 10,
     "243": 4,
     "244": 7,
     "245": 7,
     "246": 8,
     "247": 10,
     "248": 6,
     "249": 7,
     "250": 5,
     "251": 4,
     "252": 8,
     "253": 4,
     "254": 6,
     "255": 7,
     "256": 12,
     "257": 6,
     "258": 7,
     "259": 9,
     "260": 11,
     "261": 5,
     "262": 8,
     "263": 8,
     "264": 4,
     "265": 3,
     "266": 4,
     "267": 4,
     "268": 5,
     "269": 6,
     "270": 7,
     "271": 5,
     "272": 6,
     "273": 4,
     "274": 5,
     "275": 6,
     "276": 3,
     "277": 4,
     "278": 6,
     "279": 4,
     "280": 5,
     "281": 8,
     "282": 2,
     "283": 4,
     "284": 6,
     "285": 3,
     "286": 4,
     "287": 2,
     "288": 4,
     "289": 2,
     "290": 1,
     "291": 3,
     "292": 6,
     "293": 5,
     "294": 5,
     "295": 6,
     "296": 7,
     "297": 6,
     "298": 7,
     "299": 4,
     "300": 2,
     "301": 7,
     "302": 5,
     "303": 3,
     "304": 5,
     "305": 4,
     "306": 3,
     "307": 4,
     "309": 3,
     "310": 3,
     "311": 5,
     "312": 3,
     "313": 3,
     "314": 3,
     "315": 1,
     "316": 2,
     "317": 3,
     "318": 2,
     "320": 2,
     "321": 1,
     "322": 2,
     "323": 1,
     "324": 3,
     "325": 2,
     "326": 3,
     "327": 4,
     "328": 4,
     "329": 4,
     "331": 4,
     "332": 1,
     "333": 8,
     "334": 7,
     "335": 5,
     "336": 3,
     "337": 4,
     "338": 5,
     "339": 2,
     "341": 2,
     "342": 3,
     "343": 3,
     "344": 4,
     "345": 3,
     "346": 2,
     "347": 3,
     "349": 2,
     "352": 6,
     "353": 4,
     "354": 1,
     "355": 3,
     "356": 4,
     "357": 2,
     "358": 4,
     "359": 4,
     "360": 3,
     "361": 3,
     "362": 2,
     "363": 2,
     "364": 3,
     "365": 3,
     "366": 1,
     "367": 2,
     "368": 2,
     "369": 6,
     "370": 4,
     "371": 2,
     "372": 1,
     "373": 4,
     "374": 2,
     "375": 1,
     "376": 1,
     "377": 2,
     "378": 2,
     "379": 3,
     "380": 1,
     "381": 1,
     "382": 4,
     "383": 4,
     "384": 2,
     "385": 1,
     "386": 1,
     "387": 2,
     "388": 1,
     "389": 4,
     "390": 2,
     "391": 1,
     "392": 2,
     "393": 2,
     "394": 1,
     "395": 3,
     "396": 2,
     "398": 3,
     "399": 3,
     "400": 1,
     "401": 1,
     "402": 3,
     "403": 1,
     "404": 1,
     "405": 3,
     "406": 1,
     "407": 1,
     "408": 3,
     "409": 1,
     "410": 1,
     "412": 1,
     "413": 2,
     "414": 1,
     "415": 2,
     "416": 1,
     "417": 1,
     "418": 2,
     "419": 2,
     "420": 1,
     "421": 3,
     "422": 2,
     "423": 1,
     "425": 2,
     "426": 1,
     "428": 2,
     "429": 1,
     "430": 1,
     "431": 2,
     "433": 1,
     "434": 3,
     "435": 5,
     "437": 1,
     "439": 1,
     "440": 2,
     "441": 3,
     "442": 1,
     "443": 2,
     "446": 1,
     "447": 1,
     "448": 1,
     "449": 1,
     "450": 2,
     "451": 1,
     "452": 3,
     "453": 2,
     "455": 3,
     "458": 4,
     "459": 2,
     "461": 1,
     "463": 1,
     "464": 3,
     "465": 1,
     "466": 3,
     "467": 2,
     "469": 1,
     "470": 3,
     "471": 1,
     "472": 3,
     "473": 2,
     "474": 2,
     "475": 2,
     "476": 1,
     "477": 1,
     "478": 2,
     "479": 2,
     "480": 3,
     "482": 2,
     "484": 2,
     "486": 1,
     "488": 2,
     "490": 1,
     "491": 2,
     "492": 1,
     "493": 2,
     "494": 3,
     "495": 3,
     "496": 2,
     "497": 2,
     "499": 1,
     "504": 1,
     "506": 1,
     "507": 1,
     "508": 2,
     "509": 2,
     "510": 2,
     "511": 2,
     "512": 1,
     "516": 1,
     "517": 1,
     "518": 1,
     "519": 1,
     "521": 3,
     "523": 2,
     "525": 2,
     "527": 1,
     "531": 1,
     "533": 2,
     "534": 1,
     "535": 3,
     "541": 2,
     "545": 1,
     "547": 2,
     "550": 2,
     "552": 1,
     "554": 1,
     "559": 1,
     "560": 1,
     "564": 1,
     "573": 1,
     "574": 1,
     "578": 1,
     "586": 2,
     "588": 1,
     "589": 1,
     "590": 1,
     "591": 1,
     "594": 1,
     "595": 1,
     "602": 1,
     "604": 2,
     "608": 1,
     "610": 1,
     "613": 3,
     "615": 1,
     "616": 1,
     "629": 1,
     "630": 1,
     "640": 1,
     "641": 1,
     "644": 1,
     "647": 2,
     "649": 2,
     "671": 1,
     "691": 1,
     "695": 1,
     "696": 1,
     "698": 1,
     "704": 1,
     "705": 1,
     "706": 1,
     "708": 1,
     "709": 1,
     "710": 1,
     "713": 1,
     "714": 1,
     "716": 1,
     "724": 1,
     "725": 3,
     "727": 1,
     "729": 1,
     "734": 2,
     "737": 1,
     "743": 1,
     "749": 1,
     "751": 2,
     "759": 1,
     "761": 1,
     "763": 1,
     "782": 1,
     "786": 1,
     "792": 1,
     "793": 1,
     "798": 1,
     "802": 1,
     "804": 1,
     "805": 1,
     "807": 1,
     "810": 1,
     "812": 1,
     "821": 1,
     "824": 2,
     "825": 1,
     "826": 2,
     "854": 1,
     "855": 1,
     "880": 1,
     "881": 1,
     "917": 1,
     "918": 1,
     "936": 1,
     "939": 1,
     "943": 1,
     "946": 1,
     "948": 1,
     "956": 2,
     "957": 1,
     "959": 1,
     "960": 1,
     "962": 2,
     "968": 1,
     "970": 1,
     "979": 1,
     "989": 1,
     "994": 1,
     "1009": 1,
     "1017": 1,
     "1033": 1,
     "1043": 1,
     "1103": 1,
     "1214": 1,
     "1272": 1,
     "1404": 1
    },
    "peak_excess_bits_hist": {
     "0": 7279,
     "1": 34593,
     "2": 23075,
     "3": 11506,
     "4": 7325,
     "5": 5192,
     "6": 3699,
     "7": 2881,
     "8": 2191,
     "9": 1805,
     "10": 1380,
     "11": 1172,
     "12": 1074,
     "13": 920,
     "14": 583,
     "15": 603,
     "16": 505,
     "17": 472,
     "18": 381,
     "19": 311,
     "20": 270,
     "21": 227,
     "22": 265,
     "23": 178,
     "24": 166,
     "25": 160,
     "26": 123,
     "27": 104,
     "28": 130,
     "29": 103,
     "30": 100,
     "31": 69,
     "32": 61,
     "33": 47,
     "34": 59,
     "35": 67,
     "36": 43,
     "37": 67,
     "38": 18,
     "39": 32,
     "40": 32,
     "41": 26,
     "42": 28,
     "43": 21,
     "44": 7,
     "45": 11,
     "46": 17,
     "47": 6,
     "48": 17,
     "49": 7,
     "50": 13,
     "51": 3,
     "52": 5,
     "53": 7,
     "54": 9,
     "55": 15,
     "56": 2,
     "58": 12,
     "59": 8,
     "60": 3,
     "61": 3,
     "62": 1,
     "63": 1,
     "65": 7,
     "66": 5,
     "67": 6,
     "68": 1,
     "72": 5,
     "73": 1,
     "76": 1,
     "238": 21556
    },
    "sum_delay": 2443577.0,
    "n_delay": 15922.0,
    "delay_hist": {
     "3": 1,
     "7": 3,
     "8": 9,
     "9": 11,
     "10": 5,
     "11": 6,
     "12": 13,
     "13": 30,
     "14": 29,
     "15": 14,
     "16": 5,
     "17": 22,
     "18": 44,
     "19": 26,
     "20": 17,
     "21": 50,
     "22": 99,
     "23": 88,
     "24": 54,
     "25": 58,
     "26": 104,
     "27": 93,
     "28": 64,
     "29": 56,
     "30": 94,
     "31": 125,
     "32": 113,
     "33": 107,
     "34": 162,
     "35": 173,
     "36": 141,
     "37": 69,
     "38": 90,
     "39": 134,
     "40": 132,
     "41": 106,
     "42": 129,
     "43": 162,
     "44": 185,
     "45": 137,
     "46": 99,
     "47": 132,
     "48": 140,
     "49": 122,
     "50": 80,
     "51": 124,
     "52": 157,
     "53": 160,
     "54": 143,
     "55": 133,
     "56": 141,
     "57": 137,
     "58": 115,
     "59": 96,
     "60": 107,
     "61": 117,
     "62": 130,
     "63": 147,
     "64": 122,
     "65": 140,
     "66": 107,
     "67": 82,
     "68": 56,
     "69": 81,
     "70": 79,
     "71": 104,
     "72": 116,
     "73": 108,
     "74": 111,
     "75": 109,
     "76": 96,
     "77": 70,
     "78": 80,
     "79": 82,
     "80": 84,
     "81": 91,
     "82": 113,
     "83": 104,
     "84": 114,
     "85": 95,
     "86": 82,
     "87": 89,
     "88": 70,
     "89": 56,
     "90": 75,
     "91": 82,
     "92": 83,
     "93": 62,
     "94": 70,
     "95": 76,
     "96": 77,
     "97": 46,
     "98": 46,
     "99": 67,
     "100": 74,
     "101": 59,
     "102": 45,
     "103": 69,
     "104": 69,
     "105": 64,
     "106": 52,
     "107": 52,
     "108": 56,
     "109": 48,
     "110": 55,
     "111": 76,
     "112": 57,
     "113": 64,
     "114": 59,
     "115": 63,
     "116": 55,
     "117": 34,
     "118": 41,
     "119": 58,
     "120": 48,
     "121": 38,
     "122": 51,
     "123": 64,
     "124": 56,
     "125": 39,
     "126": 33,
     "127": 55,
     "128": 54,
     "129": 39,
     "130": 39,
     "131": 63,
     "132": 65,
     "133": 46,
     "134": 55,
     "135": 52,
     "136": 52,
     "137": 41,
     "138": 39,
     "139": 52,
     "140": 37,
     "141": 35,
     "142": 39,
     "143": 38,
     "144": 45,
     "145": 35,
     "146": 26,
     "147": 29,
     "148": 25,
     "149": 37,
     "150": 28,
     "151": 35,
     "152": 37,
     "153": 34,
     "154": 26,
     "155": 34,
     "156": 31,
     "157": 30,
     "158": 34,
     "159": 32,
     "160": 43,
     "161": 44,
     "162": 41,
     "163": 38,
     "164": 37,
     "165": 39,
     "166": 37,
     "167": 32,
     "168": 29,
     "169": 38,
     "170": 36,
     "171": 29,
     "172": 27,
     "173": 24,
     "174": 25,
     "175": 23,
     "176": 14,
     "177": 20,
     "178": 17,
     "179": 28,
     "180": 35,
     "181": 25,
     "182": 25,
     "183": 26,
     "184": 42,
     "185": 40,
     "186": 20,
     "187": 21,
     "188": 34,
     "189": 37,
     "190": 27,
     "191": 25,
     "192": 27,
     "193": 22,
     "194": 20,
     "195": 16,
     "196": 14,
     "197": 17,
     "198": 21,
     "199": 20,
     "200": 12,
     "201": 19,
     "202": 19,
     "203": 19,
     "204": 9,
     "205": 16,
     "206": 12,
     "207": 14,
     "208": 11,
     "209": 13,
     "210": 22,
     "211": 15,
     "212": 19,
     "213": 17,
     "214": 20,
     "215": 15,
     "216": 7,
     "217": 20,
     "218": 26,
     "219": 19,
     "220": 14,
     "221": 14,
     "222": 22,
     "223": 21,
     "224": 10,
     "225": 12,
     "226": 22,
     "227": 20,
     "228": 10,
     "229": 16,
     "230": 15,
     "231": 21,
     "232": 11,
     "233": 8,
     "234": 5,
     "235": 18,
     "236": 12,
     "237": 15,
     "238": 19,
     "239": 23,
     "240": 17,
     "241": 16,
     "242": 13,
     "243": 12,
     "244": 12,
     "245": 14,
     "246": 14,
     "247": 13,
     "248": 12,
     "249": 14,
     "250": 18,
     "251": 14,
     "252": 10,
     "253": 14,
     "254": 23,
     "255": 14,
     "256": 13,
     "257": 20,
     "258": 26,
     "259": 27,
     "260": 19,
     "261": 21,
     "262": 33,
     "263": 27,
     "264": 12,
     "265": 16,
     "266": 29,
     "267": 28,
     "268": 17,
     "269": 20,
     "270": 35,
     "271": 32,
     "272": 16,
     "273": 11,
     "274": 21,
     "275": 17,
     "276": 10,
     "277": 17,
     "278": 23,
     "279": 36,
     "280": 22,
     "281": 15,
     "282": 13,
     "283": 19,
     "284": 19,
     "285": 14,
     "286": 16,
     "287": 23,
     "288": 42,
     "289": 26,
     "290": 21,
     "291": 24,
     "292": 22,
     "293": 22,
     "294": 18,
     "295": 10,
     "296": 18,
     "297": 23,
     "298": 23,
     "299": 14,
     "300": 11,
     "301": 17,
     "302": 21,
     "303": 9,
     "304": 7,
     "305": 12,
     "306": 16,
     "307": 16,
     "308": 13,
     "309": 14,
     "310": 19,
     "311": 23,
     "312": 15,
     "313": 14,
     "314": 15,
     "315": 20,
     "316": 17,
     "317": 15,
     "318": 22,
     "319": 17,
     "320": 16,
     "321": 9,
     "322": 16,
     "323": 14,
     "324": 12,
     "325": 5,
     "326": 7,
     "327": 15,
     "328": 11,
     "329": 9,
     "330": 6,
     "331": 7,
     "332": 10,
     "333": 5,
     "334": 5,
     "335": 3,
     "336": 15,
     "337": 12,
     "338": 3,
     "339": 12,
     "340": 13,
     "341": 8,
     "342": 6,
     "343": 3,
     "344": 7,
     "345": 8,
     "346": 8,
     "347": 8,
     "348": 10,
     "349": 8,
     "350": 10,
     "351": 8,
     "352": 5,
     "353": 7,
     "354": 10,
     "355": 9,
     "356": 7,
     "357": 8,
     "358": 6,
     "359": 7,
     "360": 6,
     "361": 6,
     "362": 6,
     "363": 7,
     "364": 5,
     "365": 4,
     "366": 4,
     "367": 7,
     "368": 5,
     "369": 7,
     "370": 8,
     "371": 7,
     "372": 8,
     "373": 5,
     "374": 7,
     "375": 3,
     "376": 8,
     "377": 5,
     "378": 9,
     "379": 9,
     "380": 3,
     "381": 3,
     "382": 3,
     "383": 8,
     "384": 6,
     "385": 4,
     "386": 5,
     "387": 5,
     "388": 4,
     "389": 4,
     "390": 4,
     "391": 6,
     "392": 1,
     "393": 3,
     "394": 2,
     "395": 4,
     "396": 3,
     "397": 3,
     "398": 2,
     "399": 4,
     "400": 3,
     "401": 1,
     "402": 4,
     "403": 1,
     "404": 3,
     "405": 4,
     "406": 4,
     "407": 1,
     "408": 1,
     "409": 3,
     "411": 3,
     "412": 2,
     "413": 3,
     "414": 2,
     "415": 3,
     "416": 2,
     "417": 3,
     "419": 1,
     "420": 4,
     "421": 1,
     "422": 1,
     "423": 4,
     "424": 4,
     "425": 5,
     "426": 2,
     "427": 1,
     "428": 2,
     "429": 3,
     "430": 2,
     "432": 2,
     "433": 2,
     "434": 2,
     "435": 1,
     "436": 5,
     "437": 6,
     "438": 2,
     "439": 2,
     "440": 4,
     "441": 6,
     "442": 2,
     "443": 2,
     "444": 5,
     "445": 6,
     "446": 3,
     "447": 1,
     "448": 4,
     "449": 5,
     "450": 4,
     "451": 2,
     "452": 3,
     "453": 8,
     "454": 5,
     "455": 2,
     "457": 1,
     "458": 5,
     "459": 2,
     "460": 2,
     "461": 3,
     "462": 5,
     "463": 4,
     "464": 3,
     "465": 6,
     "466": 4,
     "467": 3,
     "468": 2,
     "469": 5,
     "470": 4,
     "471": 4,
     "472": 2,
     "473": 5,
     "474": 6,
     "475": 2,
     "476": 1,
     "478": 2,
     "479": 1,
     "480": 1,
     "481": 1,
     "482": 1,
     "483": 2,
     "484": 4,
     "485": 3,
     "486": 1,
     "487": 1,
     "488": 2,
     "489": 2,
     "491": 1,
     "492": 4,
     "493": 2,
     "494": 5,
     "495": 3,
     "496": 1,
     "497": 4,
     "498": 2,
     "499": 3,
     "500": 1,
     "502": 3,
     "503": 3,
     "504": 4,
     "505": 1,
     "506": 1,
     "507": 4,
     "508": 2,
     "510": 1,
     "511": 2,
     "512": 4,
     "513": 3,
     "514": 1,
     "515": 1,
     "516": 3,
     "517": 7,
     "518": 5,
     "519": 3,
     "520": 3,
     "521": 5,
     "522": 2,
     "523": 2,
     "525": 3,
     "526": 5,
     "527": 5,
     "528": 1,
     "529": 3,
     "530": 3,
     "531": 1,
     "532": 1,
     "533": 2,
     "534": 1,
     "535": 2,
     "536": 2,
     "537": 1,
     "538": 2,
     "539": 2,
     "541": 1,
     "542": 1,
     "543": 1,
     "545": 2,
     "547": 1,
     "548": 2,
     "549": 2,
     "551": 1,
     "552": 1,
     "553": 2,
     "554": 2,
     "555": 1,
     "556": 2,
     "557": 1,
     "558": 2,
     "559": 2,
     "560": 1,
     "561": 2,
     "562": 1,
     "563": 2,
     "564": 1,
     "566": 3,
     "567": 2,
     "568": 1,
     "569": 1,
     "570": 3,
     "571": 2,
     "573": 1,
     "579": 1,
     "580": 1,
     "582": 1,
     "583": 2,
     "584": 1,
     "587": 2,
     "588": 1,
     "591": 2,
     "592": 2,
     "594": 1,
     "595": 3,
     "596": 1,
     "598": 1,
     "599": 3,
     "600": 1,
     "602": 2,
     "603": 2,
     "604": 1,
     "605": 1,
     "606": 2,
     "607": 1,
     "608": 2,
     "609": 1,
     "610": 1,
     "611": 2,
     "612": 1,
     "613": 4,
     "614": 1,
     "617": 1,
     "618": 1,
     "619": 2,
     "620": 2,
     "623": 2,
     "624": 1,
     "627": 1,
     "628": 1,
     "630": 1,
     "632": 1,
     "635": 2,
     "636": 2,
     "637": 2,
     "639": 1,
     "640": 2,
     "641": 1,
     "643": 3,
     "644": 3,
     "645": 4,
     "646": 1,
     "647": 3,
     "648": 3,
     "649": 4,
     "650": 2,
     "651": 1,
     "652": 2,
     "653": 3,
     "654": 2,
     "656": 1,
     "657": 2,
     "658": 2,
     "661": 1,
     "662": 2,
     "663": 1,
     "664": 1,
     "665": 1,
     "666": 2,
     "669": 1,
     "670": 1,
     "674": 1,
     "675": 1,
     "678": 1,
     "681": 1,
     "686": 1,
     "690": 1,
     "691": 1,
     "692": 1,
     "694": 2,
     "699": 1,
     "700": 1,
     "701": 1,
     "703": 1,
     "705": 1,
     "706": 1,
     "708": 2,
     "709": 1,
     "710": 1,
     "713": 1,
     "714": 1,
     "718": 2,
     "720": 1,
     "722": 1,
     "724": 1,
     "725": 1,
     "726": 1,
     "727": 3,
     "728": 2,
     "730": 3,
     "731": 1,
     "732": 1,
     "734": 1,
     "735": 4,
     "736": 1,
     "737": 1,
     "738": 2,
     "740": 1,
     "741": 3,
     "744": 2,
     "745": 4,
     "746": 1,
     "747": 1,
     "748": 1,
     "749": 3,
     "750": 3,
     "751": 1,
     "753": 3,
     "754": 2,
     "755": 3,
     "756": 1,
     "757": 2,
     "758": 3,
     "759": 2,
     "760": 2,
     "762": 3,
     "765": 1,
     "766": 2,
     "767": 2,
     "768": 1,
     "770": 2,
     "771": 1,
     "772": 1,
     "773": 2,
     "774": 2,
     "775": 3,
     "776": 1,
     "777": 1,
     "778": 1,
     "779": 4,
     "780": 1,
     "782": 2,
     "783": 1,
     "785": 2,
     "786": 3,
     "787": 2,
     "788": 1,
     "790": 2,
     "791": 2,
     "792": 1,
     "793": 4,
     "795": 2,
     "796": 2,
     "797": 1,
     "798": 1,
     "799": 2,
     "800": 2,
     "802": 1,
     "803": 3,
     "804": 4,
     "807": 3,
     "808": 3,
     "812": 3,
     "813": 2,
     "815": 4,
     "816": 2,
     "817": 1,
     "819": 2,
     "820": 1,
     "821": 2,
     "823": 2,
     "824": 4,
     "825": 2,
     "828": 3,
     "829": 3,
     "831": 1,
     "832": 3,
     "833": 1,
     "834": 1,
     "837": 1,
     "838": 1,
     "839": 1,
     "840": 3,
     "841": 1,
     "844": 1,
     "845": 1,
     "846": 1,
     "847": 2,
     "849": 2,
     "850": 1,
     "854": 1,
     "855": 2,
     "858": 1,
     "859": 1,
     "861": 2,
     "862": 1,
     "863": 1,
     "864": 2,
     "865": 3,
     "866": 1,
     "867": 1,
     "868": 1,
     "869": 1,
     "870": 3,
     "871": 2,
     "872": 1,
     "873": 1,
     "875": 2,
     "876": 2,
     "877": 2,
     "878": 1,
     "880": 1,
     "881": 1,
     "885": 3,
     "888": 1,
     "889": 2,
     "890": 1,
     "894": 1,
     "895": 1,
     "896": 1,
     "899": 1,
     "903": 1,
     "905": 1,
     "906": 1,
     "907": 2,
     "908": 1,
     "910": 1,
     "911": 2,
     "912": 3,
     "913": 2,
     "915": 3,
     "916": 2,
     "917": 2,
     "919": 1,
     "920": 2,
     "921": 1,
     "924": 2,
     "925": 5,
     "926": 4,
     "927": 2,
     "928": 3,
     "929": 2,
     "930": 2,
     "932": 1,
     "933": 2,
     "934": 1,
     "935": 1,
     "936": 4,
     "937": 5,
     "938": 2,
     "939": 3,
     "942": 2,
     "943": 1,
     "945": 2,
     "946": 1,
     "947": 1,
     "951": 2,
     "953": 2,
     "956": 1,
     "958": 1,
     "959": 1,
     "964": 1,
     "966": 1,
     "971": 1,
     "972": 1,
     "973": 2,
     "974": 1,
     "975": 2,
     "979": 2,
     "982": 1,
     "983": 2,
     "984": 1,
     "986": 1,
     "987": 1,
     "991": 1,
     "997": 1,
     "998": 1,
     "1002": 2,
     "1006": 1,
     "1008": 1,
     "1013": 1,
     "1014": 1,
     "1022": 2,
     "1023": 1,
     "1025": 1,
     "1026": 2,
     "1027": 1,
     "1031": 1,
     "1032": 1,
     "1035": 1,
     "1036": 1,
     "1039": 2,
     "1042": 1,
     "1043": 3,
     "1044": 1,
     "1046": 3,
     "1047": 2,
     "1048": 1,
     "1053": 1,
     "1054": 1,
     "1057": 1,
     "1060": 1,
     "1061": 1,
     "1076": 1,
     "1077": 1,
     "1080": 1,
     "1114": 1,
     "1118": 1,
     "1119": 1,
     "1122": 1,
     "1123": 1,
     "1131": 1,
     "1147": 1,
     "1148": 1,
     "1150": 1,
     "1151": 2,
     "1152": 1,
     "1154": 1,
     "1155": 1,
     "1159": 1,
     "1193": 1,
     "1219": 1,
     "1230": 1,
     "1246": 1,
     "1255": 1,
     "1258": 1,
     "1259": 1,
     "1263": 1,
     "1266": 1,
     "1268": 2,
     "1270": 1,
     "1271": 1,
     "1276": 1,
     "1280": 1,
     "1281": 1,
     "1285": 1,
     "1287": 1,
     "1297": 1,
     "1301": 1,
     "1379": 1,
     "1381": 1,
     "1616": 1,
     "1628": 1,
     "1629": 1,
     "1632": 2,
     "1633": 2,
     "1636": 1,
     "1637": 1,
     "1641": 1,
     "1645": 1,
     "1662": 1,
     "1665": 1,
     "1687": 1,
     "2049": 2
    }
   },
   "even": {
    "count": 131072,
    "outcomes": {
     "drop": 117955,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 13117,
     "undecided": 0
    },
    "sum_glide": 1634850.0,
    "sum_glide_odd_steps": 917174.0,
    "sum_log2_drop": -234916.2043126369,
    "glide_hist": {
     "1": 43691,
     "2": 21845,
     "3": 10923,
     "4": 10922,
     "5": 2047,
     "6": 1709,
     "7": 2388,
     "8": 2154,
     "9": 797,
     "10": 952,
     "11": 1326,
     "12": 1564,
     "13": 1125,
     "14": 528,
     "15": 673,
     "16": 731,
     "17": 494,
     "18": 362,
     "19": 466,
     "20": 622,
     "21": 606,
     "22": 425,
     "23": 303,
     "24": 342,
     "25": 339,
     "26": 240,
     "27": 235,
     "28": 240,
     "29": 220,
     "30": 184,
     "31": 212,
     "32": 266,
     "33": 244,
     "34": 198,
     "35": 168,
     "36": 189,
     "37": 155,
     "38": 151,
     "39": 140,
     "40": 158,
     "41": 185,
     "42": 145,
     "43": 140,
     "44": 141,
     "45": 124,
     "46": 133,
     "47": 107,
     "48": 110,
     "49": 127,
     "50": 117,
     "51": 120,
     "52": 116,
     "53": 88,
     "54": 82,
     "55": 78,
     "56": 77,
     "57": 95,
     "58": 70,
     "59": 75,
     "60": 79,
     "61": 87,
     "62": 102,
     "63": 72,
     "64": 53,
     "65": 66,
     "66": 71,
     "67": 51,
     "68": 72,
     "69": 60,
     "70": 65,
     "71": 83,
     "72": 71,
     "73": 66,
     "74": 60,
     "75": 51,
     "76": 55,
     "77": 54,
     "78": 54,
     "79": 40,
     "80": 52,
     "81": 44,
     "82": 41,
     "83": 43,
     "84": 57,
     "85": 36,
     "86": 35,
     "87": 41,
     "88": 20,
     "89": 48,
     "90": 54,
     "91": 48,
     "92": 46,
     "93": 36,
     "94": 44,
     "95": 38,
     "96": 35,
     "97": 40,
     "98": 25,
     "99": 43,
     "100": 42,
     "101": 33,
     "102": 29,
     "103": 41,
     "104": 24,
     "105": 27,
     "106": 23,
     "107": 21,
     "108": 22,
     "109": 19,
     "110": 29,
     "111": 28,
     "112": 26,
     "113": 27,
     "114": 24,
     "115": 23,
     "116": 25,
     "117": 29,
     "118": 29,
     "119": 29,
     "120": 22,
     "121": 27,
     "122": 22,
     "123": 31,
     "124": 16,
     "125": 19,
     "126": 25,
     "127": 18,
     "128": 15,
     "129": 14,
     "130": 18,
     "131": 23,
     "132": 16,
     "133": 33,
     "134": 18,
     "135": 15,
     "136": 9,
     "137": 20,
     "138": 16,
     "139": 24,
     "140": 30,
     "141": 16,
     "142": 13,
     "143": 25,
     "144": 18,
     "145": 21,
     "146": 15,
     "147": 20,
     "148": 15,
     "149": 20,
     "150": 19,
     "151": 11,
     "152": 25,
     "153": 17,
     "154": 21,
     "155": 10,
     "156": 11,
     "157": 15,
     "158": 13,
     "159": 10,
     "160": 16,
     "161": 17,
     "162": 19,
     "163": 15,
     "164": 11,
     "165": 14,
     "166": 9,
     "167": 13,
     "168": 7,
     "169": 19,
     "170": 22,
     "171": 15,
     "172": 16,
     "173": 15,
     "174": 17,
     "175": 18,
     "176": 17,
     "177": 12,
     "178": 15,
     "179": 22,
     "180": 10,
     "181": 14,
     "182": 10,
     "183": 15,
     "184": 15,
     "185": 12,
     "186": 8,
     "187": 7,
     "188": 13,
     "189": 15,
     "190": 12,
     "191": 15,
     "192": 13,
     "193": 12,
     "194": 11,
     "195": 19,
     "196": 10,
     "197": 13,
     "198": 8,
     "199": 9,
     "200": 14,
     "201": 11,
     "202": 7,
     "203": 11,
     "204": 11,
     "205": 13,
     "206": 5,
     "207": 12,
     "208": 8,
     "209": 14,
     "210": 12,
     "211": 12,
     "212": 11,
     "213": 6,
     "214": 3,
     "215": 10,
     "216": 11,
     "217": 7,
     "218": 8,
     "219": 5,
     "220": 5,
     "221": 8,
     "222": 7,
     "223": 7,
     "224": 4,
     "225": 8,
     "226": 5,
     "227": 11,
     "228": 11,
     "229": 9,
     "230": 6,
     "231": 6,
     "232": 8,
     "233": 7,
     "234": 7,
     "235": 5,
     "236": 8,
     "237": 8,
     "238": 7,
     "239": 10,
     "240": 3,
     "241": 4,
     "242": 15,
     "243": 4,
     "244": 6,
     "245": 4,
     "246": 6,
     "247": 9,
     "248": 6,
     "249": 12,
     "250": 5,
     "251": 8,
     "252": 4,
     "253": 5,
     "254": 6,
     "255": 12,
     "256": 2,
     "257": 5,
     "258": 5,
     "259": 7,
     "260": 5,
     "261": 6,
     "262": 2,
     "263": 7,
     "264": 2,
     "265": 6,
     "266": 4,
     "267": 2,
     "268": 5,
     "269": 8,
     "270": 7,
     "271": 9,
     "272": 5,
     "273": 5,
     "274": 6,
     "275": 9,
     "276": 9,
     "277": 5,
     "278": 4,
     "279": 7,
     "280": 5,
     "281": 7,
     "282": 3,
     "283": 4,
     "284": 7,
     "285": 4,
     "286": 5,
     "287": 2,
     "288": 3,
     "289": 8,
     "290": 4,
     "291": 6,
     "292": 1,
     "293": 3,
     "294": 2,
     "295": 3,
     "296": 10,
     "297": 5,
     "298": 8,
     "299": 2,
     "300": 2,
     "301": 3,
     "302": 7,
     "303": 7,
     "304": 4,
     "305": 6,
     "306": 1,
     "307": 4,
     "308": 3,
     "309": 2,
     "310": 1,
     "311": 4,
     "312": 2,
     "313": 4,
     "314": 2,
     "315": 4,
     "316": 3,
     "317": 3,
     "318": 1,
     "319": 4,
     "320": 7,
     "321": 3,
     "322": 2,
     "323": 5,
     "324": 3,
     "325": 5,
     "326": 6,
     "327": 7,
     "328": 2,
     "329": 1,
     "330": 5,
     "331": 10,
     "332": 2,
     "333": 3,
     "334": 2,
     "335": 5,
     "336": 3,
     "337": 6,
     "338": 1,
     "339": 9,
     "340": 7,
     "341": 5,
     "342": 2,
     "343": 2,
     "344": 2,
     "345": 4,
     "346": 2,
     "347": 5,
     "348": 2,
     "350": 2,
     "351": 3,
     "352": 1,
     "353": 4,
     "354": 1,
     "356": 2,
     "357": 4,
     "358": 2,
     "359": 4,
     "360": 3,
     "361": 4,
     "362": 5,
     "363": 3,
     "364": 3,
     "365": 3,
     "366": 1,
     "367": 2,
     "368": 2,
     "369": 8,
     "370": 4,
     "371": 3,
     "372": 2,
     "373": 2,
     "374": 1,
     "375": 2,
     "376": 2,
     "377": 2,
     "378": 2,
     "379": 3,
     "380": 2,
     "381": 2,
     "382": 2,
     "383": 5,
     "384": 5,
     "385": 3,
     "386": 3,
     "387": 3,
     "388": 3,
     "389": 2,
     "390": 1,
     "391": 5,
     "392": 4,
     "393": 6,
     "394": 3,
     "395": 1,
     "396": 3,
     "397": 4,
     "398": 3,
     "399": 3,
     "400": 1,
     "402": 5,
     "403": 3,
     "404": 2,
     "405": 7,
     "406": 5,
     "407": 1,
     "408": 3,
     "409": 3,
     "410": 1,
     "411": 2,
     "412": 5,
     "413": 4,
     "414": 4,
     "415": 4,
     "417": 3,
     "418": 1,
     "420": 4,
     "421": 1,
     "422": 3,
     "424": 1,
     "425": 2,
     "427": 5,
     "428": 2,
     "429": 2,
     "430": 1,
     "432": 7,
     "434": 2,
     "435": 3,
     "436": 2,
     "437": 3,
     "438": 1,
     "439": 3,
     "440": 1,
     "441": 5,
     "442": 5,
     "443": 1,
     "445": 2,
     "446": 1,
     "447": 1,
     "448": 2,
     "449": 4,
     "450": 1,
     "451": 2,
     "452": 1,
     "453": 1,
     "455": 2,
     "456": 1,
     "457": 1,
     "459": 1,
     "461": 4,
     "462": 2,
     "463": 1,
     "464": 1,
     "465": 2,
     "466": 1,
     "469": 2,
     "470": 3,
     "471": 3,
     "474": 1,
     "475": 5,
     "476": 2,
     "478": 2,
     "479": 2,
     "480": 3,
     "481": 2,
     "482": 2,
     "483": 2,
     "484": 1,
     "485": 1,
     "487": 1,
     "488": 2,
     "490": 2,
     "493": 1,
     "494": 1,
     "495": 2,
     "496": 1,
     "499": 2,
     "500": 1,
     "502": 1,
     "503": 1,
     "506": 4,
     "507": 2,
     "508": 1,
     "509": 1,
     "512": 2,
     "513": 2,
     "514": 2,
     "516": 1,
     "517": 3,
     "520": 1,
     "521": 2,
     "525": 2,
     "527": 1,
     "529": 2,
     "530": 1,
     "531": 1,
     "532": 1,
     "534": 1,
     "535": 1,
     "536": 2,
     "537": 1,
     "538": 2,
     "539": 2,
     "541": 2,
     "542": 3,
     "543": 1,
     "544": 1,
     "545": 1,
     "546": 1,
     "547": 1,
     "548": 2,
     "549": 1,
     "550": 1,
     "551": 1,
     "552": 2,
     "553": 1,
     "554": 1,
     "555": 2,
     "556": 2,
     "557": 1,
     "559": 1,
     "561": 2,
     "562": 1,
     "563": 1,
     "566": 1,
     "567": 1,
     "569": 3,
     "573": 1,
     "574": 2,
     "575": 3,
     "576": 1,
     "578": 1,
     "579": 2,
     "580": 1,
     "581": 2,
     "582": 1,
     "583": 1,
     "584": 2,
     "585": 1,
     "586": 1,
     "588": 1,
     "589": 1,
     "591": 1,
     "593": 2,
     "594": 1,
     "595": 3,
     "598": 1,
     "601": 1,
     "602": 1,
     "605": 2,
     "606": 1,
     "607": 2,
     "609": 2,
     "613": 1,
     "614": 2,
     "615": 2,
     "617": 1,
     "619": 2,
     "620": 1,
     "622": 1,
     "623": 1,
     "624": 1,
     "625": 1,
     "626": 1,
     "629": 2,
     "630": 1,
     "632": 1,
     "633": 3,
     "634": 1,
     "635": 2,
     "639": 1,
     "642": 1,
     "645": 1,
     "646": 1,
     "648": 2,
     "650": 1,
     "651": 2,
     "653": 1,
     "655": 1,
     "658": 1,
     "660": 1,
     "663": 1,
     "664": 2,
     "665": 1,
     "666": 1,
     "667": 1,
     "668": 1,
     "671": 1,
     "673": 1,
     "675": 2,
     "683": 2,
     "687": 2,
     "691": 1,
     "692": 1,
     "694": 1,
     "697": 1,
     "698": 2,
     "704": 1,
     "709": 1,
     "710": 3,
     "711": 1,
     "714": 1,
     "721": 1,
     "725": 1,
     "730": 2,
     "731": 2,
     "732": 1,
     "734": 1,
     "735": 1,
     "737": 1,
     "738": 1,
     "740": 1,
     "742": 2,
     "745": 1,
     "746": 1,
     "752": 1,
     "755": 1,
     "757": 1,
     "758": 1,
     "760": 1,
     "762": 2,
     "763": 1,
     "768": 1,
     "771": 1,
     "772": 1,
     "783": 3,
     "787": 2,
     "788": 1,
     "789": 1,
     "790": 2,
     "793": 1,
     "795": 1,
     "797": 1,
     "798": 1,
     "804": 1,
     "806": 1,
     "810": 1,
     "812": 1,
     "815": 1,
     "816": 1,
     "817": 1,
     "819": 1,
     "820": 1,
     "821": 2,
     "826": 1,
     "834": 1,
     "835": 1,
     "836": 1,
     "840": 1,
     "841": 2,
     "842": 1,
     "844": 1,
     "845": 1,
     "849": 2,
     "851": 1,
     "855": 1,
     "856": 1,
     "862": 1,
     "884": 1,
     "888": 1,
     "891": 1,
     "907": 1,
     "909": 1,
     "930": 1,
     "941": 1,
     "949": 2,
     "960": 1,
     "964": 1,
     "967": 1,
     "976": 1,
     "977": 1,
     "984": 1,
     "999": 1,
     "1005": 1,
     "1024": 1,
     "1034": 2,
     "1050": 1,
     "1057": 1,
     "1070": 1,
     "1112": 1,
     "1124": 1,
     "1125": 1,
     "1129": 1,
     "1130": 1,
     "1135": 1,
     "1138": 1,
     "1141": 2,
     "1142": 1,
     "1150": 1,
     "1156": 1,
     "1159": 1,
     "1164": 1,
     "1165": 1,
     "1167": 1,
     "1170": 1,
     "1180": 1,
     "1192": 2,
     "1195": 1,
     "1196": 1,
     "1205": 1,
     "1213": 1,
     "1221": 1,
     "1241": 1,
     "1251": 1,
     "1269": 1,
     "1278": 1,
     "1293": 1,
     "1298": 1,
     "1303": 1,
     "1311": 1,
     "1354": 1,
     "1399": 1,
     "1405": 1,
     "1409": 1,
     "1415": 1,
     "1449": 1,
     "1470": 1,
     "1503": 1,
     "1524": 3,
     "1533": 2,
     "1554": 1,
     "1558": 1,
     "1571": 1,
     "1575": 1,
     "1587": 1,
     "1595": 1,
     "1606": 1,
     "1622": 1,
     "1623": 1,
     "1638": 1,
     "1683": 1,
     "2048": 1
    },
    "glide_odd_steps_hist": {
     "0": 65536,
     "1": 16384,
     "2": 7168,
     "3": 3456,
     "4": 2928,
     "5": 1931,
     "6": 1958,
     "7": 1727,
     "8": 1243,
     "9": 1021,
     "10": 861,
     "11": 788,
     "12": 786,
     "13": 653,
     "14": 577,
     "15": 489,
     "16": 385,
     "17": 383,
     "18": 366,
     "19": 333,
     "20": 314,
     "21": 295,
     "22": 285,
     "23": 241,
     "24": 273,
     "25": 242,
     "26": 229,
     "27": 212,
     "28": 194,
     "29": 186,
     "30": 219,
     "31": 161,
     "32": 158,
     "33": 143,
     "34": 144,
     "35": 120,
     "36": 135,
     "37": 113,
     "38": 111,
     "39": 115,
     "40": 134,
     "41": 107,
     "42": 86,
     "43": 104,
     "44": 103,
     "45": 105,
     "46": 101,
     "47": 76,
     "48": 80,
     "49": 76,
     "50": 74,
     "51": 69,
     "52": 62,
     "53": 64,
     "54": 71,
     "55": 74,
     "56": 69,
     "57": 66,
     "58": 64,
     "59": 69,
     "60": 56,
     "61": 59,
     "62": 52,
     "63": 60,
     "64": 43,
     "65": 40,
     "66": 48,
     "67": 34,
     "68": 38,
     "69": 32,
     "70": 47,
     "71": 34,
     "72": 38,
     "73": 37,
     "74": 37,
     "75": 45,
     "76": 32,
     "77": 35,
     "78": 29,
     "79": 41,
     "80": 40,
     "81": 40,
     "82": 19,
     "83": 33,
     "84": 41,
     "85": 35,
     "86": 38,
     "87": 22,
     "88": 27,
     "89": 31,
     "90": 28,
     "91": 21,
     "92": 21,
     "93": 35,
     "94": 20,
     "95": 21,
     "96": 22,
     "97": 29,
     "98": 16,
     "99": 29,
     "100": 23,
     "101": 32,
     "102": 22,
     "103": 31,
     "104": 20,
     "105": 27,
     "106": 15,
     "107": 18,
     "108": 29,
     "109": 16,
     "110": 22,
     "111": 27,
     "112": 30,
     "113": 19,
     "114": 23,
     "115": 17,
     "116": 23,
     "117": 17,
     "118": 16,
     "119": 19,
     "120": 16,
     "121": 22,
     "122": 21,
     "123": 15,
     "124": 20,
     "125": 19,
     "126": 14,
     "127": 23,
     "128": 17,
     "129": 17,
     "130": 13,
     "131": 19,
     "132": 14,
     "133": 12,
     "134": 11,
     "135": 15,
     "136": 13,
     "137": 12,
     "138": 9,
     "139": 9,
     "140": 18,
     "141": 13,
     "142": 12,
     "143": 9,
     "144": 9,
     "145": 12,
     "146": 9,
     "147": 10,
     "148": 11,
     "149": 7,
     "150": 7,
     "151": 17,
     "152": 13,
     "153": 8,
     "154": 16,
     "155": 8,
     "156": 10,
     "157": 12,
     "158": 8,
     "159": 8,
     "160": 11,
     "161": 11,
     "162": 13,
     "163": 12,
     "164": 6,
     "165": 10,
     "166": 8,
     "167": 11,
     "168": 9,
     "169": 9,
     "170": 10,
     "171": 10,
     "172": 7,
     "173": 6,
     "174": 9,
     "175": 11,
     "176": 5,
     "177": 12,
     "178": 7,
     "179": 4,
     "180": 8,
     "181": 5,
     "182": 7,
     "183": 5,
     "184": 9,
     "185": 10,
     "186": 8,
     "187": 3,
     "188": 4,
     "189": 5,
     "190": 5,
     "191": 5,
     "192": 7,
     "193": 6,
     "194": 10,
     "195": 6,
     "196": 3,
     "197": 6,
     "198": 8,
     "199": 3,
     "200": 4,
     "201": 7,
     "202": 6,
     "203": 1,
     "204": 7,
     "205": 6,
     "206": 4,
     "207": 7,
     "208": 7,
     "209": 10,
     "210": 5,
     "211": 9,
     "212": 12,
     "213": 6,
     "214": 4,
     "215": 4,
     "216": 7,
     "217": 3,
     "218": 3,
     "219": 6,
     "220": 1,
     "221": 4,
     "222": 5,
     "223": 5,
     "224": 5,
     "225": 3,
     "226": 4,
     "227": 4,
     "228": 3,
     "229": 3,
     "230": 7,
     "231": 8,
     "232": 6,
     "233": 5,
     "234": 4,
     "235": 4,
     "236": 2,
     "237": 9,
     "238": 4,
     "239": 4,
     "240": 6,
     "241": 2,
     "242": 5,
     "243": 6,
     "244": 6,
     "245": 2,
     "246": 4,
     "247": 1,
     "248": 5,
     "249": 4,
     "250": 3,
     "251": 6,
     "252": 6,
     "253": 5,
     "254": 8,
     "255": 1,
     "256": 6,
     "257": 5,
     "258": 5,
     "259": 2,
     "260": 4,
     "261": 5,
     "262": 2,
     "263": 3,
     "264": 5,
     "265": 3,
     "266": 5,
     "267": 4,
     "268": 3,
     "269": 7,
     "270": 2,
     "271": 2,
     "272": 3,
     "274": 3,
     "276": 3,
     "277": 6,
     "278": 2,
     "279": 4,
     "280": 2,
     "281": 2,
     "282": 2,
     "283": 4,
     "284": 5,
     "285": 2,
     "286": 3,
     "287": 2,
     "288": 2,
     "290": 3,
     "291": 2,
     "292": 1,
     "293": 2,
     "294": 2,
     "295": 5,
     "296": 3,
     "298": 4,
     "299": 1,
     "300": 1,
     "301": 4,
     "302": 1,
     "303": 3,
     "304": 3,
     "305": 2,
     "306": 3,
     "307": 1,
     "308": 1,
     "309": 1,
     "310": 1,
     "311": 3,
     "312": 3,
     "313": 1,
     "314": 2,
     "315": 1,
     "316": 2,
     "317": 1,
     "318": 1,
     "319": 1,
     "320": 2,
     "321": 1,
     "322": 1,
     "323": 1,
     "324": 5,
     "325": 2,
     "326": 4,
     "328": 1,
     "329": 1,
     "330": 2,
     "331": 2,
     "332": 1,
     "333": 1,
     "334": 3,
     "335": 2,
     "336": 2,
     "337": 4,
     "338": 1,
     "339": 4,
     "341": 2,
     "342": 1,
     "343": 3,
     "344": 1,
     "345": 1,
     "346": 1,
     "347": 1,
     "348": 1,
     "349": 1,
     "350": 2,
     "351": 3,
     "352": 3,
     "353": 3,
     "354": 1,
     "355": 3,
     "356": 2,
     "357": 1,
     "359": 1,
     "360": 1,
     "361": 3,
     "364": 2,
     "365": 1,
     "367": 2,
     "368": 1,
     "369": 1,
     "372": 3,
     "373": 2,
     "374": 1,
     "375": 1,
     "377": 2,
     "378": 2,
     "379": 1,
     "380": 2,
     "381": 1,
     "382": 2,
     "384": 1,
     "385": 3,
     "386": 1,
     "387": 3,
     "388": 2,
     "389": 1,
     "392": 3,
     "393": 1,
     "394": 1,
     "395": 1,
     "396": 3,
     "397": 2,
     "400": 1,
     "401": 1,
     "403": 3,
     "404": 1,
     "405": 1,
     "406": 3,
     "407": 1,
     "409": 1,
     "411": 1,
     "412": 4,
     "413": 1,
     "414": 1,
     "416": 1,
     "418": 1,
     "420": 1,
     "423": 1,
     "425": 1,
     "427": 1,
     "429": 1,
     "430": 3,
     "433": 2,
     "434": 1,
     "435": 3,
     "437": 1,
     "441": 1,
     "444": 1,
     "448": 1,
     "449": 1,
     "450": 2,
     "451": 1,
     "453": 1,
     "455": 1,
     "458": 3,
     "459": 1,
     "460": 1,
     "461": 2,
     "463": 1,
     "464": 2,
     "465": 1,
     "467": 1,
     "468": 1,
     "470": 1,
     "471": 1,
     "472": 1,
     "476": 1,
     "480": 1,
     "481": 1,
     "482": 2,
     "483": 2,
     "485": 1,
     "486": 2,
     "487": 1,
     "489": 1,
     "491": 1,
     "492": 2,
     "494": 4,
     "495": 2,
     "496": 3,
     "497": 1,
     "500": 1,
     "502": 1,
     "506": 2,
     "512": 1,
     "514": 2,
     "515": 1,
     "516": 1,
     "517": 1,
     "518": 1,
     "523": 2,
     "524": 1,
     "528": 1,
     "532": 2,
     "533": 2,
     "535": 1,
     "536": 1,
     "542": 1,
     "547": 1,
     "549": 1,
     "550": 1,
     "559": 1,
     "563": 1,
     "579": 1,
     "585": 3,
     "596": 2,
     "597": 1,
     "602": 1,
     "604": 1,
     "613": 2,
     "614": 1,
     "631": 2,
     "644": 1,
     "647": 1,
     "648": 1,
     "670": 1,
     "688": 1,
     "691": 1,
     "700": 1,
     "702": 1,
     "704": 1,
     "706": 1,
     "708": 2,
     "709": 2,
     "714": 2,
     "715": 1,
     "716": 1,
     "720": 1,
     "727": 2,
     "728": 1,
     "731": 1,
     "738": 1,
     "743": 1,
     "746": 1,
     "748": 1,
     "761": 1,
     "764": 1,
     "781": 1,
     "787": 1,
     "801": 1,
     "804": 1,
     "809": 2,
     "813": 1,
     "823": 1,
     "832": 1,
     "860": 1,
     "867": 1,
     "872": 1,
     "883": 1,
     "912": 1,
     "919": 2,
     "947": 1,
     "955": 1,
     "956": 1,
     "960": 1,
     "966": 1,
     "976": 1,
     "978": 1,
     "987": 1,
     "988": 1,
     "993": 1,
     "1004": 1,
     "1010": 1,
     "1012": 2,
     "1019": 1,
     "1032": 1,
     "1403": 1
    },
    "peak_excess_bits_hist": {
     "0": 50970,
     "1": 25082,
     "2": 14262,
     "3": 7088,
     "4": 4520,
     "5": 3231,
     "6": 2292,
     "7": 1868,
     "8": 1352,
     "9": 1122,
     "10": 830,
     "11": 733,
     "12": 639,
     "13": 520,
     "14": 392,
     "15": 399,
     "16": 302,
     "17": 294,
     "18": 254,
     "19": 185,
     "20": 175,
     "21": 146,
     "22": 167,
     "23": 89,
     "24": 113,
     "25": 103,
     "26": 82,
     "27": 72,
     "28": 85,
     "29": 77,
     "30": 52,
     "31": 39,
     "32": 50,
     "33": 28,
     "34": 43,
     "35": 32,
     "36": 23,
     "37": 29,
     "38": 10,
     "39": 16,
     "40": 28,
     "41": 18,
     "42": 18,
     "43": 16,
     "44": 6,
     "45": 2,
     "46": 12,
     "47": 5,
     "48": 8,
     "49": 1,
     "50": 11,
     "51": 1,
     "52": 4,
     "53": 1,
     "54": 7,
     "55": 7,
     "56": 6,
     "57": 1,
     "58": 9,
     "59": 5,
     "60": 1,
     "61": 3,
     "62": 1,
     "63": 2,
     "64": 2,
     "65": 3,
     "66": 1,
     "67": 2,
     "68": 2,
     "72": 4,
     "74": 1,
     "76": 1,
     "238": 13117
    },
    "sum_delay": 2501695.0,
    "n_delay": 18112.0,
    "delay_hist": {
     "3": 1,
     "4": 8,
     "7": 1,
     "8": 17,
     "9": 35,
     "10": 20,
     "11": 10,
     "12": 29,
     "13": 63,
     "14": 69,
     "15": 52,
     "16": 16,
     "17": 27,
     "18": 73,
     "19": 75,
     "20": 28,
     "21": 70,
     "22": 148,
     "23": 162,
     "24": 96,
     "25": 97,
     "26": 162,
     "27": 184,
     "28": 115,
     "29": 67,
     "30": 138,
     "31": 174,
     "32": 170,
     "33": 147,
     "34": 196,
     "35": 257,
     "36": 187,
     "37": 122,
     "38": 106,
     "39": 162,
     "40": 202,
     "41": 165,
     "42": 142,
     "43": 182,
     "44": 230,
     "45": 199,
     "46": 125,
     "47": 149,
     "48": 173,
     "49": 150,
     "50": 105,
     "51": 123,
     "52": 166,
     "53": 209,
     "54": 191,
     "55": 163,
     "56": 179,
     "57": 184,
     "58": 136,
     "59": 115,
     "60": 112,
     "61": 143,
     "62": 151,
     "63": 171,
     "64": 179,
     "65": 141,
     "66": 137,
     "67": 119,
     "68": 79,
     "69": 88,
     "70": 83,
     "71": 135,
     "72": 111,
     "73": 114,
     "74": 97,
     "75": 102,
     "76": 104,
     "77": 87,
     "78": 77,
     "79": 77,
     "80": 82,
     "81": 83,
     "82": 109,
     "83": 124,
     "84": 120,
     "85": 99,
     "86": 88,
     "87": 95,
     "88": 74,
     "89": 72,
     "90": 60,
     "91": 86,
     "92": 82,
     "93": 70,
     "94": 66,
     "95": 80,
     "96": 85,
     "97": 52,
     "98": 56,
     "99": 73,
     "100": 79,
     "101": 70,
     "102": 52,
     "103": 68,
     "104": 78,
     "105": 65,
     "106": 59,
     "107": 59,
     "108": 52,
     "109": 47,
     "110": 65,
     "111": 53,
     "112": 74,
     "113": 62,
     "114": 67,
     "115": 57,
     "116": 49,
     "117": 39,
     "118": 34,
     "119": 46,
     "120": 48,
     "121": 39,
     "122": 53,
     "123": 64,
     "124": 65,
     "125": 45,
     "126": 36,
     "127": 54,
     "128": 52,
     "129": 41,
     "130": 43,
     "131": 51,
     "132": 59,
     "133": 52,
     "134": 45,
     "135": 48,
     "136": 62,
     "137": 42,
     "138": 29,
     "139": 33,
     "140": 45,
     "141": 46,
     "142": 36,
     "143": 31,
     "144": 51,
     "145": 39,
     "146": 23,
     "147": 36,
     "148": 39,
     "149": 30,
     "150": 22,
     "151": 40,
     "152": 54,
     "153": 39,
     "154": 24,
     "155": 33,
     "156": 37,
     "157": 33,
     "158": 29,
     "159": 39,
     "160": 46,
     "161": 58,
     "162": 46,
     "163": 28,
     "164": 41,
     "165": 47,
     "166": 35,
     "167": 28,
     "168": 32,
     "169": 40,
     "170": 39,
     "171": 24,
     "172": 15,
     "173": 29,
     "174": 19,
     "175": 22,
     "176": 15,
     "177": 20,
     "178": 22,
     "179": 23,
     "180": 25,
     "181": 35,
     "182": 24,
     "183": 38,
     "184": 42,
     "185": 33,
     "186": 28,
     "187": 18,
     "188": 30,
     "189": 45,
     "190": 30,
     "191": 24,
     "192": 28,
     "193": 27,
     "194": 18,
     "195": 11,
     "196": 8,
     "197": 13,
     "198": 23,
     "199": 21,
     "200": 12,
     "201": 19,
     "202": 26,
     "203": 12,
     "204": 7,
     "205": 9,
     "206": 16,
     "207": 15,
     "208": 5,
     "209": 18,
     "210": 18,
     "211": 19,
     "212": 9,
     "213": 17,
     "214": 25,
     "215": 15,
     "216": 7,
     "217": 13,
     "218": 32,
     "219": 22,
     "220": 12,
     "221": 14,
     "222": 26,
     "223": 22,
     "224": 8,
     "225": 12,
     "226": 14,
     "227": 18,
     "228": 14,
     "229": 16,
     "230": 18,
     "231": 14,
     "232": 12,
     "233": 9,
     "234": 10,
     "235": 11,
     "236": 16,
     "237": 13,
     "238": 13,
     "239": 18,
     "240": 13,
     "241": 14,
     "242": 20,
     "243": 10,
     "244": 12,
     "245": 16,
     "246": 17,
     "247": 10,
     "248": 18,
     "249": 18,
     "250": 24,
     "251": 14,
     "252": 10,
     "253": 12,
     "254": 17,
     "255": 16,
     "256": 9,
     "257": 18,
     "258": 27,
     "259": 34,
     "260": 14,
     "261": 24,
     "262": 38,
     "263": 34,
     "264": 14,
     "265": 25,
     "266": 36,
     "267": 39,
     "268": 28,
     "269": 21,
     "270": 40,
     "271": 41,
     "272": 25,
     "273": 13,
     "274": 27,
     "275": 22,
     "276": 17,
     "277": 15,
     "278": 37,
     "279": 34,
     "280": 20,
     "281": 13,
     "282": 14,
     "283": 18,
     "284": 15,
     "285": 13,
     "286": 17,
     "287": 23,
     "288": 25,
     "289": 33,
     "290": 27,
     "291": 23,
     "292": 26,
     "293": 22,
     "294": 19,
     "295": 11,
     "296": 10,
     "297": 22,
     "298": 29,
     "299": 11,
     "300": 8,
     "301": 15,
     "302": 21,
     "303": 6,
     "304": 8,
     "305": 6,
     "306": 15,
     "307": 19,
     "308": 17,
     "309": 11,
     "310": 24,
     "311": 23,
     "312": 16,
     "313": 6,
     "314": 10,
     "315": 21,
     "316": 18,
     "317": 18,
     "318": 12,
     "319": 13,
     "320": 16,
     "321": 9,
     "322": 9,
     "323": 8,
     "324": 8,
     "325": 3,
     "326": 3,
     "327": 8,
     "328": 16,
     "329": 3,
     "330": 7,
     "331": 4,
     "332": 11,
     "333": 5,
     "334": 4,
     "335": 9,
     "336": 12,
     "337": 8,
     "338": 5,
     "339": 4,
     "340": 11,
     "341": 9,
     "342": 6,
     "343": 7,
     "344": 4,
     "345": 9,
     "346": 9,
     "347": 8,
     "348": 8,
     "349": 12,
     "350": 7,
     "351": 4,
     "352": 6,
     "353": 4,
     "354": 11,
     "355": 6,
     "356": 6,
     "357": 5,
     "358": 10,
     "359": 9,
     "360": 10,
     "361": 7,
     "362": 6,
     "363": 2,
     "364": 5,
     "365": 1,
     "366": 4,
     "367": 5,
     "368": 9,
     "369": 6,
     "370": 4,
     "371": 5,
     "372": 4,
     "373": 3,
     "374": 4,
     "375": 3,
     "376": 5,
     "377": 3,
     "378": 10,
     "379": 5,
     "380": 1,
     "381": 2,
     "382": 2,
     "383": 4,
     "384": 4,
     "385": 5,
     "386": 6,
     "387": 3,
     "388": 9,
     "390": 5,
     "391": 1,
     "392": 3,
     "393": 1,
     "394": 4,
     "395": 1,
     "396": 3,
     "397": 1,
     "398": 1,
     "399": 3,
     "401": 3,
     "404": 1,
     "405": 2,
     "407": 4,
     "408": 1,
     "411": 2,
     "412": 1,
     "413": 1,
     "415": 1,
     "416": 6,
     "417": 4,
     "418": 1,
     "419": 1,
     "420": 2,
     "421": 2,
     "423": 1,
     "424": 6,
     "425": 3,
     "428": 3,
     "429": 2,
     "430": 3,
     "432": 1,
     "433": 7,
     "434": 2,
     "435": 1,
     "436": 4,
     "437": 6,
     "438": 1,
     "439": 3,
     "440": 5,
     "441": 4,
     "442": 5,
     "443": 2,
     "444": 3,
     "445": 6,
     "446": 5,
     "447": 2,
     "448": 2,
     "449": 5,
     "450": 5,
     "451": 4,
     "452": 4,
     "453": 3,
     "454": 8,
     "456": 2,
     "457": 2,
     "458": 8,
     "459": 4,
     "460": 5,
     "461": 6,
     "462": 6,
     "463": 2,
     "464": 5,
     "465": 9,
     "466": 9,
     "467": 2,
     "468": 1,
     "469": 3,
     "470": 6,
     "471": 10,
     "472": 1,
     "473": 3,
     "474": 6,
     "475": 3,
     "476": 3,
     "477": 2,
     "478": 2,
     "479": 1,
     "480": 3,
     "482": 2,
     "483": 1,
     "484": 2,
     "485": 2,
     "487": 1,
     "488": 1,
     "490": 2,
     "491": 1,
     "492": 2,
     "493": 3,
     "494": 2,
     "495": 3,
     "496": 2,
     "497": 1,
     "498": 7,
     "499": 4,
     "500": 1,
     "501": 1,
     "503": 7,
     "504": 2,
     "505": 1,
     "506": 1,
     "508": 5,
     "509": 1,
     "511": 2,
     "512": 3,
     "513": 2,
     "514": 1,
     "515": 2,
     "516": 7,
     "517": 4,
     "518": 5,
     "519": 3,
     "520": 3,
     "521": 5,
     "522": 4,
     "524": 2,
     "525": 1,
     "526": 2,
     "527": 1,
     "529": 2,
     "531": 3,
     "533": 2,
     "535": 4,
     "537": 1,
     "540": 2,
     "542": 1,
     "544": 2,
     "546": 2,
     "547": 1,
     "548": 4,
     "551": 2,
     "552": 3,
     "553": 2,
     "556": 2,
     "557": 2,
     "558": 2,
     "559": 2,
     "560": 3,
     "562": 3,
     "563": 4,
     "564": 2,
     "570": 2,
     "571": 2,
     "572": 1,
     "574": 1,
     "575": 2,
     "578": 1,
     "579": 1,
     "580": 1,
     "582": 3,
     "583": 2,
     "584": 1,
     "587": 1,
     "588": 1,
     "591": 1,
     "592": 2,
     "594": 1,
     "595": 2,
     "596": 4,
     "599": 1,
     "600": 3,
     "601": 1,
     "602": 2,
     "603": 4,
     "604": 3,
     "605": 1,
     "606": 2,
     "608": 1,
     "609": 3,
     "610": 1,
     "611": 2,
     "613": 1,
     "615": 1,
     "617": 2,
     "618": 2,
     "619": 2,
     "620": 2,
     "621": 1,
     "622": 1,
     "623": 2,
     "624": 1,
     "627": 1,
     "631": 1,
     "632": 1,
     "634": 1,
     "635": 2,
     "636": 1,
     "637": 2,
     "640": 2,
     "641": 2,
     "642": 1,
     "643": 2,
     "644": 7,
     "645": 4,
     "646": 3,
     "647": 1,
     "648": 3,
     "649": 2,
     "650": 2,
     "652": 1,
     "653": 1,
     "654": 1,
     "658": 2,
     "660": 1,
     "662": 1,
     "674": 2,
     "675": 1,
     "678": 1,
     "682": 1,
     "686": 2,
     "688": 1,
     "689": 1,
     "690": 1,
     "691": 2,
     "693": 1,
     "694": 1,
     "695": 1,
     "700": 1,
     "705": 3,
     "706": 2,
     "708": 1,
     "709": 3,
     "710": 1,
     "713": 1,
     "714": 1,
     "717": 1,
     "718": 1,
     "719": 1,
     "722": 1,
     "723": 1,
     "724": 2,
     "725": 2,
     "726": 1,
     "727": 4,
     "728": 5,
     "729": 4,
     "730": 1,
     "731": 3,
     "732": 2,
     "733": 2,
     "736": 1,
     "737": 3,
     "738": 1,
     "739": 2,
     "740": 2,
     "741": 1,
     "742": 1,
     "743": 1,
     "744": 2,
     "745": 3,
     "746": 3,
     "747": 1,
     "749": 5,
     "750": 5,
     "751": 2,
     "752": 1,
     "753": 1,
     "754": 2,
     "755": 3,
     "756": 3,
     "758": 1,
     "759": 3,
     "762": 2,
     "763": 2,
     "765": 1,
     "766": 2,
     "767": 2,
     "770": 1,
     "771": 2,
     "774": 1,
     "775": 1,
     "776": 1,
     "778": 1,
     "779": 4,
     "782": 1,
     "783": 4,
     "784": 2,
     "786": 4,
     "787": 2,
     "788": 2,
     "789": 1,
     "790": 1,
     "791": 4,
     "792": 3,
     "793": 2,
     "794": 4,
     "795": 4,
     "796": 1,
     "797": 1,
     "798": 2,
     "799": 1,
     "800": 3,
     "801": 1,
     "802": 1,
     "803": 2,
     "804": 2,
     "805": 1,
     "808": 2,
     "809": 1,
     "811": 1,
     "812": 3,
     "813": 3,
     "815": 2,
     "816": 7,
     "817": 3,
     "819": 2,
     "820": 5,
     "821": 4,
     "822": 1,
     "823": 1,
     "824": 6,
     "825": 3,
     "827": 1,
     "828": 3,
     "829": 3,
     "831": 2,
     "832": 3,
     "833": 2,
     "834": 1,
     "841": 1,
     "843": 2,
     "854": 1,
     "862": 1,
     "865": 1,
     "866": 2,
     "867": 1,
     "868": 2,
     "871": 2,
     "872": 3,
     "873": 1,
     "875": 1,
     "876": 2,
     "877": 1,
     "880": 2,
     "881": 3,
     "883": 1,
     "884": 1,
     "885": 1,
     "886": 1,
     "889": 1,
     "891": 1,
     "893": 1,
     "902": 1,
     "904": 1,
     "906": 3,
     "907": 3,
     "908": 1,
     "910": 1,
     "912": 2,
     "913": 3,
     "914": 1,
     "915": 3,
     "916": 5,
     "917": 1,
     "920": 2,
     "921": 4,
     "924": 4,
     "925": 6,
     "926": 1,
     "928": 2,
     "929": 2,
     "932": 2,
     "933": 1,
     "936": 1,
     "940": 1,
     "941": 3,
     "943": 1,
     "944": 1,
     "945": 2,
     "946": 2,
     "948": 1,
     "950": 1,
     "952": 2,
     "956": 1,
     "957": 1,
     "965": 2,
     "967": 1,
     "969": 1,
     "970": 3,
     "974": 3,
     "979": 3,
     "981": 1,
     "983": 2,
     "985": 1,
     "993": 1,
     "1003": 2,
     "1018": 1,
     "1023": 1,
     "1026": 2,
     "1027": 2,
     "1035": 2,
     "1036": 1,
     "1043": 2,
     "1044": 3,
     "1046": 3,
     "1047": 4,
     "1048": 1,
     "1052": 2,
     "1056": 1,
     "1061": 2,
     "1065": 1,
     "1075": 1,
     "1118": 2,
     "1119": 2,
     "1122": 2,
     "1123": 1,
     "1130": 1,
     "1151": 2,
     "1152": 2,
     "1154": 2,
     "1218": 1,
     "1259": 1,
     "1267": 2,
     "1268": 1,
     "1269": 1,
     "1270": 1,
     "1271": 3,
     "1272": 2,
     "1277": 2,
     "1280": 2,
     "1281": 2,
     "1298": 1,
     "1314": 1,
     "1335": 1,
     "1372": 1,
     "1380": 1,
     "1573": 1,
     "1578": 1,
     "1581": 1,
     "1599": 1,
     "1611": 1,
     "1615": 1,
     "1628": 1,
     "1632": 3,
     "1633": 3,
     "1636": 2,
     "1637": 1,
     "1663": 1,
     "1686": 1
    }
   },
   "max_glide": [
    2256,
    283769
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13835030442594741655",
    "n": 340134
   },
   "has_delay": true,
   "max_delay": [
    2456,
    449017
   ],
   "basins": {
    "0": 34034,
    "escaped": 228110
   },
   "mean_glide_odd_n": 23.180466781109608,
   "mean_glide_odd_steps_odd_n": 14.225428247927244,
   "measured_drift_bits_per_odd_step": -0.10789750991791251
  },
  "20": {
   "k": 20,
   "range": [
    524288,
    1048576
   ],
   "next_n": 1048576,
   "complete": true,
   "odd": {
    "count": 262144,
    "outcomes": {
     "drop": 219037,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 43107,
     "undecided": 0
    },
    "sum_glide": 5039596.0,
    "sum_glide_odd_steps": 3090625.0,
    "sum_log2_drop": -336460.8685342175,
    "glide_hist": {
     "2": 43691,
     "3": 43690,
     "4": 32768,
     "5": 6827,
     "6": 5463,
     "7": 7847,
     "8": 7041,
     "9": 2604,
     "10": 3081,
     "11": 4288,
     "12": 5100,
     "13": 3598,
     "14": 1674,
     "15": 2090,
     "16": 2405,
     "17": 1624,
     "18": 1146,
     "19": 1585,
     "20": 2060,
     "21": 1946,
     "22": 1220,
     "23": 909,
     "24": 1174,
     "25": 1062,
     "26": 741,
     "27": 719,
     "28": 800,
     "29": 727,
     "30": 624,
     "31": 666,
     "32": 774,
     "33": 855,
     "34": 661,
     "35": 533,
     "36": 582,
     "37": 514,
     "38": 427,
     "39": 462,
     "40": 568,
     "41": 628,
     "42": 581,
     "43": 434,
     "44": 400,
     "45": 394,
     "46": 398,
     "47": 351,
     "48": 382,
     "49": 437,
     "50": 434,
     "51": 351,
     "52": 308,
     "53": 320,
     "54": 304,
     "55": 272,
     "56": 246,
     "57": 235,
     "58": 258,
     "59": 222,
     "60": 241,
     "61": 292,
     "62": 286,
     "63": 251,
     "64": 237,
     "65": 190,
     "66": 190,
     "67": 211,
     "68": 230,
     "69": 206,
     "70": 233,
     "71": 235,
     "72": 223,
     "73": 195,
     "74": 176,
     "75": 148,
     "76": 156,
     "77": 146,
     "78": 119,
     "79": 125,
     "80": 140,
     "81": 152,
     "82": 161,
     "83": 154,
     "84": 167,
     "85": 147,
     "86": 136,
     "87": 114,
     "88": 134,
     "89": 132,
     "90": 155,
     "91": 138,
     "92": 158,
     "93": 136,
     "94": 97,
     "95": 117,
     "96": 108,
     "97": 109,
     "98": 116,
     "99": 134,
     "100": 137,
     "101": 105,
     "102": 105,
     "103": 98,
     "104": 98,
     "105": 79,
     "106": 86,
     "107": 81,
     "108": 76,
     "109": 82,
     "110": 96,
     "111": 90,
     "112": 85,
     "113": 85,
     "114": 72,
     "115": 79,
     "116": 76,
     "117": 86,
     "118": 86,
     "119": 79,
     "120": 84,
     "121": 97,
     "122": 79,
     "123": 78,
     "124": 65,
     "125": 72,
     "126": 57,
     "127": 68,
     "128": 54,
     "129": 57,
     "130": 66,
     "131": 74,
     "132": 74,
     "133": 92,
     "134": 61,
     "135": 72,
     "136": 79,
     "137": 54,
     "138": 64,
     "139": 77,
     "140": 57,
     "141": 67,
     "142": 67,
     "143": 57,
     "144": 57,
     "145": 55,
     "146": 55,
     "147": 54,
     "148": 61,
     "149": 64,
     "150": 64,
     "151": 52,
     "152": 50,
     "153": 49,
     "154": 49,
     "155": 48,
     "156": 47,
     "157": 58,
     "158": 37,
     "159": 50,
     "160": 46,
     "161": 46,
     "162": 52,
     "163": 43,
     "164": 36,
     "165": 45,
     "166": 44,
     "167": 36,
     "168": 50,
     "169": 50,
     "170": 46,
     "171": 50,
     "172": 48,
     "173": 37,
     "174": 56,
     "175": 48,
     "176": 47,
     "177": 33,
     "178": 40,
     "179": 45,
     "180": 53,
     "181": 40,
     "182": 38,
     "183": 30,
     "184": 42,
     "185": 35,
     "186": 32,
     "187": 34,
     "188": 36,
     "189": 33,
     "190": 40,
     "191": 26,
     "192": 32,
     "193": 45,
     "194": 35,
     "195": 30,
     "196": 35,
     "197": 29,
     "198": 38,
     "199": 32,
     "200": 31,
     "201": 41,
     "202": 36,
     "203": 31,
     "204": 28,
     "205": 27,
     "206": 39,
     "207": 31,
     "208": 27,
     "209": 19,
     "210": 29,
     "211": 27,
     "212": 28,
     "213": 23,
     "214": 28,
     "215": 27,
     "216": 25,
     "217": 23,
     "218": 29,
     "219": 26,
     "220": 26,
     "221": 29,
     "222": 25,
     "223": 24,
     "224": 27,
     "225": 21,
     "226": 28,
     "227": 26,
     "228": 25,
     "229": 26,
     "230": 22,
     "231": 26,
     "232": 26,
     "233": 22,
     "234": 17,
     "235": 15,
     "236": 18,
     "237": 22,
     "238": 33,
     "239": 21,
     "240": 25,
     "241": 16,
     "242": 21,
     "243": 15,
     "244": 21,
     "245": 22,
     "246": 15,
     "247": 22,
     "248": 25,
     "249": 19,
     "250": 23,
     "251": 26,
     "252": 19,
     "253": 33,
     "254": 16,
     "255": 17,
     "256": 23,
     "257": 20,
     "258": 14,
     "259": 18,
     "260": 12,
     "261": 6,
     "262": 24,
     "263": 21,
     "264": 22,
     "265": 24,
     "266": 17,
     "267": 18,
     "268": 24,
     "269": 23,
     "270": 21,
     "271": 17,
     "272": 22,
     "273": 27,
     "274": 24,
     "275": 22,
     "276": 14,
     "277": 20,
     "278": 26,
     "279": 21,
     "280": 15,
     "281": 13,
     "282": 15,
     "283": 13,
     "284": 20,
     "285": 10,
     "286": 13,
     "287": 15,
     "288": 14,
     "289": 18,
     "290": 13,
     "291": 12,
     "292": 14,
     "293": 14,
     "294": 16,
     "295": 20,
     "296": 7,
     "297": 13,
     "298": 17,
     "299": 18,
     "300": 9,
     "301": 16,
     "302": 16,
     "303": 21,
     "304": 19,
     "305": 11,
     "306": 13,
     "307": 13,
     "308": 11,
     "309": 16,
     "310": 15,
     "311": 14,
     "312": 12,
     "313": 12,
     "314": 10,
     "315": 13,
     "316": 15,
     "317": 10,
     "318": 12,
     "319": 14,
     "320": 12,
     "321": 27,
     "322": 16,
     "323": 21,
     "324": 10,
     "325": 14,
     "326": 9,
     "327": 9,
     "328": 13,
     "329": 13,
     "330": 11,
     "331": 15,
     "332": 13,
     "333": 16,
     "334": 16,
     "335": 11,
     "336": 11,
     "337": 14,
     "338": 15,
     "339": 15,
     "340": 10,
     "341": 9,
     "342": 8,
     "343": 9,
     "344": 5,
     "345": 9,
     "346": 8,
     "347": 11,
     "348": 12,
     "349": 8,
     "350": 6,
     "351": 10,
     "352": 11,
     "353": 9,
     "354": 11,
     "355": 6,
     "356": 10,
     "357": 13,
     "358": 11,
     "359": 6,
     "360": 13,
     "361": 9,
     "362": 14,
     "363": 7,
     "364": 8,
     "365": 8,
     "366": 9,
     "367": 7,
     "368": 10,
     "369": 8,
     "370": 9,
     "371": 6,
     "372": 6,
     "373": 5,
     "374": 4,
     "375": 4,
     "376": 9,
     "377": 9,
     "378": 10,
     "379": 7,
     "380": 8,
     "381": 9,
     "382": 10,
     "383": 6,
     "384": 6,
     "385": 8,
     "386": 8,
     "387": 5,
     "388": 6,
     "389": 8,
     "390": 9,
     "391": 14,
     "392": 9,
     "393": 7,
     "394": 9,
     "395": 11,
     "396": 8,
     "397": 3,
     "398": 5,
     "399": 10,
     "400": 6,
     "401": 12,
     "402": 7,
     "403": 11,
     "404": 6,
     "405": 13,
     "406": 8,
     "407": 5,
     "408": 5,
     "409": 5,
     "410": 8,
     "411": 3,
     "412": 10,
     "413": 8,
     "414": 10,
     "415": 4,
     "416": 11,
     "417": 5,
     "418": 7,
     "419": 9,
     "420": 5,
     "421": 8,
     "422": 10,
     "423": 4,
     "424": 4,
     "425": 8,
     "426": 10,
     "427": 4,
     "428": 4,
     "429": 5,
     "430": 7,
     "431": 2,
     "432": 7,
     "433": 5,
     "434": 4,
     "435": 8,
     "436": 10,
     "437": 5,
     "438": 6,
     "439": 8,
     "440": 7,
     "441": 8,
     "442": 8,
     "443": 6,
     "444": 5,
     "445": 10,
     "446": 10,
     "447": 2,
     "448": 7,
     "449": 2,
     "450": 6,
     "451": 7,
     "452": 3,
     "453": 4,
     "454": 9,
     "455": 5,
     "456": 4,
     "457": 6,
     "458": 7,
     "459": 6,
     "460": 7,
     "461": 4,
     "462": 3,
     "463": 4,
     "464": 4,
     "465": 8,
     "466": 7,
     "467": 5,
     "468": 6,
     "469": 4,
     "470": 7,
     "471": 3,
     "472": 6,
     "473": 5,
     "474": 6,
     "475": 6,
     "476": 3,
     "477": 3,
     "478": 8,
     "479": 10,
     "480": 2,
     "481": 4,
     "482": 4,
     "483": 5,
     "484": 6,
     "485": 2,
     "487": 5,
     "488": 4,
     "489": 2,
     "490": 7,
     "491": 3,
     "492": 3,
     "493": 3,
     "494": 4,
     "496": 2,
     "497": 1,
     "498": 7,
     "499": 6,
     "500": 3,
     "501": 3,
     "502": 5,
     "503": 1,
     "504": 1,
     "505": 4,
     "506": 5,
     "507": 4,
     "508": 3,
     "509": 8,
     "510": 5,
     "511": 4,
     "512": 5,
     "513": 8,
     "514": 5,
     "515": 8,
     "516": 3,
     "517": 3,
     "518": 8,
     "519": 7,
     "520": 4,
     "521": 6,
     "522": 4,
     "523": 5,
     "524": 4,
     "525": 6,
     "526": 2,
     "527": 3,
     "528": 3,
     "529": 7,
     "530": 3,
     "531": 2,
     "532": 5,
     "533": 3,
     "534": 4,
     "535": 4,
     "536": 5,
     "537": 7,
     "538": 3,
     "539": 4,
     "540": 5,
     "541": 1,
     "542": 4,
     "543": 1,
     "545": 1,
     "548": 4,
     "549": 4,
     "551": 3,
     "552": 2,
     "553": 3,
     "554": 4,
     "555": 1,
     "556": 3,
     "557": 3,
     "558": 1,
     "559": 2,
     "560": 6,
     "561": 4,
     "562": 5,
     "563": 1,
     "564": 2,
     "565": 1,
     "566": 3,
     "568": 1,
     "569": 6,
     "570": 4,
     "572": 3,
     "573": 3,
     "574": 5,
     "575": 3,
     "577": 3,
     "578": 3,
     "579": 2,
     "580": 3,
     "581": 5,
     "582": 4,
     "583": 3,
     "584": 1,
     "585": 4,
     "586": 2,
     "587": 3,
     "588": 2,
     "589": 4,
     "590": 4,
     "591": 4,
     "592": 3,
     "593": 5,
     "594": 3,
     "595": 1,
     "597": 1,
     "598": 7,
     "599": 3,
     "600": 3,
     "601": 3,
     "603": 3,
     "604": 1,
     "605": 1,
     "606": 4,
     "607": 1,
     "608": 4,
     "609": 2,
     "610": 3,
     "612": 4,
     "613": 4,
     "614": 3,
     "615": 1,
     "616": 2,
     "617": 2,
     "618": 6,
     "619": 4,
     "620": 3,
     "621": 3,
     "622": 3,
     "623": 1,
     "624": 5,
     "625": 3,
     "626": 1,
     "627": 3,
     "628": 4,
     "629": 1,
     "630": 2,
     "631": 8,
     "632": 4,
     "633": 3,
     "634": 2,
     "635": 1,
     "636": 4,
     "637": 4,
     "638": 2,
     "639": 3,
     "640": 3,
     "641": 3,
     "642": 3,
     "643": 2,
     "644": 2,
     "645": 2,
     "646": 2,
     "647": 2,
     "648": 2,
     "649": 4,
     "650": 5,
     "651": 4,
     "652": 1,
     "653": 4,
     "654": 4,
     "655": 2,
     "656": 4,
     "657": 2,
     "658": 5,
     "659": 3,
     "661": 3,
     "662": 3,
     "663": 3,
     "664": 1,
     "665": 2,
     "666": 2,
     "667": 2,
     "668": 2,
     "669": 4,
     "670": 3,
     "671": 3,
     "673": 3,
     "674": 3,
     "675": 1,
     "676": 1,
     "677": 1,
     "678": 2,
     "679": 1,
     "680": 1,
     "681": 1,
     "682": 1,
     "683": 3,
     "684": 3,
     "685": 1,
     "686": 3,
     "687": 1,
     "688": 2,
     "689": 2,
     "690": 1,
     "691": 4,
     "694": 2,
     "695": 2,
     "696": 1,
     "697": 2,
     "698": 1,
     "699": 2,
     "700": 3,
     "702": 2,
     "703": 1,
     "704": 2,
     "705": 5,
     "706": 1,
     "707": 2,
     "708": 1,
     "709": 4,
     "711": 3,
     "712": 2,
     "713": 1,
     "716": 2,
     "717": 2,
     "718": 4,
     "720": 1,
     "721": 3,
     "722": 2,
     "723": 4,
     "724": 1,
     "726": 3,
     "727": 3,
     "728": 1,
     "730": 2,
     "732": 1,
     "733": 1,
     "734": 1,
     "735": 3,
     "736": 3,
     "737": 2,
     "738": 2,
     "739": 3,
     "742": 2,
     "743": 4,
     "744": 1,
     "745": 1,
     "747": 2,
     "748": 1,
     "750": 1,
     "751": 1,
     "752": 2,
     "754": 2,
     "755": 1,
     "756": 2,
     "757": 3,
     "758": 3,
     "761": 2,
     "762": 1,
     "763": 2,
     "764": 2,
     "766": 1,
     "767": 1,
     "769": 1,
     "770": 1,
     "772": 3,
     "773": 2,
     "774": 1,
     "776": 2,
     "777": 2,
     "778": 2,
     "780": 1,
     "781": 1,
     "782": 5,
     "783": 1,
     "784": 1,
     "785": 1,
     "786": 2,
     "787": 2,
     "788": 1,
     "790": 1,
     "791": 1,
     "792": 1,
     "793": 1,
     "794": 1,
     "798": 1,
     "801": 1,
     "802": 1,
     "804": 2,
     "805": 2,
     "806": 2,
     "807": 2,
     "808": 1,
     "810": 1,
     "811": 3,
     "812": 2,
     "813": 5,
     "814": 2,
     "817": 3,
     "819": 3,
     "820": 1,
     "821": 2,
     "822": 1,
     "823": 1,
     "825": 1,
     "830": 1,
     "831": 1,
     "833": 2,
     "834": 2,
     "835": 5,
     "836": 1,
     "840": 1,
     "841": 1,
     "843": 2,
     "847": 2,
     "848": 2,
     "849": 2,
     "850": 1,
     "851": 1,
     "852": 3,
     "854": 1,
     "856": 1,
     "857": 1,
     "858": 1,
     "860": 1,
     "862": 1,
     "866": 1,
     "867": 1,
     "874": 1,
     "875": 1,
     "876": 2,
     "877": 1,
     "881": 3,
     "882": 1,
     "883": 1,
     "886": 1,
     "892": 2,
     "893": 1,
     "894": 2,
     "898": 3,
     "899": 2,
     "901": 1,
     "903": 1,
     "905": 1,
     "906": 1,
     "907": 2,
     "908": 2,
     "910": 1,
     "911": 1,
     "916": 1,
     "922": 1,
     "924": 1,
     "929": 1,
     "930": 1,
     "934": 1,
     "935": 2,
     "937": 1,
     "939": 1,
     "940": 1,
     "943": 2,
     "946": 1,
     "948": 1,
     "950": 1,
     "952": 1,
     "953": 2,
     "955": 1,
     "956": 1,
     "958": 1,
     "959": 1,
     "960": 1,
     "964": 1,
     "966": 1,
     "967": 1,
     "971": 1,
     "972": 1,
     "973": 2,
     "978": 1,
     "984": 1,
     "992": 1,
     "994": 2,
     "999": 1,
     "1003": 1,
     "1004": 1,
     "1005": 1,
     "1006": 1,
     "1012": 1,
     "1014": 1,
     "1016": 2,
     "1020": 1,
     "1023": 1,
     "1033": 1,
     "1038": 1,
     "1039": 1,
     "1043": 1,
     "1044": 1,
     "1045": 1,
     "1046": 1,
     "1050": 1,
     "1052": 1,
     "1053": 1,
     "1068": 1,
     "1069": 1,
     "1073": 2,
     "1086": 1,
     "1093": 1,
     "1103": 2,
     "1105": 1,
     "1108": 1,
     "1111": 1,
     "1115": 1,
     "1123": 2,
     "1124": 1,
     "1127": 1,
     "1128": 1,
     "1129": 1,
     "1132": 1,
     "1133": 1,
     "1135": 1,
     "1136": 1,
     "1140": 1,
     "1141": 1,
     "1145": 1,
     "1149": 2,
     "1153": 2,
     "1154": 1,
     "1158": 1,
     "1162": 1,
     "1164": 2,
     "1165": 1,
     "1168": 1,
     "1175": 1,
     "1176": 1,
     "1178": 1,
     "1190": 1,
     "1192": 1,
     "1194": 2,
     "1195": 1,
     "1200": 1,
     "1202": 1,
     "1204": 1,
     "1207": 1,
     "1208": 1,
     "1214": 1,
     "1235": 1,
     "1236": 1,
     "1251": 1,
     "1252": 1,
     "1256": 1,
     "1260": 1,
     "1267": 1,
     "1269": 1,
     "1272": 1,
     "1274": 1,
     "1280": 1,
     "1282": 1,
     "1283": 1,
     "1297": 1,
     "1299": 2,
     "1303": 1,
     "1305": 1,
     "1310": 2,
     "1314": 1,
     "1330": 1,
     "1342": 1,
     "1349": 1,
     "1352": 1,
     "1353": 1,
     "1356": 1,
     "1361": 1,
     "1374": 1,
     "1386": 1,
     "1392": 1,
     "1398": 1,
     "1403": 1,
     "1404": 1,
     "1407": 1,
     "1408": 1,
     "1409": 1,
     "1414": 1,
     "1416": 1,
     "1426": 1,
     "1434": 1,
     "1443": 1,
     "1444": 1,
     "1448": 1,
     "1459": 1,
     "1463": 1,
     "1469": 1,
     "1496": 2,
     "1497": 1,
     "1502": 1,
     "1505": 1,
     "1509": 1,
     "1514": 1,
     "1515": 1,
     "1519": 1,
     "1520": 1,
     "1523": 1,
     "1528": 1,
     "1529": 1,
     "1531": 1,
     "1532": 1,
     "1533": 1,
     "1548": 1,
     "1552": 1,
     "1553": 1,
     "1557": 1,
     "1561": 1,
     "1562": 1,
     "1569": 1,
     "1570": 1,
     "1574": 1,
     "1584": 2,
     "1586": 1,
     "1588": 1,
     "1601": 1,
     "1603": 1,
     "1611": 1,
     "1637": 1,
     "1663": 1,
     "1668": 1,
     "1682": 1,
     "1686": 1,
     "1697": 1,
     "1723": 1,
     "1725": 1,
     "1845": 1,
     "1853": 1,
     "1856": 1,
     "1863": 1,
     "1950": 1,
     "1981": 1,
     "2046": 1,
     "2047": 1,
     "2048": 6,
     "2049": 2
    },
    "glide_odd_steps_hist": {
     "1": 65536,
     "2": 45056,
     "3": 18432,
     "4": 11072,
     "5": 8368,
     "6": 6256,
     "7": 6236,
     "8": 5114,
     "9": 3728,
     "10": 3091,
     "11": 2738,
     "12": 2568,
     "13": 2401,
     "14": 2078,
     "15": 1661,
     "16": 1431,
     "17": 1277,
     "18": 1143,
     "19": 1147,
     "20": 1138,
     "21": 1013,
     "22": 907,
     "23": 867,
     "24": 886,
     "25": 828,
     "26": 796,
     "27": 760,
     "28": 640,
     "29": 647,
     "30": 650,
     "31": 584,
     "32": 555,
     "33": 535,
     "34": 448,
     "35": 405,
     "36": 383,
     "37": 416,
     "38": 401,
     "39": 405,
     "40": 402,
     "41": 332,
     "42": 328,
     "43": 321,
     "44": 317,
     "45": 319,
     "46": 310,
     "47": 254,
     "48": 235,
     "49": 254,
     "50": 208,
     "51": 215,
     "52": 222,
     "53": 252,
     "54": 244,
     "55": 248,
     "56": 204,
     "57": 222,
     "58": 210,
     "59": 188,
     "60": 193,
     "61": 175,
     "62": 174,
     "63": 157,
     "64": 160,
     "65": 168,
     "66": 142,
     "67": 136,
     "68": 124,
     "69": 129,
     "70": 147,
     "71": 127,
     "72": 126,
     "73": 131,
     "74": 134,
     "75": 146,
     "76": 121,
     "77": 100,
     "78": 117,
     "79": 117,
     "80": 128,
     "81": 108,
     "82": 132,
     "83": 111,
     "84": 105,
     "85": 81,
     "86": 107,
     "87": 101,
     "88": 89,
     "89": 95,
     "90": 93,
     "91": 76,
     "92": 101,
     "93": 97,
     "94": 89,
     "95": 86,
     "96": 88,
     "97": 85,
     "98": 91,
     "99": 73,
     "100": 75,
     "101": 65,
     "102": 69,
     "103": 67,
     "104": 78,
     "105": 74,
     "106": 75,
     "107": 55,
     "108": 72,
     "109": 64,
     "110": 68,
     "111": 73,
     "112": 63,
     "113": 71,
     "114": 51,
     "115": 65,
     "116": 63,
     "117": 58,
     "118": 58,
     "119": 61,
     "120": 58,
     "121": 56,
     "122": 50,
     "123": 61,
     "124": 55,
     "125": 46,
     "126": 34,
     "127": 59,
     "128": 53,
     "129": 45,
     "130": 50,
     "131": 45,
     "132": 43,
     "133": 35,
     "134": 40,
     "135": 51,
     "136": 42,
     "137": 42,
     "138": 36,
     "139": 46,
     "140": 47,
     "141": 37,
     "142": 39,
     "143": 42,
     "144": 36,
     "145": 27,
     "146": 39,
     "147": 32,
     "148": 29,
     "149": 32,
     "150": 31,
     "151": 37,
     "152": 40,
     "153": 36,
     "154": 36,
     "155": 33,
     "156": 34,
     "157": 37,
     "158": 22,
     "159": 24,
     "160": 33,
     "161": 27,
     "162": 38,
     "163": 30,
     "164": 30,
     "165": 36,
     "166": 34,
     "167": 36,
     "168": 32,
     "169": 27,
     "170": 36,
     "171": 24,
     "172": 24,
     "173": 27,
     "174": 26,
     "175": 35,
     "176": 21,
     "177": 35,
     "178": 29,
     "179": 27,
     "180": 26,
     "181": 27,
     "182": 28,
     "183": 21,
     "184": 27,
     "185": 27,
     "186": 26,
     "187": 17,
     "188": 16,
     "189": 20,
     "190": 22,
     "191": 19,
     "192": 21,
     "193": 21,
     "194": 24,
     "195": 28,
     "196": 24,
     "197": 27,
     "198": 23,
     "199": 24,
     "200": 24,
     "201": 18,
     "202": 23,
     "203": 19,
     "204": 15,
     "205": 16,
     "206": 19,
     "207": 19,
     "208": 17,
     "209": 22,
     "210": 24,
     "211": 22,
     "212": 24,
     "213": 26,
     "214": 15,
     "215": 10,
     "216": 16,
     "217": 19,
     "218": 17,
     "219": 11,
     "220": 14,
     "221": 13,
     "222": 12,
     "223": 12,
     "224": 16,
     "225": 17,
     "226": 13,
     "227": 14,
     "228": 11,
     "229": 8,
     "230": 15,
     "231": 14,
     "232": 13,
     "233": 14,
     "234": 11,
     "235": 8,
     "236": 9,
     "237": 14,
     "238": 17,
     "239": 9,
     "240": 18,
     "241": 16,
     "242": 14,
     "243": 17,
     "244": 15,
     "245": 7,
     "246": 13,
     "247": 7,
     "248": 8,
     "249": 10,
     "250": 7,
     "251": 15,
     "252": 10,
     "253": 18,
     "254": 14,
     "255": 15,
     "256": 12,
     "257": 16,
     "258": 11,
     "259": 11,
     "260": 5,
     "261": 9,
     "262": 6,
     "263": 8,
     "264": 9,
     "265": 9,
     "266": 12,
     "267": 13,
     "268": 14,
     "269": 13,
     "270": 16,
     "271": 9,
     "272": 14,
     "273": 9,
     "274": 7,
     "275": 7,
     "276": 11,
     "277": 15,
     "278": 9,
     "279": 13,
     "280": 10,
     "281": 6,
     "282": 10,
     "283": 9,
     "284": 10,
     "285": 4,
     "286": 10,
     "287": 9,
     "288": 9,
     "289": 2,
     "290": 10,
     "291": 9,
     "292": 5,
     "293": 7,
     "294": 12,
     "295": 7,
     "296": 6,
     "297": 5,
     "298": 7,
     "299": 5,
     "300": 9,
     "301": 12,
     "302": 10,
     "303": 5,
     "304": 11,
     "305": 9,
     "306": 6,
     "307": 7,
     "308": 6,
     "309": 9,
     "310": 3,
     "311": 9,
     "312": 8,
     "313": 10,
     "314": 3,
     "315": 8,
     "316": 10,
     "317": 2,
     "318": 5,
     "319": 8,
     "320": 10,
     "321": 6,
     "322": 10,
     "323": 8,
     "324": 8,
     "325": 7,
     "326": 5,
     "327": 7,
     "328": 5,
     "329": 6,
     "330": 4,
     "331": 4,
     "332": 5,
     "333": 7,
     "334": 6,
     "335": 2,
     "336": 7,
     "337": 3,
     "338": 2,
     "339": 6,
     "340": 6,
     "341": 6,
     "342": 5,
     "343": 3,
     "344": 2,
     "345": 4,
     "346": 6,
     "347": 9,
     "348": 2,
     "350": 3,
     "351": 5,
     "352": 5,
     "353": 1,
     "354": 3,
     "355": 6,
     "356": 4,
     "357": 5,
     "358": 3,
     "359": 6,
     "360": 6,
     "361": 8,
     "362": 5,
     "363": 2,
     "364": 4,
     "365": 3,
     "366": 6,
     "367": 5,
     "368": 1,
     "369": 5,
     "370": 8,
     "371": 6,
     "372": 6,
     "373": 4,
     "374": 2,
     "375": 2,
     "376": 5,
     "377": 4,
     "378": 5,
     "379": 5,
     "380": 1,
     "381": 6,
     "382": 2,
     "383": 3,
     "384": 3,
     "385": 6,
     "386": 12,
     "387": 5,
     "388": 4,
     "389": 6,
     "390": 8,
     "391": 4,
     "392": 4,
     "393": 3,
     "394": 6,
     "395": 5,
     "396": 4,
     "397": 3,
     "398": 6,
     "399": 3,
     "400": 2,
     "401": 5,
     "402": 2,
     "403": 3,
     "404": 7,
     "405": 4,
     "406": 4,
     "407": 4,
     "408": 6,
     "409": 7,
     "410": 2,
     "411": 8,
     "412": 2,
     "413": 3,
     "414": 4,
     "415": 2,
     "416": 3,
     "417": 4,
     "418": 3,
     "419": 1,
     "420": 3,
     "421": 5,
     "422": 3,
     "423": 1,
     "424": 3,
     "425": 1,
     "426": 4,
     "427": 4,
     "428": 2,
     "429": 2,
     "430": 4,
     "431": 2,
     "432": 2,
     "433": 4,
     "434": 5,
     "435": 1,
     "436": 4,
     "437": 3,
     "438": 1,
     "439": 4,
     "440": 4,
     "441": 1,
     "442": 2,
     "443": 7,
     "444": 2,
     "446": 2,
     "447": 4,
     "448": 1,
     "449": 5,
     "450": 5,
     "451": 3,
     "452": 3,
     "453": 1,
     "455": 3,
     "457": 1,
     "458": 2,
     "459": 3,
     "460": 3,
     "461": 3,
     "462": 1,
     "463": 1,
     "464": 4,
     "465": 2,
     "466": 7,
     "467": 2,
     "468": 2,
     "469": 3,
     "470": 7,
     "471": 2,
     "472": 5,
     "473": 1,
     "474": 2,
     "475": 1,
     "476": 2,
     "477": 3,
     "478": 1,
     "479": 1,
     "480": 3,
     "481": 1,
     "482": 3,
     "483": 1,
     "484": 1,
     "485": 1,
     "486": 4,
     "488": 3,
     "489": 2,
     "490": 1,
     "491": 3,
     "492": 1,
     "493": 1,
     "494": 3,
     "495": 1,
     "496": 2,
     "497": 3,
     "498": 3,
     "499": 1,
     "500": 2,
     "501": 3,
     "503": 2,
     "504": 2,
     "505": 1,
     "506": 3,
     "507": 1,
     "508": 2,
     "509": 1,
     "510": 2,
     "511": 3,
     "512": 1,
     "513": 3,
     "514": 1,
     "515": 3,
     "516": 1,
     "519": 1,
     "520": 3,
     "522": 2,
     "523": 1,
     "524": 2,
     "526": 1,
     "528": 4,
     "531": 3,
     "532": 2,
     "533": 3,
     "534": 1,
     "535": 1,
     "536": 1,
     "537": 1,
     "540": 1,
     "541": 1,
     "542": 1,
     "543": 3,
     "544": 1,
     "545": 1,
     "546": 4,
     "547": 2,
     "548": 1,
     "551": 1,
     "552": 1,
     "553": 2,
     "554": 1,
     "555": 1,
     "557": 1,
     "558": 2,
     "559": 1,
     "562": 2,
     "563": 3,
     "564": 2,
     "565": 1,
     "566": 1,
     "569": 1,
     "570": 1,
     "579": 1,
     "581": 3,
     "582": 1,
     "584": 1,
     "585": 3,
     "586": 2,
     "587": 1,
     "589": 1,
     "590": 2,
     "591": 1,
     "593": 1,
     "594": 1,
     "595": 2,
     "596": 1,
     "599": 1,
     "601": 2,
     "602": 2,
     "604": 1,
     "607": 1,
     "609": 1,
     "612": 2,
     "614": 2,
     "615": 1,
     "616": 1,
     "617": 1,
     "618": 2,
     "619": 1,
     "620": 1,
     "622": 1,
     "629": 1,
     "631": 1,
     "636": 2,
     "638": 2,
     "639": 2,
     "642": 2,
     "645": 1,
     "646": 1,
     "647": 1,
     "649": 1,
     "652": 1,
     "663": 1,
     "669": 2,
     "670": 1,
     "671": 1,
     "677": 1,
     "684": 1,
     "687": 1,
     "688": 1,
     "689": 1,
     "690": 1,
     "692": 1,
     "694": 1,
     "697": 1,
     "698": 1,
     "699": 1,
     "701": 1,
     "702": 1,
     "704": 2,
     "705": 1,
     "706": 2,
     "707": 1,
     "708": 1,
     "709": 2,
     "712": 1,
     "713": 1,
     "714": 2,
     "716": 1,
     "720": 2,
     "721": 2,
     "726": 1,
     "730": 2,
     "742": 1,
     "743": 2,
     "744": 1,
     "745": 1,
     "747": 1,
     "748": 1,
     "750": 1,
     "755": 1,
     "758": 2,
     "774": 1,
     "775": 1,
     "778": 1,
     "784": 1,
     "785": 1,
     "787": 1,
     "793": 1,
     "796": 1,
     "797": 2,
     "798": 1,
     "801": 1,
     "802": 1,
     "803": 1,
     "804": 1,
     "807": 1,
     "809": 1,
     "810": 1,
     "819": 1,
     "820": 1,
     "822": 1,
     "823": 1,
     "824": 1,
     "831": 1,
     "832": 1,
     "833": 1,
     "836": 1,
     "845": 1,
     "849": 1,
     "852": 1,
     "853": 1,
     "854": 1,
     "860": 1,
     "866": 1,
     "867": 1,
     "868": 1,
     "869": 1,
     "872": 1,
     "874": 1,
     "876": 1,
     "879": 1,
     "904": 1,
     "906": 1,
     "912": 1,
     "915": 1,
     "916": 2,
     "917": 1,
     "919": 1,
     "931": 1,
     "935": 1,
     "936": 2,
     "938": 1,
     "942": 1,
     "946": 1,
     "954": 1,
     "955": 2,
     "956": 1,
     "958": 2,
     "964": 1,
     "973": 1,
     "975": 1,
     "976": 1,
     "978": 1,
     "979": 2,
     "980": 1,
     "986": 1,
     "987": 2,
     "988": 1,
     "990": 1,
     "992": 1,
     "993": 1,
     "998": 1,
     "1012": 2,
     "1031": 1,
     "1032": 1,
     "1033": 1,
     "1034": 1,
     "1062": 1,
     "1068": 1,
     "1076": 1,
     "1152": 1,
     "1156": 1,
     "1158": 1,
     "1172": 1,
     "1214": 1,
     "1241": 1,
     "1270": 1,
     "1271": 1,
     "1274": 1,
     "1275": 1,
     "1299": 1,
     "1304": 1,
     "1321": 1,
     "1403": 1,
     "1504": 1,
     "1505": 1
    },
    "peak_excess_bits_hist": {
     "0": 14558,
     "1": 69186,
     "2": 46156,
     "3": 22984,
     "4": 14877,
     "5": 10050,
     "6": 7809,
     "7": 5801,
     "8": 4389,
     "9": 3450,
     "10": 2757,
     "11": 2396,
     "12": 2027,
     "13": 1479,
     "14": 1408,
     "15": 1146,
     "16": 1130,
     "17": 901,
     "18": 742,
     "19": 629,
     "20": 587,
     "21": 612,
     "22": 394,
     "23": 350,
     "24": 362,
     "25": 302,
     "26": 274,
     "27": 277,
     "28": 256,
     "29": 204,
     "30": 133,
     "31": 175,
     "32": 108,
     "33": 141,
     "34": 109,
     "35": 73,
     "36": 102,
     "37": 57,
     "38": 54,
     "39": 76,
     "40": 68,
     "41": 53,
     "42": 47,
     "43": 29,
     "44": 16,
     "45": 39,
     "46": 18,
     "47": 18,
     "48": 10,
     "49": 24,
     "50": 15,
     "51": 12,
     "52": 16,
     "53": 11,
     "54": 28,
     "55": 14,
     "56": 3,
     "57": 15,
     "58": 13,
     "59": 5,
     "60": 6,
     "61": 5,
     "62": 6,
     "63": 5,
     "64": 15,
     "65": 4,
     "66": 1,
     "67": 3,
     "69": 1,
     "71": 4,
     "72": 2,
     "73": 1,
     "74": 1,
     "75": 3,
     "76": 2,
     "88": 1,
     "117": 2,
     "237": 43107
    },
    "sum_delay": 4818519.0,
    "n_delay": 28652.0,
    "delay_hist": {
     "4": 1,
     "5": 3,
     "6": 3,
     "7": 5,
     "9": 3,
     "10": 11,
     "11": 21,
     "12": 10,
     "13": 2,
     "14": 11,
     "15": 44,
     "16": 58,
     "17": 54,
     "18": 47,
     "19": 79,
     "20": 121,
     "21": 85,
     "22": 32,
     "23": 38,
     "24": 106,
     "25": 109,
     "26": 78,
     "27": 76,
     "28": 153,
     "29": 183,
     "30": 137,
     "31": 119,
     "32": 141,
     "33": 171,
     "34": 130,
     "35": 111,
     "36": 154,
     "37": 253,
     "38": 247,
     "39": 170,
     "40": 174,
     "41": 226,
     "42": 240,
     "43": 169,
     "44": 122,
     "45": 183,
     "46": 247,
     "47": 231,
     "48": 195,
     "49": 262,
     "50": 279,
     "51": 242,
     "52": 166,
     "53": 110,
     "54": 156,
     "55": 178,
     "56": 181,
     "57": 192,
     "58": 217,
     "59": 219,
     "60": 216,
     "61": 190,
     "62": 176,
     "63": 183,
     "64": 180,
     "65": 178,
     "66": 205,
     "67": 210,
     "68": 277,
     "69": 264,
     "70": 259,
     "71": 202,
     "72": 190,
     "73": 177,
     "74": 173,
     "75": 156,
     "76": 164,
     "77": 196,
     "78": 209,
     "79": 181,
     "80": 173,
     "81": 144,
     "82": 127,
     "83": 120,
     "84": 111,
     "85": 113,
     "86": 134,
     "87": 132,
     "88": 160,
     "89": 147,
     "90": 151,
     "91": 114,
     "92": 108,
     "93": 121,
     "94": 122,
     "95": 113,
     "96": 121,
     "97": 155,
     "98": 164,
     "99": 147,
     "100": 117,
     "101": 143,
     "102": 150,
     "103": 119,
     "104": 100,
     "105": 114,
     "106": 125,
     "107": 146,
     "108": 122,
     "109": 133,
     "110": 117,
     "111": 109,
     "112": 103,
     "113": 94,
     "114": 107,
     "115": 90,
     "116": 101,
     "117": 127,
     "118": 121,
     "119": 117,
     "120": 117,
     "121": 120,
     "122": 115,
     "123": 95,
     "124": 78,
     "125": 98,
     "126": 114,
     "127": 96,
     "128": 101,
     "129": 92,
     "130": 109,
     "131": 82,
     "132": 66,
     "133": 69,
     "134": 67,
     "135": 74,
     "136": 66,
     "137": 77,
     "138": 82,
     "139": 76,
     "140": 59,
     "141": 56,
     "142": 67,
     "143": 64,
     "144": 69,
     "145": 66,
     "146": 80,
     "147": 89,
     "148": 83,
     "149": 85,
     "150": 80,
     "151": 84,
     "152": 66,
     "153": 70,
     "154": 87,
     "155": 77,
     "156": 72,
     "157": 79,
     "158": 83,
     "159": 65,
     "160": 60,
     "161": 56,
     "162": 61,
     "163": 66,
     "164": 55,
     "165": 46,
     "166": 54,
     "167": 69,
     "168": 61,
     "169": 45,
     "170": 43,
     "171": 54,
     "172": 51,
     "173": 53,
     "174": 55,
     "175": 52,
     "176": 52,
     "177": 59,
     "178": 64,
     "179": 54,
     "180": 45,
     "181": 31,
     "182": 52,
     "183": 43,
     "184": 38,
     "185": 44,
     "186": 56,
     "187": 63,
     "188": 57,
     "189": 32,
     "190": 42,
     "191": 48,
     "192": 36,
     "193": 34,
     "194": 38,
     "195": 48,
     "196": 56,
     "197": 56,
     "198": 53,
     "199": 53,
     "200": 47,
     "201": 38,
     "202": 32,
     "203": 41,
     "204": 36,
     "205": 43,
     "206": 40,
     "207": 38,
     "208": 39,
     "209": 30,
     "210": 20,
     "211": 29,
     "212": 29,
     "213": 22,
     "214": 22,
     "215": 25,
     "216": 37,
     "217": 39,
     "218": 17,
     "219": 17,
     "220": 24,
     "221": 39,
     "222": 20,
     "223": 28,
     "224": 36,
     "225": 39,
     "226": 27,
     "227": 27,
     "228": 31,
     "229": 39,
     "230": 26,
     "231": 19,
     "232": 23,
     "233": 37,
     "234": 29,
     "235": 26,
     "236": 23,
     "237": 30,
     "238": 28,
     "239": 15,
     "240": 26,
     "241": 30,
     "242": 23,
     "243": 34,
     "244": 40,
     "245": 33,
     "246": 30,
     "247": 30,
     "248": 34,
     "249": 30,
     "250": 32,
     "251": 33,
     "252": 45,
     "253": 37,
     "254": 36,
     "255": 30,
     "256": 41,
     "257": 33,
     "258": 26,
     "259": 19,
     "260": 30,
     "261": 30,
     "262": 30,
     "263": 31,
     "264": 45,
     "265": 43,
     "266": 26,
     "267": 24,
     "268": 28,
     "269": 31,
     "270": 22,
     "271": 26,
     "272": 55,
     "273": 58,
     "274": 36,
     "275": 50,
     "276": 60,
     "277": 62,
     "278": 28,
     "279": 34,
     "280": 53,
     "281": 47,
     "282": 50,
     "283": 41,
     "284": 54,
     "285": 55,
     "286": 50,
     "287": 46,
     "288": 19,
     "289": 24,
     "290": 34,
     "291": 40,
     "292": 31,
     "293": 44,
     "294": 47,
     "295": 55,
     "296": 46,
     "297": 35,
     "298": 33,
     "299": 36,
     "300": 44,
     "301": 35,
     "302": 29,
     "303": 40,
     "304": 44,
     "305": 35,
     "306": 34,
     "307": 31,
     "308": 29,
     "309": 24,
     "310": 23,
     "311": 24,
     "312": 27,
     "313": 32,
     "314": 30,
     "315": 23,
     "316": 28,
     "317": 25,
     "318": 20,
     "319": 15,
     "320": 22,
     "321": 31,
     "322": 26,
     "323": 28,
     "324": 24,
     "325": 35,
     "326": 32,
     "327": 33,
     "328": 19,
     "329": 25,
     "330": 24,
     "331": 30,
     "332": 18,
     "333": 18,
     "334": 27,
     "335": 21,
     "336": 14,
     "337": 14,
     "338": 12,
     "339": 14,
     "340": 12,
     "341": 14,
     "342": 21,
     "343": 19,
     "344": 11,
     "345": 16,
     "346": 13,
     "347": 14,
     "348": 12,
     "349": 8,
     "350": 16,
     "351": 16,
     "352": 19,
     "353": 16,
     "354": 22,
     "355": 18,
     "356": 14,
     "357": 18,
     "358": 12,
     "359": 13,
     "360": 17,
     "361": 13,
     "362": 15,
     "363": 11,
     "364": 8,
     "365": 10,
     "366": 11,
     "367": 8,
     "368": 11,
     "369": 6,
     "370": 15,
     "371": 10,
     "372": 19,
     "373": 17,
     "374": 18,
     "375": 22,
     "376": 21,
     "377": 15,
     "378": 14,
     "379": 14,
     "380": 11,
     "381": 14,
     "382": 14,
     "383": 8,
     "384": 13,
     "385": 12,
     "386": 12,
     "387": 9,
     "388": 5,
     "389": 8,
     "390": 9,
     "391": 7,
     "392": 5,
     "393": 8,
     "394": 7,
     "395": 7,
     "396": 5,
     "397": 7,
     "398": 5,
     "399": 4,
     "400": 7,
     "401": 2,
     "402": 6,
     "403": 9,
     "404": 13,
     "405": 6,
     "406": 9,
     "407": 8,
     "408": 7,
     "409": 9,
     "410": 10,
     "411": 7,
     "412": 4,
     "413": 5,
     "414": 11,
     "415": 7,
     "416": 6,
     "417": 4,
     "418": 7,
     "419": 5,
     "420": 3,
     "421": 9,
     "422": 9,
     "423": 7,
     "424": 7,
     "425": 5,
     "426": 10,
     "427": 10,
     "428": 9,
     "429": 6,
     "430": 7,
     "431": 13,
     "432": 10,
     "433": 4,
     "434": 6,
     "435": 9,
     "436": 6,
     "437": 4,
     "438": 6,
     "439": 12,
     "440": 5,
     "441": 2,
     "442": 3,
     "443": 7,
     "444": 8,
     "445": 3,
     "446": 7,
     "447": 9,
     "448": 8,
     "449": 10,
     "450": 5,
     "451": 12,
     "452": 8,
     "453": 9,
     "454": 6,
     "455": 8,
     "456": 10,
     "457": 10,
     "458": 9,
     "459": 9,
     "460": 9,
     "461": 7,
     "462": 6,
     "463": 7,
     "464": 7,
     "465": 6,
     "466": 3,
     "467": 9,
     "468": 6,
     "469": 7,
     "470": 5,
     "471": 2,
     "472": 6,
     "473": 6,
     "474": 4,
     "475": 4,
     "476": 7,
     "477": 5,
     "478": 4,
     "479": 7,
     "480": 6,
     "481": 5,
     "482": 4,
     "483": 5,
     "484": 2,
     "485": 2,
     "486": 6,
     "487": 4,
     "488": 4,
     "489": 1,
     "490": 3,
     "491": 3,
     "492": 3,
     "493": 6,
     "494": 1,
     "495": 5,
     "496": 6,
     "497": 7,
     "498": 5,
     "499": 3,
     "500": 6,
     "501": 8,
     "502": 10,
     "503": 4,
     "504": 6,
     "505": 8,
     "506": 9,
     "507": 4,
     "508": 4,
     "509": 3,
     "510": 6,
     "511": 5,
     "512": 2,
     "513": 1,
     "514": 7,
     "515": 6,
     "516": 5,
     "517": 6,
     "518": 1,
     "519": 6,
     "520": 7,
     "521": 3,
     "522": 3,
     "523": 5,
     "524": 4,
     "525": 6,
     "526": 3,
     "527": 2,
     "528": 4,
     "529": 3,
     "530": 3,
     "531": 5,
     "532": 3,
     "533": 5,
     "534": 8,
     "535": 4,
     "536": 4,
     "537": 6,
     "538": 2,
     "539": 5,
     "540": 3,
     "541": 3,
     "542": 4,
     "543": 2,
     "544": 2,
     "545": 2,
     "546": 4,
     "547": 7,
     "548": 2,
     "549": 2,
     "550": 3,
     "551": 6,
     "552": 5,
     "553": 2,
     "554": 4,
     "555": 5,
     "556": 4,
     "557": 6,
     "558": 4,
     "559": 3,
     "560": 7,
     "561": 3,
     "562": 4,
     "563": 2,
     "564": 1,
     "565": 5,
     "566": 1,
     "567": 3,
     "568": 4,
     "569": 2,
     "571": 1,
     "572": 3,
     "573": 4,
     "574": 4,
     "576": 1,
     "577": 2,
     "578": 1,
     "579": 1,
     "580": 4,
     "581": 3,
     "582": 1,
     "584": 2,
     "585": 3,
     "586": 4,
     "587": 2,
     "589": 2,
     "590": 3,
     "592": 1,
     "593": 4,
     "594": 3,
     "595": 3,
     "597": 5,
     "598": 4,
     "599": 1,
     "600": 2,
     "601": 5,
     "602": 3,
     "603": 2,
     "604": 2,
     "605": 4,
     "606": 4,
     "607": 6,
     "608": 2,
     "609": 6,
     "610": 6,
     "611": 3,
     "612": 5,
     "613": 4,
     "614": 1,
     "615": 2,
     "616": 3,
     "617": 5,
     "618": 2,
     "619": 2,
     "620": 2,
     "621": 4,
     "622": 3,
     "623": 1,
     "624": 2,
     "625": 1,
     "626": 3,
     "628": 1,
     "629": 2,
     "630": 3,
     "631": 2,
     "633": 4,
     "634": 3,
     "636": 1,
     "637": 2,
     "638": 6,
     "639": 4,
     "640": 3,
     "641": 1,
     "642": 7,
     "643": 3,
     "645": 1,
     "646": 4,
     "647": 5,
     "648": 1,
     "649": 2,
     "650": 2,
     "651": 6,
     "652": 4,
     "653": 2,
     "654": 2,
     "655": 2,
     "656": 3,
     "657": 3,
     "659": 2,
     "660": 4,
     "661": 1,
     "662": 1,
     "663": 3,
     "664": 2,
     "665": 3,
     "667": 1,
     "668": 1,
     "672": 1,
     "673": 1,
     "677": 1,
     "678": 1,
     "679": 3,
     "680": 4,
     "681": 2,
     "684": 1,
     "685": 1,
     "686": 1,
     "687": 3,
     "688": 2,
     "690": 1,
     "691": 1,
     "692": 1,
     "693": 2,
     "695": 2,
     "696": 4,
     "697": 1,
     "698": 1,
     "699": 2,
     "702": 1,
     "703": 2,
     "704": 2,
     "706": 2,
     "707": 3,
     "708": 2,
     "711": 3,
     "712": 2,
     "715": 1,
     "716": 3,
     "718": 1,
     "720": 2,
     "721": 1,
     "722": 2,
     "723": 1,
     "724": 4,
     "725": 4,
     "726": 1,
     "727": 1,
     "728": 2,
     "729": 1,
     "730": 5,
     "731": 3,
     "732": 2,
     "733": 5,
     "734": 9,
     "735": 1,
     "736": 4,
     "737": 1,
     "738": 5,
     "739": 4,
     "740": 4,
     "741": 3,
     "742": 4,
     "743": 7,
     "744": 2,
     "745": 2,
     "746": 1,
     "747": 2,
     "748": 5,
     "749": 1,
     "751": 2,
     "752": 5,
     "753": 2,
     "754": 5,
     "755": 4,
     "756": 3,
     "757": 3,
     "758": 2,
     "759": 2,
     "760": 5,
     "761": 4,
     "762": 5,
     "763": 2,
     "764": 6,
     "765": 4,
     "766": 3,
     "767": 2,
     "768": 5,
     "769": 4,
     "770": 4,
     "771": 5,
     "772": 3,
     "773": 4,
     "774": 5,
     "775": 3,
     "776": 2,
     "777": 4,
     "778": 3,
     "780": 4,
     "781": 2,
     "782": 1,
     "784": 3,
     "785": 4,
     "787": 1,
     "788": 6,
     "789": 5,
     "790": 1,
     "791": 3,
     "792": 5,
     "794": 4,
     "795": 3,
     "796": 5,
     "797": 4,
     "798": 1,
     "799": 1,
     "800": 3,
     "801": 4,
     "802": 5,
     "803": 1,
     "804": 1,
     "805": 2,
     "806": 6,
     "807": 1,
     "809": 3,
     "810": 5,
     "811": 3,
     "812": 2,
     "813": 1,
     "814": 5,
     "815": 3,
     "816": 1,
     "817": 3,
     "818": 7,
     "819": 4,
     "820": 1,
     "821": 1,
     "822": 3,
     "823": 6,
     "825": 1,
     "826": 8,
     "827": 7,
     "828": 1,
     "829": 2,
     "830": 6,
     "831": 3,
     "832": 4,
     "833": 2,
     "834": 2,
     "835": 6,
     "836": 2,
     "837": 1,
     "838": 3,
     "839": 3,
     "840": 2,
     "841": 1,
     "842": 4,
     "843": 2,
     "844": 1,
     "845": 2,
     "846": 2,
     "847": 1,
     "848": 6,
     "849": 3,
     "850": 2,
     "851": 3,
     "852": 4,
     "853": 2,
     "856": 3,
     "857": 2,
     "858": 2,
     "859": 2,
     "860": 2,
     "861": 2,
     "862": 1,
     "863": 3,
     "864": 5,
     "865": 1,
     "866": 1,
     "867": 1,
     "868": 3,
     "869": 3,
     "870": 3,
     "871": 2,
     "872": 2,
     "874": 5,
     "875": 1,
     "876": 2,
     "877": 2,
     "878": 1,
     "879": 3,
     "880": 4,
     "881": 1,
     "882": 3,
     "883": 2,
     "884": 2,
     "885": 1,
     "887": 3,
     "888": 3,
     "889": 1,
     "890": 2,
     "891": 4,
     "892": 3,
     "893": 1,
     "895": 1,
     "896": 2,
     "897": 3,
     "898": 3,
     "899": 1,
     "901": 2,
     "904": 2,
     "905": 1,
     "906": 1,
     "907": 1,
     "908": 1,
     "909": 5,
     "910": 2,
     "911": 2,
     "912": 1,
     "913": 1,
     "914": 2,
     "915": 1,
     "917": 1,
     "918": 5,
     "919": 4,
     "920": 1,
     "921": 2,
     "922": 4,
     "923": 3,
     "924": 3,
     "925": 1,
     "926": 1,
     "927": 2,
     "928": 3,
     "930": 3,
     "931": 4,
     "932": 4,
     "933": 3,
     "934": 3,
     "935": 6,
     "936": 2,
     "937": 2,
     "938": 1,
     "939": 7,
     "940": 7,
     "941": 3,
     "942": 3,
     "943": 5,
     "944": 2,
     "945": 2,
     "946": 1,
     "947": 1,
     "948": 3,
     "949": 3,
     "950": 3,
     "951": 2,
     "952": 1,
     "953": 3,
     "954": 2,
     "955": 3,
     "956": 1,
     "959": 1,
     "960": 2,
     "962": 1,
     "963": 3,
     "964": 2,
     "965": 1,
     "966": 1,
     "967": 2,
     "968": 4,
     "969": 3,
     "970": 1,
     "972": 5,
     "973": 2,
     "975": 2,
     "976": 1,
     "977": 3,
     "978": 3,
     "979": 2,
     "980": 2,
     "981": 3,
     "982": 1,
     "984": 1,
     "985": 2,
     "986": 1,
     "989": 1,
     "990": 1,
     "991": 1,
     "992": 1,
     "996": 2,
     "1000": 2,
     "1005": 1,
     "1009": 1,
     "1011": 1,
     "1012": 1,
     "1016": 1,
     "1017": 1,
     "1020": 2,
     "1021": 2,
     "1024": 1,
     "1025": 2,
     "1026": 1,
     "1028": 1,
     "1030": 2,
     "1031": 1,
     "1032": 2,
     "1034": 2,
     "1035": 1,
     "1036": 1,
     "1037": 2,
     "1038": 4,
     "1039": 1,
     "1040": 1,
     "1041": 2,
     "1042": 2,
     "1045": 2,
     "1046": 1,
     "1048": 1,
     "1049": 3,
     "1050": 1,
     "1051": 3,
     "1053": 1,
     "1055": 1,
     "1056": 1,
     "1058": 1,
     "1059": 2,
     "1060": 1,
     "1062": 1,
     "1063": 3,
     "1064": 1,
     "1065": 1,
     "1067": 1,
     "1068": 1,
     "1074": 1,
     "1076": 1,
     "1078": 1,
     "1079": 1,
     "1080": 1,
     "1083": 1,
     "1088": 1,
     "1089": 1,
     "1090": 1,
     "1091": 1,
     "1112": 1,
     "1113": 1,
     "1116": 1,
     "1117": 1,
     "1120": 1,
     "1121": 1,
     "1124": 1,
     "1125": 2,
     "1129": 1,
     "1133": 1,
     "1134": 1,
     "1141": 1,
     "1142": 1,
     "1145": 1,
     "1148": 1,
     "1149": 2,
     "1150": 1,
     "1153": 1,
     "1154": 2,
     "1156": 1,
     "1157": 1,
     "1158": 1,
     "1169": 1,
     "1170": 1,
     "1174": 1,
     "1186": 1,
     "1191": 1,
     "1195": 2,
     "1196": 1,
     "1200": 1,
     "1216": 1,
     "1217": 1,
     "1221": 1,
     "1225": 1,
     "1228": 1,
     "1229": 1,
     "1232": 1,
     "1233": 1,
     "1244": 1,
     "1245": 1,
     "1254": 1,
     "1256": 1,
     "1257": 1,
     "1258": 1,
     "1261": 1,
     "1262": 1,
     "1264": 1,
     "1266": 2,
     "1267": 1,
     "1269": 2,
     "1273": 2,
     "1274": 1,
     "1275": 1,
     "1276": 1,
     "1279": 1,
     "1282": 1,
     "1283": 1,
     "1284": 1,
     "1286": 1,
     "1287": 2,
     "1290": 1,
     "1295": 1,
     "1296": 1,
     "1300": 1,
     "1312": 1,
     "1313": 1,
     "1316": 1,
     "1320": 1,
     "1324": 1,
     "1334": 1,
     "1346": 1,
     "1350": 1,
     "1359": 1,
     "1371": 1,
     "1377": 1,
     "1378": 1,
     "1382": 1,
     "1420": 1,
     "1572": 1,
     "1576": 1,
     "1577": 1,
     "1580": 2,
     "1585": 1,
     "1597": 1,
     "1598": 1,
     "1605": 1,
     "1609": 1,
     "1610": 1,
     "1613": 1,
     "1614": 1,
     "1617": 1,
     "1618": 1,
     "1619": 1,
     "1626": 2,
     "1627": 2,
     "1630": 1,
     "1631": 2,
     "1634": 1,
     "1635": 2,
     "1636": 1,
     "1639": 2,
     "1640": 1,
     "1648": 1,
     "1649": 1,
     "1660": 1,
     "1661": 1,
     "1663": 1,
     "1667": 1,
     "1685": 1,
     "1689": 1,
     "1754": 1,
     "1780": 1,
     "2049": 5
    }
   },
   "even": {
    "count": 262144,
    "outcomes": {
     "drop": 235429,
     "cycle": 0,
     "bigcycle": 0,
     "escape": 26715,
     "undecided": 0
    },
    "sum_glide": 3244133.0,
    "sum_glide_odd_steps": 1818254.0,
    "sum_log2_drop": -468835.6764178326,
    "glide_hist": {
     "1": 87381,
     "2": 43691,
     "3": 21846,
     "4": 21844,
     "5": 4097,
     "6": 3412,
     "7": 4779,
     "8": 4313,
     "9": 1598,
     "10": 1905,
     "11": 2644,
     "12": 3124,
     "13": 2217,
     "14": 1029,
     "15": 1276,
     "16": 1433,
     "17": 1000,
     "18": 739,
     "19": 941,
     "20": 1274,
     "21": 1194,
     "22": 749,
     "23": 555,
     "24": 692,
     "25": 654,
     "26": 466,
     "27": 457,
     "28": 498,
     "29": 455,
     "30": 356,
     "31": 404,
     "32": 505,
     "33": 514,
     "34": 412,
     "35": 335,
     "36": 333,
     "37": 335,
     "38": 304,
     "39": 260,
     "40": 342,
     "41": 380,
     "42": 378,
     "43": 287,
     "44": 234,
     "45": 239,
     "46": 231,
     "47": 210,
     "48": 211,
     "49": 256,
     "50": 266,
     "51": 229,
     "52": 185,
     "53": 179,
     "54": 191,
     "55": 165,
     "56": 169,
     "57": 142,
     "58": 131,
     "59": 140,
     "60": 136,
     "61": 178,
     "62": 167,
     "63": 165,
     "64": 152,
     "65": 141,
     "66": 128,
     "67": 125,
     "68": 135,
     "69": 139,
     "70": 148,
     "71": 137,
     "72": 132,
     "73": 135,
     "74": 103,
     "75": 119,
     "76": 94,
     "77": 86,
     "78": 68,
     "79": 89,
     "80": 95,
     "81": 98,
     "82": 106,
     "83": 110,
     "84": 96,
     "85": 89,
     "86": 66,
     "87": 76,
     "88": 83,
     "89": 84,
     "90": 92,
     "91": 91,
     "92": 86,
     "93": 78,
     "94": 85,
     "95": 66,
     "96": 71,
     "97": 73,
     "98": 71,
     "99": 77,
     "100": 78,
     "101": 65,
     "102": 66,
     "103": 53,
     "104": 47,
     "105": 54,
     "106": 46,
     "107": 46,
     "108": 70,
     "109": 54,
     "110": 52,
     "111": 44,
     "112": 70,
     "113": 53,
     "114": 45,
     "115": 61,
     "116": 46,
     "117": 44,
     "118": 39,
     "119": 54,
     "120": 53,
     "121": 68,
     "122": 39,
     "123": 37,
     "124": 50,
     "125": 40,
     "126": 40,
     "127": 26,
     "128": 33,
     "129": 34,
     "130": 40,
     "131": 43,
     "132": 52,
     "133": 36,
     "134": 40,
     "135": 42,
     "136": 29,
     "137": 49,
     "138": 25,
     "139": 40,
     "140": 44,
     "141": 38,
     "142": 44,
     "143": 42,
     "144": 34,
     "145": 38,
     "146": 37,
     "147": 31,
     "148": 33,
     "149": 28,
     "150": 32,
     "151": 30,
     "152": 30,
     "153": 28,
     "154": 30,
     "155": 29,
     "156": 28,
     "157": 22,
     "158": 20,
     "159": 25,
     "160": 29,
     "161": 25,
     "162": 28,
     "163": 27,
     "164": 23,
     "165": 34,
     "166": 23,
     "167": 36,
     "168": 30,
     "169": 25,
     "170": 37,
     "171": 36,
     "172": 21,
     "173": 25,
     "174": 23,
     "175": 23,
     "176": 34,
     "177": 30,
     "178": 22,
     "179": 35,
     "180": 32,
     "181": 30,
     "182": 25,
     "183": 29,
     "184": 20,
     "185": 24,
     "186": 22,
     "187": 18,
     "188": 21,
     "189": 34,
     "190": 19,
     "191": 17,
     "192": 19,
     "193": 28,
     "194": 26,
     "195": 32,
     "196": 15,
     "197": 20,
     "198": 27,
     "199": 18,
     "200": 17,
     "201": 21,
     "202": 29,
     "203": 22,
     "204": 15,
     "205": 20,
     "206": 13,
     "207": 14,
     "208": 16,
     "209": 16,
     "210": 13,
     "211": 15,
     "212": 15,
     "213": 14,
     "214": 14,
     "215": 20,
     "216": 16,
     "217": 15,
     "218": 13,
     "219": 17,
     "220": 20,
     "221": 15,
     "222": 20,
     "223": 15,
     "224": 11,
     "225": 15,
     "226": 12,
     "227": 11,
     "228": 14,
     "229": 11,
     "230": 21,
     "231": 8,
     "232": 11,
     "233": 11,
     "234": 12,
     "235": 15,
     "236": 13,
     "237": 15,
     "238": 14,
     "239": 8,
     "240": 12,
     "241": 17,
     "242": 11,
     "243": 16,
     "244": 11,
     "245": 10,
     "246": 10,
     "247": 11,
     "248": 10,
     "249": 21,
     "250": 15,
     "251": 11,
     "252": 13,
     "253": 16,
     "254": 19,
     "255": 11,
     "256": 8,
     "257": 12,
     "258": 10,
     "259": 15,
     "260": 9,
     "261": 13,
     "262": 9,
     "263": 6,
     "264": 7,
     "265": 6,
     "266": 15,
     "267": 13,
     "268": 11,
     "269": 6,
     "270": 12,
     "271": 10,
     "272": 6,
     "273": 11,
     "274": 12,
     "275": 14,
     "276": 21,
     "277": 13,
     "278": 10,
     "279": 13,
     "280": 8,
     "281": 6,
     "282": 13,
     "283": 10,
     "284": 5,
     "285": 10,
     "286": 10,
     "287": 9,
     "288": 12,
     "289": 8,
     "290": 10,
     "291": 9,
     "292": 12,
     "293": 10,
     "294": 8,
     "295": 4,
     "296": 9,
     "297": 9,
     "298": 12,
     "299": 10,
     "300": 17,
     "301": 6,
     "302": 11,
     "303": 8,
     "304": 13,
     "305": 4,
     "306": 13,
     "307": 9,
     "308": 16,
     "309": 5,
     "310": 8,
     "311": 10,
     "312": 11,
     "313": 5,
     "314": 7,
     "315": 7,
     "316": 8,
     "317": 8,
     "318": 9,
     "319": 9,
     "320": 4,
     "321": 8,
     "322": 7,
     "323": 12,
     "324": 12,
     "325": 8,
     "326": 11,
     "327": 10,
     "328": 12,
     "329": 6,
     "330": 11,
     "331": 9,
     "332": 6,
     "333": 7,
     "334": 6,
     "335": 9,
     "336": 10,
     "337": 8,
     "338": 10,
     "339": 5,
     "340": 7,
     "341": 5,
     "342": 9,
     "343": 6,
     "344": 5,
     "345": 8,
     "346": 5,
     "347": 7,
     "348": 6,
     "349": 3,
     "350": 2,
     "351": 7,
     "352": 7,
     "353": 4,
     "354": 7,
     "355": 5,
     "356": 13,
     "357": 9,
     "358": 3,
     "359": 4,
     "360": 5,
     "361": 13,
     "362": 7,
     "363": 10,
     "364": 5,
     "365": 3,
     "366": 5,
     "367": 3,
     "368": 7,
     "369": 3,
     "370": 4,
     "371": 4,
     "372": 4,
     "373": 4,
     "374": 3,
     "375": 1,
     "376": 3,
     "377": 7,
     "378": 5,
     "379": 4,
     "380": 5,
     "381": 4,
     "382": 7,
     "383": 5,
     "384": 6,
     "385": 1,
     "386": 5,
     "387": 1,
     "388": 2,
     "389": 4,
     "390": 6,
     "392": 9,
     "393": 5,
     "394": 6,
     "395": 6,
     "396": 6,
     "397": 6,
     "398": 2,
     "399": 5,
     "400": 4,
     "401": 6,
     "402": 2,
     "403": 4,
     "404": 6,
     "405": 4,
     "406": 6,
     "407": 3,
     "408": 6,
     "409": 5,
     "410": 3,
     "411": 5,
     "412": 4,
     "413": 6,
     "414": 4,
     "415": 11,
     "416": 4,
     "417": 1,
     "418": 4,
     "419": 3,
     "420": 3,
     "421": 3,
     "422": 5,
     "423": 4,
     "424": 5,
     "425": 4,
     "426": 2,
     "427": 5,
     "428": 5,
     "429": 1,
     "430": 8,
     "431": 5,
     "432": 4,
     "433": 2,
     "434": 7,
     "435": 7,
     "436": 2,
     "437": 3,
     "438": 4,
     "439": 6,
     "440": 3,
     "441": 5,
     "442": 6,
     "443": 7,
     "444": 3,
     "445": 6,
     "446": 4,
     "447": 5,
     "448": 4,
     "449": 4,
     "450": 6,
     "451": 6,
     "452": 4,
     "453": 3,
     "454": 4,
     "455": 2,
     "456": 2,
     "458": 4,
     "459": 2,
     "460": 2,
     "461": 3,
     "462": 4,
     "463": 8,
     "464": 4,
     "465": 1,
     "466": 4,
     "467": 4,
     "468": 3,
     "469": 2,
     "470": 4,
     "472": 2,
     "473": 2,
     "474": 4,
     "475": 1,
     "476": 4,
     "478": 2,
     "479": 5,
     "480": 5,
     "481": 5,
     "482": 2,
     "483": 2,
     "484": 5,
     "485": 4,
     "486": 8,
     "487": 2,
     "488": 3,
     "489": 1,
     "490": 4,
     "491": 3,
     "492": 3,
     "493": 1,
     "494": 3,
     "495": 5,
     "496": 4,
     "497": 3,
     "498": 3,
     "499": 3,
     "500": 8,
     "501": 2,
     "503": 1,
     "505": 2,
     "506": 1,
     "507": 1,
     "508": 5,
     "509": 5,
     "510": 1,
     "512": 2,
     "513": 4,
     "514": 1,
     "515": 2,
     "516": 6,
     "517": 3,
     "519": 4,
     "520": 6,
     "522": 5,
     "523": 1,
     "524": 3,
     "525": 4,
     "526": 3,
     "527": 2,
     "528": 5,
     "529": 1,
     "530": 3,
     "531": 2,
     "532": 2,
     "533": 4,
     "534": 2,
     "535": 3,
     "536": 3,
     "537": 3,
     "538": 1,
     "539": 3,
     "541": 2,
     "542": 2,
     "543": 2,
     "544": 3,
     "546": 2,
     "547": 1,
     "548": 1,
     "549": 2,
     "550": 2,
     "551": 3,
     "552": 2,
     "553": 1,
     "555": 2,
     "557": 1,
     "558": 3,
     "559": 2,
     "561": 4,
     "562": 1,
     "564": 1,
     "565": 3,
     "566": 1,
     "567": 1,
     "568": 3,
     "570": 2,
     "571": 3,
     "572": 1,
     "573": 1,
     "574": 2,
     "575": 1,
     "577": 2,
     "578": 2,
     "579": 1,
     "580": 1,
     "581": 4,
     "582": 2,
     "583": 5,
     "584": 2,
     "585": 1,
     "586": 2,
     "588": 5,
     "589": 1,
     "590": 3,
     "591": 3,
     "592": 2,
     "594": 2,
     "595": 2,
     "596": 1,
     "597": 1,
     "598": 3,
     "599": 2,
     "600": 1,
     "602": 2,
     "603": 1,
     "606": 1,
     "607": 2,
     "608": 1,
     "609": 4,
     "610": 3,
     "611": 4,
     "612": 1,
     "613": 1,
     "615": 3,
     "616": 1,
     "617": 1,
     "618": 1,
     "619": 2,
     "622": 1,
     "623": 1,
     "625": 1,
     "626": 4,
     "627": 2,
     "628": 1,
     "629": 2,
     "630": 4,
     "631": 1,
     "632": 2,
     "634": 5,
     "635": 3,
     "636": 1,
     "637": 3,
     "639": 1,
     "640": 1,
     "641": 2,
     "643": 3,
     "644": 1,
     "645": 3,
     "647": 1,
     "648": 2,
     "649": 2,
     "650": 1,
     "651": 1,
     "652": 2,
     "653": 1,
     "654": 2,
     "655": 5,
     "656": 8,
     "657": 4,
     "658": 2,
     "659": 1,
     "660": 3,
     "662": 2,
     "663": 2,
     "664": 5,
     "665": 1,
     "666": 2,
     "667": 1,
     "668": 3,
     "672": 2,
     "673": 3,
     "675": 2,
     "676": 2,
     "677": 1,
     "678": 1,
     "679": 2,
     "680": 1,
     "684": 1,
     "685": 1,
     "687": 3,
     "690": 1,
     "691": 1,
     "692": 1,
     "693": 3,
     "694": 2,
     "700": 3,
     "701": 1,
     "702": 1,
     "704": 1,
     "705": 1,
     "706": 1,
     "708": 2,
     "710": 1,
     "711": 1,
     "717": 1,
     "718": 1,
     "719": 4,
     "721": 1,
     "722": 3,
     "723": 1,
     "724": 3,
     "725": 2,
     "726": 3,
     "727": 3,
     "728": 2,
     "729": 2,
     "730": 1,
     "731": 3,
     "732": 2,
     "734": 2,
     "735": 1,
     "736": 1,
     "738": 1,
     "739": 1,
     "742": 1,
     "744": 1,
     "746": 2,
     "748": 2,
     "749": 1,
     "750": 1,
     "751": 1,
     "752": 1,
     "753": 1,
     "755": 2,
     "756": 2,
     "757": 2,
     "759": 1,
     "761": 1,
     "762": 1,
     "764": 1,
     "767": 1,
     "768": 2,
     "769": 1,
     "772": 1,
     "773": 2,
     "774": 2,
     "775": 1,
     "776": 1,
     "777": 1,
     "779": 1,
     "780": 1,
     "781": 1,
     "783": 2,
     "785": 4,
     "786": 1,
     "787": 1,
     "791": 1,
     "793": 1,
     "794": 1,
     "797": 2,
     "801": 1,
     "803": 1,
     "805": 1,
     "806": 1,
     "807": 1,
     "809": 1,
     "810": 2,
     "811": 2,
     "812": 1,
     "813": 1,
     "814": 3,
     "817": 1,
     "818": 2,
     "822": 1,
     "823": 1,
     "824": 1,
     "828": 2,
     "829": 2,
     "832": 1,
     "836": 1,
     "838": 1,
     "839": 1,
     "843": 1,
     "847": 1,
     "849": 1,
     "851": 1,
     "853": 3,
     "855": 1,
     "856": 1,
     "857": 1,
     "858": 2,
     "859": 1,
     "865": 2,
     "868": 1,
     "879": 2,
     "882": 1,
     "883": 1,
     "885": 1,
     "886": 2,
     "890": 1,
     "893": 1,
     "896": 1,
     "899": 2,
     "900": 1,
     "902": 2,
     "904": 1,
     "907": 1,
     "918": 1,
     "931": 1,
     "932": 1,
     "934": 1,
     "935": 1,
     "936": 1,
     "940": 2,
     "941": 1,
     "942": 2,
     "943": 1,
     "947": 1,
     "948": 1,
     "952": 1,
     "954": 1,
     "959": 2,
     "962": 1,
     "969": 2,
     "970": 1,
     "971": 1,
     "975": 1,
     "976": 1,
     "987": 1,
     "995": 1,
     "1001": 1,
     "1003": 1,
     "1015": 1,
     "1016": 1,
     "1017": 2,
     "1019": 1,
     "1031": 1,
     "1032": 1,
     "1035": 1,
     "1036": 1,
     "1038": 1,
     "1040": 1,
     "1041": 1,
     "1048": 1,
     "1049": 2,
     "1050": 1,
     "1051": 1,
     "1058": 1,
     "1070": 1,
     "1074": 3,
     "1090": 1,
     "1098": 3,
     "1099": 1,
     "1104": 1,
     "1107": 2,
     "1109": 1,
     "1112": 1,
     "1116": 1,
     "1121": 1,
     "1123": 1,
     "1124": 2,
     "1127": 1,
     "1132": 1,
     "1136": 1,
     "1141": 1,
     "1142": 1,
     "1148": 1,
     "1150": 1,
     "1154": 2,
     "1158": 1,
     "1159": 1,
     "1163": 1,
     "1166": 1,
     "1170": 1,
     "1173": 1,
     "1188": 1,
     "1190": 2,
     "1193": 1,
     "1199": 1,
     "1203": 1,
     "1204": 1,
     "1213": 3,
     "1223": 1,
     "1236": 1,
     "1240": 1,
     "1247": 1,
     "1261": 1,
     "1273": 1,
     "1276": 1,
     "1279": 1,
     "1291": 1,
     "1292": 1,
     "1301": 1,
     "1302": 1,
     "1306": 2,
     "1311": 1,
     "1313": 1,
     "1315": 1,
     "1331": 1,
     "1393": 1,
     "1399": 1,
     "1403": 1,
     "1407": 1,
     "1408": 1,
     "1410": 1,
     "1421": 1,
     "1451": 1,
     "1461": 1,
     "1503": 1,
     "1511": 1,
     "1518": 1,
     "1522": 1,
     "1532": 1,
     "1534": 1,
     "1541": 1,
     "1567": 1,
     "1573": 1,
     "1580": 1,
     "1583": 1,
     "1588": 1,
     "1589": 1,
     "1604": 1,
     "1633": 1,
     "1651": 1,
     "1673": 1,
     "1681": 1,
     "1698": 1,
     "1720": 1,
     "1849": 1,
     "1859": 1,
     "1864": 1,
     "1949": 1,
     "1977": 1,
     "1982": 1,
     "1997": 1,
     "2005": 1,
     "2037": 1,
     "2048": 3
    },
    "glide_odd_steps_hist": {
     "0": 131072,
     "1": 32768,
     "2": 14336,
     "3": 6912,
     "4": 5856,
     "5": 3862,
     "6": 3912,
     "7": 3440,
     "8": 2456,
     "9": 1932,
     "10": 1711,
     "11": 1607,
     "12": 1534,
     "13": 1346,
     "14": 1057,
     "15": 909,
     "16": 791,
     "17": 737,
     "18": 718,
     "19": 707,
     "20": 664,
     "21": 582,
     "22": 543,
     "23": 506,
     "24": 530,
     "25": 479,
     "26": 462,
     "27": 425,
     "28": 398,
     "29": 400,
     "30": 351,
     "31": 343,
     "32": 314,
     "33": 279,
     "34": 273,
     "35": 229,
     "36": 248,
     "37": 225,
     "38": 262,
     "39": 248,
     "40": 216,
     "41": 208,
     "42": 229,
     "43": 204,
     "44": 211,
     "45": 186,
     "46": 166,
     "47": 167,
     "48": 151,
     "49": 154,
     "50": 166,
     "51": 135,
     "52": 130,
     "53": 159,
     "54": 140,
     "55": 117,
     "56": 149,
     "57": 121,
     "58": 129,
     "59": 127,
     "60": 109,
     "61": 100,
     "62": 110,
     "63": 103,
     "64": 95,
     "65": 75,
     "66": 84,
     "67": 78,
     "68": 88,
     "69": 86,
     "70": 74,
     "71": 76,
     "72": 86,
     "73": 68,
     "74": 88,
     "75": 75,
     "76": 66,
     "77": 73,
     "78": 63,
     "79": 62,
     "80": 73,
     "81": 53,
     "82": 71,
     "83": 68,
     "84": 59,
     "85": 57,
     "86": 70,
     "87": 60,
     "88": 62,
     "89": 62,
     "90": 60,
     "91": 42,
     "92": 58,
     "93": 42,
     "94": 50,
     "95": 45,
     "96": 40,
     "97": 37,
     "98": 48,
     "99": 56,
     "100": 53,
     "101": 48,
     "102": 31,
     "103": 48,
     "104": 46,
     "105": 39,
     "106": 41,
     "107": 47,
     "108": 37,
     "109": 46,
     "110": 50,
     "111": 37,
     "112": 44,
     "113": 54,
     "114": 37,
     "115": 46,
     "116": 27,
     "117": 34,
     "118": 37,
     "119": 42,
     "120": 42,
     "121": 30,
     "122": 31,
     "123": 29,
     "124": 26,
     "125": 31,
     "126": 29,
     "127": 35,
     "128": 22,
     "129": 34,
     "130": 33,
     "131": 22,
     "132": 22,
     "133": 27,
     "134": 28,
     "135": 19,
     "136": 24,
     "137": 28,
     "138": 25,
     "139": 23,
     "140": 22,
     "141": 20,
     "142": 22,
     "143": 23,
     "144": 24,
     "145": 20,
     "146": 13,
     "147": 26,
     "148": 25,
     "149": 18,
     "150": 24,
     "151": 20,
     "152": 25,
     "153": 21,
     "154": 9,
     "155": 23,
     "156": 22,
     "157": 20,
     "158": 18,
     "159": 16,
     "160": 18,
     "161": 13,
     "162": 21,
     "163": 24,
     "164": 18,
     "165": 21,
     "166": 14,
     "167": 18,
     "168": 20,
     "169": 15,
     "170": 10,
     "171": 20,
     "172": 22,
     "173": 15,
     "174": 13,
     "175": 22,
     "176": 8,
     "177": 25,
     "178": 12,
     "179": 13,
     "180": 22,
     "181": 15,
     "182": 13,
     "183": 19,
     "184": 15,
     "185": 18,
     "186": 14,
     "187": 19,
     "188": 12,
     "189": 13,
     "190": 12,
     "191": 16,
     "192": 16,
     "193": 23,
     "194": 13,
     "195": 13,
     "196": 12,
     "197": 12,
     "198": 15,
     "199": 14,
     "200": 14,
     "201": 17,
     "202": 13,
     "203": 13,
     "204": 10,
     "205": 10,
     "206": 11,
     "207": 13,
     "208": 13,
     "209": 20,
     "210": 7,
     "211": 16,
     "212": 14,
     "213": 7,
     "214": 14,
     "215": 12,
     "216": 11,
     "217": 6,
     "218": 7,
     "219": 11,
     "220": 4,
     "221": 6,
     "222": 8,
     "223": 11,
     "224": 7,
     "225": 15,
     "226": 5,
     "227": 6,
     "228": 13,
     "229": 11,
     "230": 6,
     "231": 4,
     "232": 10,
     "233": 5,
     "234": 7,
     "235": 10,
     "236": 11,
     "237": 7,
     "238": 6,
     "239": 8,
     "240": 4,
     "241": 5,
     "242": 7,
     "243": 7,
     "244": 6,
     "245": 4,
     "246": 10,
     "247": 3,
     "248": 16,
     "249": 4,
     "250": 7,
     "251": 5,
     "252": 8,
     "253": 6,
     "254": 8,
     "255": 10,
     "256": 12,
     "257": 13,
     "258": 3,
     "259": 10,
     "260": 5,
     "261": 11,
     "262": 5,
     "263": 7,
     "264": 3,
     "265": 4,
     "266": 1,
     "267": 3,
     "268": 11,
     "269": 10,
     "270": 11,
     "271": 6,
     "272": 5,
     "273": 5,
     "274": 5,
     "275": 7,
     "276": 11,
     "277": 6,
     "278": 5,
     "279": 9,
     "280": 7,
     "281": 8,
     "282": 7,
     "283": 10,
     "284": 4,
     "285": 5,
     "286": 5,
     "287": 3,
     "288": 4,
     "289": 3,
     "290": 5,
     "291": 2,
     "292": 3,
     "293": 7,
     "294": 6,
     "295": 4,
     "296": 5,
     "297": 2,
     "298": 4,
     "299": 8,
     "300": 4,
     "301": 6,
     "302": 7,
     "303": 6,
     "304": 9,
     "305": 3,
     "306": 8,
     "307": 6,
     "308": 3,
     "309": 4,
     "310": 5,
     "311": 5,
     "312": 7,
     "313": 6,
     "314": 5,
     "315": 4,
     "316": 1,
     "317": 5,
     "318": 4,
     "319": 5,
     "320": 4,
     "321": 8,
     "323": 7,
     "324": 5,
     "325": 1,
     "326": 3,
     "327": 4,
     "328": 2,
     "329": 4,
     "330": 2,
     "331": 6,
     "332": 2,
     "333": 3,
     "334": 2,
     "335": 5,
     "336": 3,
     "337": 4,
     "338": 4,
     "340": 3,
     "341": 3,
     "342": 5,
     "344": 3,
     "345": 2,
     "346": 6,
     "347": 5,
     "348": 4,
     "349": 1,
     "350": 3,
     "351": 3,
     "352": 2,
     "353": 1,
     "354": 3,
     "355": 3,
     "356": 1,
     "357": 1,
     "358": 4,
     "359": 7,
     "360": 1,
     "361": 2,
     "362": 5,
     "363": 2,
     "364": 3,
     "365": 2,
     "366": 3,
     "367": 5,
     "368": 4,
     "369": 5,
     "370": 1,
     "371": 2,
     "372": 1,
     "373": 2,
     "374": 3,
     "375": 1,
     "376": 2,
     "377": 1,
     "379": 1,
     "380": 1,
     "381": 4,
     "382": 2,
     "383": 4,
     "384": 6,
     "385": 1,
     "386": 3,
     "387": 1,
     "388": 4,
     "389": 3,
     "390": 1,
     "391": 4,
     "392": 3,
     "393": 2,
     "394": 1,
     "395": 1,
     "396": 4,
     "397": 2,
     "398": 3,
     "399": 1,
     "400": 2,
     "401": 6,
     "402": 3,
     "403": 2,
     "404": 3,
     "405": 5,
     "406": 3,
     "407": 2,
     "408": 1,
     "409": 5,
     "410": 6,
     "411": 4,
     "412": 1,
     "413": 8,
     "414": 3,
     "415": 1,
     "416": 1,
     "417": 3,
     "419": 1,
     "420": 2,
     "422": 3,
     "423": 1,
     "424": 2,
     "425": 2,
     "426": 2,
     "427": 2,
     "428": 5,
     "430": 1,
     "431": 1,
     "432": 2,
     "434": 2,
     "435": 1,
     "437": 1,
     "438": 4,
     "440": 2,
     "441": 2,
     "442": 6,
     "443": 1,
     "444": 1,
     "445": 1,
     "446": 2,
     "447": 1,
     "448": 1,
     "449": 6,
     "451": 3,
     "453": 4,
     "454": 1,
     "455": 1,
     "456": 1,
     "457": 4,
     "458": 1,
     "459": 1,
     "460": 2,
     "461": 2,
     "462": 2,
     "463": 1,
     "464": 2,
     "465": 2,
     "466": 3,
     "467": 1,
     "468": 3,
     "469": 1,
     "470": 2,
     "472": 1,
     "473": 3,
     "474": 1,
     "476": 1,
     "477": 2,
     "478": 2,
     "479": 1,
     "480": 2,
     "481": 1,
     "482": 2,
     "483": 1,
     "484": 3,
     "486": 2,
     "487": 3,
     "488": 2,
     "489": 3,
     "490": 1,
     "491": 1,
     "492": 1,
     "493": 5,
     "494": 2,
     "498": 1,
     "499": 1,
     "500": 4,
     "501": 1,
     "505": 4,
     "506": 1,
     "507": 1,
     "510": 1,
     "514": 1,
     "517": 1,
     "520": 2,
     "522": 2,
     "524": 1,
     "526": 3,
     "528": 2,
     "529": 2,
     "531": 2,
     "532": 1,
     "533": 2,
     "536": 1,
     "537": 2,
     "538": 1,
     "539": 1,
     "540": 1,
     "544": 1,
     "546": 3,
     "547": 1,
     "548": 2,
     "549": 1,
     "552": 2,
     "558": 2,
     "562": 1,
     "563": 1,
     "564": 1,
     "569": 1,
     "570": 1,
     "572": 1,
     "574": 1,
     "576": 1,
     "581": 2,
     "585": 1,
     "586": 1,
     "588": 1,
     "590": 3,
     "592": 1,
     "593": 1,
     "594": 3,
     "595": 1,
     "596": 1,
     "597": 1,
     "601": 1,
     "604": 1,
     "605": 1,
     "606": 1,
     "607": 1,
     "608": 1,
     "612": 1,
     "613": 1,
     "614": 1,
     "619": 2,
     "623": 1,
     "624": 1,
     "627": 1,
     "636": 1,
     "638": 1,
     "639": 1,
     "642": 2,
     "643": 3,
     "645": 1,
     "646": 1,
     "647": 1,
     "651": 2,
     "654": 1,
     "657": 2,
     "659": 1,
     "671": 2,
     "679": 1,
     "680": 1,
     "681": 1,
     "689": 1,
     "693": 2,
     "694": 1,
     "697": 3,
     "698": 1,
     "699": 1,
     "700": 1,
     "702": 1,
     "703": 1,
     "704": 2,
     "705": 2,
     "706": 1,
     "709": 2,
     "710": 1,
     "711": 1,
     "713": 1,
     "714": 1,
     "716": 1,
     "721": 1,
     "724": 1,
     "728": 1,
     "730": 2,
     "738": 1,
     "741": 1,
     "742": 1,
     "747": 1,
     "750": 1,
     "753": 1,
     "759": 1,
     "760": 1,
     "761": 1,
     "768": 1,
     "772": 1,
     "790": 1,
     "792": 1,
     "796": 1,
     "798": 1,
     "802": 3,
     "810": 2,
     "811": 1,
     "820": 1,
     "824": 1,
     "826": 1,
     "834": 1,
     "856": 1,
     "859": 1,
     "861": 1,
     "863": 1,
     "869": 1,
     "878": 1,
     "879": 1,
     "907": 1,
     "920": 1,
     "935": 1,
     "936": 1,
     "943": 1,
     "947": 1,
     "953": 1,
     "955": 1,
     "969": 1,
     "979": 1,
     "987": 1,
     "990": 1,
     "991": 1,
     "994": 1,
     "1002": 1,
     "1014": 1,
     "1019": 1,
     "1031": 1,
     "1032": 1,
     "1036": 1,
     "1062": 1,
     "1066": 1,
     "1154": 1,
     "1170": 1,
     "1173": 1,
     "1213": 1,
     "1234": 1,
     "1238": 1,
     "1239": 1,
     "1241": 1,
     "1263": 1,
     "1310": 1,
     "1321": 1,
     "1399": 1
    },
    "peak_excess_bits_hist": {
     "0": 101948,
     "1": 50162,
     "2": 28518,
     "3": 14153,
     "4": 9056,
     "5": 6237,
     "6": 4743,
     "7": 3535,
     "8": 2717,
     "9": 2117,
     "10": 1721,
     "11": 1452,
     "12": 1228,
     "13": 1013,
     "14": 867,
     "15": 685,
     "16": 694,
     "17": 517,
     "18": 456,
     "19": 431,
     "20": 356,
     "21": 348,
     "22": 232,
     "23": 230,
     "24": 226,
     "25": 180,
     "26": 160,
     "27": 173,
     "28": 156,
     "29": 114,
     "30": 88,
     "31": 95,
     "32": 80,
     "33": 69,
     "34": 74,
     "35": 46,
     "36": 70,
     "37": 56,
     "38": 43,
     "39": 46,
     "40": 32,
     "41": 35,
     "42": 30,
     "43": 24,
     "44": 14,
     "45": 25,
     "46": 9,
     "47": 9,
     "48": 8,
     "49": 13,
     "50": 8,
     "51": 10,
     "52": 13,
     "53": 11,
     "54": 18,
     "55": 5,
     "56": 2,
     "57": 13,
     "58": 7,
     "59": 4,
     "60": 6,
     "61": 3,
     "62": 3,
     "63": 2,
     "64": 7,
     "65": 4,
     "67": 6,
     "68": 1,
     "69": 4,
     "71": 2,
     "72": 1,
     "73": 1,
     "75": 2,
     "76": 3,
     "88": 2,
     "237": 26715
    },
    "sum_delay": 4871733.0,
    "n_delay": 32403.0,
    "delay_hist": {
     "1": 1,
     "2": 1,
     "5": 6,
     "6": 18,
     "7": 22,
     "8": 12,
     "9": 4,
     "10": 21,
     "11": 39,
     "12": 49,
     "13": 17,
     "14": 14,
     "15": 62,
     "16": 121,
     "17": 122,
     "18": 106,
     "19": 123,
     "20": 207,
     "21": 182,
     "22": 87,
     "23": 64,
     "24": 130,
     "25": 193,
     "26": 142,
     "27": 122,
     "28": 232,
     "29": 297,
     "30": 258,
     "31": 181,
     "32": 198,
     "33": 242,
     "34": 202,
     "35": 144,
     "36": 208,
     "37": 331,
     "38": 373,
     "39": 265,
     "40": 205,
     "41": 283,
     "42": 317,
     "43": 249,
     "44": 167,
     "45": 211,
     "46": 307,
     "47": 332,
     "48": 250,
     "49": 290,
     "50": 358,
     "51": 333,
     "52": 225,
     "53": 151,
     "54": 173,
     "55": 209,
     "56": 251,
     "57": 217,
     "58": 253,
     "59": 262,
     "60": 281,
     "61": 242,
     "62": 212,
     "63": 226,
     "64": 206,
     "65": 232,
     "66": 213,
     "67": 258,
     "68": 302,
     "69": 290,
     "70": 300,
     "71": 270,
     "72": 228,
     "73": 199,
     "74": 192,
     "75": 166,
     "76": 170,
     "77": 205,
     "78": 229,
     "79": 205,
     "80": 181,
     "81": 180,
     "82": 143,
     "83": 106,
     "84": 120,
     "85": 143,
     "86": 147,
     "87": 153,
     "88": 141,
     "89": 165,
     "90": 147,
     "91": 117,
     "92": 108,
     "93": 107,
     "94": 114,
     "95": 108,
     "96": 91,
     "97": 151,
     "98": 202,
     "99": 157,
     "100": 131,
     "101": 132,
     "102": 152,
     "103": 142,
     "104": 112,
     "105": 121,
     "106": 134,
     "107": 135,
     "108": 133,
     "109": 137,
     "110": 122,
     "111": 101,
     "112": 85,
     "113": 119,
     "114": 97,
     "115": 102,
     "116": 100,
     "117": 137,
     "118": 141,
     "119": 103,
     "120": 117,
     "121": 143,
     "122": 105,
     "123": 90,
     "124": 68,
     "125": 109,
     "126": 132,
     "127": 117,
     "128": 114,
     "129": 101,
     "130": 121,
     "131": 103,
     "132": 59,
     "133": 72,
     "134": 78,
     "135": 60,
     "136": 60,
     "137": 72,
     "138": 91,
     "139": 78,
     "140": 61,
     "141": 57,
     "142": 60,
     "143": 64,
     "144": 44,
     "145": 66,
     "146": 81,
     "147": 93,
     "148": 78,
     "149": 82,
     "150": 104,
     "151": 101,
     "152": 75,
     "153": 81,
     "154": 69,
     "155": 81,
     "156": 75,
     "157": 84,
     "158": 96,
     "159": 65,
     "160": 74,
     "161": 55,
     "162": 54,
     "163": 49,
     "164": 74,
     "165": 43,
     "166": 57,
     "167": 68,
     "168": 65,
     "169": 59,
     "170": 34,
     "171": 50,
     "172": 46,
     "173": 59,
     "174": 47,
     "175": 50,
     "176": 61,
     "177": 58,
     "178": 51,
     "179": 55,
     "180": 33,
     "181": 33,
     "182": 49,
     "183": 53,
     "184": 47,
     "185": 41,
     "186": 60,
     "187": 60,
     "188": 48,
     "189": 39,
     "190": 37,
     "191": 41,
     "192": 39,
     "193": 38,
     "194": 41,
     "195": 39,
     "196": 48,
     "197": 50,
     "198": 42,
     "199": 45,
     "200": 64,
     "201": 44,
     "202": 27,
     "203": 25,
     "204": 41,
     "205": 49,
     "206": 37,
     "207": 30,
     "208": 40,
     "209": 38,
     "210": 25,
     "211": 21,
     "212": 29,
     "213": 28,
     "214": 20,
     "215": 22,
     "216": 43,
     "217": 32,
     "218": 20,
     "219": 13,
     "220": 33,
     "221": 39,
     "222": 21,
     "223": 25,
     "224": 34,
     "225": 57,
     "226": 28,
     "227": 29,
     "228": 32,
     "229": 38,
     "230": 25,
     "231": 20,
     "232": 20,
     "233": 32,
     "234": 39,
     "235": 25,
     "236": 22,
     "237": 27,
     "238": 29,
     "239": 23,
     "240": 20,
     "241": 23,
     "242": 39,
     "243": 35,
     "244": 31,
     "245": 31,
     "246": 37,
     "247": 44,
     "248": 39,
     "249": 27,
     "250": 24,
     "251": 35,
     "252": 52,
     "253": 44,
     "254": 30,
     "255": 45,
     "256": 48,
     "257": 43,
     "258": 24,
     "259": 25,
     "260": 40,
     "261": 43,
     "262": 27,
     "263": 29,
     "264": 51,
     "265": 53,
     "266": 34,
     "267": 19,
     "268": 37,
     "269": 33,
     "270": 33,
     "271": 23,
     "272": 56,
     "273": 64,
     "274": 55,
     "275": 56,
     "276": 70,
     "277": 65,
     "278": 45,
     "279": 30,
     "280": 40,
     "281": 59,
     "282": 52,
     "283": 46,
     "284": 58,
     "285": 51,
     "286": 60,
     "287": 42,
     "288": 27,
     "289": 25,
     "290": 29,
     "291": 36,
     "292": 41,
     "293": 39,
     "294": 43,
     "295": 61,
     "296": 45,
     "297": 42,
     "298": 28,
     "299": 39,
     "300": 35,
     "301": 37,
     "302": 28,
     "303": 45,
     "304": 46,
     "305": 44,
     "306": 35,
     "307": 18,
     "308": 28,
     "309": 24,
     "310": 23,
     "311": 23,
     "312": 21,
     "313": 27,
     "314": 33,
     "315": 21,
     "316": 22,
     "317": 27,
     "318": 23,
     "319": 15,
     "320": 24,
     "321": 25,
     "322": 31,
     "323": 29,
     "324": 37,
     "325": 42,
     "326": 32,
     "327": 15,
     "328": 23,
     "329": 20,
     "330": 30,
     "331": 20,
     "332": 18,
     "333": 26,
     "334": 27,
     "335": 24,
     "336": 11,
     "337": 13,
     "338": 14,
     "339": 15,
     "340": 10,
     "341": 7,
     "342": 15,
     "343": 18,
     "344": 17,
     "345": 11,
     "346": 9,
     "347": 11,
     "348": 8,
     "349": 13,
     "350": 19,
     "351": 18,
     "352": 19,
     "353": 19,
     "354": 19,
     "355": 13,
     "356": 19,
     "357": 14,
     "358": 14,
     "359": 11,
     "360": 12,
     "361": 16,
     "362": 12,
     "363": 12,
     "364": 8,
     "365": 10,
     "366": 8,
     "367": 6,
     "368": 9,
     "369": 5,
     "370": 11,
     "371": 12,
     "372": 10,
     "373": 20,
     "374": 14,
     "375": 16,
     "376": 18,
     "377": 18,
     "378": 9,
     "379": 9,
     "380": 4,
     "381": 13,
     "382": 10,
     "383": 5,
     "384": 9,
     "385": 7,
     "386": 16,
     "387": 9,
     "388": 4,
     "389": 8,
     "390": 8,
     "391": 2,
     "392": 5,
     "393": 5,
     "394": 11,
     "395": 4,
     "396": 8,
     "397": 3,
     "398": 11,
     "399": 3,
     "400": 4,
     "401": 1,
     "402": 7,
     "403": 6,
     "404": 5,
     "405": 8,
     "406": 3,
     "407": 4,
     "408": 6,
     "409": 2,
     "410": 5,
     "411": 4,
     "412": 6,
     "413": 7,
     "414": 8,
     "415": 8,
     "416": 7,
     "417": 2,
     "418": 4,
     "419": 4,
     "420": 2,
     "421": 2,
     "422": 13,
     "423": 10,
     "424": 4,
     "425": 5,
     "426": 6,
     "427": 7,
     "428": 10,
     "429": 2,
     "430": 6,
     "431": 10,
     "432": 5,
     "433": 6,
     "434": 4,
     "435": 7,
     "436": 7,
     "437": 5,
     "438": 8,
     "439": 10,
     "440": 6,
     "441": 4,
     "442": 6,
     "443": 7,
     "444": 11,
     "445": 2,
     "446": 2,
     "447": 13,
     "448": 12,
     "449": 8,
     "450": 12,
     "451": 11,
     "452": 10,
     "453": 4,
     "454": 5,
     "455": 11,
     "456": 13,
     "457": 10,
     "458": 6,
     "459": 8,
     "460": 9,
     "461": 9,
     "462": 1,
     "463": 6,
     "464": 6,
     "465": 5,
     "466": 7,
     "467": 7,
     "468": 10,
     "469": 9,
     "470": 3,
     "471": 2,
     "472": 6,
     "473": 6,
     "474": 4,
     "475": 2,
     "476": 8,
     "477": 5,
     "478": 4,
     "479": 6,
     "480": 3,
     "481": 4,
     "482": 2,
     "483": 3,
     "485": 1,
     "486": 2,
     "487": 5,
     "488": 4,
     "489": 1,
     "490": 2,
     "492": 5,
     "493": 3,
     "494": 5,
     "495": 4,
     "496": 5,
     "497": 6,
     "498": 3,
     "499": 5,
     "500": 7,
     "501": 8,
     "502": 9,
     "503": 5,
     "504": 5,
     "505": 7,
     "506": 6,
     "507": 5,
     "508": 1,
     "509": 5,
     "510": 5,
     "511": 3,
     "512": 3,
     "513": 2,
     "514": 5,
     "515": 7,
     "516": 5,
     "517": 2,
     "518": 6,
     "519": 6,
     "520": 4,
     "521": 2,
     "522": 4,
     "523": 8,
     "524": 9,
     "525": 5,
     "526": 4,
     "527": 2,
     "528": 5,
     "529": 3,
     "530": 5,
     "531": 4,
     "532": 7,
     "533": 3,
     "534": 4,
     "535": 1,
     "536": 3,
     "537": 3,
     "538": 5,
     "539": 2,
     "540": 4,
     "541": 1,
     "543": 1,
     "544": 4,
     "546": 2,
     "547": 2,
     "548": 4,
     "549": 1,
     "550": 5,
     "551": 3,
     "552": 1,
     "553": 2,
     "554": 2,
     "555": 8,
     "556": 1,
     "557": 7,
     "558": 6,
     "559": 6,
     "560": 6,
     "561": 5,
     "562": 2,
     "563": 1,
     "564": 5,
     "565": 1,
     "566": 5,
     "567": 1,
     "568": 4,
     "569": 7,
     "570": 1,
     "571": 1,
     "572": 2,
     "573": 4,
     "575": 1,
     "577": 2,
     "578": 3,
     "581": 1,
     "582": 3,
     "583": 1,
     "584": 2,
     "585": 4,
     "586": 5,
     "587": 1,
     "589": 3,
     "590": 4,
     "591": 3,
     "592": 1,
     "593": 1,
     "594": 6,
     "595": 2,
     "596": 2,
     "597": 4,
     "598": 4,
     "599": 3,
     "600": 2,
     "601": 6,
     "602": 5,
     "603": 2,
     "604": 1,
     "605": 2,
     "606": 4,
     "607": 2,
     "608": 5,
     "609": 3,
     "610": 2,
     "611": 3,
     "612": 1,
     "613": 2,
     "615": 6,
     "616": 3,
     "617": 4,
     "618": 1,
     "619": 2,
     "620": 2,
     "621": 3,
     "622": 1,
     "623": 1,
     "625": 3,
     "626": 4,
     "628": 1,
     "629": 2,
     "630": 1,
     "631": 2,
     "632": 1,
     "633": 1,
     "634": 6,
     "635": 5,
     "636": 1,
     "637": 1,
     "638": 7,
     "639": 4,
     "640": 2,
     "641": 3,
     "642": 3,
     "643": 10,
     "645": 1,
     "646": 6,
     "647": 7,
     "648": 2,
     "649": 1,
     "650": 2,
     "651": 5,
     "652": 5,
     "655": 1,
     "656": 2,
     "658": 1,
     "660": 1,
     "661": 3,
     "662": 1,
     "663": 1,
     "664": 2,
     "665": 2,
     "667": 1,
     "668": 1,
     "669": 1,
     "672": 1,
     "673": 2,
     "677": 3,
     "684": 3,
     "685": 3,
     "687": 1,
     "688": 5,
     "689": 5,
     "692": 1,
     "693": 1,
     "695": 2,
     "696": 1,
     "699": 1,
     "702": 2,
     "703": 1,
     "704": 3,
     "707": 2,
     "708": 2,
     "709": 2,
     "710": 1,
     "711": 3,
     "712": 5,
     "713": 2,
     "715": 3,
     "716": 1,
     "717": 1,
     "719": 1,
     "720": 2,
     "721": 2,
     "722": 3,
     "723": 2,
     "724": 2,
     "725": 3,
     "726": 5,
     "727": 1,
     "729": 3,
     "730": 7,
     "731": 3,
     "732": 5,
     "733": 4,
     "734": 4,
     "735": 4,
     "736": 1,
     "737": 5,
     "738": 1,
     "739": 3,
     "740": 4,
     "741": 2,
     "742": 3,
     "743": 7,
     "744": 6,
     "745": 5,
     "746": 1,
     "747": 2,
     "748": 4,
     "749": 1,
     "750": 2,
     "751": 4,
     "752": 3,
     "753": 6,
     "754": 2,
     "755": 1,
     "757": 3,
     "758": 3,
     "759": 2,
     "760": 3,
     "761": 5,
     "763": 2,
     "764": 2,
     "765": 3,
     "766": 3,
     "767": 1,
     "768": 2,
     "769": 5,
     "770": 2,
     "771": 2,
     "772": 1,
     "773": 8,
     "774": 2,
     "776": 2,
     "777": 3,
     "778": 4,
     "779": 1,
     "780": 2,
     "781": 4,
     "782": 3,
     "784": 3,
     "785": 5,
     "786": 1,
     "787": 1,
     "788": 3,
     "789": 7,
     "790": 6,
     "791": 2,
     "792": 4,
     "793": 4,
     "794": 3,
     "795": 1,
     "797": 3,
     "798": 3,
     "799": 2,
     "800": 1,
     "801": 3,
     "802": 6,
     "803": 4,
     "805": 4,
     "806": 4,
     "807": 4,
     "808": 1,
     "809": 1,
     "810": 4,
     "811": 6,
     "812": 2,
     "813": 2,
     "814": 7,
     "815": 5,
     "817": 1,
     "818": 7,
     "819": 7,
     "820": 1,
     "821": 2,
     "822": 5,
     "823": 3,
     "824": 1,
     "826": 6,
     "827": 8,
     "828": 3,
     "829": 2,
     "830": 6,
     "831": 10,
     "832": 1,
     "834": 3,
     "835": 5,
     "836": 2,
     "839": 5,
     "840": 2,
     "843": 3,
     "845": 2,
     "846": 1,
     "847": 3,
     "848": 3,
     "849": 2,
     "851": 5,
     "852": 3,
     "853": 1,
     "855": 1,
     "857": 5,
     "858": 1,
     "859": 1,
     "860": 2,
     "861": 2,
     "862": 1,
     "863": 3,
     "864": 2,
     "865": 1,
     "866": 3,
     "868": 3,
     "869": 3,
     "870": 3,
     "871": 3,
     "872": 2,
     "873": 1,
     "874": 4,
     "875": 3,
     "878": 3,
     "879": 6,
     "880": 1,
     "881": 2,
     "882": 3,
     "883": 5,
     "884": 2,
     "885": 1,
     "887": 2,
     "888": 1,
     "889": 1,
     "892": 2,
     "894": 3,
     "895": 1,
     "897": 1,
     "898": 1,
     "900": 2,
     "901": 1,
     "902": 1,
     "904": 2,
     "905": 2,
     "906": 1,
     "908": 2,
     "909": 3,
     "910": 2,
     "911": 2,
     "912": 1,
     "913": 1,
     "914": 4,
     "915": 5,
     "917": 1,
     "918": 4,
     "919": 5,
     "920": 4,
     "921": 1,
     "922": 8,
     "923": 7,
     "924": 3,
     "925": 1,
     "926": 1,
     "927": 4,
     "928": 3,
     "929": 1,
     "930": 7,
     "931": 3,
     "932": 4,
     "933": 1,
     "934": 2,
     "935": 3,
     "936": 1,
     "937": 4,
     "938": 1,
     "939": 6,
     "940": 2,
     "941": 1,
     "943": 4,
     "944": 5,
     "945": 2,
     "946": 2,
     "947": 2,
     "948": 2,
     "949": 1,
     "950": 1,
     "952": 1,
     "954": 1,
     "958": 1,
     "959": 1,
     "960": 2,
     "964": 1,
     "965": 2,
     "967": 3,
     "968": 2,
     "971": 3,
     "973": 3,
     "974": 1,
     "975": 2,
     "976": 1,
     "977": 3,
     "978": 4,
     "980": 3,
     "981": 3,
     "982": 2,
     "984": 1,
     "985": 1,
     "986": 1,
     "989": 2,
     "992": 1,
     "995": 1,
     "1001": 2,
     "1004": 1,
     "1005": 2,
     "1007": 1,
     "1016": 2,
     "1018": 1,
     "1019": 1,
     "1020": 1,
     "1024": 1,
     "1025": 2,
     "1027": 1,
     "1028": 1,
     "1029": 3,
     "1030": 1,
     "1033": 1,
     "1034": 1,
     "1036": 2,
     "1037": 3,
     "1039": 1,
     "1041": 3,
     "1042": 2,
     "1045": 2,
     "1046": 2,
     "1048": 1,
     "1049": 2,
     "1050": 2,
     "1052": 1,
     "1057": 1,
     "1059": 2,
     "1060": 2,
     "1062": 2,
     "1063": 1,
     "1066": 1,
     "1069": 1,
     "1070": 1,
     "1075": 1,
     "1077": 1,
     "1079": 3,
     "1082": 1,
     "1085": 1,
     "1090": 1,
     "1116": 2,
     "1117": 1,
     "1120": 1,
     "1121": 1,
     "1124": 1,
     "1128": 1,
     "1133": 2,
     "1145": 1,
     "1146": 1,
     "1149": 1,
     "1150": 3,
     "1153": 2,
     "1154": 1,
     "1155": 2,
     "1157": 2,
     "1158": 1,
     "1162": 1,
     "1165": 1,
     "1183": 1,
     "1192": 1,
     "1195": 1,
     "1196": 1,
     "1211": 1,
     "1221": 1,
     "1232": 1,
     "1237": 1,
     "1253": 1,
     "1260": 2,
     "1261": 1,
     "1262": 2,
     "1264": 1,
     "1265": 2,
     "1266": 1,
     "1269": 2,
     "1270": 2,
     "1272": 1,
     "1273": 2,
     "1274": 2,
     "1275": 1,
     "1278": 1,
     "1279": 1,
     "1282": 1,
     "1283": 2,
     "1285": 1,
     "1288": 1,
     "1300": 2,
     "1304": 1,
     "1311": 1,
     "1321": 1,
     "1324": 1,
     "1329": 1,
     "1333": 1,
     "1341": 1,
     "1345": 1,
     "1380": 1,
     "1384": 1,
     "1421": 1,
     "1556": 1,
     "1564": 1,
     "1579": 1,
     "1618": 2,
     "1622": 1,
     "1630": 2,
     "1631": 3,
     "1634": 1,
     "1635": 4,
     "1639": 2,
     "1640": 1,
     "1644": 1,
     "1655": 1,
     "1664": 1,
     "1686": 1,
     "1740": 1,
     "1749": 1,
     "1755": 1,
     "2049": 2
    }
   },
   "max_glide": [
    2397,
    524359
   ],
   "max_peak": {
    "bits": 257,
    "top64": "13835030442594741655",
    "n": 765302
   },
   "has_delay": true,
   "max_delay": [
    2455,
    673526
   ],
   "basins": {
    "0": 61055,
    "escaped": 463233
   },
   "mean_glide_odd_n": 23.00796669055913,
   "mean_glide_odd_steps_odd_n": 14.110059031122596,
   "measured_drift_bits_per_odd_step": -0.10886499285232516
  }
 },
 "records": {
  "glide": [
   [
    4,
    1
   ],
   [
    5,
    3
   ],
   [
    6,
    6
   ],
   [
    18,
    9
   ],
   [
    25,
    16
   ],
   [
    49,
    21
   ],
   [
    54,
    34
   ],
   [
    97,
    36
   ],
   [
    127,
    114
   ],
   [
    358,
    260
   ],
   [
    474,
    452
   ],
   [
    2841,
    1418
   ],
   [
    2961,
    1743
   ],
   [
    3286,
    1756
   ],
   [
    4987,
    1804
   ],
   [
    84079,
    2330
   ],
   [
    99649,
    2334
   ],
   [
    524359,
    2397
   ]
  ],
  "peak": [
   [
    1,
    4
   ],
   [
    6,
    6
   ],
   [
    7,
    257
   ],
   [
    31,
    257
   ],
   [
    187,
    257
   ],
   [
    409,
    257
   ],
   [
    886,
    257
   ],
   [
    970,
    257
   ],
   [
    4146,
    257
   ],
   [
    4390,
    257
   ],
   [
    20698,
    257
   ],
   [
    21094,
    257
   ],
   [
    25266,
    257
   ],
   [
    115375,
    257
   ],
   [
    213433,
    257
   ],
   [
    340134,
    257
   ]
  ],
  "delay": [
   [
    1,
    2
   ],
   [
    4,
    3
   ],
   [
    6,
    6
   ],
   [
    10,
    9
   ],
   [
    18,
    12
   ],
   [
    25,
    19
   ],
   [
    49,
    21
   ],
   [
    54,
    34
   ],
   [
    97,
    36
   ],
   [
    114,
    41
   ],
   [
    178,
    60
   ],
   [
    415,
    70
   ],
   [
    466,
    267
   ],
   [
    982,
    274
   ],
   [
    1531,
    291
   ],
   [
    2722,
    294
   ],
   [
    3126,
    453
   ],
   [
    4434,
    643
   ],
   [
    6271,
    818
   ],
   [
    16723,
    820
   ],
   [
    16918,
    871
   ],
   [
    21103,
    1270
   ],
   [
    52698,
    1281
   ],
   [
    54006,
    1633
   ],
   [
    83482,
    1636
   ],
   [
    222619,
    1638
   ],
   [
    274218,
    1663
   ],
   [
    337777,
    1687
   ],
   [
    432031,
    2434
   ],
   [
    449017,
    2456
   ]
  ],
  "running": {
   "glide": 2397,
   "peak_bits": 257,
   "peak_top": "13835030442594741655",
   "delay": 2456
  }
 },
 "events": {
  "examples": [
   [
    7,
    "escape",
    0
   ],
   [
    11,
    "escape",
    0
   ],
   [
    17,
    "escape",
    0
   ],
   [
    22,
    "escape",
    0
   ],
   [
    26,
    "escape",
    0
   ],
   [
    31,
    "escape",
    0
   ],
   [
    33,
    "escape",
    0
   ],
   [
    39,
    "escape",
    0
   ],
   [
    42,
    "escape",
    0
   ],
   [
    43,
    "escape",
    0
   ],
   [
    47,
    "escape",
    0
   ],
   [
    50,
    "escape",
    0
   ],
   [
    59,
    "escape",
    0
   ],
   [
    63,
    "escape",
    0
   ],
   [
    70,
    "escape",
    0
   ],
   [
    71,
    "escape",
    0
   ],
   [
    75,
    "escape",
    0
   ],
   [
    89,
    "escape",
    0
   ],
   [
    90,
    "escape",
    0
   ],
   [
    95,
    "escape",
    0
   ],
   [
    106,
    "escape",
    0
   ],
   [
    107,
    "escape",
    0
   ],
   [
    113,
    "escape",
    0
   ],
   [
    118,
    "escape",
    0
   ],
   [
    121,
    "escape",
    0
   ],
   [
    134,
    "escape",
    0
   ],
   [
    135,
    "escape",
    0
   ],
   [
    143,
    "escape",
    0
   ],
   [
    145,
    "escape",
    0
   ],
   [
    150,
    "escape",
    0
   ],
   [
    159,
    "escape",
    0
   ],
   [
    161,
    "escape",
    0
   ],
   [
    166,
    "escape",
    0
   ],
   [
    170,
    "escape",
    0
   ],
   [
    177,
    "escape",
    0
   ],
   [
    182,
    "escape",
    0
   ],
   [
    187,
    "escape",
    0
   ],
   [
    199,
    "escape",
    0
   ],
   [
    201,
    "escape",
    0
   ],
   [
    202,
    "escape",
    0
   ],
   [
    203,
    "escape",
    0
   ],
   [
    215,
    "escape",
    0
   ],
   [
    223,
    "escape",
    0
   ],
   [
    225,
    "escape",
    0
   ],
   [
    235,
    "escape",
    0
   ],
   [
    239,
    "escape",
    0
   ],
   [
    242,
    "escape",
    0
   ],
   [
    255,
    "escape",
    0
   ],
   [
    273,
    "escape",
    0
   ],
   [
    281,
    "escape",
    0
   ],
   [
    283,
    "escape",
    0
   ],
   [
    298,
    "escape",
    0
   ],
   [
    299,
    "escape",
    0
   ],
   [
    303,
    "escape",
    0
   ],
   [
    305,
    "escape",
    0
   ],
   [
    313,
    "escape",
    0
   ],
   [
    330,
    "escape",
    0
   ],
   [
    335,
    "escape",
    0
   ],
   [
    342,
    "escape",
    0
   ],
   [
    346,
    "escape",
    0
   ],
   [
    353,
    "escape",
    0
   ],
   [
    359,
    "escape",
    0
   ],
   [
    363,
    "escape",
    0
   ],
   [
    370,
    "escape",
    0
   ],
   [
    379,
    "escape",
    0
   ],
   [
    383,
    "escape",
    0
   ],
   [
    391,
    "escape",
    0
   ],
   [
    409,
    "escape",
    0
   ],
   [
    410,
    "escape",
    0
   ],
   [
    422,
    "escape",
    0
   ],
   [
    426,
    "escape",
    0
   ],
   [
    433,
    "escape",
    0
   ],
   [
    447,
    "escape",
    0
   ],
   [
    449,
    "escape",
    0
   ],
   [
    454,
    "escape",
    0
   ],
   [
    455,
    "escape",
    0
   ],
   [
    463,
    "escape",
    0
   ],
   [
    486,
    "escape",
    0
   ],
   [
    502,
    "escape",
    0
   ],
   [
    505,
    "escape",
    0
   ],
   [
    511,
    "escape",
    0
   ],
   [
    513,
    "escape",
    0
   ],
   [
    519,
    "escape",
    0
   ],
   [
    523,
    "escape",
    0
   ],
   [
    529,
    "escape",
    0
   ],
   [
    530,
    "escape",
    0
   ],
   [
    539,
    "escape",
    0
   ],
   [
    545,
    "escape",
    0
   ],
   [
    550,
    "escape",
    0
   ],
   [
    555,
    "escape",
    0
   ],
   [
    559,
    "escape",
    0
   ],
   [
    569,
    "escape",
    0
   ],
   [
    575,
    "escape",
    0
   ],
   [
    583,
    "escape",
    0
   ],
   [
    586,
    "escape",
    0
   ],
   [
    587,
    "escape",
    0
   ],
   [
    594,
    "escape",
    0
   ],
   [
    614,
    "escape",
    0
   ],
   [
    615,
    "escape",
    0
   ],
   [
    633,
    "escape",
    0
   ],
   [
    639,
    "escape",
    0
   ],
   [
    646,
    "escape",
    0
   ],
   [
    658,
    "escape",
    0
   ],
   [
    671,
    "escape",
    0
   ],
   [
    678,
    "escape",
    0
   ],
   [
    679,
    "escape",
    0
   ],
   [
    683,
    "escape",
    0
   ],
   [
    690,
    "escape",
    0
   ],
   [
    697,
    "escape",
    0
   ],
   [
    703,
    "escape",
    0
   ],
   [
    721,
    "escape",
    0
   ],
   [
    727,
    "escape",
    0
   ],
   [
    729,
    "escape",
    0
   ],
   [
    730,
    "escape",
    0
   ],
   [
    753,
    "escape",
    0
   ],
   [
    754,
    "escape",
    0
   ],
   [
    758,
    "escape",
    0
   ],
   [
    767,
    "escape",
    0
   ],
   [
    775,
    "escape",
    0
   ],
   [
    779,
    "escape",
    0
   ],
   [
    785,
    "escape",
    0
   ],
   [
    790,
    "escape",
    0
   ],
   [
    794,
    "escape",
    0
   ],
   [
    795,
    "escape",
    0
   ],
   [
    810,
    "escape",
    0
   ],
   [
    818,
    "escape",
    0
   ],
   [
    825,
    "escape",
    0
   ],
   [
    826,
    "escape",
    0
   ],
   [
    833,
    "escape",
    0
   ],
   [
    839,
    "escape",
    0
   ],
   [
    850,
    "escape",
    0
   ],
   [
    865,
    "escape",
    0
   ],
   [
    874,
    "escape",
    0
   ],
   [
    875,
    "escape",
    0
   ],
   [
    879,
    "escape",
    0
   ],
   [
    881,
    "escape",
    0
   ],
   [
    882,
    "escape",
    0
   ],
   [
    886,
    "escape",
    0
   ],
   [
    889,
    "escape",
    0
   ],
   [
    891,
    "escape",
    0
   ],
   [
    898,
    "escape",
    0
   ],
   [
    913,
    "escape",
    0
   ],
   [
    921,
    "escape",
    0
   ],
   [
    923,
    "escape",
    0
   ],
   [
    943,
    "escape",
    0
   ],
   [
    950,
    "escape",
    0
   ],
   [
    959,
    "escape",
    0
   ],
   [
    969,
    "escape",
    0
   ],
   [
    970,
    "escape",
    0
   ],
   [
    978,
    "escape",
    0
   ],
   [
    987,
    "escape",
    0
   ],
   [
    1003,
    "escape",
    0
   ],
   [
    1007,
    "escape",
    0
   ],
   [
    1009,
    "escape",
    0
   ],
   [
    1017,
    "escape",
    0
   ],
   [
    1019,
    "escape",
    0
   ],
   [
    1025,
    "escape",
    0
   ],
   [
    1035,
    "escape",
    0
   ],
   [
    1042,
    "escape",
    0
   ],
   [
    1046,
    "escape",
    0
   ],
   [
    1050,
    "escape",
    0
   ],
   [
    1055,
    "escape",
    0
   ],
   [
    1078,
    "escape",
    0
   ],
   [
    1082,
    "escape",
    0
   ],
   [
    1094,
    "escape",
    0
   ],
   [
    1098,
    "escape",
    0
   ],
   [
    1126,
    "escape",
    0
   ],
   [
    1131,
    "escape",
    0
   ],
   [
    1135,
    "escape",
    0
   ],
   [
    1137,
    "escape",
    0
   ],
   [
    1151,
    "escape",
    0
   ],
   [
    1163,
    "escape",
    0
   ],
   [
    1169,
    "escape",
    0
   ],
   [
    1183,
    "escape",
    0
   ],
   [
    1185,
    "escape",
    0
   ],
   [
    1191,
    "escape",
    0
   ],
   [
    1194,
    "escape",
    0
   ],
   [
    1206,
    "escape",
    0
   ],
   [
    1215,
    "escape",
    0
   ],
   [
    1227,
    "escape",
    0
   ],
   [
    1238,
    "escape",
    0
   ],
   [
    1239,
    "escape",
    0
   ],
   [
    1242,
    "escape",
    0
   ],
   [
    1259,
    "escape",
    0
   ],
   [
    1266,
    "escape",
    0
   ],
   [
    1270,
    "escape",
    0
   ],
   [
    1273,
    "escape",
    0
   ],
   [
    1275,
    "escape",
    0
   ],
   [
    1282,
    "escape",
    0
   ],
   [
    1291,
    "escape",
    0
   ],
   [
    1297,
    "escape",
    0
   ],
   [
    1311,
    "escape",
    0
   ],
   [
    1313,
    "escape",
    0
   ],
   [
    1319,
    "escape",
    0
   ],
   [
    1322,
    "escape",
    0
   ],
   [
    1329,
    "escape",
    0
   ],
   [
    1334,
    "escape",
    0
   ],
   [
    1337,
    "escape",
    0
   ],
   [
    1345,
    "escape",
    0
   ],
   [
    1362,
    "escape",
    0
   ],
   [
    1370,
    "escape",
    0
   ],
   [
    1382,
    "escape",
    0
   ],
   [
    1386,
    "escape",
    0
   ],
   [
    1398,
    "escape",
    0
   ],
   [
    1402,
    "escape",
    0
   ],
   [
    1415,
    "escape",
    0
   ],
   [
    1425,
    "escape",
    0
   ],
   [
    1447,
    "escape",
    0
   ],
   [
    1455,
    "escape",
    0
   ],
   [
    1467,
    "escape",
    0
   ],
   [
    1498,
    "escape",
    0
   ],
   [
    1505,
    "escape",
    0
   ],
   [
    1511,
    "escape",
    0
   ],
   [
    1514,
    "escape",
    0
   ],
   [
    1519,
    "escape",
    0
   ],
   [
    1526,
    "escape",
    0
   ],
   [
    1530,
    "escape",
    0
   ],
   [
    1537,
    "escape",
    0
   ],
   [
    1543,
    "escape",
    0
   ],
   [
    1553,
    "escape",
    0
   ],
   [
    1554,
    "escape",
    0
   ],
   [
    1558,
    "escape",
    0
   ],
   [
    1563,
    "escape",
    0
   ],
   [
    1567,
    "escape",
    0
   ],
   [
    1569,
    "escape",
    0
   ],
   [
    1575,
    "escape",
    0
   ],
   [
    1578,
    "escape",
    0
   ],
   [
    1583,
    "escape",
    0
   ],
   [
    1594,
    "escape",
    0
   ],
   [
    1617,
    "escape",
    0
   ],
   [
    1623,
    "escape",
    0
   ],
   [
    1626,
    "escape",
    0
   ],
   [
    1638,
    "escape",
    0
   ],
   [
    1642,
    "escape",
    0
   ],
   [
    1647,
    "escape",
    0
   ],
   [
    1674,
    "escape",
    0
   ],
   [
    1689,
    "escape",
    0
   ],
   [
    1697,
    "escape",
    0
   ],
   [
    1702,
    "escape",
    0
   ],
   [
    1703,
    "escape",
    0
   ],
   [
    1706,
    "escape",
    0
   ],
   [
    1727,
    "escape",
    0
   ],
   [
    1735,
    "escape",
    0
   ],
   [
    1738,
    "escape",
    0
   ],
   [
    1745,
    "escape",
    0
   ],
   [
    1754,
    "escape",
    0
   ],
   [
    1775,
    "escape",
    0
   ],
   [
    1777,
    "escape",
    0
   ],
   [
    1778,
    "escape",
    0
   ],
   [
    1782,
    "escape",
    0
   ],
   [
    1787,
    "escape",
    0
   ],
   [
    1791,
    "escape",
    0
   ],
   [
    1794,
    "escape",
    0
   ],
   [
    1809,
    "escape",
    0
   ],
   [
    1823,
    "escape",
    0
   ],
   [
    1841,
    "escape",
    0
   ],
   [
    1846,
    "escape",
    0
   ],
   [
    1857,
    "escape",
    0
   ],
   [
    1863,
    "escape",
    0
   ],
   [
    1867,
    "escape",
    0
   ],
   [
    1878,
    "escape",
    0
   ],
   [
    1894,
    "escape",
    0
   ],
   [
    1899,
    "escape",
    0
   ],
   [
    1905,
    "escape",
    0
   ],
   [
    1910,
    "escape",
    0
   ],
   [
    1913,
    "escape",
    0
   ],
   [
    1915,
    "escape",
    0
   ],
   [
    1927,
    "escape",
    0
   ],
   [
    1937,
    "escape",
    0
   ],
   [
    1946,
    "escape",
    0
   ],
   [
    1951,
    "escape",
    0
   ],
   [
    1962,
    "escape",
    0
   ],
   [
    1967,
    "escape",
    0
   ],
   [
    1970,
    "escape",
    0
   ],
   [
    1974,
    "escape",
    0
   ],
   [
    1979,
    "escape",
    0
   ],
   [
    1983,
    "escape",
    0
   ],
   [
    1994,
    "escape",
    0
   ],
   [
    2002,
    "escape",
    0
   ],
   [
    2006,
    "escape",
    0
   ],
   [
    2011,
    "escape",
    0
   ],
   [
    2017,
    "escape",
    0
   ],
   [
    2022,
    "escape",
    0
   ],
   [
    2043,
    "escape",
    0
   ],
   [
    2047,
    "escape",
    0
   ],
   [
    2055,
    "escape",
    0
   ],
   [
    2059,
    "escape",
    0
   ],
   [
    2073,
    "escape",
    0
   ],
   [
    2079,
    "escape",
    0
   ],
   [
    2095,
    "escape",
    0
   ],
   [
    2097,
    "escape",
    0
   ],
   [
    2106,
    "escape",
    0
   ],
   [
    2107,
    "escape",
    0
   ],
   [
    2118,
    "escape",
    0
   ],
   [
    2119,
    "escape",
    0
   ],
   [
    2130,
    "escape",
    0
   ],
   [
    2138,
    "escape",
    0
   ],
   [
    2143,
    "escape",
    0
   ],
   [
    2154,
    "escape",
    0
   ],
   [
    2155,
    "escape",
    0
   ],
   [
    2166,
    "escape",
    0
   ],
   [
    2171,
    "escape",
    0
   ],
   [
    2182,
    "escape",
    0
   ],
   [
    2183,
    "escape",
    0
   ],
   [
    2201,
    "escape",
    0
   ],
   [
    2209,
    "escape",
    0
   ],
   [
    2214,
    "escape",
    0
   ],
   [
    2218,
    "escape",
    0
   ],
   [
    2226,
    "escape",
    0
   ],
   [
    2230,
    "escape",
    0
   ],
   [
    2239,
    "escape",
    0
   ],
   [
    2247,
    "escape",
    0
   ],
   [
    2251,
    "escape",
    0
   ],
   [
    2258,
    "escape",
    0
   ],
   [
    2263,
    "escape",
    0
   ],
   [
    2267,
    "escape",
    0
   ],
   [
    2271,
    "escape",
    0
   ],
   [
    2289,
    "escape",
    0
   ],
   [
    2290,
    "escape",
    0
   ],
   [
    2299,
    "escape",
    0
   ],
   [
    2306,
    "escape",
    0
   ],
   [
    2315,
    "escape",
    0
   ],
   [
    2326,
    "escape",
    0
   ],
   [
    2330,
    "escape",
    0
   ],
   [
    2331,
    "escape",
    0
   ],
   [
    2337,
    "escape",
    0
   ],
   [
    2351,
    "escape",
    0
   ],
   [
    2354,
    "escape",
    0
   ],
   [
    2363,
    "escape",
    0
   ],
   [
    2375,
    "escape",
    0
   ],
   [
    2377,
    "escape",
    0
   ],
   [
    2383,
    "escape",
    0
   ],
   [
    2422,
    "escape",
    0
   ],
   [
    2426,
    "escape",
    0
   ],
   [
    2439,
    "escape",
    0
   ],
   [
    2449,
    "escape",
    0
   ],
   [
    2457,
    "escape",
    0
   ],
   [
    2463,
    "escape",
    0
   ],
   [
    2470,
    "escape",
    0
   ],
   [
    2471,
    "escape",
    0
   ],
   [
    2497,
    "escape",
    0
   ],
   [
    2511,
    "escape",
    0
   ],
   [
    2514,
    "escape",
    0
   ],
   [
    2534,
    "escape",
    0
   ],
   [
    2539,
    "escape",
    0
   ],
   [
    2546,
    "escape",
    0
   ],
   [
    2553,
    "escape",
    0
   ],
   [
    2554,
    "escape",
    0
   ],
   [
    2555,
    "escape",
    0
   ],
   [
    2559,
    "escape",
    0
   ],
   [
    2587,
    "escape",
    0
   ],
   [
    2591,
    "escape",
    0
   ],
   [
    2593,
    "escape",
    0
   ],
   [
    2603,
    "escape",
    0
   ],
   [
    2607,
    "escape",
    0
   ],
   [
    2617,
    "escape",
    0
   ],
   [
    2618,
    "escape",
    0
   ],
   [
    2631,
    "escape",
    0
   ],
   [
    2634,
    "escape",
    0
   ],
   [
    2635,
    "escape",
    0
   ],
   [
    2663,
    "escape",
    0
   ],
   [
    2666,
    "escape",
    0
   ],
   [
    2667,
    "escape",
    0
   ],
   [
    2673,
    "escape",
    0
   ],
   [
    2681,
    "escape",
    0
   ],
   [
    2682,
    "escape",
    0
   ],
   [
    2683,
    "escape",
    0
   ],
   [
    2687,
    "escape",
    0
   ],
   [
    2710,
    "escape",
    0
   ],
   [
    2713,
    "escape",
    0
   ],
   [
    2714,
    "escape",
    0
   ],
   [
    2719,
    "escape",
    0
   ],
   [
    2735,
    "escape",
    0
   ],
   [
    2761,
    "escape",
    0
   ],
   [
    2762,
    "escape",
    0
   ],
   [
    2769,
    "escape",
    0
   ],
   [
    2770,
    "escape",
    0
   ],
   [
    2778,
    "escape",
    0
   ],
   [
    2790,
    "escape",
    0
   ],
   [
    2795,
    "escape",
    0
   ],
   [
    2801,
    "escape",
    0
   ],
   [
    2802,
    "escape",
    0
   ],
   [
    2817,
    "escape",
    0
   ],
   [
    2826,
    "escape",
    0
   ],
   [
    2827,
    "escape",
    0
   ],
   [
    2833,
    "escape",
    0
   ],
   [
    2842,
    "escape",
    0
   ],
   [
    2849,
    "escape",
    0
   ],
   [
    2854,
    "escape",
    0
   ],
   [
    2858,
    "escape",
    0
   ],
   [
    2865,
    "escape",
    0
   ],
   [
    2870,
    "escape",
    0
   ],
   [
    2875,
    "escape",
    0
   ],
   [
    2891,
    "escape",
    0
   ],
   [
    2898,
    "escape",
    0
   ],
   [
    2906,
    "escape",
    0
   ],
   [
    2919,
    "escape",
    0
   ],
   [
    2927,
    "escape",
    0
   ],
   [
    2943,
    "escape",
    0
   ],
   [
    2951,
    "escape",
    0
   ],
   [
    2955,
    "escape",
    0
   ],
   [
    2959,
    "escape",
    0
   ],
   [
    2969,
    "escape",
    0
   ],
   [
    2975,
    "escape",
    0
   ],
   [
    2977,
    "escape",
    0
   ],
   [
    2982,
    "escape",
    0
   ],
   [
    2991,
    "escape",
    0
   ],
   [
    2998,
    "escape",
    0
   ],
   [
    3003,
    "escape",
    0
   ],
   [
    3007,
    "escape",
    0
   ],
   [
    3009,
    "escape",
    0
   ],
   [
    3018,
    "escape",
    0
   ],
   [
    3026,
    "escape",
    0
   ],
   [
    3033,
    "escape",
    0
   ],
   [
    3065,
    "escape",
    0
   ],
   [
    3066,
    "escape",
    0
   ],
   [
    3071,
    "escape",
    0
   ],
   [
    3073,
    "escape",
    0
   ],
   [
    3083,
    "escape",
    0
   ],
   [
    3089,
    "escape",
    0
   ],
   [
    3090,
    "escape",
    0
   ],
   [
    3094,
    "escape",
    0
   ],
   [
    3110,
    "escape",
    0
   ],
   [
    3115,
    "escape",
    0
   ],
   [
    3119,
    "escape",
    0
   ],
   [
    3121,
    "escape",
    0
   ],
   [
    3146,
    "escape",
    0
   ],
   [
    3154,
    "escape",
    0
   ],
   [
    3159,
    "escape",
    0
   ],
   [
    3161,
    "escape",
    0
   ],
   [
    3162,
    "escape",
    0
   ],
   [
    3179,
    "escape",
    0
   ],
   [
    3193,
    "escape",
    0
   ],
   [
    3195,
    "escape",
    0
   ],
   [
    3207,
    "escape",
    0
   ],
   [
    3215,
    "escape",
    0
   ],
   [
    3231,
    "escape",
    0
   ],
   [
    3233,
    "escape",
    0
   ],
   [
    3249,
    "escape",
    0
   ],
   [
    3250,
    "escape",
    0
   ],
   [
    3257,
    "escape",
    0
   ],
   [
    3273,
    "escape",
    0
   ],
   [
    3275,
    "escape",
    0
   ],
   [
    3282,
    "escape",
    0
   ],
   [
    3295,
    "escape",
    0
   ],
   [
    3306,
    "escape",
    0
   ],
   [
    3314,
    "escape",
    0
   ],
   [
    3318,
    "escape",
    0
   ],
   [
    3321,
    "escape",
    0
   ],
   [
    3327,
    "escape",
    0
   ],
   [
    3339,
    "escape",
    0
   ],
   [
    3345,
    "escape",
    0
   ],
   [
    3359,
    "escape",
    0
   ],
   [
    3366,
    "escape",
    0
   ],
   [
    3370,
    "escape",
    0
   ],
   [
    3371,
    "escape",
    0
   ],
   [
    3387,
    "escape",
    0
   ],
   [
    3391,
    "escape",
    0
   ],
   [
    3401,
    "escape",
    0
   ],
   [
    3402,
    "escape",
    0
   ],
   [
    3403,
    "escape",
    0
   ],
   [
    3414,
    "escape",
    0
   ],
   [
    3430,
    "escape",
    0
   ],
   [
    3434,
    "escape",
    0
   ],
   [
    3435,
    "escape",
    0
   ],
   [
    3449,
    "escape",
    0
   ],
   [
    3451,
    "escape",
    0
   ],
   [
    3463,
    "escape",
    0
   ],
   [
    3473,
    "escape",
    0
   ],
   [
    3489,
    "escape",
    0
   ],
   [
    3495,
    "escape",
    0
   ],
   [
    3505,
    "escape",
    0
   ],
   [
    3506,
    "escape",
    0
   ],
   [
    3526,
    "escape",
    0
   ],
   [
    3531,
    "escape",
    0
   ],
   [
    3538,
    "escape",
    0
   ],
   [
    3545,
    "escape",
    0
   ],
   [
    3553,
    "escape",
    0
   ],
   [
    3559,
    "escape",
    0
   ],
   [
    3563,
    "escape",
    0
   ],
   [
    3574,
    "escape",
    0
   ],
   [
    3577,
    "escape",
    0
   ],
   [
    3586,
    "escape",
    0
   ],
   [
    3606,
    "escape",
    0
   ],
   [
    3610,
    "escape",
    0
   ],
   [
    3622,
    "escape",
    0
   ],
   [
    3631,
    "escape",
    0
   ],
   [
    3633,
    "escape",
    0
   ],
   [
    3642,
    "escape",
    0
   ],
   [
    3654,
    "escape",
    0
   ],
   [
    3659,
    "escape",
    0
   ],
   [
    3674,
    "escape",
    0
   ],
   [
    3686,
    "escape",
    0
   ],
   [
    3695,
    "escape",
    0
   ],
   [
    3705,
    "escape",
    0
   ],
   [
    3707,
    "escape",
    0
   ],
   [
    3738,
    "escape",
    0
   ],
   [
    3751,
    "escape",
    0
   ],
   [
    3762,
    "escape",
    0
   ],
   [
    3766,
    "escape",
    0
   ],
   [
    3769,
    "escape",
    0
   ],
   [
    3771,
    "escape",
    0
   ],
   [
    3775,
    "escape",
    0
   ],
   [
    3786,
    "escape",
    0
   ],
   [
    3801,
    "escape",
    0
   ],
   [
    3802,
    "escape",
    0
   ],
   [
    3809,
    "escape",
    0
   ],
   [
    3830,
    "escape",
    0
   ],
   [
    3833,
    "escape",
    0
   ],
   [
    3839,
    "escape",
    0
   ],
   [
    3887,
    "escape",
    0
   ],
   [
    3889,
    "escape",
    0
   ],
   [
    3890,
    "escape",
    0
   ],
   [
    3905,
    "escape",
    0
   ],
   [
    3911,
    "escape",
    0
   ],
   [
    3922,
    "escape",
    0
   ],
   [
    3926,
    "escape",
    0
   ],
   [
    3927,
    "escape",
    0
   ],
   [
    3943,
    "escape",
    0
   ],
   [
    3947,
    "escape",
    0
   ],
   [
    3951,
    "escape",
    0
   ],
   [
    3953,
    "escape",
    0
   ],
   [
    3961,
    "escape",
    0
   ],
   [
    3979,
    "escape",
    0
   ],
   [
    3994,
    "escape",
    0
   ],
   [
    3995,
    "escape",
    0
   ],
   [
    3999,
    "escape",
    0
   ],
   [
    4001,
    "escape",
    0
   ],
   [
    4010,
    "escape",
    0
   ],
   [
    4022,
    "escape",
    0
   ],
   [
    4025,
    "escape",
    0
   ],
   [
    4031,
    "escape",
    0
   ],
   [
    4033,
    "escape",
    0
   ],
   [
    4042,
    "escape",
    0
   ],
   [
    4065,
    "escape",
    0
   ],
   [
    4070,
    "escape",
    0
   ],
   [
    4071,
    "escape",
    0
   ],
   [
    4075,
    "escape",
    0
   ],
   [
    4090,
    "escape",
    0
   ],
   [
    4103,
    "escape",
    0
   ],
   [
    4129,
    "escape",
    0
   ],
   [
    4134,
    "escape",
    0
   ],
   [
    4135,
    "escape",
    0
   ],
   [
    4143,
    "escape",
    0
   ],
   [
    4146,
    "escape",
    0
   ],
   [
    4154,
    "escape",
    0
   ],
   [
    4167,
    "escape",
    0
   ],
   [
    4171,
    "escape",
    0
   ],
   [
    4177,
    "escape",
    0
   ],
   [
    4185,
    "escape",
    0
   ],
   [
    4193,
    "escape",
    0
   ],
   [
    4202,
    "escape",
    0
   ],
   [
    4207,
    "escape",
    0
   ],
   [
    4210,
    "escape",
    0
   ],
   [
    4218,
    "escape",
    0
   ],
   [
    4231,
    "escape",
    0
   ],
   [
    4234,
    "escape",
    0
   ],
   [
    4239,
    "escape",
    0
   ],
   [
    4241,
    "escape",
    0
   ],
   [
    4246,
    "escape",
    0
   ],
   [
    4250,
    "escape",
    0
   ],
   [
    4255,
    "escape",
    0
   ],
   [
    4263,
    "escape",
    0
   ],
   [
    4266,
    "escape",
    0
   ],
   [
    4267,
    "escape",
    0
   ],
   [
    4273,
    "escape",
    0
   ],
   [
    4274,
    "escape",
    0
   ],
   [
    4281,
    "escape",
    0
   ],
   [
    4287,
    "escape",
    0
   ],
   [
    4298,
    "escape",
    0
   ],
   [
    4303,
    "escape",
    0
   ],
   [
    4305,
    "escape",
    0
   ],
   [
    4306,
    "escape",
    0
   ],
   [
    4321,
    "escape",
    0
   ],
   [
    4337,
    "escape",
    0
   ],
   [
    4342,
    "escape",
    0
   ],
   [
    4347,
    "escape",
    0
   ],
   [
    4354,
    "escape",
    0
   ],
   [
    4359,
    "escape",
    0
   ],
   [
    4362,
    "escape",
    0
   ],
   [
    4379,
    "escape",
    0
   ],
   [
    4390,
    "escape",
    0
   ],
   [
    4391,
    "escape",
    0
   ],
   [
    4399,
    "escape",
    0
   ],
   [
    4415,
    "escape",
    0
   ],
   [
    4423,
    "escape",
    0
   ],
   [
    4433,
    "escape",
    0
   ],
   [
    4438,
    "escape",
    0
   ],
   [
    4454,
    "escape",
    0
   ],
   [
    4463,
    "escape",
    0
   ],
   [
    4466,
    "escape",
    0
   ],
   [
    4474,
    "escape",
    0
   ],
   [
    4487,
    "escape",
    0
   ],
   [
    4497,
    "escape",
    0
   ],
   [
    4505,
    "escape",
    0
   ],
   [
    4506,
    "escape",
    0
   ],
   [
    4511,
    "escape",
    0
   ],
   [
    4518,
    "escape",
    0
   ],
   [
    4522,
    "escape",
    0
   ],
   [
    4527,
    "escape",
    0
   ],
   [
    4539,
    "escape",
    0
   ],
   [
    4554,
    "escape",
    0
   ],
   [
    4598,
    "escape",
    0
   ],
   [
    4607,
    "escape",
    0
   ],
   [
    4609,
    "escape",
    0
   ],
   [
    4610,
    "escape",
    0
   ],
   [
    4625,
    "escape",
    0
   ],
   [
    4634,
    "escape",
    0
   ],
   [
    4635,
    "escape",
    0
   ],
   [
    4641,
    "escape",
    0
   ],
   [
    4650,
    "escape",
    0
   ],
   [
    4651,
    "escape",
    0
   ],
   [
    4665,
    "escape",
    0
   ],
   [
    4673,
    "escape",
    0
   ],
   [
    4678,
    "escape",
    0
   ],
   [
    4679,
    "escape",
    0
   ],
   [
    4682,
    "escape",
    0
   ],
   [
    4698,
    "escape",
    0
   ],
   [
    4714,
    "escape",
    0
   ],
   [
    4719,
    "escape",
    0
   ],
   [
    4731,
    "escape",
    0
   ],
   [
    4742,
    "escape",
    0
   ],
   [
    4743,
    "escape",
    0
   ],
   [
    4769,
    "escape",
    0
   ],
   [
    4774,
    "escape",
    0
   ],
   [
    4783,
    "escape",
    0
   ],
   [
    4786,
    "escape",
    0
   ],
   [
    4790,
    "escape",
    0
   ],
   [
    4793,
    "escape",
    0
   ],
   [
    4795,
    "escape",
    0
   ],
   [
    4810,
    "escape",
    0
   ],
   [
    4811,
    "escape",
    0
   ],
   [
    4818,
    "escape",
    0
   ],
   [
    4823,
    "escape",
    0
   ],
   [
    4825,
    "escape",
    0
   ],
   [
    4843,
    "escape",
    0
   ],
   [
    4847,
    "escape",
    0
   ],
   [
    4849,
    "escape",
    0
   ],
   [
    4850,
    "escape",
    0
   ],
   [
    4874,
    "escape",
    0
   ],
   [
    4875,
    "escape",
    0
   ],
   [
    4886,
    "escape",
    0
   ],
   [
    4890,
    "escape",
    0
   ],
   [
    4897,
    "escape",
    0
   ],
   [
    4902,
    "escape",
    0
   ],
   [
    4903,
    "escape",
    0
   ],
   [
    4913,
    "escape",
    0
   ],
   [
    4914,
    "escape",
    0
   ],
   [
    4923,
    "escape",
    0
   ],
   [
    4938,
    "escape",
    0
   ],
   [
    4939,
    "escape",
    0
   ],
   [
    4943,
    "escape",
    0
   ],
   [
    4950,
    "escape",
    0
   ],
   [
    4966,
    "escape",
    0
   ],
   [
    4971,
    "escape",
    0
   ],
   [
    4975,
    "escape",
    0
   ],
   [
    4977,
    "escape",
    0
   ],
   [
    4982,
    "escape",
    0
   ],
   [
    4986,
    "escape",
    0
   ],
   [
    4991,
    "escape",
    0
   ],
   [
    5009,
    "escape",
    0
   ],
   [
    5014,
    "escape",
    0
   ],
   [
    5017,
    "escape",
    0
   ],
   [
    5018,
    "escape",
    0
   ],
   [
    5034,
    "escape",
    0
   ],
   [
    5039,
    "escape",
    0
   ],
   [
    5046,
    "escape",
    0
   ],
   [
    5055,
    "escape",
    0
   ],
   [
    5057,
    "escape",
    0
   ],
   [
    5065,
    "escape",
    0
   ],
   [
    5074,
    "escape",
    0
   ],
   [
    5081,
    "escape",
    0
   ],
   [
    5087,
    "escape",
    0
   ],
   [
    5094,
    "escape",
    0
   ],
   [
    5103,
    "escape",
    0
   ],
   [
    5105,
    "escape",
    0
   ],
   [
    5106,
    "escape",
    0
   ],
   [
    5113,
    "escape",
    0
   ],
   [
    5121,
    "escape",
    0
   ],
   [
    5137,
    "escape",
    0
   ],
   [
    5145,
    "escape",
    0
   ],
   [
    5146,
    "escape",
    0
   ],
   [
    5151,
    "escape",
    0
   ],
   [
    5153,
    "escape",
    0
   ],
   [
    5158,
    "escape",
    0
   ],
   [
    5170,
    "escape",
    0
   ],
   [
    5174,
    "escape",
    0
   ],
   [
    5177,
    "escape",
    0
   ],
   [
    5190,
    "escape",
    0
   ],
   [
    5194,
    "escape",
    0
   ],
   [
    5195,
    "escape",
    0
   ],
   [
    5202,
    "escape",
    0
   ],
   [
    5210,
    "escape",
    0
   ],
   [
    5233,
    "escape",
    0
   ],
   [
    5242,
    "escape",
    0
   ],
   [
    5243,
    "escape",
    0
   ],
   [
    5254,
    "escape",
    0
   ],
   [
    5258,
    "escape",
    0
   ],
   [
    5287,
    "escape",
    0
   ],
   [
    5297,
    "escape",
    0
   ],
   [
    5302,
    "escape",
    0
   ],
   [
    5307,
    "escape",
    0
   ],
   [
    5311,
    "escape",
    0
   ],
   [
    5318,
    "escape",
    0
   ],
   [
    5322,
    "escape",
    0
   ],
   [
    5330,
    "escape",
    0
   ],
   [
    5338,
    "escape",
    0
   ],
   [
    5339,
    "escape",
    0
   ],
   [
    5345,
    "escape",
    0
   ],
   [
    5359,
    "escape",
    0
   ],
   [
    5361,
    "escape",
    0
   ],
   [
    5366,
    "escape",
    0
   ],
   [
    5386,
    "escape",
    0
   ],
   [
    5398,
    "escape",
    0
   ],
   [
    5401,
    "escape",
    0
   ],
   [
    5407,
    "escape",
    0
   ],
   [
    5409,
    "escape",
    0
   ],
   [
    5415,
    "escape",
    0
   ],
   [
    5419,
    "escape",
    0
   ],
   [
    5425,
    "escape",
    0
   ],
   [
    5433,
    "escape",
    0
   ],
   [
    5447,
    "escape",
    0
   ],
   [
    5449,
    "escape",
    0
   ],
   [
    5450,
    "escape",
    0
   ],
   [
    5463,
    "escape",
    0
   ],
   [
    5489,
    "escape",
    0
   ],
   [
    5494,
    "escape",
    0
   ],
   [
    5497,
    "escape",
    0
   ],
   [
    5511,
    "escape",
    0
   ],
   [
    5521,
    "escape",
    0
   ],
   [
    5529,
    "escape",
    0
   ],
   [
    5543,
    "escape",
    0
   ],
   [
    5558,
    "escape",
    0
   ],
   [
    5561,
    "escape",
    0
   ],
   [
    5586,
    "escape",
    0
   ],
   [
    5593,
    "escape",
    0
   ],
   [
    5607,
    "escape",
    0
   ],
   [
    5610,
    "escape",
    0
   ],
   [
    5611,
    "escape",
    0
   ],
   [
    5617,
    "escape",
    0
   ],
   [
    5622,
    "escape",
    0
   ],
   [
    5627,
    "escape",
    0
   ],
   [
    5649,
    "escape",
    0
   ],
   [
    5654,
    "escape",
    0
   ],
   [
    5657,
    "escape",
    0
   ],
   [
    5658,
    "escape",
    0
   ],
   [
    5663,
    "escape",
    0
   ],
   [
    5670,
    "escape",
    0
   ],
   [
    5679,
    "escape",
    0
   ],
   [
    5702,
    "escape",
    0
   ],
   [
    5703,
    "escape",
    0
   ],
   [
    5706,
    "escape",
    0
   ],
   [
    5714,
    "escape",
    0
   ],
   [
    5734,
    "escape",
    0
   ],
   [
    5745,
    "escape",
    0
   ],
   [
    5750,
    "escape",
    0
   ],
   [
    5778,
    "escape",
    0
   ],
   [
    5782,
    "escape",
    0
   ],
   [
    5831,
    "escape",
    0
   ],
   [
    5834,
    "escape",
    0
   ],
   [
    5835,
    "escape",
    0
   ],
   [
    5867,
    "escape",
    0
   ],
   [
    5883,
    "escape",
    0
   ],
   [
    5887,
    "escape",
    0
   ],
   [
    5905,
    "escape",
    0
   ],
   [
    5914,
    "escape",
    0
   ],
   [
    5915,
    "escape",
    0
   ],
   [
    5921,
    "escape",
    0
   ],
   [
    5926,
    "escape",
    0
   ],
   [
    5927,
    "escape",
    0
   ],
   [
    5930,
    "escape",
    0
   ],
   [
    5942,
    "escape",
    0
   ],
   [
    5946,
    "escape",
    0
   ],
   [
    5947,
    "escape",
    0
   ],
   [
    5962,
    "escape",
    0
   ],
   [
    5991,
    "escape",
    0
   ],
   [
    5994,
    "escape",
    0
   ],
   [
    5999,
    "escape",
    0
   ],
   [
    6002,
    "escape",
    0
   ],
   [
    6015,
    "escape",
    0
   ],
   [
    6022,
    "escape",
    0
   ],
   [
    6033,
    "escape",
    0
   ],
   [
    6038,
    "escape",
    0
   ],
   [
    6047,
    "escape",
    0
   ],
   [
    6055,
    "escape",
    0
   ],
   [
    6063,
    "escape",
    0
   ],
   [
    6066,
    "escape",
    0
   ],
   [
    6098,
    "escape",
    0
   ],
   [
    6102,
    "escape",
    0
   ],
   [
    6105,
    "escape",
    0
   ],
   [
    6106,
    "escape",
    0
   ],
   [
    6107,
    "escape",
    0
   ],
   [
    6127,
    "escape",
    0
   ],
   [
    6130,
    "escape",
    0
   ],
   [
    6139,
    "escape",
    0
   ],
   [
    6155,
    "escape",
    0
   ],
   [
    6169,
    "escape",
    0
   ],
   [
    6186,
    "escape",
    0
   ],
   [
    6194,
    "escape",
    0
   ],
   [
    6202,
    "escape",
    0
   ],
   [
    6214,
    "escape",
    0
   ],
   [
    6215,
    "escape",
    0
   ],
   [
    6219,
    "escape",
    0
   ],
   [
    6231,
    "escape",
    0
   ],
   [
    6250,
    "escape",
    0
   ],
   [
    6251,
    "escape",
    0
   ],
   [
    6257,
    "escape",
    0
   ],
   [
    6265,
    "escape",
    0
   ],
   [
    6266,
    "escape",
    0
   ],
   [
    6278,
    "escape",
    0
   ],
   [
    6289,
    "escape",
    0
   ],
   [
    6290,
    "escape",
    0
   ],
   [
    6294,
    "escape",
    0
   ],
   [
    6303,
    "escape",
    0
   ],
   [
    6311,
    "escape",
    0
   ],
   [
    6315,
    "escape",
    0
   ],
   [
    6322,
    "escape",
    0
   ],
   [
    6346,
    "escape",
    0
   ],
   [
    6347,
    "escape",
    0
   ],
   [
    6351,
    "escape",
    0
   ],
   [
    6354,
    "escape",
    0
   ],
   [
    6359,
    "escape",
    0
   ],
   [
    6362,
    "escape",
    0
   ],
   [
    6367,
    "escape",
    0
   ],
   [
    6369,
    "escape",
    0
   ],
   [
    6379,
    "escape",
    0
   ],
   [
    6383,
    "escape",
    0
   ],
   [
    6390,
    "escape",
    0
   ],
   [
    6395,
    "escape",
    0
   ],
   [
    6399,
    "escape",
    0
   ],
   [
    6401,
    "escape",
    0
   ],
   [
    6410,
    "escape",
    0
   ],
   [
    6411,
    "escape",
    0
   ],
   [
    6418,
    "escape",
    0
   ],
   [
    6422,
    "escape",
    0
   ],
   [
    6426,
    "escape",
    0
   ],
   [
    6431,
    "escape",
    0
   ],
   [
    6438,
    "escape",
    0
   ],
   [
    6439,
    "escape",
    0
   ],
   [
    6447,
    "escape",
    0
   ],
   [
    6450,
    "escape",
    0
   ],
   [
    6459,
    "escape",
    0
   ],
   [
    6463,
    "escape",
    0
   ],
   [
    6474,
    "escape",
    0
   ],
   [
    6481,
    "escape",
    0
   ],
   [
    6482,
    "escape",
    0
   ],
   [
    6486,
    "escape",
    0
   ],
   [
    6502,
    "escape",
    0
   ],
   [
    6506,
    "escape",
    0
   ],
   [
    6511,
    "escape",
    0
   ],
   [
    6513,
    "escape",
    0
   ],
   [
    6521,
    "escape",
    0
   ],
   [
    6539,
    "escape",
    0
   ],
   [
    6543,
    "escape",
    0
   ],
   [
    6559,
    "escape",
    0
   ],
   [
    6585,
    "escape",
    0
   ],
   [
    6587,
    "escape",
    0
   ],
   [
    6599,
    "escape",
    0
   ],
   [
    6610,
    "escape",
    0
   ],
   [
    6623,
    "escape",
    0
   ],
   [
    6635,
    "escape",
    0
   ],
   [
    6649,
    "escape",
    0
   ],
   [
    6650,
    "escape",
    0
   ],
   [
    6655,
    "escape",
    0
   ],
   [
    6667,
    "escape",
    0
   ],
   [
    6673,
    "escape",
    0
   ],
   [
    6678,
    "escape",
    0
   ],
   [
    6681,
    "escape",
    0
   ],
   [
    6695,
    "escape",
    0
   ],
   [
    6699,
    "escape",
    0
   ],
   [
    6703,
    "escape",
    0
   ],
   [
    6706,
    "escape",
    0
   ],
   [
    6727,
    "escape",
    0
   ],
   [
    6731,
    "escape",
    0
   ],
   [
    6738,
    "escape",
    0
   ],
   [
    6746,
    "escape",
    0
   ],
   [
    6758,
    "escape",
    0
   ],
   [
    6759,
    "escape",
    0
   ],
   [
    6767,
    "escape",
    0
   ],
   [
    6769,
    "escape",
    0
   ],
   [
    6777,
    "escape",
    0
   ],
   [
    6783,
    "escape",
    0
   ],
   [
    6791,
    "escape",
    0
   ],
   [
    6809,
    "escape",
    0
   ],
   [
    6817,
    "escape",
    0
   ],
   [
    6822,
    "escape",
    0
   ],
   [
    6823,
    "escape",
    0
   ],
   [
    6831,
    "escape",
    0
   ],
   [
    6834,
    "escape",
    0
   ],
   [
    6838,
    "escape",
    0
   ],
   [
    6858,
    "escape",
    0
   ],
   [
    6859,
    "escape",
    0
   ],
   [
    6865,
    "escape",
    0
   ],
   [
    6898,
    "escape",
    0
   ],
   [
    6911,
    "escape",
    0
   ],
   [
    6914,
    "escape",
    0
   ],
   [
    6919,
    "escape",
    0
   ],
   [
    6938,
    "escape",
    0
   ],
   [
    6943,
    "escape",
    0
   ],
   [
    6951,
    "escape",
    0
   ],
   [
    6975,
    "escape",
    0
   ],
   [
    6977,
    "escape",
    0
   ],
   [
    6998,
    "escape",
    0
   ],
   [
    7002,
    "escape",
    0
   ],
   [
    7009,
    "escape",
    0
   ],
   [
    7018,
    "escape",
    0
   ],
   [
    7019,
    "escape",
    0
   ],
   [
    7023,
    "escape",
    0
   ],
   [
    7042,
    "escape",
    0
   ],
   [
    7047,
    "escape",
    0
   ],
   [
    7051,
    "escape",
    0
   ],
   [
    7057,
    "escape",
    0
   ],
   [
    7066,
    "escape",
    0
   ],
   [
    7071,
    "escape",
    0
   ],
   [
    7079,
    "escape",
    0
   ],
   [
    7097,
    "escape",
    0
   ],
   [
    7110,
    "escape",
    0
   ],
   [
    7113,
    "escape",
    0
   ],
   [
    7115,
    "escape",
    0
   ],
   [
    7129,
    "escape",
    0
   ],
   [
    7135,
    "escape",
    0
   ],
   [
    7146,
    "escape",
    0
   ],
   [
    7147,
    "escape",
    0
   ],
   [
    7154,
    "escape",
    0
   ],
   [
    7161,
    "escape",
    0
   ],
   [
    7175,
    "escape",
    0
   ],
   [
    7179,
    "escape",
    0
   ],
   [
    7185,
    "escape",
    0
   ],
   [
    7186,
    "escape",
    0
   ],
   [
    7190,
    "escape",
    0
   ],
   [
    7193,
    "escape",
    0
   ],
   [
    7215,
    "escape",
    0
   ],
   [
    7217,
    "escape",
    0
   ],
   [
    7218,
    "escape",
    0
   ],
   [
    7222,
    "escape",
    0
   ],
   [
    7227,
    "escape",
    0
   ],
   [
    7238,
    "escape",
    0
   ],
   [
    7243,
    "escape",
    0
   ],
   [
    7265,
    "escape",
    0
   ],
   [
    7274,
    "escape",
    0
   ],
   [
    7275,
    "escape",
    0
   ],
   [
    7306,
    "escape",
    0
   ],
   [
    7311,
    "escape",
    0
   ],
   [
    7313,
    "escape",
    0
   ],
   [
    7327,
    "escape",
    0
   ],
   [
    7329,
    "escape",
    0
   ],
   [
    7335,
    "escape",
    0
   ],
   [
    7346,
    "escape",
    0
   ],
   [
    7353,
    "escape",
    0
   ],
   [
    7355,
    "escape",
    0
   ],
   [
    7366,
    "escape",
    0
   ],
   [
    7370,
    "escape",
    0
   ],
   [
    7371,
    "escape",
    0
   ],
   [
    7385,
    "escape",
    0
   ],
   [
    7407,
    "escape",
    0
   ],
   [
    7409,
    "escape",
    0
   ],
   [
    7417,
    "escape",
    0
   ],
   [
    7425,
    "escape",
    0
   ],
   [
    7426,
    "escape",
    0
   ],
   [
    7435,
    "escape",
    0
   ],
   [
    7446,
    "escape",
    0
   ],
   [
    7449,
    "escape",
    0
   ],
   [
    7457,
    "escape",
    0
   ],
   [
    7463,
    "escape",
    0
   ],
   [
    7466,
    "escape",
    0
   ],
   [
    7473,
    "escape",
    0
   ],
   [
    7474,
    "escape",
    0
   ],
   [
    7487,
    "escape",
    0
   ],
   [
    7498,
    "escape",
    0
   ],
   [
    7510,
    "escape",
    0
   ],
   [
    7514,
    "escape",
    0
   ],
   [
    7521,
    "escape",
    0
   ],
   [
    7526,
    "escape",
    0
   ],
   [
    7527,
    "escape",
    0
   ],
   [
    7530,
    "escape",
    0
   ],
   [
    7537,
    "escape",
    0
   ],
   [
    7546,
    "escape",
    0
   ],
   [
    7551,
    "escape",
    0
   ],
   [
    7559,
    "escape",
    0
   ],
   [
    7569,
    "escape",
    0
   ],
   [
    7579,
    "escape",
    0
   ],
   [
    7583,
    "escape",
    0
   ],
   [
    7585,
    "escape",
    0
   ],
   [
    7590,
    "escape",
    0
   ],
   [
    7591,
    "escape",
    0
   ],
   [
    7594,
    "escape",
    0
   ],
   [
    7602,
    "escape",
    0
   ],
   [
    7609,
    "escape",
    0
   ],
   [
    7611,
    "escape",
    0
   ],
   [
    7622,
    "escape",
    0
   ],
   [
    7631,
    "escape",
    0
   ],
   [
    7641,
    "escape",
    0
   ],
   [
    7642,
    "escape",
    0
   ],
   [
    7655,
    "escape",
    0
   ],
   [
    7658,
    "escape",
    0
   ],
   [
    7659,
    "escape",
    0
   ],
   [
    7666,
    "escape",
    0
   ],
   [
    7670,
    "escape",
    0
   ],
   [
    7681,
    "escape",
    0
   ],
   [
    7682,
    "escape",
    0
   ],
   [
    7702,
    "escape",
    0
   ],
   [
    7706,
    "escape",
    0
   ],
   [
    7718,
    "escape",
    0
   ],
   [
    7719,
    "escape",
    0
   ],
   [
    7723,
    "escape",
    0
   ],
   [
    7727,
    "escape",
    0
   ],
   [
    7729,
    "escape",
    0
   ],
   [
    7730,
    "escape",
    0
   ],
   [
    7750,
    "escape",
    0
   ],
   [
    7755,
    "escape",
    0
   ],
   [
    7761,
    "escape",
    0
   ],
   [
    7770,
    "escape",
    0
   ],
   [
    7791,
    "escape",
    0
   ],
   [
    7793,
    "escape",
    0
   ],
   [
    7801,
    "escape",
    0
   ],
   [
    7803,
    "escape",
    0
   ],
   [
    7807,
    "escape",
    0
   ],
   [
    7815,
    "escape",
    0
   ],
   [
    7818,
    "escape",
    0
   ],
   [
    7825,
    "escape",
    0
   ],
   [
    7834,
    "escape",
    0
   ],
   [
    7846,
    "escape",
    0
   ],
   [
    7850,
    "escape",
    0
   ],
   [
    7865,
    "escape",
    0
   ],
   [
    7881,
    "escape",
    0
   ],
   [
    7882,
    "escape",
    0
   ],
   [
    7887,
    "escape",
    0
   ],
   [
    7894,
    "escape",
    0
   ],
   [
    7926,
    "escape",
    0
   ],
   [
    7931,
    "escape",
    0
   ],
   [
    7946,
    "escape",
    0
   ],
   [
    7953,
    "escape",
    0
   ],
   [
    7961,
    "escape",
    0
   ],
   [
    7962,
    "escape",
    0
   ],
   [
    7967,
    "escape",
    0
   ],
   [
    7974,
    "escape",
    0
   ],
   [
    7975,
    "escape",
    0
   ],
   [
    7978,
    "escape",
    0
   ],
   [
    7983,
    "escape",
    0
   ],
   [
    7993,
    "escape",
    0
   ],
   [
    7995,
    "escape",
    0
   ],
   [
    8007,
    "escape",
    0
   ],
   [
    8009,
    "escape",
    0
   ],
   [
    8010,
    "escape",
    0
   ],
   [
    8011,
    "escape",
    0
   ],
   [
    8018,
    "escape",
    0
   ],
   [
    8026,
    "escape",
    0
   ],
   [
    8039,
    "escape",
    0
   ],
   [
    8042,
    "escape",
    0
   ],
   [
    8049,
    "escape",
    0
   ],
   [
    8059,
    "escape",
    0
   ],
   [
    8070,
    "escape",
    0
   ],
   [
    8071,
    "escape",
    0
   ],
   [
    8074,
    "escape",
    0
   ],
   [
    8079,
    "escape",
    0
   ],
   [
    8097,
    "escape",
    0
   ],
   [
    8102,
    "escape",
    0
   ],
   [
    8111,
    "escape",
    0
   ],
   [
    8113,
    "escape",
    0
   ],
   [
    8114,
    "escape",
    0
   ],
   [
    8118,
    "escape",
    0
   ],
   [
    8123,
    "escape",
    0
   ],
   [
    8129,
    "escape",
    0
   ],
   [
    8138,
    "escape",
    0
   ],
   [
    8146,
    "escape",
    0
   ],
   [
    8150,
    "escape",
    0
   ],
   [
    8161,
    "escape",
    0
   ],
   [
    8171,
    "escape",
    0
   ],
   [
    8175,
    "escape",
    0
   ],
   [
    8178,
    "escape",
    0
   ],
   [
    8182,
    "escape",
    0
   ],
   [
    8185,
    "escape",
    0
   ],
   [
    8191,
    "escape",
    0
   ],
   [
    8194,
    "escape",
    0
   ],
   [
    8203,
    "escape",
    0
   ],
   [
    8209,
    "escape",
    0
   ],
   [
    8234,
    "escape",
    0
   ],
   [
    8241,
    "escape",
    0
   ],
   [
    8242,
    "escape",
    0
   ],
   [
    8246,
    "escape",
    0
   ],
   [
    8263,
    "escape",
    0
   ],
   [
    8267,
    "escape",
    0
   ],
   [
    8282,
    "escape",
    0
   ],
   [
    8294,
    "escape",
    0
   ],
   [
    8310,
    "escape",
    0
   ],
   [
    8315,
    "escape",
    0
   ],
   [
    8337,
    "escape",
    0
   ],
   [
    8342,
    "escape",
    0
   ],
   [
    8346,
    "escape",
    0
   ],
   [
    8358,
    "escape",
    0
   ],
   [
    8359,
    "escape",
    0
   ],
   [
    8370,
    "escape",
    0
   ],
   [
    8374,
    "escape",
    0
   ],
   [
    8379,
    "escape",
    0
   ],
   [
    8383,
    "escape",
    0
   ],
   [
    8390,
    "escape",
    0
   ],
   [
    8394,
    "escape",
    0
   ],
   [
    8395,
    "escape",
    0
   ],
   [
    8410,
    "escape",
    0
   ],
   [
    8411,
    "escape",
    0
   ],
   [
    8415,
    "escape",
    0
   ],
   [
    8417,
    "escape",
    0
   ],
   [
    8433,
    "escape",
    0
   ],
   [
    8441,
    "escape",
    0
   ],
   [
    8449,
    "escape",
    0
   ],
   [
    8473,
    "escape",
    0
   ],
   [
    8474,
    "escape",
    0
   ],
   [
    8479,
    "escape",
    0
   ],
   [
    8481,
    "escape",
    0
   ],
   [
    8486,
    "escape",
    0
   ],
   [
    8487,
    "escape",
    0
   ],
   [
    8491,
    "escape",
    0
   ],
   [
    8497,
    "escape",
    0
   ],
   [
    8505,
    "escape",
    0
   ],
   [
    8519,
    "escape",
    0
   ],
   [
    8521,
    "escape",
    0
   ],
   [
    8538,
    "escape",
    0
   ],
   [
    8550,
    "escape",
    0
   ],
   [
    8551,
    "escape",
    0
   ],
   [
    8554,
    "escape",
    0
   ],
   [
    8555,
    "escape",
    0
   ],
   [
    8559,
    "escape",
    0
   ],
   [
    8569,
    "escape",
    0
   ],
   [
    8571,
    "escape",
    0
   ],
   [
    8575,
    "escape",
    0
   ],
   [
    8578,
    "escape",
    0
   ],
   [
    8587,
    "escape",
    0
   ],
   [
    8601,
    "escape",
    0
   ],
   [
    8618,
    "escape",
    0
   ],
   [
    8623,
    "escape",
    0
   ],
   [
    8625,
    "escape",
    0
   ],
   [
    8647,
    "escape",
    0
   ],
   [
    8658,
    "escape",
    0
   ],
   [
    8665,
    "escape",
    0
   ],
   [
    8667,
    "escape",
    0
   ],
   [
    8689,
    "escape",
    0
   ],
   [
    8694,
    "escape",
    0
   ],
   [
    8706,
    "escape",
    0
   ],
   [
    8742,
    "escape",
    0
   ],
   [
    8746,
    "escape",
    0
   ],
   [
    8747,
    "escape",
    0
   ],
   [
    8751,
    "escape",
    0
   ],
   [
    8753,
    "escape",
    0
   ],
   [
    8754,
    "escape",
    0
   ],
   [
    8779,
    "escape",
    0
   ],
   [
    8794,
    "escape",
    0
   ],
   [
    8806,
    "escape",
    0
   ],
   [
    8818,
    "escape",
    0
   ],
   [
    8825,
    "escape",
    0
   ],
   [
    8831,
    "escape",
    0
   ],
   [
    8838,
    "escape",
    0
   ],
   [
    8857,
    "escape",
    0
   ],
   [
    8858,
    "escape",
    0
   ],
   [
    8871,
    "escape",
    0
   ],
   [
    8882,
    "escape",
    0
   ],
   [
    8889,
    "escape",
    0
   ],
   [
    8891,
    "escape",
    0
   ],
   [
    8895,
    "escape",
    0
   ],
   [
    8905,
    "escape",
    0
   ],
   [
    8913,
    "escape",
    0
   ],
   [
    8914,
    "escape",
    0
   ],
   [
    8919,
    "escape",
    0
   ],
   [
    8922,
    "escape",
    0
   ],
   [
    8943,
    "escape",
    0
   ],
   [
    8950,
    "escape",
    0
   ],
   [
    8959,
    "escape",
    0
   ],
   [
    8971,
    "escape",
    0
   ],
   [
    8986,
    "escape",
    0
   ],
   [
    8987,
    "escape",
    0
   ],
   [
    8991,
    "escape",
    0
   ],
   [
    8998,
    "escape",
    0
   ],
   [
    8999,
    "escape",
    0
   ],
   [
    9003,
    "escape",
    0
   ],
   [
    9010,
    "escape",
    0
   ],
   [
    9018,
    "escape",
    0
   ],
   [
    9023,
    "escape",
    0
   ],
   [
    9031,
    "escape",
    0
   ],
   [
    9033,
    "escape",
    0
   ],
   [
    9042,
    "escape",
    0
   ],
   [
    9046,
    "escape",
    0
   ],
   [
    9050,
    "escape",
    0
   ],
   [
    9057,
    "escape",
    0
   ],
   [
    9066,
    "escape",
    0
   ],
   [
    9071,
    "escape",
    0
   ],
   [
    9078,
    "escape",
    0
   ],
   [
    9083,
    "escape",
    0
   ],
   [
    9090,
    "escape",
    0
   ],
   [
    9095,
    "escape",
    0
   ],
   [
    9099,
    "escape",
    0
   ],
   [
    9103,
    "escape",
    0
   ],
   [
    9126,
    "escape",
    0
   ],
   [
    9147,
    "escape",
    0
   ],
   [
    9151,
    "escape",
    0
   ],
   [
    9153,
    "escape",
    0
   ],
   [
    9158,
    "escape",
    0
   ],
   [
    9161,
    "escape",
    0
   ],
   [
    9162,
    "escape",
    0
   ],
   [
    9178,
    "escape",
    0
   ],
   [
    9191,
    "escape",
    0
   ],
   [
    9195,
    "escape",
    0
   ],
   [
    9202,
    "escape",
    0
   ],
   [
    9209,
    "escape",
    0
   ],
   [
    9211,
    "escape",
    0
   ],
   [
    9223,
    "escape",
    0
   ],
   [
    9233,
    "escape",
    0
   ],
   [
    9234,
    "escape",
    0
   ],
   [
    9247,
    "escape",
    0
   ],
   [
    9254,
    "escape",
    0
   ],
   [
    9274,
    "escape",
    0
   ],
   [
    9279,
    "escape",
    0
   ],
   [
    9298,
    "escape",
    0
   ],
   [
    9303,
    "escape",
    0
   ],
   [
    9323,
    "escape",
    0
   ],
   [
    9329,
    "escape",
    0
   ],
   [
    9330,
    "escape",
    0
   ],
   [
    9375,
    "escape",
    0
   ],
   [
    9377,
    "escape",
    0
   ],
   [
    9386,
    "escape",
    0
   ],
   [
    9394,
    "escape",
    0
   ],
   [
    9398,
    "escape",
    0
   ],
   [
    9415,
    "escape",
    0
   ],
   [
    9417,
    "escape",
    0
   ],
   [
    9426,
    "escape",
    0
   ],
   [
    9430,
    "escape",
    0
   ],
   [
    9434,
    "escape",
    0
   ],
   [
    9435,
    "escape",
    0
   ],
   [
    9441,
    "escape",
    0
   ],
   [
    9455,
    "escape",
    0
   ],
   [
    9457,
    "escape",
    0
   ],
   [
    9462,
    "escape",
    0
   ],
   [
    9467,
    "escape",
    0
   ],
   [
    9473,
    "escape",
    0
   ],
   [
    9483,
    "escape",
    0
   ],
   [
    9490,
    "escape",
    0
   ],
   [
    9498,
    "escape",
    0
   ],
   [
    9505,
    "escape",
    0
   ],
   [
    9510,
    "escape",
    0
   ],
   [
    9519,
    "escape",
    0
   ],
   [
    9521,
    "escape",
    0
   ],
   [
    9531,
    "escape",
    0
   ],
   [
    9546,
    "escape",
    0
   ],
   [
    9551,
    "escape",
    0
   ],
   [
    9554,
    "escape",
    0
   ],
   [
    9569,
    "escape",
    0
   ],
   [
    9575,
    "escape",
    0
   ],
   [
    9585,
    "escape",
    0
   ],
   [
    9593,
    "escape",
    0
   ],
   [
    9595,
    "escape",
    0
   ],
   [
    9599,
    "escape",
    0
   ],
   [
    9602,
    "escape",
    0
   ],
   [
    9607,
    "escape",
    0
   ],
   [
    9615,
    "escape",
    0
   ],
   [
    9617,
    "escape",
    0
   ],
   [
    9627,
    "escape",
    0
   ],
   [
    9633,
    "escape",
    0
   ],
   [
    9639,
    "escape",
    0
   ],
   [
    9642,
    "escape",
    0
   ],
   [
    9647,
    "escape",
    0
   ],
   [
    9649,
    "escape",
    0
   ],
   [
    9657,
    "escape",
    0
   ],
   [
    9659,
    "escape",
    0
   ],
   [
    9671,
    "escape",
    0
   ],
   [
    9675,
    "escape",
    0
   ],
   [
    9682,
    "escape",
    0
   ],
   [
    9689,
    "escape",
    0
   ],
   [
    9695,
    "escape",
    0
   ],
   [
    9697,
    "escape",
    0
   ],
   [
    9718,
    "escape",
    0
   ],
   [
    9721,
    "escape",
    0
   ],
   [
    9722,
    "escape",
    0
   ],
   [
    9723,
    "escape",
    0
   ],
   [
    9729,
    "escape",
    0
   ],
   [
    9739,
    "escape",
    0
   ],
   [
    9753,
    "escape",
    0
   ],
   [
    9759,
    "escape",
    0
   ],
   [
    9767,
    "escape",
    0
   ],
   [
    9775,
    "escape",
    0
   ],
   [
    9782,
    "escape",
    0
   ],
   [
    9793,
    "escape",
    0
   ],
   [
    9798,
    "escape",
    0
   ],
   [
    9802,
    "escape",
    0
   ],
   [
    9809,
    "escape",
    0
   ],
   [
    9815,
    "escape",
    0
   ],
   [
    9823,
    "escape",
    0
   ],
   [
    9834,
    "escape",
    0
   ],
   [
    9835,
    "escape",
    0
   ],
   [
    9839,
    "escape",
    0
   ],
   [
    9846,
    "escape",
    0
   ],
   [
    9878,
    "escape",
    0
   ],
   [
    9881,
    "escape",
    0
   ],
   [
    9894,
    "escape",
    0
   ],
   [
    9895,
    "escape",
    0
   ],
   [
    9898,
    "escape",
    0
   ],
   [
    9899,
    "escape",
    0
   ],
   [
    9906,
    "escape",
    0
   ],
   [
    9915,
    "escape",
    0
   ],
   [
    9919,
    "escape",
    0
   ],
   [
    9931,
    "escape",
    0
   ],
   [
    9935,
    "escape",
    0
   ],
   [
    9943,
    "escape",
    0
   ],
   [
    9953,
    "escape",
    0
   ],
   [
    9967,
    "escape",
    0
   ],
   [
    9983,
    "escape",
    0
   ],
   [
    9994,
    "escape",
    0
   ],
   [
    10001,
    "escape",
    0
   ],
   [
    10009,
    "escape",
    0
   ],
   [
    10010,
    "escape",
    0
   ],
   [
    10015,
    "escape",
    0
   ],
   [
    10017,
    "escape",
    0
   ],
   [
    10022,
    "escape",
    0
   ],
   [
    10026,
    "escape",
    0
   ],
   [
    10038,
    "escape",
    0
   ],
   [
    10042,
    "escape",
    0
   ],
   [
    10043,
    "escape",
    0
   ],
   [
    10049,
    "escape",
    0
   ],
   [
    10055,
    "escape",
    0
   ],
   [
    10057,
    "escape",
    0
   ],
   [
    10059,
    "escape",
    0
   ],
   [
    10063,
    "escape",
    0
   ],
   [
    10066,
    "escape",
    0
   ],
   [
    10074,
    "escape",
    0
   ],
   [
    10091,
    "escape",
    0
   ],
   [
    10097,
    "escape",
    0
   ],
   [
    10102,
    "escape",
    0
   ],
   [
    10107,
    "escape",
    0
   ],
   [
    10111,
    "escape",
    0
   ],
   [
    10119,
    "escape",
    0
   ],
   [
    10134,
    "escape",
    0
   ],
   [
    10137,
    "escape",
    0
   ],
   [
    10138,
    "escape",
    0
   ],
   [
    10139,
    "escape",
    0
   ],
   [
    10154,
    "escape",
    0
   ],
   [
    10166,
    "escape",
    0
   ],
   [
    10175,
    "escape",
    0
   ],
   [
    10177,
    "escape",
    0
   ],
   [
    10187,
    "escape",
    0
   ],
   [
    10194,
    "escape",
    0
   ],
   [
    10214,
    "escape",
    0
   ],
   [
    10219,
    "escape",
    0
   ],
   [
    10226,
    "escape",
    0
   ],
   [
    10233,
    "escape",
    0
   ],
   [
    10235,
    "escape",
    0
   ],
   [
    10247,
    "escape",
    0
   ],
   [
    10251,
    "escape",
    0
   ],
   [
    10257,
    "escape",
    0
   ],
   [
    10273,
    "escape",
    0
   ],
   [
    10287,
    "escape",
    0
   ],
   [
    10289,
    "escape",
    0
   ],
   [
    10294,
    "escape",
    0
   ],
   [
    10298,
    "escape",
    0
   ],
   [
    10303,
    "escape",
    0
   ],
   [
    10315,
    "escape",
    0
   ],
   [
    10347,
    "escape",
    0
   ],
   [
    10354,
    "escape",
    0
   ],
   [
    10367,
    "escape",
    0
   ],
   [
    10378,
    "escape",
    0
   ],
   [
    10379,
    "escape",
    0
   ],
   [
    10390,
    "escape",
    0
   ],
   [
    10399,
    "escape",
    0
   ],
   [
    10407,
    "escape",
    0
   ],
   [
    10415,
    "escape",
    0
   ],
   [
    10422,
    "escape",
    0
   ],
   [
    10427,
    "escape",
    0
   ],
   [
    10459,
    "escape",
    0
   ],
   [
    10463,
    "escape",
    0
   ],
   [
    10465,
    "escape",
    0
   ],
   [
    10495,
    "escape",
    0
   ],
   [
    10497,
    "escape",
    0
   ],
   [
    10498,
    "escape",
    0
   ],
   [
    10503,
    "escape",
    0
   ],
   [
    10507,
    "escape",
    0
   ],
   [
    10513,
    "escape",
    0
   ],
   [
    10514,
    "escape",
    0
   ],
   [
    10527,
    "escape",
    0
   ],
   [
    10529,
    "escape",
    0
   ],
   [
    10534,
    "escape",
    0
   ],
   [
    10535,
    "escape",
    0
   ],
   [
    10546,
    "escape",
    0
   ],
   [
    10554,
    "escape",
    0
   ],
   [
    10571,
    "escape",
    0
   ],
   [
    10577,
    "escape",
    0
   ],
   [
    10578,
    "escape",
    0
   ],
   [
    10586,
    "escape",
    0
   ],
   [
    10603,
    "escape",
    0
   ],
   [
    10607,
    "escape",
    0
   ],
   [
    10609,
    "escape",
    0
   ],
   [
    10614,
    "escape",
    0
   ],
   [
    10618,
    "escape",
    0
   ],
   [
    10619,
    "escape",
    0
   ],
   [
    10650,
    "escape",
    0
   ],
   [
    10651,
    "escape",
    0
   ],
   [
    10662,
    "escape",
    0
   ],
   [
    10663,
    "escape",
    0
   ],
   [
    10673,
    "escape",
    0
   ],
   [
    10678,
    "escape",
    0
   ],
   [
    10694,
    "escape",
    0
   ],
   [
    10698,
    "escape",
    0
   ],
   [
    10703,
    "escape",
    0
   ],
   [
    10719,
    "escape",
    0
   ],
   [
    10726,
    "escape",
    0
   ],
   [
    10731,
    "escape",
    0
   ],
   [
    10738,
    "escape",
    0
   ],
   [
    10742,
    "escape",
    0
   ],
   [
    10747,
    "escape",
    0
   ],
   [
    10763,
    "escape",
    0
   ],
   [
    10769,
    "escape",
    0
   ],
   [
    10774,
    "escape",
    0
   ],
   [
    10779,
    "escape",
    0
   ],
   [
    10783,
    "escape",
    0
   ],
   [
    10785,
    "escape",
    0
   ],
   [
    10790,
    "escape",
    0
   ],
   [
    10794,
    "escape",
    0
   ],
   [
    10823,
    "escape",
    0
   ],
   [
    10826,
    "escape",
    0
   ],
   [
    10827,
    "escape",
    0
   ],
   [
    10833,
    "escape",
    0
   ],
   [
    10841,
    "escape",
    0
   ],
   [
    10870,
    "escape",
    0
   ],
   [
    10879,
    "escape",
    0
   ],
   [
    10898,
    "escape",
    0
   ],
   [
    10906,
    "escape",
    0
   ],
   [
    10911,
    "escape",
    0
   ],
   [
    10913,
    "escape",
    0
   ],
   [
    10927,
    "escape",
    0
   ],
   [
    10954,
    "escape",
    0
   ],
   [
    10959,
    "escape",
    0
   ],
   [
    10966,
    "escape",
    0
   ],
   [
    10967,
    "escape",
    0
   ],
   [
    10970,
    "escape",
    0
   ],
   [
    10986,
    "escape",
    0
   ],
   [
    10993,
    "escape",
    0
   ],
   [
    10994,
    "escape",
    0
   ],
   [
    10998,
    "escape",
    0
   ],
   [
    11003,
    "escape",
    0
   ],
   [
    11019,
    "escape",
    0
   ],
   [
    11026,
    "escape",
    0
   ],
   [
    11030,
    "escape",
    0
   ],
   [
    11033,
    "escape",
    0
   ],
   [
    11041,
    "escape",
    0
   ],
   [
    11047,
    "escape",
    0
   ],
   [
    11050,
    "escape",
    0
   ],
   [
    11055,
    "escape",
    0
   ],
   [
    11057,
    "escape",
    0
   ],
   [
    11058,
    "escape",
    0
   ],
   [
    11071,
    "escape",
    0
   ],
   [
    11083,
    "escape",
    0
   ],
   [
    11098,
    "escape",
    0
   ],
   [
    11111,
    "escape",
    0
   ],
   [
    11114,
    "escape",
    0
   ],
   [
    11126,
    "escape",
    0
   ],
   [
    11131,
    "escape",
    0
   ],
   [
    11138,
    "escape",
    0
   ],
   [
    11153,
    "escape",
    0
   ],
   [
    11161,
    "escape",
    0
   ],
   [
    11169,
    "escape",
    0
   ],
   [
    11174,
    "escape",
    0
   ],
   [
    11186,
    "escape",
    0
   ],
   [
    11190,
    "escape",
    0
   ],
   [
    11195,
    "escape",
    0
   ],
   [
    11199,
    "escape",
    0
   ],
   [
    11206,
    "escape",
    0
   ],
   [
    11210,
    "escape",
    0
   ],
   [
    11211,
    "escape",
    0
   ],
   [
    11226,
    "escape",
    0
   ],
   [
    11227,
    "escape",
    0
   ],
   [
    11231,
    "escape",
    0
   ],
   [
    11239,
    "escape",
    0
   ],
   [
    11247,
    "escape",
    0
   ],
   [
    11250,
    "escape",
    0
   ],
   [
    11265,
    "escape",
    0
   ],
   [
    11271,
    "escape",
    0
   ],
   [
    11275,
    "escape",
    0
   ],
   [
    11281,
    "escape",
    0
   ],
   [
    11282,
    "escape",
    0
   ],
   [
    11286,
    "escape",
    0
   ],
   [
    11289,
    "escape",
    0
   ],
   [
    11295,
    "escape",
    0
   ],
   [
    11302,
    "escape",
    0
   ],
   [
    11306,
    "escape",
    0
   ],
   [
    11323,
    "escape",
    0
   ],
   [
    11327,
    "escape",
    0
   ],
   [
    11335,
    "escape",
    0
   ],
   [
    11339,
    "escape",
    0
   ],
   [
    11346,
    "escape",
    0
   ],
   [
    11354,
    "escape",
    0
   ],
   [
    11371,
    "escape",
    0
   ],
   [
    11375,
    "escape",
    0
   ],
   [
    11377,
    "escape",
    0
   ],
   [
    11378,
    "escape",
    0
   ],
   [
    11385,
    "escape",
    0
   ],
   [
    11386,
    "escape",
    0
   ],
   [
    11387,
    "escape",
    0
   ],
   [
    11391,
    "escape",
    0
   ],
   [
    11398,
    "escape",
    0
   ],
   [
    11403,
    "escape",
    0
   ],
   [
    11410,
    "escape",
    0
   ],
   [
    11414,
    "escape",
    0
   ],
   [
    11417,
    "escape",
    0
   ],
   [
    11425,
    "escape",
    0
   ],
   [
    11442,
    "escape",
    0
   ],
   [
    11446,
    "escape",
    0
   ],
   [
    11462,
    "escape",
    0
   ],
   [
    11463,
    "escape",
    0
   ],
   [
    11467,
    "escape",
    0
   ],
   [
    11473,
    "escape",
    0
   ],
   [
    11478,
    "escape",
    0
   ],
   [
    11483,
    "escape",
    0
   ],
   [
    11487,
    "escape",
    0
   ],
   [
    11489,
    "escape",
    0
   ],
   [
    11499,
    "escape",
    0
   ],
   [
    11505,
    "escape",
    0
   ],
   [
    11506,
    "escape",
    0
   ],
   [
    11521,
    "escape",
    0
   ],
   [
    11522,
    "escape",
    0
   ],
   [
    11527,
    "escape",
    0
   ],
   [
    11551,
    "escape",
    0
   ],
   [
    11553,
    "escape",
    0
   ],
   [
    11559,
    "escape",
    0
   ],
   [
    11569,
    "escape",
    0
   ],
   [
    11577,
    "escape",
    0
   ],
   [
    11585,
    "escape",
    0
   ],
   [
    11591,
    "escape",
    0
   ],
   [
    11593,
    "escape",
    0
   ],
   [
    11594,
    "escape",
    0
   ],
   [
    11595,
    "escape",
    0
   ],
   [
    11602,
    "escape",
    0
   ],
   [
    11617,
    "escape",
    0
   ],
   [
    11626,
    "escape",
    0
   ],
   [
    11633,
    "escape",
    0
   ],
   [
    11634,
    "escape",
    0
   ],
   [
    11638,
    "escape",
    0
   ],
   [
    11642,
    "escape",
    0
   ],
   [
    11647,
    "escape",
    0
   ],
   [
    11655,
    "escape",
    0
   ],
   [
    11686,
    "escape",
    0
   ],
   [
    11687,
    "escape",
    0
   ],
   [
    11690,
    "escape",
    0
   ],
   [
    11698,
    "escape",
    0
   ],
   [
    11702,
    "escape",
    0
   ],
   [
    11705,
    "escape",
    0
   ],
   [
    11707,
    "escape",
    0
   ],
   [
    11711,
    "escape",
    0
   ],
   [
    11727,
    "escape",
    0
   ],
   [
    11751,
    "escape",
    0
   ],
   [
    11766,
    "escape",
    0
   ],
   [
    11769,
    "escape",
    0
   ],
   [
    11770,
    "escape",
    0
   ],
   [
    11775,
    "escape",
    0
   ],
   [
    11798,
    "escape",
    0
   ],
   [
    11802,
    "escape",
    0
   ],
   [
    11814,
    "escape",
    0
   ],
   [
    11823,
    "escape",
    0
   ],
   [
    11833,
    "escape",
    0
   ],
   [
    11850,
    "escape",
    0
   ],
   [
    11857,
    "escape",
    0
   ],
   [
    11863,
    "escape",
    0
   ],
   [
    11866,
    "escape",
    0
   ],
   [
    11878,
    "escape",
    0
   ],
   [
    11887,
    "escape",
    0
   ],
   [
    11889,
    "escape",
    0
   ],
   [
    11897,
    "escape",
    0
   ],
   [
    11899,
    "escape",
    0
   ],
   [
    11910,
    "escape",
    0
   ],
   [
    11919,
    "escape",
    0
   ],
   [
    11922,
    "escape",
    0
   ],
   [
    11930,
    "escape",
    0
   ],
   [
    11935,
    "escape",
    0
   ],
   [
    11942,
    "escape",
    0
   ],
   [
    11943,
    "escape",
    0
   ],
   [
    11951,
    "escape",
    0
   ],
   [
    11961,
    "escape",
    0
   ],
   [
    11963,
    "escape",
    0
   ],
   [
    11967,
    "escape",
    0
   ],
   [
    11983,
    "escape",
    0
   ],
   [
    11990,
    "escape",
    0
   ],
   [
    11993,
    "escape",
    0
   ],
   [
    12011,
    "escape",
    0
   ],
   [
    12015,
    "escape",
    0
   ],
   [
    12017,
    "escape",
    0
   ],
   [
    12027,
    "escape",
    0
   ],
   [
    12034,
    "escape",
    0
   ],
   [
    12059,
    "escape",
    0
   ],
   [
    12063,
    "escape",
    0
   ],
   [
    12074,
    "escape",
    0
   ],
   [
    12079,
    "escape",
    0
   ],
   [
    12082,
    "escape",
    0
   ],
   [
    12089,
    "escape",
    0
   ],
   [
    12105,
    "escape",
    0
   ],
   [
    12106,
    "escape",
    0
   ],
   [
    12111,
    "escape",
    0
   ],
   [
    12114,
    "escape",
    0
   ],
   [
    12119,
    "escape",
    0
   ],
   [
    12138,
    "escape",
    0
   ],
   [
    12145,
    "escape",
    0
   ],
   [
    12146,
    "escape",
    0
   ],
   [
    12150,
    "escape",
    0
   ],
   [
    12153,
    "escape",
    0
   ],
   [
    12167,
    "escape",
    0
   ],
   [
    12171,
    "escape",
    0
   ],
   [
    12175,
    "escape",
    0
   ],
   [
    12177,
    "escape",
    0
   ],
   [
    12185,
    "escape",
    0
   ],
   [
    12207,
    "escape",
    0
   ],
   [
    12219,
    "escape",
    0
   ],
   [
    12223,
    "escape",
    0
   ],
   [
    12225,
    "escape",
    0
   ],
   [
    12242,
    "escape",
    0
   ],
   [
    12257,
    "escape",
    0
   ],
   [
    12263,
    "escape",
    0
   ],
   [
    12267,
    "escape",
    0
   ],
   [
    12271,
    "escape",
    0
   ],
   [
    12273,
    "escape",
    0
   ],
   [
    12274,
    "escape",
    0
   ],
   [
    12278,
    "escape",
    0
   ],
   [
    12287,
    "escape",
    0
   ],
   [
    12305,
    "escape",
    0
   ],
   [
    12310,
    "escape",
    0
   ],
   [
    12314,
    "escape",
    0
   ],
   [
    12331,
    "escape",
    0
   ],
   [
    12351,
    "escape",
    0
   ],
   [
    12358,
    "escape",
    0
   ],
   [
    12362,
    "escape",
    0
   ],
   [
    12363,
    "escape",
    0
   ],
   [
    12369,
    "escape",
    0
   ],
   [
    12378,
    "escape",
    0
   ],
   [
    12395,
    "escape",
    0
   ],
   [
    12401,
    "escape",
    0
   ],
   [
    12406,
    "escape",
    0
   ],
   [
    12415,
    "escape",
    0
   ],
   [
    12423,
    "escape",
    0
   ],
   [
    12433,
    "escape",
    0
   ],
   [
    12438,
    "escape",
    0
   ],
   [
    12441,
    "escape",
    0
   ],
   [
    12442,
    "escape",
    0
   ],
   [
    12454,
    "escape",
    0
   ],
   [
    12463,
    "escape",
    0
   ],
   [
    12465,
    "escape",
    0
   ],
   [
    12466,
    "escape",
    0
   ],
   [
    12473,
    "escape",
    0
   ],
   [
    12475,
    "escape",
    0
   ],
   [
    12486,
    "escape",
    0
   ],
   [
    12502,
    "escape",
    0
   ],
   [
    12506,
    "escape",
    0
   ],
   [
    12523,
    "escape",
    0
   ],
   [
    12529,
    "escape",
    0
   ],
   [
    12537,
    "escape",
    0
   ],
   [
    12539,
    "escape",
    0
   ],
   [
    12546,
    "escape",
    0
   ],
   [
    12555,
    "escape",
    0
   ],
   [
    12561,
    "escape",
    0
   ],
   [
    12569,
    "escape",
    0
   ],
   [
    12571,
    "escape",
    0
   ],
   [
    12575,
    "escape",
    0
   ],
   [
    12582,
    "escape",
    0
   ],
   [
    12591,
    "escape",
    0
   ],
   [
    12593,
    "escape",
    0
   ],
   [
    12601,
    "escape",
    0
   ],
   [
    12607,
    "escape",
    0
   ],
   [
    12615,
    "escape",
    0
   ],
   [
    12619,
    "escape",
    0
   ],
   [
    12626,
    "escape",
    0
   ],
   [
    12650,
    "escape",
    0
   ],
   [
    12655,
    "escape",
    0
   ],
   [
    12658,
    "escape",
    0
   ],
   [
    12662,
    "escape",
    0
   ],
   [
    12667,
    "escape",
    0
   ],
   [
    12674,
    "escape",
    0
   ],
   [
    12679,
    "escape",
    0
   ],
   [
    12710,
    "escape",
    0
   ],
   [
    12711,
    "escape",
    0
   ],
   [
    12714,
    "escape",
    0
   ],
   [
    12719,
    "escape",
    0
   ],
   [
    12721,
    "escape",
    0
   ],
   [
    12722,
    "escape",
    0
   ],
   [
    12729,
    "escape",
    0
   ],
   [
    12731,
    "escape",
    0
   ],
   [
    12737,
    "escape",
    0
   ],
   [
    12746,
    "escape",
    0
   ],
   [
    12762,
    "escape",
    0
   ],
   [
    12763,
    "escape",
    0
   ],
   [
    12769,
    "escape",
    0
   ],
   [
    12775,
    "escape",
    0
   ],
   [
    12779,
    "escape",
    0
   ],
   [
    12790,
    "escape",
    0
   ],
   [
    12807,
    "escape",
    0
   ],
   [
    12817,
    "escape",
    0
   ],
   [
    12822,
    "escape",
    0
   ],
   [
    12825,
    "escape",
    0
   ],
   [
    12826,
    "escape",
    0
   ],
   [
    12827,
    "escape",
    0
   ],
   [
    12831,
    "escape",
    0
   ],
   [
    12833,
    "escape",
    0
   ],
   [
    12839,
    "escape",
    0
   ],
   [
    12847,
    "escape",
    0
   ],
   [
    12854,
    "escape",
    0
   ],
   [
    12874,
    "escape",
    0
   ],
   [
    12881,
    "escape",
    0
   ],
   [
    12902,
    "escape",
    0
   ],
   [
    12927,
    "escape",
    0
   ],
   [
    12934,
    "escape",
    0
   ],
   [
    12935,
    "escape",
    0
   ],
   [
    12938,
    "escape",
    0
   ],
   [
    12966,
    "escape",
    0
   ],
   [
    12971,
    "escape",
    0
   ],
   [
    12978,
    "escape",
    0
   ],
   [
    12982,
    "escape",
    0
   ],
   [
    12987,
    "escape",
    0
   ],
   [
    12991,
    "escape",
    0
   ],
   [
    12998,
    "escape",
    0
   ],
   [
    13001,
    "escape",
    0
   ],
   [
    13003,
    "escape",
    0
   ],
   [
    13018,
    "escape",
    0
   ],
   [
    13030,
    "escape",
    0
   ],
   [
    13034,
    "escape",
    0
   ],
   [
    13041,
    "escape",
    0
   ],
   [
    13042,
    "escape",
    0
   ],
   [
    13078,
    "escape",
    0
   ],
   [
    13098,
    "escape",
    0
   ],
   [
    13110,
    "escape",
    0
   ],
   [
    13113,
    "escape",
    0
   ],
   [
    13121,
    "escape",
    0
   ],
   [
    13127,
    "escape",
    0
   ],
   [
    13131,
    "escape",
    0
   ],
   [
    13135,
    "escape",
    0
   ],
   [
    13153,
    "escape",
    0
   ],
   [
    13158,
    "escape",
    0
   ],
   [
    13162,
    "escape",
    0
   ],
   [
    13169,
    "escape",
    0
   ],
   [
    13174,
    "escape",
    0
   ],
   [
    13186,
    "escape",
    0
   ],
   [
    13191,
    "escape",
    0
   ],
   [
    13195,
    "escape",
    0
   ],
   [
    13201,
    "escape",
    0
   ],
   [
    13206,
    "escape",
    0
   ],
   [
    13209,
    "escape",
    0
   ],
   [
    13238,
    "escape",
    0
   ],
   [
    13243,
    "escape",
    0
   ],
   [
    13247,
    "escape",
    0
   ],
   [
    13257,
    "escape",
    0
   ],
   [
    13273,
    "escape",
    0
   ],
   [
    13286,
    "escape",
    0
   ],
   [
    13287,
    "escape",
    0
   ],
   [
    13306,
    "escape",
    0
   ],
   [
    13307,
    "escape",
    0
   ],
   [
    13323,
    "escape",
    0
   ],
   [
    13334,
    "escape",
    0
   ],
   [
    13337,
    "escape",
    0
   ],
   [
    13343,
    "escape",
    0
   ],
   [
    13351,
    "escape",
    0
   ],
   [
    13370,
    "escape",
    0
   ],
   [
    13371,
    "escape",
    0
   ],
   [
    13375,
    "escape",
    0
   ],
   [
    13386,
    "escape",
    0
   ],
   [
    13387,
    "escape",
    0
   ],
   [
    13399,
    "escape",
    0
   ],
   [
    13423,
    "escape",
    0
   ],
   [
    13425,
    "escape",
    0
   ],
   [
    13426,
    "escape",
    0
   ],
   [
    13450,
    "escape",
    0
   ],
   [
    13457,
    "escape",
    0
   ],
   [
    13471,
    "escape",
    0
   ],
   [
    13479,
    "escape",
    0
   ],
   [
    13482,
    "escape",
    0
   ],
   [
    13483,
    "escape",
    0
   ],
   [
    13494,
    "escape",
    0
   ],
   [
    13497,
    "escape",
    0
   ],
   [
    13499,
    "escape",
    0
   ],
   [
    13515,
    "escape",
    0
   ],
   [
    13527,
    "escape",
    0
   ],
   [
    13531,
    "escape",
    0
   ],
   [
    13535,
    "escape",
    0
   ],
   [
    13537,
    "escape",
    0
   ],
   [
    13554,
    "escape",
    0
   ],
   [
    13561,
    "escape",
    0
   ],
   [
    13563,
    "escape",
    0
   ],
   [
    13575,
    "escape",
    0
   ],
   [
    13578,
    "escape",
    0
   ],
   [
    13585,
    "escape",
    0
   ],
   [
    13586,
    "escape",
    0
   ],
   [
    13599,
    "escape",
    0
   ],
   [
    13607,
    "escape",
    0
   ],
   [
    13617,
    "escape",
    0
   ],
   [
    13625,
    "escape",
    0
   ],
   [
    13642,
    "escape",
    0
   ],
   [
    13643,
    "escape",
    0
   ],
   [
    13649,
    "escape",
    0
   ],
   [
    13675,
    "escape",
    0
   ],
   [
    13686,
    "escape",
    0
   ],
   [
    13689,
    "escape",
    0
   ],
   [
    13690,
    "escape",
    0
   ],
   [
    13711,
    "escape",
    0
   ],
   [
    13721,
    "escape",
    0
   ],
   [
    13727,
    "escape",
    0
   ],
   [
    13735,
    "escape",
    0
   ],
   [
    13738,
    "escape",
    0
   ],
   [
    13743,
    "escape",
    0
   ],
   [
    13767,
    "escape",
    0
   ],
   [
    13770,
    "escape",
    0
   ],
   [
    13787,
    "escape",
    0
   ],
   [
    13793,
    "escape",
    0
   ],
   [
    13798,
    "escape",
    0
   ],
   [
    13803,
    "escape",
    0
   ],
   [
    13810,
    "escape",
    0
   ],
   [
    13814,
    "escape",
    0
   ],
   [
    13817,
    "escape",
    0
   ],
   [
    13831,
    "escape",
    0
   ],
   [
    13835,
    "escape",
    0
   ],
   [
    13849,
    "escape",
    0
   ],
   [
    13850,
    "escape",
    0
   ],
   [
    13851,
    "escape",
    0
   ],
   [
    13855,
    "escape",
    0
   ],
   [
    13871,
    "escape",
    0
   ],
   [
    13881,
    "escape",
    0
   ],
   [
    13914,
    "escape",
    0
   ],
   [
    13919,
    "escape",
    0
   ],
   [
    13926,
    "escape",
    0
   ],
   [
    13927,
    "escape",
    0
   ],
   [
    13930,
    "escape",
    0
   ],
   [
    13947,
    "escape",
    0
   ],
   [
    13994,
    "escape",
    0
   ],
   [
    13995,
    "escape",
    0
   ],
   [
    14011,
    "escape",
    0
   ],
   [
    14059,
    "escape",
    0
   ],
   [
    14063,
    "escape",
    0
   ],
   [
    14091,
    "escape",
    0
   ],
   [
    14097,
    "escape",
    0
   ],
   [
    14106,
    "escape",
    0
   ],
   [
    14113,
    "escape",
    0
   ],
   [
    14118,
    "escape",
    0
   ],
   [
    14119,
    "escape",
    0
   ],
   [
    14139,
    "escape",
    0
   ],
   [
    14145,
    "escape",
    0
   ],
   [
    14151,
    "escape",
    0
   ],
   [
    14153,
    "escape",
    0
   ],
   [
    14154,
    "escape",
    0
   ],
   [
    14155,
    "escape",
    0
   ],
   [
    14162,
    "escape",
    0
   ],
   [
    14182,
    "escape",
    0
   ],
   [
    14183,
    "escape",
    0
   ],
   [
    14186,
    "escape",
    0
   ],
   [
    14202,
    "escape",
    0
   ],
   [
    14210,
    "escape",
    0
   ],
   [
    14214,
    "escape",
    0
   ],
   [
    14215,
    "escape",
    0
   ],
   [
    14225,
    "escape",
    0
   ],
   [
    14233,
    "escape",
    0
   ],
   [
    14247,
    "escape",
    0
   ],
   [
    14258,
    "escape",
    0
   ],
   [
    14262,
    "escape",
    0
   ],
   [
    14265,
    "escape",
    0
   ],
   [
    14279,
    "escape",
    0
   ],
   [
    14282,
    "escape",
    0
   ],
   [
    14310,
    "escape",
    0
   ],
   [
    14319,
    "escape",
    0
   ],
   [
    14331,
    "escape",
    0
   ],
   [
    14353,
    "escape",
    0
   ],
   [
    14354,
    "escape",
    0
   ],
   [
    14363,
    "escape",
    0
   ],
   [
    14374,
    "escape",
    0
   ],
   [
    14383,
    "escape",
    0
   ],
   [
    14386,
    "escape",
    0
   ],
   [
    14390,
    "escape",
    0
   ],
   [
    14394,
    "escape",
    0
   ],
   [
    14399,
    "escape",
    0
   ],
   [
    14410,
    "escape",
    0
   ],
   [
    14411,
    "escape",
    0
   ],
   [
    14426,
    "escape",
    0
   ],
   [
    14442,
    "escape",
    0
   ],
   [
    14450,
    "escape",
    0
   ],
   [
    14459,
    "escape",
    0
   ],
   [
    14463,
    "escape",
    0
   ],
   [
    14471,
    "escape",
    0
   ],
   [
    14474,
    "escape",
    0
   ],
   [
    14482,
    "escape",
    0
   ],
   [
    14486,
    "escape",
    0
   ],
   [
    14489,
    "escape",
    0
   ],
   [
    14497,
    "escape",
    0
   ],
   [
    14502,
    "escape",
    0
   ],
   [
    14507,
    "escape",
    0
   ],
   [
    14513,
    "escape",
    0
   ],
   [
    14521,
    "escape",
    0
   ],
   [
    14523,
    "escape",
    0
   ],
   [
    14527,
    "escape",
    0
   ],
   [
    14534,
    "escape",
    0
   ],
   [
    14539,
    "escape",
    0
   ],
   [
    14543,
    "escape",
    0
   ],
   [
    14546,
    "escape",
    0
   ],
   [
    14550,
    "escape",
    0
   ],
   [
    14551,
    "escape",
    0
   ],
   [
    14554,
    "escape",
    0
   ],
   [
    14577,
    "escape",
    0
   ],
   [
    14582,
    "escape",
    0
   ],
   [
    14585,
    "escape",
    0
   ],
   [
    14594,
    "escape",
    0
   ],
   [
    14609,
    "escape",
    0
   ],
   [
    14614,
    "escape",
    0
   ],
   [
    14617,
    "escape",
    0
   ],
   [
    14630,
    "escape",
    0
   ],
   [
    14639,
    "escape",
    0
   ],
   [
    14641,
    "escape",
    0
   ],
   [
    14651,
    "escape",
    0
   ],
   [
    14663,
    "escape",
    0
   ],
   [
    14673,
    "escape",
    0
   ],
   [
    14674,
    "escape",
    0
   ],
   [
    14682,
    "escape",
    0
   ],
   [
    14694,
    "escape",
    0
   ],
   [
    14698,
    "escape",
    0
   ],
   [
    14703,
    "escape",
    0
   ],
   [
    14710,
    "escape",
    0
   ],
   [
    14713,
    "escape",
    0
   ],
   [
    14714,
    "escape",
    0
   ],
   [
    14731,
    "escape",
    0
   ],
   [
    14735,
    "escape",
    0
   ],
   [
    14737,
    "escape",
    0
   ],
   [
    14742,
    "escape",
    0
   ],
   [
    14751,
    "escape",
    0
   ],
   [
    14753,
    "escape",
    0
   ],
   [
    14758,
    "escape",
    0
   ],
   [
    14767,
    "escape",
    0
   ],
   [
    14769,
    "escape",
    0
   ],
   [
    14785,
    "escape",
    0
   ],
   [
    14794,
    "escape",
    0
   ],
   [
    14802,
    "escape",
    0
   ],
   [
    14817,
    "escape",
    0
   ],
   [
    14822,
    "escape",
    0
   ],
   [
    14833,
    "escape",
    0
   ],
   [
    14838,
    "escape",
    0
   ],
   [
    14842,
    "escape",
    0
   ],
   [
    14843,
    "escape",
    0
   ],
   [
    14847,
    "escape",
    0
   ],
   [
    14849,
    "escape",
    0
   ],
   [
    14859,
    "escape",
    0
   ],
   [
    14873,
    "escape",
    0
   ],
   [
    14879,
    "escape",
    0
   ],
   [
    14887,
    "escape",
    0
   ],
   [
    14897,
    "escape",
    0
   ],
   [
    14898,
    "escape",
    0
   ],
   [
    14902,
    "escape",
    0
   ],
   [
    14922,
    "escape",
    0
   ],
   [
    14929,
    "escape",
    0
   ],
   [
    14930,
    "escape",
    0
   ],
   [
    14938,
    "escape",
    0
   ],
   [
    14951,
    "escape",
    0
   ],
   [
    14975,
    "escape",
    0
   ],
   [
    14983,
    "escape",
    0
   ],
   [
    14998,
    "escape",
    0
   ],
   [
    15002,
    "escape",
    0
   ],
   [
    15007,
    "escape",
    0
   ],
   [
    15014,
    "escape",
    0
   ],
   [
    15015,
    "escape",
    0
   ],
   [
    15018,
    "escape",
    0
   ],
   [
    15023,
    "escape",
    0
   ],
   [
    15026,
    "escape",
    0
   ],
   [
    15030,
    "escape",
    0
   ],
   [
    15033,
    "escape",
    0
   ],
   [
    15057,
    "escape",
    0
   ],
   [
    15063,
    "escape",
    0
   ],
   [
    15065,
    "escape",
    0
   ],
   [
    15066,
    "escape",
    0
   ],
   [
    15073,
    "escape",
    0
   ],
   [
    15078,
    "escape",
    0
   ],
   [
    15083,
    "escape",
    0
   ],
   [
    15089,
    "escape",
    0
   ],
   [
    15099,
    "escape",
    0
   ],
   [
    15106,
    "escape",
    0
   ],
   [
    15111,
    "escape",
    0
   ],
   [
    15114,
    "escape",
    0
   ],
   [
    15115,
    "escape",
    0
   ],
   [
    15126,
    "escape",
    0
   ],
   [
    15137,
    "escape",
    0
   ],
   [
    15142,
    "escape",
    0
   ],
   [
    15146,
    "escape",
    0
   ],
   [
    15151,
    "escape",
    0
   ],
   [
    15153,
    "escape",
    0
   ],
   [
    15161,
    "escape",
    0
   ],
   [
    15167,
    "escape",
    0
   ],
   [
    15175,
    "escape",
    0
   ],
   [
    15178,
    "escape",
    0
   ],
   [
    15179,
    "escape",
    0
   ],
   [
    15190,
    "escape",
    0
   ],
   [
    15201,
    "escape",
    0
   ],
   [
    15206,
    "escape",
    0
   ],
   [
    15207,
    "escape",
    0
   ],
   [
    15210,
    "escape",
    0
   ],
   [
    15211,
    "escape",
    0
   ],
   [
    15222,
    "escape",
    0
   ],
   [
    15226,
    "escape",
    0
   ],
   [
    15231,
    "escape",
    0
   ],
   [
    15258,
    "escape",
    0
   ],
   [
    15263,
    "escape",
    0
   ],
   [
    15281,
    "escape",
    0
   ],
   [
    15291,
    "escape",
    0
   ],
   [
    15295,
    "escape",
    0
   ],
   [
    15321,
    "escape",
    0
   ],
   [
    15322,
    "escape",
    0
   ],
   [
    15329,
    "escape",
    0
   ],
   [
    15339,
    "escape",
    0
   ],
   [
    15346,
    "escape",
    0
   ],
   [
    15350,
    "escape",
    0
   ],
   [
    15353,
    "escape",
    0
   ]
  ]
 },
 "sampling": {
  "64": {
   "samples": 400,
   "outcomes": {
    "cycle": 1,
    "escape": 399,
    "undecided": 0
   },
   "sum_delay_per_bit": 10.203125,
   "sumsq_delay_per_bit": 104.103759765625,
   "sum_odd_per_bit": 6.15625,
   "n_delay": 1,
   "drift_n": 400,
   "drift_dS": 123027.03649615201,
   "drift_t": 1074604.0,
   "drift_dSdS": 39650422.20916932,
   "drift_tt": 3108908952.0,
   "drift_dSt": 343620671.8679146,
   "M_hist": [
    537276,
    269269,
    134010,
    66973,
    33571,
    16793,
    8377,
    4109,
    2074,
    1059,
    512,
    279,
    145,
    84,
    35,
    19,
    9,
    7,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "321": 372,
    "322": 27,
    "0": 1
   },
   "growth_sum": 47.836349306538835,
   "n_growth": 399,
   "mean_delay_per_bit": 10.203125,
   "sd_delay_per_bit": 0.0,
   "mean_odd_steps_per_bit": 6.15625,
   "drift_bits_per_odd_step": 0.11448592830117142,
   "drift_standard_error": 0.0012202660585835566,
   "M_frequencies": [
    0.4999758050407406,
    0.25057509557008906,
    0.12470640347514061,
    0.062323423326174104,
    0.031240345280680138,
    0.015627151955511055,
    0.007795429758310968,
    0.0038237341383430545,
    0.0019300132886160856,
    0.000985479302142929,
    0.00047645458233916866,
    0.00025963052436060166
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.1198905997657615,
   "cycle_counts_by_id": {
    "0": 1
   },
   "seconds": 0.9796657562255859
  },
  "256": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 205138.3001872467,
   "drift_t": 1793377.0,
   "drift_dSdS": 105204372.2797064,
   "drift_tt": 8304020369.0,
   "drift_dSt": 919726299.1259894,
   "M_hist": [
    897068,
    448868,
    223380,
    112098,
    56138,
    27848,
    14003,
    6999,
    3409,
    1747,
    929,
    423,
    233,
    117,
    59,
    29,
    20,
    3,
    4,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "513": 371,
    "514": 29
   },
   "growth_sum": 47.23982394181728,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.11438660147155155,
   "drift_standard_error": 0.0010353926914738539,
   "M_frequencies": [
    0.5002116119477388,
    0.2502920467921692,
    0.1245583053646835,
    0.0625066564364325,
    0.031302955262613494,
    0.01552824643117426,
    0.007808174187580191,
    0.0039026930756890493,
    0.0019008830825866508,
    0.0009741398490111115,
    0.0005180171263487822,
    0.00023586786269702356
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.11809955985454319,
   "cycle_counts_by_id": {},
   "seconds": 1.5998806953430176
  },
  "1024": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 512360.0676899497,
   "drift_t": 4513976.0,
   "drift_dSdS": 656282166.5741614,
   "drift_tt": 51519208572.0,
   "drift_dSt": 5781924340.386796,
   "M_hist": [
    2257863,
    1127325,
    564412,
    282499,
    140932,
    70811,
    35114,
    17635,
    8868,
    4234,
    2162,
    1087,
    503,
    267,
    134,
    68,
    27,
    24,
    7,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "1281": 358,
    "1282": 42
   },
   "growth_sum": 45.930632238426654,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.11350527067267298,
   "drift_standard_error": 0.0006054557228937564,
   "M_frequencies": [
    0.5001938424129858,
    0.24974102653625097,
    0.12503655314073447,
    0.06258318608694419,
    0.031221255939331533,
    0.01568705726392874,
    0.007778951416666814,
    0.003906755374862427,
    0.001964565163837823,
    0.0009379757446650138,
    0.00047895691071463386,
    0.00024080766047493386
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.11482658059606664,
   "cycle_counts_by_id": {},
   "seconds": 4.697052717208862
  },
  "4096": {
   "samples": 400,
   "outcomes": {
    "cycle": 0,
    "escape": 400,
    "undecided": 0
   },
   "sum_delay_per_bit": 0.0,
   "sumsq_delay_per_bit": 0.0,
   "sum_odd_per_bit": 0.0,
   "n_delay": 0,
   "drift_n": 400,
   "drift_dS": 1741133.8285167073,
   "drift_t": 15406616.0,
   "drift_dSdS": 7578867587.754438,
   "drift_tt": 595753853812.0,
   "drift_dSt": 67062488711.0856,
   "M_hist": [
    7700270,
    3853635,
    1925114,
    963294,
    481209,
    241901,
    120644,
    60191,
    30329,
    15007,
    7516,
    3769,
    1891,
    921,
    481,
    221,
    110,
    64,
    27,
    10,
    4,
    2,
    2,
    2,
    0,
    0,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "excess_hist": {
    "4353": 373,
    "4354": 27
   },
   "growth_sum": 45.38653783332457,
   "n_growth": 400,
   "drift_bits_per_odd_step": 0.11301208704862296,
   "drift_standard_error": 0.00035511058743030525,
   "M_frequencies": [
    0.4998028119867465,
    0.25012858112384967,
    0.12495372118056294,
    0.06252469718204179,
    0.031233919246121275,
    0.015701111782107115,
    0.007830661840341837,
    0.003906828079573087,
    0.001968569866348327,
    0.000974062052302725,
    0.000487842365903064,
    0.0002446351619330293
   ],
   "mean_growth_bits_per_odd_step_of_escapes": 0.11346634458331142,
   "cycle_counts_by_id": {},
   "seconds": 30.789533138275146
  }
 }
}

==> anc/results/unified_direct_checks_n_lt_1e6.txt <==
So=1,2,3 Se=1,3, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 511 (n=813238), highest peak 59 bits (n=555990)
  cycle min 3 len 4 odd 2 maxbits 4
So=1,2 Se=2-4, n < 1000000, cap 2^4096: 4 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 412 (n=627707), highest peak 37 bits (n=420299)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 3 len 10 odd 4 maxbits 5
  cycle min 16 len 8 odd 3 maxbits 6
  cycle min 19 len 8 odd 4 maxbits 7
So=1-4 Se=1, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 737 (n=710422), highest peak 72 bits (n=323094)
  cycle min 1 len 5 odd 3 maxbits 4
So=1,4 Se=1,2, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 1890 (n=726377), highest peak 84 bits (n=726377)
  cycle min 2 len 2 odd 1 maxbits 2
So=1-4 Se=1,3, n < 1000000, cap 2^4096: 2 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 1569 (n=575058), highest peak 102 bits (n=579478)
  cycle min 3 len 4 odd 2 maxbits 4
  cycle min 697 len 366 odd 219 maxbits 56
So=1,2 Se=1,2, n < 1000000, cap 2^4096: 2 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 1974 (n=931705), highest peak 113 bits (n=700043)
  cycle min 1 len 5 odd 3 maxbits 4
  cycle min 11 len 61 odd 29 maxbits 19
So=1-5 Se=1, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 1741 (n=844015), highest peak 109 bits (n=348214)
  cycle min 1 len 5 odd 3 maxbits 4
So=1,2,3 Se=2-4, n < 1000000, cap 2^4096: 5 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 1743 (n=829677), highest peak 72 bits (n=297901)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 7 len 13 odd 6 maxbits 5
  cycle min 16 len 8 odd 3 maxbits 6
  cycle min 19 len 8 odd 4 maxbits 7
  cycle min 23 len 22 odd 10 maxbits 11
So=1,2,3 Se=1,2, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 6723 (n=681911), highest peak 231 bits (n=6301)
  cycle min 1 len 5 odd 3 maxbits 4
So=1-4 Se=2-4, n < 1000000, cap 2^4096: 4 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 9345 (n=862723), highest peak 154 bits (n=290127)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 16 len 8 odd 3 maxbits 6
  cycle min 19 len 8 odd 4 maxbits 7
  cycle min 23 len 22 odd 10 maxbits 11
So=1-5 Se=2-4, n < 1000000, cap 2^4096: 3 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 35438 (n=577531), highest peak 282 bits (n=564397)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 19 len 8 odd 4 maxbits 7
  cycle min 23 len 22 odd 10 maxbits 11
So=1 Se=1-3, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 114654 (n=583096), highest peak 851 bits (n=583096)
  cycle min 2 len 2 odd 1 maxbits 2
So=1,3 Se=1-3, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 114654 (n=583096), highest peak 851 bits (n=583096)
  cycle min 2 len 2 odd 1 maxbits 2
So=1,2,4 Se=1,2, n < 1000000, cap 2^4096: 3 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 172229 (n=851314), highest peak 802 bits (n=382534)
  cycle min 1 len 5 odd 3 maxbits 4
  cycle min 11 len 61 odd 29 maxbits 19
  cycle min 193 len 244 odd 118 maxbits 39
So=1 Se=none, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 2 (n=5), highest peak 21 bits (n=699053)
  cycle min 1 len 2 odd 1 maxbits 2
So=1 Se=1, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 78 (n=306790), highest peak 34 bits (n=127590)
  cycle min 2 len 2 odd 1 maxbits 2
So=1,2 Se=none, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 23 (n=458747), highest peak 22 bits (n=524283)
  cycle min 1 len 2 odd 1 maxbits 2
So=1,2 Se=1, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 121 (n=123750), highest peak 41 bits (n=544102)
  cycle min 1 len 5 odd 3 maxbits 4
So=1,3 Se=none, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 2 (n=5), highest peak 21 bits (n=699053)
  cycle min 1 len 2 odd 1 maxbits 2
So=1-3 Se=none, n < 1000000, cap 2^4096: 1 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 48 (n=242503), highest peak 25 bits (n=762599)
  cycle min 1 len 2 odd 1 maxbits 2
So=1,2 Se=2, n < 1000000, cap 2^4096: 2 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 69 (n=721915), highest peak 26 bits (n=905587)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 19 len 8 odd 4 maxbits 7
So=1,2 Se=3, n < 1000000, cap 2^4096: 2 cycles with smallest element below N; 0 escapes, 0 undecided, 0 cycles with smallest element >= 2^64; longest glide 27 (n=647163), highest peak 23 bits (n=819195)
  cycle min 1 len 2 odd 1 maxbits 2
  cycle min 3 len 4 odd 2 maxbits 4


==> anc/witnesses/witness_L12.txt <==
1 1 1
9 9 1
17 17 1
25 1427 2187
33 - -
41 11843 2187
49 667 2187
57 593 729
65 1169 81
73 29329 9
81 2465 81
89 89 1
97 7879 39
105 105 1
113 113 1
121 6289 729
129 7579 27
137 523 243
145 3305 729
153 35 27
161 12361 59049
169 107 243
177 683 27
185 1369 6561
193 203 2187
201 201 1
209 545 81
217 1193 81
225 185 729
233 29567 39
241 2779 2187
249 12083 2187
257 337 81
265 985 81
273 1633 81
281 109 117
289 595 243
297 3521 729
305 43 27
313 499 2187
321 179 243
329 36387 11
337 8105 729
345 65 297
353 1963 2187
361 597 13
369 23801 9
377 1499 243
385 4085 117
393 5387 243
401 443 2187
409 569 6561
417 889 729
425 8771 11
433 667 11
441 33547 19683
449 3737 729
457 17 9
465 51477 5
473 251 243
481 233 9
489 305 9
497 9323 27
505 31691 19683
513 593 81
521 593 9
529 617 729
537 2177 59049
545 16195 19683
553 1091 2187
561 2203 2187
569 1105 729
577 2657 33
585 4681 1
593 739 243
601 2683 243
609 59 27
617 275 27
625 45681 1
633 37 13
641 923 27
649 64483 11
657 3817 729
665 1457 729
673 65 6561
681 26129 297
689 2561 81
697 209 729
705 1739 2187
713 713 1
721 1181 13
729 37 45
737 2435 19683
745 3 11
753 4369 33
761 67 27
769 283 27
777 395 243
785 12731 11
793 187 243
801 4289 6561
809 4075 243
817 1673 729
825 2035 2187
833 971 11
841 9033 1
849 63883 27
857 2387 2187
865 433 81
873 137 33
881 1091 243
889 2377 81
897 7457 6561
905 289 729
913 25 9
921 1081 6561
929 467 243
937 5315 2187
945 629 5
953 23923 2187
961 17 81
969 309 13
977 5073 1
985 26305 297
993 811 2187
1001 3257 81
1009 2377 729
1017 17 729
1025 1105 81
1033 44383 39
1041 5225 729
1049 403 2187
1057 505 729
1065 83 27
1073 299 27
1081 539 243
1089 5963 2187
1097 17481 1
1105 8059 11
1113 41 81
1121 1897 9
1129 3331 2187
1137 2027 27
1145 281 6561
1153 7 135
1161 22487 351
1169 233 729
1177 1969 729
1185 577 6561
1193 6601 33
1201 115 99
1209 3083 19683
1217 91 27
1225 5321 1
1233 56947 3
1241 6611 2187
1249 403 243
1257 1171 27
1265 65 81
1273 21707 19683
1281 1361 81
1289 1697 729
1297 2107 2187
1305 1723 243
1313 2809 729
1321 15985 9
1329 1153 81
1337 6617 6561
1345 2449 81
1353 3763 27
1361 937 729
1369 11 3
1377 313 729
1385 59 3
1393 18625 81
1401 475 243
1409 1291 2187
1417 155 3
1425 3515 2187
1433 1385 81
1441 1913 729
1449 91 99
1457 15313 33
1465 883 2187
1473 5065 9
1481 7219 27
1489 371 3
1497 2473 81
1505 2347 2187
1513 1153 729
1521 107 27
1529 529 729
1537 30289 81
1545 4001 729
1553 30521 59049
1561 14009 6561
1569 113 81
1577 6379 243
1585 131 243
1593 2129 729
1601 361 297
1609 25307 3
1617 3241 729
1625 15203 27
1633 1201 81
1641 13 5
1649 6425 297
1657 2995 2187
1665 1369 729
1673 115 27
1681 745 729
1689 547 27
1697 121 729
1705 13147 99
1713 1195 27
1721 137 81
1729 6451 243
1737 18121 1
1745 2147 243
1753 449 297
1761 1067 2187
1769 13393 297
1777 577 81
1785 2833 729
1793 1523 243
1801 3467 243
1809 3787 27
1817 659 2187
1825 41 9
1833 113 9
1841 26869 9477
1849 337 729
1857 49333 117
1865 42825 1
1873 473 9
1881 6523 243
1889 275 243
1897 2105 81
1905 67 243
1913 2011 243
1921 2827 2187
1929 2683 19683
1937 955 2187
1945 689 729
1953 1345 6561
1961 30059 243
1969 50173 13
1977 2419 2187
1985 347 27
1993 10185 1
2001 2001 1
2009 35051 99
2017 15745 6561
2025 185 81
2033 23 135
2041 347 243
2049 2291 243
2057 139 243
2065 2083 243
2073 3475 2187
2081 491 2187
2089 3265 729
2097 - -
2105 16115 2187
2113 281 729
2121 23477 13
2129 139 27
2137 2849 9
2145 54401 33
2153 11179 243
2161 12619 891
2169 145 729
2177 209 81
2185 7 15
2193 19 99
2201 2363 243
2209 211 243
2217 2155 243
2225 1 81
2233 1139 2187
2241 3481 729
2249 2249 1
2257 3683 243
2265 497 729
2273 - -
2281 49 9
2289 10385 6561
2297 - -
2305 265 9
2313 907 243
2321 361 729
2329 233 81
2337 1031 39
2345 625 9
2353 3209 729
2361 283 243
2369 2227 243
2377 25 81
2385 673 81
2393 3697 729
2401 1337 729
2409 1201 9
2417 22897 1
2425 2449 729
2433 155 27
2441 1379 2187
2449 587 27
2457 5297 729
2465 619 2187
2473 1235 27
2481 50603 27
2489 4049 729
2497 1883 27
2505 2507 243
2513 2137 9
2521 2299 243
2529 49 81
2537 10369 729
2545 24413 45
2553 563 2187
2561 1675 2187
2569 40153 81
2577 30995 19683
2585 305 729
2593 22465 6561
2601 595 27
2609 3203 243
2617 1051 243
2625 1243 27
2633 2633 1
2641 61 45
2649 1891 27
2657 6827 2187
2665 2665 1
2673 731 11
2681 73 81
2689 1057 6561
2697 3793 9
2705 1211 2187
2713 2323 2187
2721 7531 2187
2729 51763 891
2737 19 3
2745 - -
2753 67 3
2761 10953 1
2769 115 3
2777 139 3
2785 43 2187
2793 385 729
2801 6217 729
2809 2651 243
2817 499 243
2825 425 6561
2833 97 81
2841 - -
2849 83 243
2857 73 33
2865 13195 891
2873 3979 19683
2881 52027 891
2889 475 3
2897 395 27
2905 611 27
2913 13 45
2921 1195 243
2929 3251 99
2937 329 81
2945 601 729
2953 779 243
2961 8123 2187
2969 36353 59049
2977 2369 6561
2985 121 81
2993 2987 27
3001 155 243
3009 2201 729
3017 733 117
3025 6745 9
3033 52291 891
3041 - -
3049 2689 729
3057 979 3
3065 2065 729
3073 1267 243
3081 62707 27
3089 16147 19683
3097 817 729
3105 3563 2187
3113 2297 81
3121 9883 2187
3129 217 6561
3137 145 81
3145 793 81
3153 1267 3
3161 133 13
3169 19 243
3177 1963 243
3185 34103 39
3193 65 9
3201 2905 729
3209 1547 243
3217 - -
3225 353 9
3233 - -
3241 377 81
3249 1025 81
3257 115 2187
3265 359 39
3273 5723 3
3281 2659 243
3289 169 81
3297 3257 729
3305 1661 117
3313 2243 243
3321 91 243
3329 20251 27
3337 6779 99
3345 11671 39
3353 1171 2187
3361 761 729
3369 53 45
3377 137 729
3385 1523 2187
3393 401 81
3401 10129 9
3409 995 243
3417 2345 81
3425 787 243
3433 45955 11
3441 2297 9
3449 109 405
3457 371 243
3465 2137 81
3473 93 13
3481 2107 243
3489 3691 2187
3497 211 27
3505 509 13
3513 - -
3521 199 135
3529 4917 13
3537 2419 3
3545 425 81
3553 1073 81
3561 137 6561
3569 2515 3
3577 40801 59049
3585 3665 81
3593 22133 13
3601 433 6561
3609 3769 6561
3617 1301 117
3625 15097 81
3633 7411 99
3641 1 9
3649 73 9
3657 145 9
3665 6917 117
3673 7853 117
3681 199 39
3689 23381 13
3697 8027 2187
3705 11033 6561
3713 2081 6561
3721 2393 81
3729 931 243
3737 433 729
3745 2411 2187
3753 3905 729
3761 44279 39
3769 857 6561
3777 16971 11
3785 7259 3
3793 11 27
3801 261 13
3809 1153 6561
3817 1835 243
3825 15283 19683
3833 1997 117
3841 1291 11
3849 41 33
3857 35735 39
3865 - -
3873 12011 2187
3881 2387 27
3889 6043 2187
3897 265 81
3905 25 729
3913 8009 1
3921 3921 1
3929 22159 39
3937 427 2187
3945 19 27
3953 3857 6561
3961 451 27
3969 1625 729
3977 1891 2187
3985 1699 243
3993 19 2187
4001 377 729
4009 1145 81
4017 3227 11
4025 1489 729
4033 2395 27
4041 56849 9
4049 5325 61
4057 241 729
4065 10027 2187
4073 7571 27
4081 14899 99
4089 1075 2187


==> anc/witnesses/witness_all_L10.txt <==
1 1 1
3 3 1
5 5 1
7 7 1
9 9 1
11 11 1
13 13 1
15 15 1
17 17 1
19 19 1
21 21 1
23 23 1
25 817 729
27 139 81
29 29 1
31 71 729
33 505 729
35 35 1
37 37 1
39 39 1
41 83 27
43 137 27
45 45 1
47 157 243
49 299 27
51 51 1
53 53 1
55 7333 3
57 539 243
59 59 1
61 61 1
63 4411 5
65 145 81
67 67 1
69 69 1
71 653 2187
73 17481 1
75 75 1
77 77 1
79 79 1
81 1267 3
83 12343 13
85 85 1
87 87 1
89 89 1
91 159 13
93 93 1
95 2333 3
97 1897 9
99 99 1
101 101 1
103 151 81
105 105 1
107 179 729
109 895 27
111 349 243
113 113 1
115 11 9
117 117 1
119 119 1
121 65 9
123 193 243
125 101 9
127 47 81
129 7579 27
131 131 1
133 1423 3
135 37 243
137 7 15
139 227 9
141 141 1
143 1167 1
145 19 99
147 5267 1
149 149 1
151 151 1
153 353 9
155 89 27
157 157 1
159 1615 81
161 211 243
163 163 1
165 7333 1
167 215 81
169 6601 33
171 857 11
173 533 9
175 7395 13
177 683 27
179 179 1
181 181 1
183 6327 1
185 115 2187
187 385 243
189 31 11
191 37 27
193 91 27
195 9411 1
197 197 1
199 253 27
201 201 1
203 59 81
205 205 1
207 7375 1
209 523 27
211 211 1
213 213 1
215 8407 1
217 169 81
219 5339 1
221 1687 3
223 31571 13
225 403 243
227 227 1
229 13 9
231 31 9
233 49 9
235 785 243
237 237 1
239 17513 39
241 65 81
243 1267 1
245 245 1
247 175 9
249 91 243
251 875 81
253 2301 1
255 255 1
257 265 9
259 9475 1
261 1807 3
263 15679 9
265 985 81
267 41 27
269 269 1
271 1295 1
273 11671 39
275 9491 1
277 277 1
279 279 1
281 233 81
283 17531 33
285 63 11
287 581 27
289 1031 39
291 18723 1
293 10533 1
295 1367 81
297 625 9
299 1839 13
301 301 1
303 3373 99
305 43 27
307 3379 1
309 309 1
311 205 27
313 283 243
315 769 243
317 317 1
319 18751 1
321 401 81
323 12611 1
325 325 1
327 887 81
329 10129 9
331 1955 9
333 14669 1
335 5063 9
337 673 81
339 10579 1
341 341 1
343 5 3
345 11 3
347 17 3
349 349 1
351 1375 1
353 787 243
355 41 3
357 357 1
359 8763 13
361 59 3
363 145 243
365 71 3
367 77 3
369 22897 1
371 89 3
373 373 1
375 375 1
377 475 243
379 835 729
381 3453 1
383 383 1
385 155 27
387 1411 1
389 22917 1
391 149 3
393 155 3
395 2531 9
397 397 1
399 18831 1
401 93 13
403 403 1
405 405 1
407 1431 1
409 1385 81
411 209 3
413 17 5
415 455 729
417 889 729
419 419 1
421 421 1
423 143 729
425 8771 11
427 1819 81
429 319 27
431 425 39
433 667 11
435 435 1
437 7605 1
439 3511 1
441 4049 729
443 697 27
445 311 3
447 821 11
449 5065 9
451 32195 1
453 453 1
455 1703 33
457 17 9
459 35 9
461 359 3
463 12653 3
465 371 3
467 107 9
469 469 1
471 7639 1
473 425 81
475 475 1
477 477 1
479 14815 1
481 233 9
483 483 1
485 2533 1
487 3559 1
489 305 9
491 563 729
493 1015 243
495 53 27
497 2515 3
499 473 3
501 11765 1
503 2533 3
505 529 729
507 107 81
509 1533 1
511 509 3
513 593 81
515 539 9
517 647 27
519 55 81
521 593 9
523 25451 33
525 525 1
527 557 3
529 617 729
531 1 27
533 575 3
535 535 1
537 305 729
539 13151 13
541 599 3
543 877 243
545 113 81
547 547 1
549 18981 1
551 541 27
553 595 27
555 1931 33
557 16007 3
559 5 11
561 7411 99
563 563 1
565 565 1
567 25143 1
569 1 9
571 19 9
573 4669 1
575 575 1
577 73 9
579 579 1
581 1605 1
583 119 81
585 2633 1
587 4585 27
589 1613 1
591 24143 1
593 61 45
595 3667 1
597 597 1
599 2647 1
601 1891 27
603 307 9
605 605 1
607 24159 1
609 59 27
611 5731 1
613 5733 1
615 3 5
617 2665 1
619 691 729
621 839 3
623 581 2187
625 1529 9
627 211 33
629 629 1
631 1655 1
633 37 13
635 67 729
637 613 9
639 1631 33
641 923 27
643 643 1
645 193 13
647 17357 11
649 3793 9
651 25227 1
653 653 1
655 14991 1
657 931 243
659 16019 1
661 1685 1
663 663 1
665 547 27
667 601 27
669 941 81
671 31321 7
673 121 729
675 2723 1
677 21157 1
679 133 243
681 13147 99
683 1 3
685 7 3
687 13 3
689 19 3
691 1715 1
693 31 3
695 37 3
697 137 81
699 905 2187
701 55 3
703 1511 729
705 67 3
707 73 3
709 1733 1
711 247 81
713 713 1
715 571 81
717 717 1
719 22223 1
721 115 3
723 10963 1
725 725 1
727 1751 1
729 139 3
731 1755 1
733 3805 1
735 735 1
737 43 2187
739 739 1
741 175 3
743 28653 11
745 3 11
747 25 11
749 2815 27
751 1 15
753 4369 33
755 1675 9
757 223 3
759 13 27
761 67 27
763 121 27
765 3295 11
767 3229 99
769 1291 11
771 2843 9
773 271 3
775 7999 9
777 41 33
779 1619 729
781 28429 1
783 2831 1
785 12731 11
787 313 3
789 789 1
791 1815 1
793 187 243
795 13169 99
797 5 9
799 23 9
801 41 9
803 803 1
805 805 1
807 527 729
809 113 9
811 131 9
813 149 9
815 479 81
817 1673 729
819 2867 1
821 821 1
823 11063 1
825 265 81
827 275 9
829 7997 1
831 5951 1
833 971 11
835 347 9
837 837 1
839 13 11
841 8009 1
843 8705 99
845 845 1
847 7269 11
849 3921 1
851 4601 3
853 853 1
855 11095 1
857 611 27
859 49 99
861 7005 1
863 863 1
865 13 45
867 867 1
869 869 1
871 5651 117
873 19 27
875 73 27
877 1901 1
879 2653 243
881 3251 99
883 601 3
885 1909 1
887 1911 1
889 451 27
891 449 243
893 2941 1
895 3967 1
897 601 729
899 3971 1
901 14213 1
903 3901 27
905 779 243
907 7841 3
909 909 1
911 22189 3
913 25 9
915 2963 1
917 10133 1
919 1943 1
921 689 729
923 115 9
925 3997 1
927 151 9
929 467 243
931 931 1
933 205 9
935 655 729
937 121 81
939 283 81
941 111 11
943 295 9
945 629 5
947 1971 1
949 949 1
951 951 1
953 155 243
955 2689 243
957 7991 3
959 293 27
961 347 27
963 7107 1
965 965 1
967 485 243
969 10185 1
971 441 11
973 5069 1
975 1999 1
977 2001 1
979 619 9
981 981 1
983 21463 1
985 5677 117
987 28635 1
989 10135 3
991 3997 3
993 811 2187
995 995 1
997 943 3
999 999 1
1001 7571 27
1003 457 27
1005 511 27
1007 1997 3
1009 979 3
1011 995 81
1013 4085 1
1015 943 9
1017 347 243
1019 451 729
1021 1021 1
1023 1015 9


==> anc/witnesses/witness_all_L8.txt <==
1 1 1
3 3 1
5 5 1
7 7 1
9 9 1
11 11 1
13 13 1
15 15 1
17 17 1
19 19 1
21 21 1
23 23 1
25 233 81
27 13151 13
29 29 1
31 23 9
33 41 9
35 35 1
37 37 1
39 39 1
41 113 9
43 131 9
45 45 1
47 5 11
49 43 27
51 51 1
53 53 1
55 11063 1
57 1 9
59 59 1
61 61 1
63 575 1
65 73 9
67 67 1
69 69 1
71 13 11
73 2633 1
75 75 1
77 77 1
79 79 1
81 3921 1
83 3667 1
85 85 1
87 87 1
89 89 1
91 17 3
93 93 1
95 863 1
97 1897 9
99 99 1
101 101 1
103 3 5
105 105 1
107 73 27
109 1901 1
111 77 3
113 113 1
115 89 3
117 117 1
119 119 1
121 65 9
123 193 243
125 2941 1
127 383 1
129 155 27
131 131 1
133 14213 1
135 149 3
137 155 3
139 4001 3
141 141 1
143 1167 1
145 25 9
147 403 1
149 149 1
151 151 1
153 353 9
155 209 3
157 157 1
159 151 9
161 211 243
163 163 1
165 421 1
167 215 81
169 8771 11
171 1 3
173 7 3
175 13 3
177 19 3
179 179 1
181 181 1
183 951 1
185 137 81
187 697 27
189 55 3
191 821 11
193 67 3
195 7107 1
197 197 1
199 253 27
201 201 1
203 35 9
205 205 1
207 1999 1
209 2001 1
211 211 1
213 213 1
215 1751 1
217 139 3
219 475 1
221 477 1
223 735 1
225 233 9
227 227 1
229 2533 1
231 999 1
233 49 9
235 25 11
237 237 1
239 1997 3
241 979 3
243 1267 1
245 245 1
247 2533 3
249 67 27
251 121 27
253 1021 1
255 255 1

